Two-loop non-planar hexa-box integrals with one massive leg

Based on the Simplified Differential Equations approach, we present results for the two-loop non-planar hexa-box families of master integrals. We introduce a new approach to obtain the boundary terms and establish a one-dimensional integral representation of the master integrals in terms of Generalised Polylogarithms, when the alphabet contains non-factorisable square roots. The results are relevant to the study of NNLO QCD corrections for $W,Z$ and Higgs-boson production in association with two hadronic jets.

==> anc/N1/Basis.m <==
{g[1] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0}])/((-1 + x)*(-S45 + S12*x)), 
 g[2] -> (-8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/((S12 - S34 + S51)*x), 
 g[3] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(S45 + S23*x - S45*x), 
 g[4] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(S12*x^2), 
 g[5] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/((S34 + S12*(-1 + x))*x), 
 g[6] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/S45, 
 g[7] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(S51*x), 
 g[8] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(S45 - (S12 + S23)*x), 
 g[9] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}] - 
   4*ep^3*(S12 + S45)*x*F[1, {1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0}], 
 g[10] -> -8*ep^3*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0}], 
 g[11] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
      0}] + 4*ep^3*x*(S12 + S45 - 2*S12*x)*
    F[1, {0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0}], 
 g[12] -> -8*ep^3*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0}], 
 g[13] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[14] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 g[15] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 g[16] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 g[17] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[18] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[19] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
 g[20] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}], 
 g[21] -> 4*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
   F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 g[22] -> 4*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
   F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 g[23] -> 4*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
   F[1, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 g[24] -> 4*ep^3*(-1 + 2*ep)*S45*F[1, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
 g[25] -> 4*ep^3*(-1 + 2*ep)*S45*F[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[26] -> 4*ep^3*(-1 + 2*ep)*S45*F[1, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[27] -> -4*ep^3*S12*x^2*(S45 + S23*x - S45*x)*
   F[1, {1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0}], 
 g[28] -> 8*ep^3*(-1 + 2*ep)*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[29] -> 4*ep^3*S12*x^2*(-S45 + (S12 + S23)*x)*
   F[1, {1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0}], 
 g[30] -> 8*ep^3*(-1 + 2*ep)*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[31] -> 8*ep^3*(-1 + 2*ep)*(S12 - S34)*x*
   F[1, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[32] -> 8*ep^3*(-1 + 2*ep)*(S12 - S34)*x*
   F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[33] -> -4*ep^3*S12*S51*x^3*F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}], 
 g[34] -> 16*ep^4*x*(S51 + S12*x)*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[35] -> 4*ep^3*S12*(S12 - S34 + S51)*x^3*
   F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
 g[36] -> -16*ep^4*(S34 - S51 + S12*(-1 + x))*x*
   F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[37] -> 4*ep^3*S12*x^2*(-S45 + (S12 + S23)*x)*
   F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}], 
 g[38] -> -16*ep^4*x*(S12 + S23 - S12*x)*
   F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[39] -> -4*ep^3*S12*x^2*(S45 + S23*x - S45*x)*
   F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}], 
 g[40] -> 16*ep^4*x*(S23 - S45 + S12*x)*
   F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[41] -> 4*ep^3*S12*x^2*(-S45 + (S12 + S23)*x)*
   F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}], 
 g[42] -> 16*ep^4*(-S23 + S45)*x*F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[43] -> -4*ep^3*S12*x^2*(S45 + S23*x - S45*x)*
   F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}], 
 g[44] -> 16*ep^4*(S12 + S23)*x*F[1, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], 
 g[45] -> -16*ep^4*S51*x*F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[46] -> 16*ep^4*(S12 - S34 + S51)*x*
   F[1, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
 g[47] -> 16*ep^4*(S23 + S34 - S51)*x*
   F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[48] -> 16*ep^4*(-S23 + S45 + S51)*x*
   F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[49] -> -16*ep^4*S12*x^2*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[50] -> 8*ep^3*x*(S51*(-1 + x)*(-S45 + S12*x) - 
    (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
   F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}], 
 g[51] -> 8*ep^3*x*(S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
    S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
   F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}], 
 g[52] -> 8*ep^3*S23*(S12 + S23 - S45)*x^2*
   F[1, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[53] -> (-2*ep^3*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {0, 1, 1, -1, 1, 1, 0, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, -1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {1, 0, 1, -1, 1, 1, 0, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 1, -1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {1, 1, 0, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {1, 1, 1, -2, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {1, 1, 1, -1, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {1, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[54] -> -16*ep^4*x*(S12*S45*(-1 + x) + S45*S51*(-1 + x) + 
    S34*(S45 + S23*x - S45*x) + S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
   F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[55] -> (-2*ep^3*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {0, 1, 1, -1, 2, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, -1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {1, 0, 1, -1, 2, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 1, -1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {1, 1, 0, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {1, 1, 1, -2, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[56] -> 16*ep^4*x*(S45*S51*(-1 + x) + S23*S34*x - 
    S45*(S34 + S12*(-1 + x))*x + S12*(S23 - S51)*(-1 + x)*x)*
   F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[57] -> (-2*ep^3*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-1, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, -1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 1, 0, 2, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 1, -1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 1, 0, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {1, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {1, 1, 1, -1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {1, 1, 1, 0, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, 1, 0, 2, 0, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {1, 1, 1, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {1, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[58] -> 4*ep^3*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*
   F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[59] -> (-2*ep^3*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, -1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 1, -1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 1, 0, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {1, 1, 1, -1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {1, 1, 1, 0, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[60] -> 4*ep^3*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*
   F[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[61] -> (-2*ep^3*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-2, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {-1, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {-1, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {-1, 1, 1, 0, 0, 2, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, -1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 1, -1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {0, 1, 1, -1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[62] -> -8*ep^4*S45*x*(S51 + S12*x)*
   F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[63] -> (-2*ep^3*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-2, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {-1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {-1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {-1, 1, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, -1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 1, -1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[64] -> 8*ep^4*S45*(S34 - S51 + S12*(-1 + x))*x*
   F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
 g[65] -> -8*ep^4*(S34 - S51 + S12*(-1 + x))*x*
    F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*(S34 - S51 + S12*(-1 + x))*x*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 
      0}], g[66] -> 8*ep^4*S12*(S34 + S12*(-1 + x))*x^3*
   F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[67] -> 16*ep^4*(S12 + S23)*x*F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   16*ep^4*S12*x^2*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   16*ep^4*(S12 + S23)*x*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
   16*ep^4*S12*(S12 + S23)*x^3*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[68] -> 8*ep^4*S12*S45*x^2*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[69] -> 16*ep^4*x*(S12 + S23 - 2*S12*x)*
    F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 16*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}], 
 g[70] -> 8*ep^4*S12*(-1 + x)*x^2*(-S45 + S12*x)*
   F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[71] -> 4*ep^4*S12^2*x^4*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[72] -> 4*ep^4*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
      2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
        S23*S34*(S45 + S51)))*x^4]*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[73] -> -32*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 16*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 48*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
   32*ep^4*S12*x^2*(S45*(-1 + x) + S34*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 16*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*(S45*(-1 + x) + S34*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}] + 
   16*ep^4*S12*x^2*(S45*(-1 + x) + S34*x)*
    F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}], 
 g[74] -> (4*ep^4*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[75] -> -8*ep^4*x*(S45*S51*(2 - 3*x) - 3*S23*S34*x + S34*S45*(-2 + 3*x) - 
     S12*(S23 - S51)*x*(-3 + 4*x) + S12*S45*(2 - 6*x + 4*x^2))*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*x*(S51*(-1 + x)*(-S45 + S12*x) - (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}], 
 g[76] -> -16*ep^4*S45*F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*S45*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   24*ep^4*S45*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*S12*S45*x^2*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S45*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
   8*ep^4*S45*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}] + 
   8*ep^4*S12*S45*x^2*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}], 
 g[77] -> (4*ep^4*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[78] -> 8*ep^4*S45*S51*x*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   2*ep^4*x*(S45*S51*(-2 + x) + S23*S34*x - S34*S45*x + S12*(-S23 + S51)*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   4*ep^4*S45*S51*x*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}], 
 g[79] -> -32*ep^4*Sqrt[(S12 - S45)^2*x^2]*
    F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   48*ep^4*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   32*ep^4*S12*x^2*Sqrt[(S12 - S45)^2*x^2]*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 16*ep^4*Sqrt[(S12 - S45)^2*x^2]*
    F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*Sqrt[(S12 - S45)^2*x^2]*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}] + 
   16*ep^4*S12*x^2*Sqrt[(S12 - S45)^2*x^2]*
    F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}], 
 g[80] -> 8*ep^4*S12*x^2*(-S45 + (S12 + S23)*x)*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S12*x^2*(-S45 + (S12 + S23)*x)*
    F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S12*x^2*(-S45 + (S12 + S23)*x)*
    F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
   8*ep^4*S12^2*x^4*(-S45 + (S12 + S23)*x)*
    F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[81] -> 16*ep^4*S12*x^2*(S45 + S23*x - S45*x)*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S12*x^2*(S45 + S23*x - S45*x)*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 
      0}], g[82] -> -8*ep^4*S12*(S12 - S34 + S51)*x^3*
    F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*S12*(S12 - S34 + S51)*
    x^3*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*S12*(S12 - S34 + S51)*x^3*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 
      0}] - 8*ep^4*S12^2*(S12 - S34 + S51)*x^5*
    F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[83] -> 8*ep^4*S12*S51*x^3*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   4*ep^4*S12*S51*x^3*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}], 
 g[84] -> -16*ep^4*S45*(S34 + S12*(-1 + x))*x*
    F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*S45*(S34 + S12*(-1 + x))*x*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      0}] + 24*ep^4*S45*(S34 + S12*(-1 + x))*x*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*S12*S45*(S34 + S12*(-1 + x))*x^3*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 8*ep^4*S45*(S34 + S12*(-1 + x))*
    x*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
   8*ep^4*S45*(S34 + S12*(-1 + x))*x*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 
      0}] + 8*ep^4*S12*S45*(S34 + S12*(-1 + x))*x^3*
    F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}], 
 g[85] -> (-4*ep^4*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S23^2*S34*x) - S45*(4*S34*S51 + S45*S51*(5 - 2*x) - 
        S51^2*(-3 + x) + S34^2*(1 + x) + S34*S45*(3 + 2*x)) + 
      S23*(-(S45*S51*(-3 + x)) + S34^2*x + S34*S51*x + S34*S45*(2 + 3*x)) + 
      S12*(S23^2*x + S51*(2*S45 + S51*x) + S34*(S45 + 2*S45*x + S51*x) - 
        S23*(2*S45 + (S34 + 2*S51)*x)))*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*(3*S34^2 + 5*S34*S45 + S12*(2*S23 - 3*S34 - 2*S51) + 
      4*S34*S51 + 3*S45*S51 + S51^2 - S23*(2*S34 + S51))*x^2*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(-3*S34*x + S23*(1 + x) - S51*(1 + x)) + 
      S12*(3*S34^2*x + S51*(3*S45 + S51 - S51*x) + 
        S34*(S45 + S51 + 4*S45*x + 2*S51*x) - 
        S23*(S51 - S51*x + S34*(2 + x))))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*((S34 + 2*S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(1 + x) + S12*(2*S23*S51*(-1 + x) - S23*S34*(2 + x) + 
        S51*(5*S45 + 2*S51 - S45*x - 2*S51*x) + 
        S34*(S45 + S51 + S45*x + 2*S51*x)))*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(2*S12^2*(S23 - S51) + (2*S34 + S51)*
       (S23*S34 + S45*(-S34 + S51)) + S12*(-(S23*(4*S34 + S51)) + 
        2*S34*(S45 + S51) + S51*(4*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S12*x^4*(S45*S51^2 + S34*S45*S51*(-1 + x) + S34^2*(S23 - S45)*x + 
      S12^2*(S23 - S51)*x + S12*S34*(-2*S23 + S51)*x + 
      S12*S45*(S51 + S34*x + S51*x))*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*((2*S23 - 3*S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(1 + x) + S12*(2*S23^2*(-1 + x) - S34*S45*(1 + x) + 
        S45*S51*(4 + x) + S23*(S45 + 2*S51 + S34*(-1 + x) - 2*S45*x - 
          2*S51*x)))*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(-(S12*(S23^2 + S45*(2*S34 - 5*S51) + S23*(2*S34 + S45 - S51))) + 
      2*S12^2*(S23 - S51) + (S23 - 3*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*x^4*(2*S12^2*(S23 - S51)*x + S45^2*(S34 - S51)*(1 + 2*x) - 
      S23*S45*(S34 - 2*S51 + 2*S34*x) + S12*S23*(S45 - 2*S34*x - 2*S45*x) + 
      S12*S45*(S51 - 2*S34*x + 4*S51*x))*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(2*S23^2*S34*x - S23*(S45*S51*(3 - 2*x) + S34^2*x + 
        S34*(S45 + 5*S45*x + 2*S51*x)) + S12*(S23^2*(-2 + x)*x + 
        S51^2*(-2 + x)*x - S34*S51*x*(1 + x) - S34*S45*x*(2 + x) + 
        S23*x*(S34 + 4*S51 + S34*x - 2*S51*x) + S23*S45*(1 + x - x^2) + 
        S45*S51*(-1 - x + x^2)) + S45*(S51*(S45*(4 - 3*x) + S51*(3 - 2*x)) + 
        S34^2*x + S34*(S45 + 3*S45*x + S51*(2 + x))))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S23^2*S34*x) - S45*(S45*S51*(5 - 3*x) - S34*S51*(-6 + x) - 
        S51^2*(-2 + x) + 2*S34^2*(1 + x) + S34*S45*(5 + 3*x)) + 
      S23*(-(S45*S51*(-2 + x)) + 2*S34^2*x + S34*S51*x + S34*S45*(3 + 4*x)) + 
      S12*(S23*S45*(-3 + x) + S23^2*x - 2*S23*(S34 + S51)*x + 
        S51*(-(S45*(-3 + x)) + S51*x) + 2*S34*(S45 + 2*S45*x + S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-2 + x) - 
        S34*(S45 - S23*x + S45*x)) + S12^2*(S23^2*x + 2*S34*S45*x*(1 + 2*x) - 
        2*S23*x*(S51 + S34*x) + S51*x*(S51 + 2*S34*x) + 
        S45*S51*(1 + 3*x - 2*x^2) + S23*S45*(-1 - 3*x + 2*x^2)) - 
      S12*(2*S23^2*S34*x - S23*(-2*S45*S51*(-1 + x) + 2*S34*S51*x + 
          2*S34^2*x^2 + S34*S45*(2 + 5*x + 2*x^2)) + 
        S45*(2*S34^2*x*(1 + x) + S34*(S45 + S51 + 5*S45*x + 4*S51*x + 
            2*S45*x^2 - 2*S51*x^2) - S51*(2*S51*(-1 + x) + 
            S45*(-5 + x + 2*x^2)))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*(-(S23*S34) + 3*S34^2 + 4*S34*S45 + S12*(S23 - 3*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*x^3*((2*S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      2*S12^2*(S23 - S51 - 3*S34*x) + 
      S12*(6*S34^2*x + 2*S34*(S45 + S51 + 3*S45*x) - 
        S23*(4*S34 + S51 - 2*S51*x) + S51*(4*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*S45*x^4*(S45*S51^2 + 2*S34^2*(S23 - S45)*x + 
      S34*S45*S51*(-1 + 2*x) + S12^2*x*(-(S23*(-2 + x)) + S51*(-2 + x) - 
        3*S34*x) + S12*(x*(S23*S34*(-4 + x) - 2*S34*S51*(-1 + x) + 
          3*S34^2*x + S23*S51*x - S51^2*x) + S45*(2*S34*x*(1 + x) + 
          S51*(1 + 2*x - 2*x^2))))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12^2*S51*(S12 - S34 + S51)*x^6*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
      S12*(S23 + S51))*x^6*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(1 + x) + S12*(S51*(3*S45 + S51 - S45*x - 2*S51*x) + 
        S34*(S45 + S51 + S45*x + 2*S51*x) - S23*(S51 - 2*S51*x + 
          S34*(2 + x))))*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*x^4*(2*S45*S51^2 + S34*S45*S51*(-2 + x) + 
      S34^2*(S23 - S45)*x + S12^2*(S23 - S51)*x*(1 + x) - 
      S12*S45*(1 + x)*(S51*(-2 + x) - S34*x) + 
      S12*x*(2*S23*S51*x - S23*S34*(2 + x) + S51*(S34 + 2*S34*x - 2*S51*x)))*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*x^4*(S45*S51^2*(-2 + x) + 2*S34^2*(-S23 + S45)*x + 
      2*S12^2*(-S23 + S51)*x + S34*S51*(S45*(2 - 3*x) + S23*x) - 
      S12*((2*S34 - S51)*S51*x + S23*(-4*S34 + S51)*x + 2*S45*(S51 + S34*x)))*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12^2*(S12 - S34 + S51)*x^6*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12^2*S23*(S12 + S23 - S45)*x^6*
     F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*((S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(1 + x) + S12*(-(S34*S45*(1 + x)) + S45*S51*(3 + x) + 
        S23^2*(-1 + 2*x) + S23*(S51 + S34*(-1 + x) - 2*S45*x - 2*S51*x)))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*x^4*(S12^2*(S23 - S51)*x*(1 + x) + 
      S45*(S45*(S34 - S51)*(1 + x) - S23*(S34 - 2*S51 + S34*x)) + 
      S12*(2*S23^2*x^2 + S23*x*(S34*(-1 + x) - 2*S51*x) + 
        S45*(1 + x)*(S51 - S34*x + S51*x) - S23*S45*(-1 + x + 2*x^2)))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*x^4*(-(S23*S45*(S34 + S51*(-2 + x))) - S23^2*S34*x + 
      2*S12^2*(S23 - S51)*x + S45^2*(S34 - S51)*(1 + x) + 
      S12*(S23^2*x + S45*(S51 - 2*S34*x + 3*S51*x) + 
        S23*(S45 - 3*S45*x - (2*S34 + S51)*x)))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12^2*x^6*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S23^2*S34*x + S45*(-(S51*(2*S45 + S51)*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + 2*S45*x)) - S23*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 3*S45*x + S51*x)) + S12*(S23^2*(-1 + x)*x + 
        S51*x*(S51*(-1 + x) - S34*(1 + x)) + 
        S23*(S45 - S45*x^2 + x*(S34 + 2*S51 + S34*x - 2*S51*x)) + 
        S45*(-(S34*x*(2 + x)) + S51*(-1 + x^2))))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*x*(S23 + S51*(-1 + x) - S23*x - 
        S34*x)*(-(S23*(1 + x)) + S51*(1 + x) + S45*(2 + x)) + 
      S12*(2*S23^2*S34*x - S45*(S51*(-1 + x) - S34*x)*(S51 + S34*x + 
          S45*(2 + x)) + S23*(S45*S51*(-1 + x) - S34*S45*x*(4 + x) - 
          S34*x*(2*S51 + S34*x))))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S23*S34*(S45 + S34*x + S45*x) - 
      S45*(-(S34*S51*(-2 + x)) - S45*S51*(-1 + x) + S34^2*(1 + x) + 
        S34*S45*(2 + x)) + S12*(S23*S45*(-1 + x) - S45*S51*(-1 + x) - 
        S23*S34*x + S34*(S45 + 2*S45*x + S51*x)))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) - 
         S34*(S45 - S23*x + S45*x))) + S12^2*(S23^2*(-1 + x)*x + 
        S51*x*(S51*(-1 + x) - 2*S34*x) + S23*(2*x*(S51 + S34*x - S51*x) + 
          S45*(1 + 2*x - 3*x^2)) - S45*(2*S34*x*(1 + 2*x) + 
          S51*(1 + 2*x - 3*x^2))) + S12*(-(S23^2*S34*(-2 + x)*x) - 
        S23*(S45*S51*(-1 + x)^2 - S34*S51*(-2 + x)*x + 2*S34^2*x^2 + 
          S34*S45*(2 + 4*x)) + S45*(2*S34^2*x*(1 + x) - 
          S51*(-1 + x)*(S51 - S51*x + S45*(3 + x)) + 
          S34*(S51 + 2*S51*x - 3*S51*x^2 + S45*(1 + 4*x + x^2)))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*x^4*(S12^2*x*(S23 + S51*(-1 + x) - S23*x - S34*x)*
       (S45 + 2*S45*x + (-S23 + S51)*x) - S45^2*S51^2*(-1 + x^2) - 
      S34^2*(S23 - S45)*x*(S23*x - S45*(1 + x)) + 
      S34*S45*S51*(-2*S23*x^2 + S45*(-1 + x + 2*x^2)) + 
      S12*(-(S45^2*(1 + 2*x)*(S51*(-1 + x) - S34*x)) - 
        S23*S34*x^2*(S23*(-2 + x) - S51*(-2 + x) + S34*x) + 
        S45*x*(-(S23*S51*(-1 + x)*x) + S51^2*(-1 + x)*x + S34^2*x*(1 + x) + 
          S23*S34*(-2 - 3*x + x^2) + S34*(S51 - 2*S51*x^2))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -3, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 3*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 3*S34^2*x + 
        S34*(S45 + S51 + 2*S45*x - 2*S51*x)))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*S45*x^4*(-(S45*S51^2*(-1 + x)) + 2*S34^2*(S23 - S45)*x + 
      S12^2*x*(-2*S23*(-1 + x) + 2*S51*(-1 + x) - 3*S34*x) - 
      S34*S51*(S45 + S23*x - 3*S45*x) + 
      S12*(S45*(S51 - S51*x^2 + S34*x*(2 + x)) + 
        x*(S34*S51*(2 - 4*x) + S51^2*(-1 + x) + 3*S34^2*x + 
          S23*(S51 + 2*S34*(-2 + x) - S51*x))))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12^2*S45*(S12 - S34 + S51)*x^6*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[86] -> (8*ep^4*S45*(S12*(S23 - S34 - S51) - (S23 - S34 - 2*S45 - S51)*
       (S34 + S51))*x^2*F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*(S12^2*(S23 - S51) + (S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-(S23*(2*S34 + S51)) + S34*(S45 + S51) + S51*(3*S45 + S51)))*x^3*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^2*(-(S23^2*S34*x) - S45*(S51*(S45*(3 - 2*x) - S51*(-2 + x)) + 
        S34^2*x + S34*(S45 + 2*S51 + 2*S45*x)) + 
      S23*(-(S45*S51*(-2 + x)) + S34^2*x + S34*(S45 + 3*S45*x + S51*x)) + 
      S12*(S23^2*x + S51*(S34 + S51)*x + S45*(S51 + 2*S34*x) - 
        S23*(S45 + (S34 + 2*S51)*x)))*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*(5*S34^2 + 8*S34*S45 + S12*(3*S23 - 5*S34 - 3*S51) + 
      6*S34*S51 + 4*S45*S51 + S51^2 - S23*(3*S34 + S51))*x^2*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S45*x^3*((S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51 - 2*S34*x) + 
      S12*(2*S34^2*x + S34*(S45 + S51 + 2*S45*x) - 
        S23*(2*S34 + S51 - 2*S51*x) + S51*(3*S45 + S51 - 2*S45*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(3*S12^2*(S23 - S51) + (3*S34 + S51)*
       (S23*S34 + S45*(-S34 + S51)) + S12*(-(S23*(6*S34 + S51)) + 
        3*S34*(S45 + S51) + S51*(5*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(3*S12^2*(S23 - S51) - S12*(S23^2 + 3*S23*S34 + 2*S23*S45 + 
        3*S34*S45 - S23*S51 - 7*S45*S51) + (S23 - 4*S45)*
       (S23*S34 + S45*(-S34 + S51)))*x^3*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S23^2*S34*x) - S45*(S45*S51*(5 - 4*x) - 
        2*S34*S51*(-3 + x) - S51^2*(-2 + x) + 3*S34^2*x + 
        S34*S45*(3 + 4*x)) + S23*(-(S45*S51*(-2 + x)) + 3*S34^2*x + 
        S34*S51*x + S34*S45*(3 + 5*x)) + S12*(S23^2*x + S51*(3*S34 + S51)*x + 
        S45*(3*S51 + 6*S34*x - 2*S51*x) + S23*(-3*S45 - 3*S34*x + 2*S45*x - 
          2*S51*x)))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*(-(S23*S34) + 4*S34^2 + 5*S34*S45 + S12*(S23 - 4*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^3*((3*S34 + S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23*(3 - 2*x) - 6*S34*x + S51*(-3 + 2*x)) + 
      S12*(2*S23*S34*(-3 + x) + 6*S34^2*x + S23*S51*(-1 + 2*x) + 
        S51*(S51 + S45*(5 - 4*x) - 2*S51*x) + 
        S34*(S51*(3 - 4*x) + S45*(3 + 4*x))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (8*ep^4*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S23*S34*S51 + S45*S51*(-S34 + S51) + S12^2*(S23 - S51)*x + 
      S12*S45*(-(S51*(-2 + x)) + S34*x) - S12*S23*(S51 + S34*x - 2*S51*x) + 
      S12*S51*(S51 + 2*S34*x - 2*S51*x))*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*(S12 - S34 + S51)*x^4*(S45*S51*(-2 + x) + S23*S34*x - 
      S34*S45*x + S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*x + S12*(S23^2*(-1 + 2*x) + 
        S23*(S45 + S51 + S34*x - 2*S45*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*x^4*(S45^2*(S34 - S51) + S23*S45*(-(S51*(-2 + x)) + 
        S34*(-1 + x)) - S23^2*S34*x + S12^2*(S23 - S51)*x + 
      S12*(S23^2*x + S45*(S51 - S34*x + S51*x) - 
        S23*((S34 + S51)*x + S45*(-1 + 2*x))))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(-S23 + S45 + S51)*x^2*(S45*(S51 + S34*x - S51*x) - 
      x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S23*S34*(S45 + S34*x + S45*x) + 
      S12*(S23*S45*(-1 + x) - S23*S34*x + S34*S51*x + 
        S45*(S51 + 2*S34*x - S51*x)) - S45*(-(S45*S51*(-1 + x)) + S34^2*x + 
        S34*(S45 + 2*S51 + S45*x - S51*x)))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-((S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
         S23*S34*x - S34*S45*x)) + S12^2*(S23 - 2*S45 - S51)*x*
       (S51 + S23*(-1 + x) + S34*x - S51*x) + 
      S12*(-(S23^2*S34*(-2 + x)*x) - S45*(S51*(-1 + x) - S34*x)*
         (2*S45 + S51 + S34*x - S51*x) - 
        S23*(S34*x*(-(S51*(-2 + x)) + S34*x) + S45*(S51*(-1 + x)^2 - 
            S34*(-4 + x)*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -3, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*x^3*(S34*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51*(-1 + x) - S23*x - 2*S34*x) + 
      S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 2*S34^2*x + 
        S34*(S45 + S51 + S45*x - 2*S51*x)))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S45*(S12 - S34 + S51)*x^4*
     (S45*S51*(-1 + x) + S23*S34*x - S34*S45*x + 
      S12*x*(S51 + S23*(-1 + x) + S34*x - S51*x))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4]}


==> anc/N1/Boundaries.m <==
{b[1] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, 
 b[2] -> 4 + 8*ep*(G[0, -(S51/(S12 - S34))] - G[1, -(S51/(S12 - S34))] - 
     Log[-S51]) + ep^2*((-2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     16*G[0, 1, -(S51/(S12 - S34))] - 16*G[1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[1, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2) + 
   (4*ep^3*(24*G[0, 0, 0, -(S51/(S12 - S34))] - 
      24*G[0, 0, 1, -(S51/(S12 - S34))] - 24*G[0, 1, 0, -(S51/(S12 - S34))] + 
      24*G[0, 1, 1, -(S51/(S12 - S34))] - 24*G[1, 0, 0, -(S51/(S12 - S34))] + 
      24*G[1, 0, 1, -(S51/(S12 - S34))] + 24*G[1, 1, 0, -(S51/(S12 - S34))] - 
      24*G[1, 1, 1, -(S51/(S12 - S34))] + Pi^2*Log[-S51] - 
      24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^3 - 
      G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
      G[1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) - 32*Zeta[3]))/3 + 
   ep^4*((-19*Pi^4)/30 + (8*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     64*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 - 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     (8*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 + 
     (8*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 - 
     (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
     (256*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3), 
 b[3] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, 
 b[4] -> 4 - 8*ep*Log[-S12] + (ep^2*((-4*Pi^2)/3 + 16*Log[-S12]^2))/2 + 
   (4*ep^3*(Pi^2*Log[-S12] - 4*Log[-S12]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S12]^2 + 80*Log[-S12]^4 + 
      2560*Log[-S12]*Zeta[3]))/30, 
 b[5] -> 4 + 8*ep*(G[0, -(S51/(S12 - S34))] - Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2) - 
   (4*ep^3*(-24*G[0, 0, 0, -(S51/(S12 - S34))] - Pi^2*Log[-S51] + 
      24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 4*Log[-S51]^3 + 
      G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 + 1920*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
      80*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
      1920*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 40*Pi^2*Log[-S51]^2 - 
      320*G[0, -(S51/(S12 - S34))]*Log[-S51]^3 + 80*Log[-S51]^4 - 
      80*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) - 
      2560*G[0, -(S51/(S12 - S34))]*Zeta[3] + 2560*Log[-S51]*Zeta[3]))/30, 
 b[6] -> 4 - 8*ep*Log[-S45] + (ep^2*((-4*Pi^2)/3 + 16*Log[-S45]^2))/2 + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, 
 b[7] -> 4 - 8*ep*Log[-S51] + (ep^2*((-4*Pi^2)/3 + 16*Log[-S51]^2))/2 + 
   (4*ep^3*(Pi^2*Log[-S51] - 4*Log[-S51]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S51]^2 + 80*Log[-S51]^4 + 
      2560*Log[-S51]*Zeta[3]))/30, 
 b[8] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, 
 b[9] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, b[10] -> 0, 
 b[11] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, b[12] -> 0, 
 b[13] -> 4 - 8*ep*Log[-S12] + ep^2*((2*Pi^2)/3 + 8*Log[-S12]^2) - 
   (4*ep^3*(Pi^2*Log[-S12] + 4*Log[-S12]^3 + 26*Zeta[3]))/3 + 
   ep^4*((-41*Pi^4)/90 + (4*Pi^2*Log[-S12]^2)/3 + (8*Log[-S12]^4)/3 + 
     (208*Log[-S12]*Zeta[3])/3), 
 b[14] -> 4 + 8*ep*(G[0, -(S51/(S12 - S34))] - Log[-S51]) + 
   ep^2*((2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2) + 
   (4*ep^3*(24*G[0, 0, 0, -(S51/(S12 - S34))] - Pi^2*Log[-S51] - 
      24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^3 + 
      G[0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2) - 26*Zeta[3]))/3 + 
   ep^4*((-41*Pi^4)/90 + 64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 + 
     (8*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2))/3 - 
     (208*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (208*Log[-S51]*Zeta[3])/3), 
 b[15] -> 4 + 8*ep*(G[0, -(S51/(S12 - S34))] - Log[-S51]) + 
   ep^2*((2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     8*G[1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     8*Log[-S51]^2) - (4*ep^3*(Pi^2*G[1, -(S51/(S12 - S34))] - 
      24*G[0, 0, 0, -(S51/(S12 - S34))] + 12*G[0, 1, 0, -(S51/(S12 - S34))] + 
      12*G[1, 0, 0, -(S51/(S12 - S34))] - 6*G[1, 1, 0, -(S51/(S12 - S34))] + 
      Pi^2*Log[-S51] + 24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      12*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 4*Log[-S51]^3 - 
      G[0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2) + 26*Zeta[3]))/3 + 
   ep^4*((-41*Pi^4)/90 - (8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
     (4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
     (4*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 - 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 + 
     (8*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2))/3 - 
     (208*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 8*G[1, -(S51/(S12 - S34))]*
      Zeta[3] + (208*Log[-S51]*Zeta[3])/3), 
 b[16] -> 4 + 8*ep*(G[0, -(S51/(S12 - S34))] - Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     8*G[0, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     8*Log[-S51]^2) - (4*ep^3*(-24*G[0, 0, 0, -(S51/(S12 - S34))] + 
      18*G[0, 0, 1, -(S51/(S12 - S34))] + 12*G[0, 1, 0, -(S51/(S12 - S34))] - 
      12*G[0, 1, 1, -(S51/(S12 - S34))] - Pi^2*Log[-S51] + 
      24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      12*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 4*Log[-S51]^3 + 
      G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 32*Zeta[3]))/3 + 
   ep^4*((-19*Pi^4)/30 + 64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     56*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     48*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     48*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     (8*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 + 
     (4*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 - 
     (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3), 
 b[17] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, 
 b[18] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, 
 b[19] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, 
 b[20] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   (4*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S45]^2 + 80*Log[-S45]^4 + 
      2560*Log[-S45]*Zeta[3]))/30, 
 b[21] -> -4*ep*(G[0, -(S51/(S12 - S34))] + Log[-S45] - Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 4*Log[-S45]^2 + 
     8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^2) + 
   (2*ep^3*(-24*G[0, 0, 0, -(S51/(S12 - S34))] + Pi^2*Log[-S45] - 
      4*Log[-S45]^3 + Pi^2*Log[-S51] + 24*G[0, 0, -(S51/(S12 - S34))]*
       Log[-S51] + 4*Log[-S51]^3 - G[0, -(S51/(S12 - S34))]*
       (Pi^2 + 12*Log[-S51]^2) - 6*Zeta[3]))/3 - 
   (2*ep^4*(2*Pi^4 + 720*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
      15*Pi^2*Log[-S45]^2 - 30*Log[-S45]^4 - 30*Pi^2*G[0, -(S51/(S12 - S34))]*
       Log[-S51] - 720*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      15*Pi^2*Log[-S51]^2 - 120*G[0, -(S51/(S12 - S34))]*Log[-S51]^3 + 
      30*Log[-S51]^4 + 30*G[0, 0, -(S51/(S12 - S34))]*
       (Pi^2 + 12*Log[-S51]^2) - 780*G[0, -(S51/(S12 - S34))]*Zeta[3] - 
      960*Log[-S45]*Zeta[3] + 780*Log[-S51]*Zeta[3]))/45, 
 b[22] -> -4*ep*(G[0, -(S51/(S12 - S34))] + Log[-S45] - Log[-S51]) + 
   4*ep^2*(-2*G[0, 0, -(S51/(S12 - S34))] + G[0, 1, -(S51/(S12 - S34))] + 
     Log[-S45]^2 + 2*G[0, -(S51/(S12 - S34))]*Log[-S51] - Log[-S51]^2) + 
   (2*ep^3*(-24*G[0, 0, 0, -(S51/(S12 - S34))] + 
      18*G[0, 0, 1, -(S51/(S12 - S34))] + 12*G[0, 1, 0, -(S51/(S12 - S34))] - 
      12*G[0, 1, 1, -(S51/(S12 - S34))] + Pi^2*Log[-S45] - 4*Log[-S45]^3 - 
      Pi^2*Log[-S51] + 24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      12*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 4*Log[-S51]^3 + 
      G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2)))/3 + 
   (2*ep^4*(-48*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
      42*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
      36*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
      36*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
      24*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
      24*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
      24*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
      24*G[0, 1, 1, 1, -(S51/(S12 - S34))] - Pi^2*Log[-S45]^2 + 
      2*Log[-S45]^4 - 2*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
      48*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      36*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + Pi^2*Log[-S51]^2 + 
      8*G[0, -(S51/(S12 - S34))]*Log[-S51]^3 - 2*Log[-S51]^4 + 
      2*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) - 
      G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
      64*G[0, -(S51/(S12 - S34))]*Zeta[3] + 64*Log[-S45]*Zeta[3] - 
      64*Log[-S51]*Zeta[3]))/3, 
 b[23] -> -4*ep*(G[0, -(S51/(S12 - S34))] + Log[-S45] - Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 
     4*G[1, 0, -(S51/(S12 - S34))] + 4*Log[-S45]^2 + 
     8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^2) + 
   (2*ep^3*(Pi^2*G[1, -(S51/(S12 - S34))] - 
      24*G[0, 0, 0, -(S51/(S12 - S34))] + 12*G[0, 1, 0, -(S51/(S12 - S34))] + 
      12*G[1, 0, 0, -(S51/(S12 - S34))] - 6*G[1, 1, 0, -(S51/(S12 - S34))] + 
      Pi^2*Log[-S45] - 4*Log[-S45]^3 + Pi^2*Log[-S51] + 
      24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      12*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 4*Log[-S51]^3 - 
      G[0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2) - 6*Zeta[3]))/3 + 
   ep^4*((-4*Pi^4)/45 + (4*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
     (2*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     (2*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     8*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     8*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     4*G[1, 1, 1, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S45]^2)/3 + 
     (4*Log[-S45]^4)/3 + (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     8*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - (2*Pi^2*Log[-S51]^2)/3 + 
     8*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 - 
     (4*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2))/3 + 
     (104*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 4*G[1, -(S51/(S12 - S34))]*
      Zeta[3] + (128*Log[-S45]*Zeta[3])/3 - (104*Log[-S51]*Zeta[3])/3), 
 b[24] -> -4 + 4*ep*(-G[0, -(S51/(S12 - S34))] + Log[-S45] + Log[-S51]) + 
   ep^2*((2*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] - 4*Log[-S45]^2 + 
     8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^2) + 
   (2*ep^3*(-24*G[0, 0, 0, -(S51/(S12 - S34))] - Pi^2*Log[-S45] + 
      4*Log[-S45]^3 - Pi^2*Log[-S51] + 24*G[0, 0, -(S51/(S12 - S34))]*
       Log[-S51] + 4*Log[-S51]^3 + G[0, -(S51/(S12 - S34))]*
       (Pi^2 - 12*Log[-S51]^2) + 64*Zeta[3]))/3 + 
   (ep^4*(19*Pi^4 - 960*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
      20*Pi^2*Log[-S45]^2 - 40*Log[-S45]^4 - 40*Pi^2*G[0, -(S51/(S12 - S34))]*
       Log[-S51] + 960*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      20*Pi^2*Log[-S51]^2 + 160*G[0, -(S51/(S12 - S34))]*Log[-S51]^3 - 
      40*Log[-S51]^4 + 40*G[0, 0, -(S51/(S12 - S34))]*
       (Pi^2 - 12*Log[-S51]^2) + 1280*G[0, -(S51/(S12 - S34))]*Zeta[3] - 
      1280*Log[-S45]*Zeta[3] - 1280*Log[-S51]*Zeta[3]))/30, 
 b[25] -> -4 + 4*ep*(-G[0, -(S51/(S12 - S34))] + G[1, -(S51/(S12 - S34))] + 
     Log[-S45] + Log[-S51]) + 
   ep^2*((2*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 
     8*G[0, 1, -(S51/(S12 - S34))] + 8*G[1, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, -(S51/(S12 - S34))] - 4*Log[-S45]^2 + 
     8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 8*G[1, -(S51/(S12 - S34))]*
      Log[-S51] - 4*Log[-S51]^2) + 
   (2*ep^3*(-24*G[0, 0, 0, -(S51/(S12 - S34))] + 
      24*G[0, 0, 1, -(S51/(S12 - S34))] + 24*G[0, 1, 0, -(S51/(S12 - S34))] - 
      24*G[0, 1, 1, -(S51/(S12 - S34))] + 24*G[1, 0, 0, -(S51/(S12 - S34))] - 
      24*G[1, 0, 1, -(S51/(S12 - S34))] - 24*G[1, 1, 0, -(S51/(S12 - S34))] + 
      24*G[1, 1, 1, -(S51/(S12 - S34))] - Pi^2*Log[-S45] + 4*Log[-S45]^3 - 
      Pi^2*Log[-S51] + 24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 4*Log[-S51]^3 + 
      G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) - 
      G[1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 64*Zeta[3]))/3 + 
   ep^4*((19*Pi^4)/30 - (4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
     (4*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     32*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     32*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     32*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 1, 1, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S45]^2)/3 - 
     (4*Log[-S45]^4)/3 - (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (2*Pi^2*Log[-S51]^2)/3 + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 + 
     (4*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 - 
     (4*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 + 
     (128*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
     (128*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (128*Log[-S45]*Zeta[3])/3 - 
     (128*Log[-S51]*Zeta[3])/3), b[26] -> -4 + 4*ep*(Log[-S45] + Log[-S51]) + 
   (2*ep^2*(Pi^2 - 6*Log[-S45]^2 - 6*Log[-S51]^2))/3 - 
   (2*ep^3*(Pi^2*Log[-S45] - 4*Log[-S45]^3 + Pi^2*Log[-S51] - 4*Log[-S51]^3 - 
      64*Zeta[3]))/3 + (ep^4*(19*Pi^4 + 20*Pi^2*Log[-S45]^2 - 
      40*Log[-S45]^4 + 20*Pi^2*Log[-S51]^2 - 40*Log[-S51]^4 - 
      1280*Log[-S45]*Zeta[3] - 1280*Log[-S51]*Zeta[3]))/30, 
 b[27] -> 1 - 2*ep*Log[-S12] + ep^2*(Pi^2/6 + 2*Log[-S12]^2) + 
   (ep^3*(-(Pi^2*Log[-S12]) - 4*Log[-S12]^3 - 26*Zeta[3]))/3 + 
   ep^4*((-41*Pi^4)/360 + (Pi^2*Log[-S12]^2)/3 + (2*Log[-S12]^4)/3 + 
     (52*Log[-S12]*Zeta[3])/3), b[28] -> 0, 
 b[29] -> 1 - 2*ep*Log[-S12] + ep^2*(Pi^2/6 + 2*Log[-S12]^2) + 
   (ep^3*(-(Pi^2*Log[-S12]) - 4*Log[-S12]^3 - 26*Zeta[3]))/3 + 
   ep^4*((-41*Pi^4)/360 + (Pi^2*Log[-S12]^2)/3 + (2*Log[-S12]^4)/3 + 
     (52*Log[-S12]*Zeta[3])/3), b[30] -> 0, 
 b[31] -> 8*ep*(G[0, -(S51/(S12 - S34))] + Log[-S12] - Log[-S51]) - 
   (4*ep^2*(Pi^2 + 6*Log[-S12]^2 - 6*Log[-S51]^2 + 6*G[0, -(S51/(S12 - S34))]*
       (Log[-S12] + Log[-S51])))/3 + 
   (4*ep^3*(-(Pi^2*G[1, -(S51/(S12 - S34))]) + 2*G[0, -(S51/(S12 - S34))]*
       (Pi^2 + 3*Log[-S12]^2 + 3*Log[-S51]^2) + 
      2*(12*G[0, 0, 0, -(S51/(S12 - S34))] - 
        6*G[0, 1, 0, -(S51/(S12 - S34))] - 6*G[1, 0, 0, -(S51/(S12 - S34))] + 
        3*G[1, 1, 0, -(S51/(S12 - S34))] + Pi^2*Log[-S12] + 
        6*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        3*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 2*Log[-S12]^3 - 
        6*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        3*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 2*Log[-S51]^3)))/3 - 
   (2*ep^4*(3*Pi^4 + 30*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12] - 
      10*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] + 
      240*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      120*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      120*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      60*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 20*Pi^2*Log[-S12]^2 + 
      40*G[0, -(S51/(S12 - S34))]*Log[-S12]^3 + 20*Log[-S12]^4 + 
      10*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
      10*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
      240*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      120*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      120*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      60*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      40*G[0, -(S51/(S12 - S34))]*Log[-S51]^3 - 20*Log[-S51]^4 + 
      20*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 6*Log[-S12]^2 - 6*Log[-S51]^2) - 
      10*G[1, 0, -(S51/(S12 - S34))]*(Pi^2 + 6*Log[-S12]^2 - 6*Log[-S51]^2) + 
      580*G[0, -(S51/(S12 - S34))]*Zeta[3] + 580*Log[-S12]*Zeta[3] - 
      580*Log[-S51]*Zeta[3]))/15, 
 b[32] -> 8*ep*(G[0, -(S51/(S12 - S34))] + Log[-S12] - Log[-S51]) - 
   (4*ep^2*(Pi^2 - 12*G[0, 0, -(S51/(S12 - S34))] + 
      6*G[0, 1, -(S51/(S12 - S34))] + 6*G[1, 0, -(S51/(S12 - S34))] + 
      6*G[1, -(S51/(S12 - S34))]*Log[-S12] + 6*Log[-S12]^2 + 
      12*G[0, -(S51/(S12 - S34))]*Log[-S51] - 6*G[1, -(S51/(S12 - S34))]*
       Log[-S51] - 6*Log[-S51]^2))/3 + 
   (4*ep^3*(24*G[0, 0, 0, -(S51/(S12 - S34))] - 
      18*G[0, 0, 1, -(S51/(S12 - S34))] - 18*G[0, 1, 0, -(S51/(S12 - S34))] + 
      12*G[0, 1, 1, -(S51/(S12 - S34))] - 12*G[1, 0, 0, -(S51/(S12 - S34))] + 
      6*G[1, 0, 1, -(S51/(S12 - S34))] + 12*G[1, 1, 0, -(S51/(S12 - S34))] + 
      Pi^2*Log[-S12] - 6*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 4*Log[-S12]^3 + 
      Pi^2*Log[-S51] - 24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      18*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      12*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^3 - 
      G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
      G[1, -(S51/(S12 - S34))]*(Pi^2 + 6*Log[-S12]^2 - 6*Log[-S51]^2) - 
      6*Zeta[3]))/3 + ep^4*((-8*Pi^4)/45 + 
     (4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     56*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     56*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     48*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     48*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     40*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     48*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     24*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     16*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     16*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     8*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (4*Pi^2*Log[-S12]^2)/3 - 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - (8*Log[-S12]^4)/3 + 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     56*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 - 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     (8*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 + 
     (8*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 + 3*Log[-S12]^2 - 9*Log[-S51]^2))/
      3 - (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
     8*G[1, -(S51/(S12 - S34))]*Zeta[3] - (208*Log[-S12]*Zeta[3])/3 + 
     (256*Log[-S51]*Zeta[3])/3), 
 b[33] -> 4 - 8*ep*(G[0, -(S51/(S12 - S34))] + Log[-S12]) + 
   2*ep^2*(Pi^2/3 + 8*G[0, 0, -(S51/(S12 - S34))] - 
     6*G[1, 0, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     4*Log[-S12]^2) + 2*ep^4*((-37*Pi^4)/36 - 
     2*Pi^2*G[0, 1, -(S51/(S12 - S34))] - Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
     Pi^2*G[1, 1, -(S51/(S12 - S34))] + 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     24*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     24*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     12*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     24*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     24*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     12*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     6*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     12*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (2*Pi^2*Log[-S12]^2)/3 - 
     12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 + 
     (4*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S12]^2))/3 + 
     (248*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 30*G[1, -(S51/(S12 - S34))]*
      Zeta[3] + (248*Log[-S12]*Zeta[3])/3) + 
   2*ep^3*(Pi^2*G[1, -(S51/(S12 - S34))] - 
     (2*G[0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S12]^2))/3 - 
     (2*(24*G[0, 0, 0, -(S51/(S12 - S34))] - 
        18*G[0, 1, 0, -(S51/(S12 - S34))] - 
        18*G[1, 0, 0, -(S51/(S12 - S34))] + 
        9*G[1, 1, 0, -(S51/(S12 - S34))] + Pi^2*Log[-S12] + 
        24*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        18*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 4*Log[-S12]^3 + 
        62*Zeta[3]))/3), 
 b[34] -> (8*ep^3*(Pi^2*G[1, -(S51/(S12 - S34))] + 
      12*G[1, 0, 0, -(S51/(S12 - S34))] - 6*G[1, 1, 0, -(S51/(S12 - S34))] + 
      6*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 6*G[1, 0, -(S51/(S12 - S34))]*
       Log[-S51]))/3 + (8*ep^4*(2*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 
      24*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
      12*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
      6*G[1, 0, 1, 0, -(S51/(S12 - S34))] - Pi^2*G[1, -(S51/(S12 - S34))]*
       Log[-S12] + 12*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      12*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      6*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      6*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
      Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
      12*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      12*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      6*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      6*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 12*G[1, -(S51/(S12 - S34))]*
       Zeta[3]))/3, 
 b[35] -> 4 - 8*ep*(G[1, -(S51/(S12 - S34))] + Log[-S12]) + 
   ep^2*((-4*Pi^2)/3 - 12*G[0, 1, -(S51/(S12 - S34))] + 
     16*G[1, 1, -(S51/(S12 - S34))] + 16*G[1, -(S51/(S12 - S34))]*Log[-S12] + 
     8*Log[-S12]^2) + (4*ep^3*(-9*G[0, 0, 1, -(S51/(S12 - S34))] + 
      18*G[0, 1, 1, -(S51/(S12 - S34))] + 18*G[1, 0, 1, -(S51/(S12 - S34))] - 
      24*G[1, 1, 1, -(S51/(S12 - S34))] + 2*Pi^2*Log[-S12] + 
      18*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      24*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 4*Log[-S12]^3 + 
      2*G[1, -(S51/(S12 - S34))]*(Pi^2 - 6*Log[-S12]^2) - 53*Zeta[3]))/3 + 
   ep^4*((-167*Pi^4)/90 - 12*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     24*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     48*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     48*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     24*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     48*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     48*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (8*Pi^2*Log[-S12]^2)/3 + 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (8*Log[-S12]^4)/3 - 
     (16*G[1, 1, -(S51/(S12 - S34))]*(Pi^2 - 6*Log[-S12]^2))/3 + 
     6*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 4*Log[-S12]^2) + 
     (424*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (424*Log[-S12]*Zeta[3])/3), 
 b[36] -> (-8*ep^3*(Pi^2*G[0, -(S51/(S12 - S34))] - 
      Pi^2*G[1, -(S51/(S12 - S34))] + 6*G[0, 0, 1, -(S51/(S12 - S34))] + 
      6*G[0, 1, 0, -(S51/(S12 - S34))] - 6*G[1, 0, 1, -(S51/(S12 - S34))] + 
      Pi^2*Log[-S12] + 6*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      Pi^2*Log[-S51] - 6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 18*Zeta[3]))/
    3 + ep^4*((34*Pi^4)/15 - (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     48*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     48*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     16*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + (8*Pi^2*Log[-S12]^2)/3 + 
     (16*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 - 
     (8*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 6*Log[-S12]^2 + 6*Log[-S51]^2))/
      3 - 16*G[0, -(S51/(S12 - S34))]*Zeta[3] + 112*G[1, -(S51/(S12 - S34))]*
      Zeta[3] - 112*Log[-S12]*Zeta[3] + 16*Log[-S51]*Zeta[3]), 
 b[37] -> 2 - 4*ep*Log[-S12] + ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   (2*ep^3*(Pi^2*Log[-S12] - 4*Log[-S12]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S12]^2 + 80*Log[-S12]^4 + 
      2560*Log[-S12]*Zeta[3]))/60, b[38] -> 0, 
 b[39] -> 2 - 4*ep*Log[-S12] + ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   (2*ep^3*(Pi^2*Log[-S12] - 4*Log[-S12]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S12]^2 + 80*Log[-S12]^4 + 
      2560*Log[-S12]*Zeta[3]))/60, b[40] -> 0, 
 b[41] -> 2 - 4*ep*Log[-S12] + ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   (2*ep^3*(Pi^2*Log[-S12] - 4*Log[-S12]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S12]^2 + 80*Log[-S12]^4 + 
      2560*Log[-S12]*Zeta[3]))/60, b[42] -> 0, 
 b[43] -> 2 - 4*ep*Log[-S12] + ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   (2*ep^3*(Pi^2*Log[-S12] - 4*Log[-S12]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S12]^2 + 80*Log[-S12]^4 + 
      2560*Log[-S12]*Zeta[3]))/60, b[44] -> 0, 
 b[45] -> -16*ep^2*(G[1, 0, -(S51/(S12 - S34))] + G[1, -(S51/(S12 - S34))]*
      (Log[-S12] - Log[-S51])) - 16*ep^3*(2*G[0, 1, 0, -(S51/(S12 - S34))] + 
     2*G[1, 0, 0, -(S51/(S12 - S34))] - 2*G[1, 1, 0, -(S51/(S12 - S34))] + 
     2*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 2*G[1, 1, -(S51/(S12 - S34))]*
      Log[-S12] - G[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     2*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 2*G[1, 0, -(S51/(S12 - S34))]*
      Log[-S51] + 2*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     G[1, -(S51/(S12 - S34))]*Log[-S51]^2) + 
   (8*ep^4*(-24*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
      24*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
      24*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
      24*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
      24*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
      24*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
      24*G[1, 1, 1, 0, -(S51/(S12 - S34))] + Pi^2*G[1, -(S51/(S12 - S34))]*
       Log[-S12] - 24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      12*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 4*G[1, -(S51/(S12 - S34))]*
       Log[-S12]^3 - Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      12*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 4*G[1, -(S51/(S12 - S34))]*
       Log[-S51]^3 + G[1, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2)))/3, 
 b[46] -> (-8*ep^2*(Pi^2 + 12*G[0, 0, -(S51/(S12 - S34))] - 
      6*G[1, 0, -(S51/(S12 - S34))] + 6*G[0, -(S51/(S12 - S34))]*Log[-S12] - 
      6*G[0, -(S51/(S12 - S34))]*Log[-S51]))/3 + 
   (16*ep^3*(-(Pi^2*G[1, -(S51/(S12 - S34))]) - 
      6*G[0, 1, 0, -(S51/(S12 - S34))] - 6*G[1, 0, 0, -(S51/(S12 - S34))] + 
      6*G[1, 1, 0, -(S51/(S12 - S34))] + Pi^2*Log[-S12] + 
      6*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 6*G[1, 0, -(S51/(S12 - S34))]*
       Log[-S12] + 6*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      G[0, -(S51/(S12 - S34))]*(Pi^2 + 3*Log[-S12]^2 - 3*Log[-S51]^2)))/3 + 
   ep^4*((-4*Pi^4)/5 + (32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
     8*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
     (32*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     128*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 8*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] + (32*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - (16*Pi^2*Log[-S12]^2)/3 + 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     (16*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 6*Log[-S12]^2 + 6*Log[-S51]^2))/
      3), b[47] -> 0, b[48] -> 0, b[49] -> 0, 
 b[50] -> 24*ep*G[0, -(S51/(S12 - S34))] + 
   48*ep^2*(G[0, 0, -(S51/(S12 - S34))] - G[0, -(S51/(S12 - S34))]*
      Log[-S51]) + ep^3*(96*(G[0, 0, 0, -(S51/(S12 - S34))] - 
       G[0, 0, -(S51/(S12 - S34))]*Log[-S51]) - 4*G[0, -(S51/(S12 - S34))]*
      (Pi^2 - 12*Log[-S51]^2)) - 
   8*ep^4*(-24*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     24*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 4*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^3 + G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
     32*G[0, -(S51/(S12 - S34))]*Zeta[3]), 
 b[51] -> 24*ep*G[1, -(S51/(S12 - S34))] + 
   48*ep^2*(G[0, 1, -(S51/(S12 - S34))] + G[1, 0, -(S51/(S12 - S34))] - 
     G[1, 1, -(S51/(S12 - S34))] - G[1, -(S51/(S12 - S34))]*Log[-S51]) + 
   ep^3*(96*(G[0, 0, 1, -(S51/(S12 - S34))] + G[0, 1, 0, 
        -(S51/(S12 - S34))] - G[0, 1, 1, -(S51/(S12 - S34))] + 
       G[1, 0, 0, -(S51/(S12 - S34))] - G[1, 0, 1, -(S51/(S12 - S34))] - 
       G[1, 1, 0, -(S51/(S12 - S34))] + G[1, 1, 1, -(S51/(S12 - S34))] - 
       G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - G[1, 0, -(S51/(S12 - S34))]*
        Log[-S51] + G[1, 1, -(S51/(S12 - S34))]*Log[-S51]) - 
     4*G[1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2)) - 
   8*ep^4*(-(Pi^2*G[1, 1, -(S51/(S12 - S34))]) - 
     24*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     24*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     24*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     24*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     24*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     24*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     24*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     24*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     24*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     24*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     24*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     24*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     24*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     24*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     24*G[1, 1, 1, 1, -(S51/(S12 - S34))] - Pi^2*G[1, -(S51/(S12 - S34))]*
      Log[-S51] + 24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     24*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     24*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     12*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 4*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^3 + G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
     G[1, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
     32*G[1, -(S51/(S12 - S34))]*Zeta[3]), b[52] -> 0, b[53] -> 0, 
 b[54] -> (-8*ep^2*(Pi^2 + 6*G[0, 1, -(S51/(S12 - S34))]))/3 - 
   (8*ep^3*(3*Pi^2*G[0, -(S51/(S12 - S34))] - Pi^2*G[1, -(S51/(S12 - S34))] + 
      24*G[0, 0, 1, -(S51/(S12 - S34))] + 18*G[0, 1, 0, -(S51/(S12 - S34))] - 
      12*G[0, 1, 1, -(S51/(S12 - S34))] - 6*G[1, 0, 1, -(S51/(S12 - S34))] + 
      Pi^2*Log[-S12] + 6*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      3*Pi^2*Log[-S51] - 18*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      12*Zeta[3]))/3 + ep^4*((86*Pi^4)/45 - 
     16*Pi^2*G[0, 0, -(S51/(S12 - S34))] + 
     (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     160*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     144*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     128*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     96*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     96*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     16*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     16*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + (8*Pi^2*Log[-S12]^2)/3 + 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     16*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     144*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     96*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 8*Pi^2*Log[-S51]^2 - 
     48*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 48*G[0, -(S51/(S12 - S34))]*
      Zeta[3] + 112*G[1, -(S51/(S12 - S34))]*Zeta[3] - 
     112*Log[-S12]*Zeta[3] + 48*Log[-S51]*Zeta[3]), b[55] -> 0, 
 b[56] -> -16*ep^2*G[1, 0, -(S51/(S12 - S34))] - 
   (16*ep^3*(Pi^2*G[1, -(S51/(S12 - S34))] + 
      6*G[0, 1, 0, -(S51/(S12 - S34))] + 12*G[1, 0, 0, -(S51/(S12 - S34))] - 
      6*G[1, 1, 0, -(S51/(S12 - S34))] + 3*G[1, 0, -(S51/(S12 - S34))]*
       Log[-S12] - 9*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]))/3 - 
   (8*ep^4*(4*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 
      Pi^2*G[1, 1, -(S51/(S12 - S34))] + 
      24*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
      48*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
      24*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
      24*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
      6*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
      12*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
      6*G[1, 1, 1, 0, -(S51/(S12 - S34))] - Pi^2*G[1, -(S51/(S12 - S34))]*
       Log[-S12] + 12*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      12*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      6*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      3*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
      36*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      36*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      18*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      G[1, 0, -(S51/(S12 - S34))]*(Pi^2 - 6*Log[-S12]^2 + 18*Log[-S51]^2) - 
      6*G[1, -(S51/(S12 - S34))]*Zeta[3]))/3, b[57] -> 0, 
 b[58] -> -4 - 4*ep*(3*G[0, -(S51/(S12 - S34))] - G[1, -(S51/(S12 - S34))] + 
     Log[-S12] - 3*Log[-S51]) + 
   (4*ep^2*(Pi^2 - 18*G[0, 0, -(S51/(S12 - S34))] + 
      12*G[0, 1, -(S51/(S12 - S34))] + 9*G[1, 0, -(S51/(S12 - S34))] - 
      6*G[1, 1, -(S51/(S12 - S34))] + 3*G[1, -(S51/(S12 - S34))]*Log[-S12] + 
      3*Log[-S12]^2 + 18*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
      9*G[1, -(S51/(S12 - S34))]*Log[-S51] - 9*Log[-S51]^2))/3 - 
   (2*ep^3*(72*G[0, 0, 0, -(S51/(S12 - S34))] - 
      60*G[0, 0, 1, -(S51/(S12 - S34))] - 54*G[0, 1, 0, -(S51/(S12 - S34))] + 
      48*G[0, 1, 1, -(S51/(S12 - S34))] - 36*G[1, 0, 0, -(S51/(S12 - S34))] + 
      30*G[1, 0, 1, -(S51/(S12 - S34))] + 36*G[1, 1, 0, -(S51/(S12 - S34))] - 
      24*G[1, 1, 1, -(S51/(S12 - S34))] + Pi^2*Log[-S12] - 
      6*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 4*Log[-S12]^3 + 
      3*Pi^2*Log[-S51] - 72*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      54*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      36*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      36*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 12*Log[-S51]^3 - 
      3*G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
      2*G[1, -(S51/(S12 - S34))]*(Pi^2 + 3*Log[-S12]^2 - 9*Log[-S51]^2) - 
      70*Zeta[3]))/3 + ep^4*((13*Pi^4)/18 - 
     2*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     96*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     88*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     84*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     80*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     72*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     68*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     72*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     48*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     44*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     48*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     40*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     48*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     40*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     48*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
     (2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     4*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     8*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     8*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + (2*Pi^2*Log[-S12]^2)/3 + 
     8*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (8*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 - 
     4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     84*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     72*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     72*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 2*Pi^2*Log[-S51]^2 + 
     24*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     24*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^3 - 8*G[1, -(S51/(S12 - S34))]*Log[-S51]^3 - 4*Log[-S51]^4 - 
     (2*G[0, 1, -(S51/(S12 - S34))]*(5*Pi^2 + 6*Log[-S12]^2 - 
        54*Log[-S51]^2))/3 + 4*G[0, 0, -(S51/(S12 - S34))]*
      (Pi^2 - 12*Log[-S51]^2) + 128*G[0, -(S51/(S12 - S34))]*Zeta[3] - 
     (140*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (104*Log[-S12]*Zeta[3])/3 - 
     128*Log[-S51]*Zeta[3]), b[59] -> 0, 
 b[60] -> -4 - 4*ep*(2*G[0, -(S51/(S12 - S34))] + Log[-S12] - 3*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 
     4*G[1, 0, -(S51/(S12 - S34))] + 4*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     4*Log[-S12]^2 + 12*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     12*Log[-S51]^2) + ep^4*((67*Pi^4)/90 + 
     (4*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
     (2*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     8*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     8*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     4*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 2*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] - (2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     16*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     8*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     8*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     4*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (4*Pi^2*Log[-S12]^2)/3 + 
     8*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     4*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (8*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 + 
     2*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     12*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     12*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 8*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^3 - 4*Log[-S51]^4 + (220*G[0, -(S51/(S12 - S34))]*Zeta[3])/
      3 + 4*G[1, -(S51/(S12 - S34))]*Zeta[3] + (116*Log[-S12]*Zeta[3])/3 - 
     116*Log[-S51]*Zeta[3]) + 
   ep^3*(-2*G[0, -(S51/(S12 - S34))]*(Pi^2 + 2*Log[-S12]^2 + 6*Log[-S51]^2) + 
     (4*(Pi^2*G[1, -(S51/(S12 - S34))] - 24*G[0, 0, 0, -(S51/(S12 - S34))] + 
        12*G[0, 1, 0, -(S51/(S12 - S34))] + 
        12*G[1, 0, 0, -(S51/(S12 - S34))] - 
        6*G[1, 1, 0, -(S51/(S12 - S34))] - Pi^2*Log[-S12] - 
        6*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        3*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 2*Log[-S12]^3 + 
        18*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
        9*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 6*Log[-S51]^3 + 
        29*Zeta[3]))/3), b[61] -> 0, 
 b[62] -> -8*ep*G[1, -(S51/(S12 - S34))] - 
   8*ep^2*(2*G[0, 1, -(S51/(S12 - S34))] + 3*G[1, 0, -(S51/(S12 - S34))] - 
     2*G[1, 1, -(S51/(S12 - S34))] + G[1, -(S51/(S12 - S34))]*Log[-S12] - 
     3*G[1, -(S51/(S12 - S34))]*Log[-S51]) + 
   ep^3*(-16*(2*G[0, 0, 1, -(S51/(S12 - S34))] + 
       3*G[0, 1, 0, -(S51/(S12 - S34))] - 2*G[0, 1, 1, -(S51/(S12 - S34))] + 
       3*G[1, 0, 0, -(S51/(S12 - S34))] - 2*G[1, 0, 1, -(S51/(S12 - S34))] - 
       3*G[1, 1, 0, -(S51/(S12 - S34))] + 2*G[1, 1, 1, -(S51/(S12 - S34))] + 
       G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - G[1, 1, -(S51/(S12 - S34))]*
        Log[-S12] - 3*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       3*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       3*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]) + 
     (4*G[1, -(S51/(S12 - S34))]*(Pi^2 + 6*Log[-S12]^2 - 18*Log[-S51]^2))/
      3) + (4*ep^4*(-2*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
      48*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
      72*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
      48*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
      72*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
      48*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
      72*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
      48*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
      72*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
      48*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
      72*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
      48*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
      72*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
      48*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
      72*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
      48*G[1, 1, 1, 1, -(S51/(S12 - S34))] + Pi^2*G[1, -(S51/(S12 - S34))]*
       Log[-S12] - 24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 4*G[1, -(S51/(S12 - S34))]*
       Log[-S12]^3 - 3*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
      72*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      72*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      72*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      72*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      72*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      72*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      72*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      36*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
      12*G[1, -(S51/(S12 - S34))]*Log[-S51]^3 + 2*G[0, 1, -(S51/(S12 - S34))]*
       (Pi^2 + 6*Log[-S12]^2 - 18*Log[-S51]^2) + 
      3*G[1, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
      64*G[1, -(S51/(S12 - S34))]*Zeta[3]))/3, b[63] -> 0, 
 b[64] -> 8*ep*G[0, -(S51/(S12 - S34))] + 
   (4*ep^2*(Pi^2 + 24*G[0, 0, -(S51/(S12 - S34))] - 
      6*G[1, 0, -(S51/(S12 - S34))] + 6*G[0, -(S51/(S12 - S34))]*Log[-S12] - 
      18*G[0, -(S51/(S12 - S34))]*Log[-S51]))/3 + 
   ep^3*((8*(Pi^2*G[1, -(S51/(S12 - S34))] + 
        12*G[0, 0, 0, -(S51/(S12 - S34))] + 
        6*G[0, 1, 0, -(S51/(S12 - S34))] + 6*G[1, 0, 0, -(S51/(S12 - S34))] - 
        6*G[1, 1, 0, -(S51/(S12 - S34))] - Pi^2*Log[-S12] - 
        6*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        6*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        18*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]))/3 - 
     4*G[0, -(S51/(S12 - S34))]*(Pi^2 + 2*Log[-S12]^2 - 6*Log[-S51]^2)) + 
   ep^4*((2*Pi^4)/5 - (16*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
     (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     128*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 4*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] - (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (8*Pi^2*Log[-S12]^2)/3 + 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     4*G[1, 0, -(S51/(S12 - S34))]*(Pi^2 + 4*Log[-S12]^2) + 
     4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     96*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^3 - (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3), 
 b[65] -> 4*ep*G[0, -(S51/(S12 - S34))] - 
   (4*ep^2*(Pi^2 + 6*G[0, 0, -(S51/(S12 - S34))] - 
      6*G[0, 1, -(S51/(S12 - S34))] - 12*G[1, 0, -(S51/(S12 - S34))] + 
      6*G[0, -(S51/(S12 - S34))]*Log[-S12]))/3 + 
   (2*ep^3*(-2*Pi^2*G[1, -(S51/(S12 - S34))] + G[0, -(S51/(S12 - S34))]*
       (Pi^2 + 12*Log[-S12]^2) + 4*(6*G[0, 0, 0, -(S51/(S12 - S34))] + 
        12*G[0, 0, 1, -(S51/(S12 - S34))] + 
        9*G[0, 1, 0, -(S51/(S12 - S34))] - 6*G[0, 1, 1, -(S51/(S12 - S34))] + 
        3*G[1, 1, 0, -(S51/(S12 - S34))] + Pi^2*Log[-S12] + 
        6*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        6*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        6*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 3*Zeta[3])))/3 + 
   ep^4*((-23*Pi^4)/45 + (8*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     (20*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     80*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     112*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     80*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     16*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     40*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     48*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     40*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - (8*Pi^2*Log[-S12]^2)/3 + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     (4*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S12]^2))/3 - 
     (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (8*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 + 6*Log[-S51]^2))/3 - 
     (248*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 8*G[1, -(S51/(S12 - S34))]*
      Zeta[3] + 16*Log[-S12]*Zeta[3]), 
 b[66] -> 2 + 4*ep*(G[0, -(S51/(S12 - S34))] + G[1, -(S51/(S12 - S34))] - 
     Log[-S12]) + ep^2*((-5*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 
     24*G[0, 1, -(S51/(S12 - S34))] + 24*G[1, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, -(S51/(S12 - S34))] - 8*G[0, -(S51/(S12 - S34))]*Log[-S12] - 
     8*G[1, -(S51/(S12 - S34))]*Log[-S12] + 4*Log[-S12]^2) + 
   (2*ep^3*(24*G[0, 0, 0, -(S51/(S12 - S34))] + 
      108*G[0, 0, 1, -(S51/(S12 - S34))] + 
      36*G[0, 1, 0, -(S51/(S12 - S34))] - 72*G[0, 1, 1, -(S51/(S12 - S34))] - 
      72*G[1, 0, 0, -(S51/(S12 - S34))] + 36*G[1, 0, 1, -(S51/(S12 - S34))] + 
      108*G[1, 1, 0, -(S51/(S12 - S34))] + 
      24*G[1, 1, 1, -(S51/(S12 - S34))] + 5*Pi^2*Log[-S12] + 
      24*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      72*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      72*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 4*Log[-S12]^3 + 
      G[1, -(S51/(S12 - S34))]*(-11*Pi^2 + 12*Log[-S12]^2) + 
      G[0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S12]^2) - 44*Zeta[3]))/3 + 
   ep^4*((-149*Pi^4)/180 + 4*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
     (40*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     168*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     96*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     144*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     48*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     120*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     96*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     96*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     120*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     48*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     144*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     96*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     168*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     (44*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     144*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     96*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     96*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     144*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (10*Pi^2*Log[-S12]^2)/3 + 
     48*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 - 
     16*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 3*Log[-S12]^2) - 
     (4*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S12]^2))/3 - 
     (248*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
     (104*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (176*Log[-S12]*Zeta[3])/3), 
 b[67] -> 0, b[68] -> 2 - 4*ep*Log[-S12] + 
   2*ep^2*(-1/6*Pi^2 + 2*Log[-S12]^2) + 
   (2*ep^3*(Pi^2*Log[-S12] - 4*Log[-S12]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S12]^2 + 80*Log[-S12]^4 + 
      2560*Log[-S12]*Zeta[3]))/60, b[69] -> 0, 
 b[70] -> 2 - 4*ep*Log[-S12] + ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   (2*ep^3*(Pi^2*Log[-S12] - 4*Log[-S12]^3 - 32*Zeta[3]))/3 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S12]^2 + 80*Log[-S12]^4 + 
      2560*Log[-S12]*Zeta[3]))/60, 
 b[71] -> 4 - 8*ep*Log[-S12] + ep^2*(-4*Pi^2 + 8*Log[-S12]^2) + 
   (4*ep^3*(6*Pi^2*Log[-S12] - 4*Log[-S12]^3 - 83*Zeta[3]))/3 + 
   ep^4*((-59*Pi^4)/30 - 8*Pi^2*Log[-S12]^2 + (8*Log[-S12]^4)/3 + 
     (664*Log[-S12]*Zeta[3])/3), b[72] -> 0, 
 b[73] -> -32*ep^2*(G[0, 1, -(S51/(S12 - S34))] + 
     G[1, 0, -(S51/(S12 - S34))]) + 
   ep^3*((-16*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
     32*(-3*G[0, 0, 1, -(S51/(S12 - S34))] - 
       4*G[0, 1, 0, -(S51/(S12 - S34))] + 2*G[0, 1, 1, -(S51/(S12 - S34))] - 
       2*G[1, 0, 0, -(S51/(S12 - S34))] + G[1, 1, 0, -(S51/(S12 - S34))] + 
       2*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       2*G[1, 0, -(S51/(S12 - S34))]*Log[-S51])) - 
   (16*ep^4*(-(Pi^2*G[1, 1, -(S51/(S12 - S34))]) + 
      42*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
      60*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
      36*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
      48*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
      24*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
      36*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
      24*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
      24*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
      12*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
      12*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
      6*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 2*Pi^2*G[1, -(S51/(S12 - S34))]*
       Log[-S51] - 36*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      12*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      G[0, 1, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2) + 
      G[1, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2) + 
      6*G[1, -(S51/(S12 - S34))]*Zeta[3]))/3, b[74] -> 0, 
 b[75] -> -8*ep*G[0, -(S51/(S12 - S34))] + 
   (8*ep^2*(Pi^2 + 6*G[0, 0, -(S51/(S12 - S34))] - 
      18*G[0, 1, -(S51/(S12 - S34))] - 24*G[1, 0, -(S51/(S12 - S34))] + 
      6*G[0, -(S51/(S12 - S34))]*Log[-S12]))/3 - 
   (4*ep^3*(2*Pi^2*G[1, -(S51/(S12 - S34))] + G[0, -(S51/(S12 - S34))]*
       (Pi^2 + 12*Log[-S12]^2) + 4*(6*G[0, 0, 0, -(S51/(S12 - S34))] + 
        30*G[0, 0, 1, -(S51/(S12 - S34))] + 
        33*G[0, 1, 0, -(S51/(S12 - S34))] - 
        18*G[0, 1, 1, -(S51/(S12 - S34))] + 
        12*G[1, 0, 0, -(S51/(S12 - S34))] - 
        3*G[1, 1, 0, -(S51/(S12 - S34))] + Pi^2*Log[-S12] + 
        6*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        6*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        18*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        18*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 3*Zeta[3])))/3 + 
   ep^4*((46*Pi^4)/45 - (32*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
     (56*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     384*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     544*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     320*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     416*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     160*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     272*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     192*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     256*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     128*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     160*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     112*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     (32*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (16*Pi^2*Log[-S12]^2)/3 - 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
     (8*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S12]^2))/3 + 
     16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     288*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     384*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     192*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     192*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     96*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     96*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 + 9*Log[-S51]^2))/3 + 
     (496*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 16*G[1, -(S51/(S12 - S34))]*
      Zeta[3] - 32*Log[-S12]*Zeta[3]), 
 b[76] -> 8 - 16*ep*(G[1, -(S51/(S12 - S34))] + Log[-S51]) + 
   ep^2*((-4*Pi^2)/3 - 32*G[0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, -(S51/(S12 - S34))] + 32*G[1, 1, -(S51/(S12 - S34))] + 
     32*G[1, -(S51/(S12 - S34))]*Log[-S51] + 16*Log[-S51]^2) + 
   (8*ep^3*(-24*G[0, 0, 1, -(S51/(S12 - S34))] - 
      24*G[0, 1, 0, -(S51/(S12 - S34))] + 24*G[0, 1, 1, -(S51/(S12 - S34))] - 
      24*G[1, 0, 0, -(S51/(S12 - S34))] + 24*G[1, 0, 1, -(S51/(S12 - S34))] + 
      24*G[1, 1, 0, -(S51/(S12 - S34))] - 24*G[1, 1, 1, -(S51/(S12 - S34))] + 
      Pi^2*Log[-S51] + 24*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      24*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^3 + 
      G[1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) - 32*Zeta[3]))/3 + 
   ep^4*((-19*Pi^4)/15 - (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     128*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     128*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     128*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     128*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     128*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     128*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     128*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     128*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     128*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     128*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     128*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     128*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     128*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     128*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     128*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     128*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     128*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     128*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     128*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 + 
     64*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (64*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (16*Log[-S51]^4)/3 + 
     (16*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 + 
     (16*G[1, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 + 
     (512*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (512*Log[-S51]*Zeta[3])/3), 
 b[77] -> 0, b[78] -> 9/2 + ep*(3*G[0, -(S51/(S12 - S34))] - 
     11*G[1, -(S51/(S12 - S34))] + 3*(Log[-S12] - 4*Log[-S51])) + 
   ep^2*((-7*Pi^2)/4 - 6*G[0, 0, -(S51/(S12 - S34))] - 
     22*G[0, 1, -(S51/(S12 - S34))] - 18*G[1, 0, -(S51/(S12 - S34))] + 
     22*G[1, 1, -(S51/(S12 - S34))] - 6*G[0, -(S51/(S12 - S34))]*Log[-S12] - 
     2*G[1, -(S51/(S12 - S34))]*Log[-S12] - 3*Log[-S12]^2 + 
     24*G[1, -(S51/(S12 - S34))]*Log[-S51] + 12*Log[-S51]^2) + 
   ep^3*(12*G[0, 0, 0, -(S51/(S12 - S34))] - 
     44*G[0, 0, 1, -(S51/(S12 - S34))] - 60*G[0, 1, 0, -(S51/(S12 - S34))] + 
     44*G[0, 1, 1, -(S51/(S12 - S34))] - 60*G[1, 0, 0, -(S51/(S12 - S34))] + 
     44*G[1, 0, 1, -(S51/(S12 - S34))] + 60*G[1, 1, 0, -(S51/(S12 - S34))] - 
     44*G[1, 1, 1, -(S51/(S12 - S34))] + (3*Pi^2*Log[-S12])/2 + 
     12*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 4*G[0, 1, -(S51/(S12 - S34))]*
      Log[-S12] - 12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     4*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 2*Log[-S12]^3 + 
     (3*G[0, -(S51/(S12 - S34))]*(Pi^2 + 4*Log[-S12]^2))/2 + 
     2*Pi^2*Log[-S51] + 48*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 8*Log[-S51]^3 + 
     G[1, -(S51/(S12 - S34))]*(-1/6*Pi^2 + 2*Log[-S12]^2 - 24*Log[-S51]^2) - 
     48*Zeta[3]) + ep^4*((-81*Pi^4)/80 + 7*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
     (23*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     24*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     88*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     72*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     88*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     72*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     88*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     72*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     88*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     72*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     88*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     72*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     88*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     72*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     88*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     72*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     88*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 3*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] + (13*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     24*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     8*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     8*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     8*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     24*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     8*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (3*Pi^2*Log[-S12]^2)/2 + 
     12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     4*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 4*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^3 - (4*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     Log[-S12]^4 - 3*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 + 4*Log[-S12]^2) - 
     4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     96*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     96*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     96*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 2*Pi^2*Log[-S51]^2 - 
     48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     48*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 16*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^3 + 4*Log[-S51]^4 + G[0, 1, -(S51/(S12 - S34))]*
      ((23*Pi^2)/3 + 4*Log[-S12]^2 - 48*Log[-S51]^2) - 
     32*G[0, -(S51/(S12 - S34))]*Zeta[3] + 
     (352*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - 32*Log[-S12]*Zeta[3] + 
     128*Log[-S51]*Zeta[3]), b[79] -> 0, 
 b[80] -> -2 + 4*ep*Log[-S12] + ep^2*((11*Pi^2)/3 - 4*Log[-S12]^2) + 
   (2*ep^3*(-11*Pi^2*Log[-S12] + 4*Log[-S12]^3 + 134*Zeta[3]))/3 + 
   (ep^4*(99*Pi^4 + 440*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      10720*Log[-S12]*Zeta[3]))/60, 
 b[81] -> -2 + 4*ep*Log[-S12] + ep^2*((11*Pi^2)/3 - 4*Log[-S12]^2) + 
   (2*ep^3*(-11*Pi^2*Log[-S12] + 4*Log[-S12]^3 + 134*Zeta[3]))/3 + 
   (ep^4*(99*Pi^4 + 440*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      10720*Log[-S12]*Zeta[3]))/60, 
 b[82] -> 1 + ep^2*((-19*Pi^2)/2 - 12*G[0, 0, -(S51/(S12 - S34))] - 
     28*G[0, 1, -(S51/(S12 - S34))] - 12*G[1, 0, -(S51/(S12 - S34))] + 
     4*G[1, 1, -(S51/(S12 - S34))] - 12*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     4*G[1, -(S51/(S12 - S34))]*Log[-S12] + 2*Log[-S12]^2) + 
   ep*(6*G[0, -(S51/(S12 - S34))] - 2*(G[1, -(S51/(S12 - S34))] + 
       Log[-S12])) + ep^3*(24*G[0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 0, 1, -(S51/(S12 - S34))] - 56*G[0, 1, 0, -(S51/(S12 - S34))] + 
     56*G[0, 1, 1, -(S51/(S12 - S34))] + 24*G[1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 0, 1, -(S51/(S12 - S34))] + 24*G[1, 1, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, 1, -(S51/(S12 - S34))] + 19*Pi^2*Log[-S12] + 
     24*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     56*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     24*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 8*G[1, 1, -(S51/(S12 - S34))]*
      Log[-S12] - (4*Log[-S12]^3)/3 + G[1, -(S51/(S12 - S34))]*
      (15*Pi^2 - 4*Log[-S12]^2) + G[0, -(S51/(S12 - S34))]*
      ((17*Pi^2)/3 + 12*Log[-S12]^2) - (452*Zeta[3])/3) + 
   ep^4*((-317*Pi^4)/72 - (34*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     22*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
     48*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     184*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     16*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     128*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     112*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     112*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     80*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     112*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     48*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     56*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     112*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     48*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     16*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     48*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (34*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     30*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     128*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     112*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     112*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 19*Pi^2*Log[-S12]^2 - 
     24*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     8*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 8*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^3 + (8*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
     (2*Log[-S12]^4)/3 + (2*G[0, 1, -(S51/(S12 - S34))]*
       (55*Pi^2 - 84*Log[-S12]^2))/3 - (2*G[0, 0, -(S51/(S12 - S34))]*
       (17*Pi^2 + 36*Log[-S12]^2))/3 + (832*G[1, -(S51/(S12 - S34))]*Zeta[3])/
      3 + (904*Log[-S12]*Zeta[3])/3), 
 b[83] -> -1/2 + ep*(G[0, -(S51/(S12 - S34))] - 3*G[1, -(S51/(S12 - S34))] + 
     Log[-S12]) + ep^2*((41*Pi^2)/12 - 2*G[0, 0, -(S51/(S12 - S34))] + 
     6*G[0, 1, -(S51/(S12 - S34))] + 14*G[1, 0, -(S51/(S12 - S34))] + 
     6*G[1, 1, -(S51/(S12 - S34))] - 2*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     6*G[1, -(S51/(S12 - S34))]*Log[-S12] - Log[-S12]^2) + 
   ep^3*(4*G[0, 0, 0, -(S51/(S12 - S34))] - 
     12*G[0, 0, 1, -(S51/(S12 - S34))] - 16*G[0, 1, 0, -(S51/(S12 - S34))] - 
     12*G[0, 1, 1, -(S51/(S12 - S34))] - 28*G[1, 0, 0, -(S51/(S12 - S34))] + 
     28*G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, 1, 0, -(S51/(S12 - S34))] - 
     12*G[1, 1, 1, -(S51/(S12 - S34))] - (41*Pi^2*Log[-S12])/6 + 
     4*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 12*G[0, 1, -(S51/(S12 - S34))]*
      Log[-S12] - 28*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + (2*Log[-S12]^3)/3 + 
     G[1, -(S51/(S12 - S34))]*((-7*Pi^2)/2 - 6*Log[-S12]^2) + 
     G[0, -(S51/(S12 - S34))]*((-41*Pi^2)/6 + 2*Log[-S12]^2) + 
     (310*Zeta[3])/3) + ep^4*((4361*Pi^4)/720 - 
     (7*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     (25*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     8*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     24*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     8*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     24*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     56*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     28*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     24*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     56*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     40*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     56*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     56*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     8*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     92*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     24*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
     (41*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     7*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] - 
     8*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     56*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     56*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + (41*Pi^2*Log[-S12]^2)/6 + 
     28*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (4*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 4*G[1, -(S51/(S12 - S34))]*
      Log[-S12]^3 - Log[-S12]^4/3 + G[0, 0, -(S51/(S12 - S34))]*
      ((41*Pi^2)/3 - 4*Log[-S12]^2) + G[0, 1, -(S51/(S12 - S34))]*
      (Pi^2 + 12*Log[-S12]^2) - (620*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
     68*G[1, -(S51/(S12 - S34))]*Zeta[3] - (620*Log[-S12]*Zeta[3])/3), 
 b[84] -> 8 + 8*ep*(G[0, -(S51/(S12 - S34))] - 2*G[1, -(S51/(S12 - S34))] + 
     Log[-S12] - 3*Log[-S51]) - 
   8*ep^2*(Pi^2 + 2*G[0, 0, -(S51/(S12 - S34))] + 
     8*G[0, 1, -(S51/(S12 - S34))] + 8*G[1, 0, -(S51/(S12 - S34))] - 
     4*G[1, 1, -(S51/(S12 - S34))] + 2*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     2*G[1, -(S51/(S12 - S34))]*Log[-S12] + Log[-S12]^2 - 
     6*G[1, -(S51/(S12 - S34))]*Log[-S51] - 3*Log[-S51]^2) + 
   (4*ep^3*(24*G[0, 0, 0, -(S51/(S12 - S34))] - 
      108*G[0, 0, 1, -(S51/(S12 - S34))] - 
      168*G[0, 1, 0, -(S51/(S12 - S34))] + 
      96*G[0, 1, 1, -(S51/(S12 - S34))] - 
      120*G[1, 0, 0, -(S51/(S12 - S34))] + 
      48*G[1, 0, 1, -(S51/(S12 - S34))] + 
      108*G[1, 1, 0, -(S51/(S12 - S34))] - 
      48*G[1, 1, 1, -(S51/(S12 - S34))] + 9*Pi^2*Log[-S12] + 
      24*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      12*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 4*Log[-S12]^3 + 
      G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*Log[-S12]^2) + 3*Pi^2*Log[-S51] + 
      108*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      108*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      72*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 12*Log[-S51]^3 - 
      2*G[1, -(S51/(S12 - S34))]*(Pi^2 - 6*Log[-S12]^2 + 18*Log[-S51]^2) - 
      118*Zeta[3]))/3 + ep^4*((-197*Pi^4)/45 + 
     8*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
     8*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     352*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     368*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     288*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     320*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     272*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     288*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     256*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     256*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     144*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     224*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     128*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     192*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     128*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     208*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     128*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (40*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 12*Pi^2*Log[-S12]^2 + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - (8*Log[-S12]^4)/3 - 
     (8*G[0, 0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*Log[-S12]^2))/3 + 
     336*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     384*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     288*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     288*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     192*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     240*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     192*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Pi^2*Log[-S51]^2 - 
     144*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     96*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 32*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^3 + 8*Log[-S51]^4 + (8*G[0, 1, -(S51/(S12 - S34))]*
       (5*Pi^2 + 6*Log[-S12]^2 - 54*Log[-S51]^2))/3 - 
     (64*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
     (608*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (176*Log[-S12]*Zeta[3])/3 + 
     256*Log[-S51]*Zeta[3]), b[85] -> 0, b[86] -> 0}


==> anc/N1/DEmatrices.m <==
demat[1] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -1, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
      -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1/2, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -7/4, 0, -1/4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1/2, 0, 1/2, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -5/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -7/4, 0, -1/4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1, -1/2, 0, 1/2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -5/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-1/4, 0, 0, -7/4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1/2, 0, 0, -1/2, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -5/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-1/4, 0, 0, -7/4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 
      -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1/2, 0, -1, -1/2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -5/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -6, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 6, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/2, 0, 5/2, 0, -3, 2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 
      -3/2, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -3, -1/2, 0, 5/2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, -3/2, 0, 0, 0, 0, 
      0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1/4, 3/2, 0, 1/4, -3/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/4, 
      0, 0, -3/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-1/4, 0, 0, -1/4, 3/2, 0, -3/2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -3/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1/2, -3/4, 0, 3/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, -3/4, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 5/8, -1/8, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/4, -3/8, -1/4, 9/8, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -2, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -4, -3/2, 2, 4, 0, 
      -4, 0, 0, 0, 0, 0, 1, 5/4, -1/4, 0, 0, 0, 0, -8, 8, 8, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 5/2, -3/4, -1/2, 9/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -1, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -6, 0, 4, 6, 0, -6, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, -6, 0, 0, 
      24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -6, 0, 6, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, -2, 2, 0, 2, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -4, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 3/2, 3/2, -3/2, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 
      0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -3/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, -4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      -1, -1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 4, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
      0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0}, {-2, -3, 0, 3, -4, 2, -3, 
      0, 4, 0, -4, 0, 6, -3, -2, -3, 0, 0, 0, 0, -12, 0, 0, -12, 0, 0, 0, 0, 
      0, 0, 6, 6, 4, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, 0, 0, 3, 0, 0, 
      0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, 0, 0, 4, -1, 0, 0, 0, 0, -2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -1, 2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -4, 0, 
      4, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0, 0, -1, -1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 4, 0, -4, 0, -2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1}}
 
demat[2] = {{-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/2, 0, -1/2, 0, 
      0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1/2, -3/4, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1/2, 0, 0, -1/2, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/8, 0, 0, 0, 0, -3/8, 0, 3/8, 0, 
      0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 0, 3/4, 0, -1/4, 
      0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/8, 0, 0, 0, -3/8, 0, 3/8, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -3/4, 0, 0, 0, 3/4, 0, -1/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 3/4, 0, -3/4, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1/2, 0, -1/2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 3/4, 0, -3/4, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 1/2, 0, -1/2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {6, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1/2, 0, -5/2, 0, 3, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 3, 1/2, 0, -5/2, 0, 
      0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 0, 3/8, 0, 0, 0, -3/8, 0, 
      -3/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 3/8, 0, 0, 0, 0, -3/8, 0, -3/8, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-3/2, 0, 3/2, -1/2, 0, -1/2, 0, 3/2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      -1/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/4, 
      -3/2, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-1/2, 0, 5/2, 1/2, 0, -7/2, 0, 5/2, 0, -2, 0, 0, 0, 0, 
      0, 0, 0, 0, 1/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1/2, 9/4, -5/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, 0, 4, 0, 0, -4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -4, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {5/2, 0, -3/2, 1/2, 0, -1/2, 0, -3/2, 0, -4, 0, -2, 0, 0, 0, 0, 1, 0, 
      1/4, -1/4, 0, 0, 0, 0, 0, 0, -4, -2, -4, -2, 0, 0, 0, 0, 0, 0, 5/2, 
      5/4, 3/2, 3/4, 4, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, -1/6, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -1, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 
      1, 1, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, -1, 0, -1, 0, 0, 
      0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -2, -1, -2, -1, 0, 0, 0, 0, 0, 
      0, 1, 1/2, 0, 0, 2, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/2, -1, -1/2, -1, 0, 0, 0, 0, 0, 0, 0, 
      -1, 1/2, 1/2, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, -1, 0, 
      -1, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -2, -1, -2, -1, 0, 
      0, 0, 0, 0, 0, 1, 1/2, 0, 0, 2, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/2, -1, -1/2, -1, 0, 0, 0, 
      0, 0, 0, 0, -1, 1/2, 1/2, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-3/2, 0, 2, 0, 0, -3/2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, -1/2, 0, 0, -1/2, 
      0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0, -1, 1/2, -2, 0, -2, 0, 
      -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -1, 1/2, -1, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1/2, -1/2, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-7/4, 0, 3/2, -1/4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
      3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-1/2, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
      -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-6, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-6, 0, 6, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/4, 0, -3/2, -1/4, 0, 0, 
      0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {2, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -2, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2, 0, -4, 0, 0, 4, 0, -4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/3, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -2, 0, 0, 2, 0, -2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1/2, 0, 0, 
      1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 3/4, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, 3/4, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -6, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, -3, 0, -1, 0, 2, 0, 0, 4, 0, 0, 0, 0, -3/2, 0, 
      -3/2, 0, 0, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 2, -3, 0, 4, 0, 0, 0, 0, -3/2, -3/2, 0, 0, 0, 0, 0, 
      -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1/4, -1, 0, 1, 0, 
      0, 0, 0, 0, 0, -1/2, -3/8, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -3/4, -3/8, -1/4, 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -4, 0, -3/2, 2, 4, -4, 0, 8, 0, 0, 0, 0, -7, 5/4, -1/4, 0, 0, 0, 0, 
      -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/2, -3/4, -1/2, 9/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 6, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -6, 0, -2, 4, 4, -6, 0, 
      8, 0, 0, 0, 0, -6, 2, 0, 0, 0, 0, 0, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 4, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {-2, 0, 0, -2, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-1, 0, 0, -1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -3, 0, 0, 2, 0, -3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 3/2, 0, 0, -1, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, 0, 0, -3, 0, 2, 0, 0, 4, 0, -4, 0, 0, -3, 0, 0, 0, 0, 0, 0, -12, 0, 
      0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
demat[5] = {{-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/2, 0, -1/2, 0, 
      0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1/2, 0, 0, -1/2, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/8, 0, 0, 0, 0, -3/8, 0, 3/8, 0, 
      0, 0, 0, 0, 0, 1/2, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, -3/4, 0, 1/4, 
      0, 0, 0, 0, 0, 0, 1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/8, 0, 0, 0, -3/8, 0, 3/8, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 1/2, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 3/4, 0, 0, 0, -3/4, 0, 1/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 3/4, 0, -3/4, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1/2, 0, -1/2, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 3/4, 0, -3/4, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 3/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 1/2, 0, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, -1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {6, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 1/2, 0, -5/2, 0, 3, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 3, 1/2, 0, -5/2, 0, 
      0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 0, 3/8, 0, 0, 0, -3/8, 0, 
      -3/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 3/8, 0, 0, 0, 0, -3/8, 0, -3/8, 0, 0, 0, 0, 0, 0, 1/2, 
      -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-3/2, 0, 3/2, -1/2, 0, -1/2, 0, 3/2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
      -1/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/4, 
      -3/2, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-1/2, 0, 5/2, 1/2, 0, -7/2, 0, 5/2, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0, 1/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1/2, 9/4, -5/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2, 0, 4, 0, 0, -4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -4, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-5/2, 0, 3/2, -1/2, 0, 1/2, 0, 3/2, 0, -4, 0, -2, 0, 0, 0, 0, -1, 0, 
      -1/4, 1/4, 0, 0, 0, 0, 0, 0, 4, -2, 4, -2, 0, 0, 0, 0, 0, 0, -5/2, 
      -5/4, -3/2, -3/4, -4, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, -2, 
      -1, -1, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -2, 1, -2, 1, 0, 0, 0, 0, 0, 
      0, 1, 1/2, 0, 0, 2, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/2, -1, -1/2, -1, 0, 0, 0, 0, 0, 0, 0, 
      1, 1/2, 1/2, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -2, 1, -2, 1, 0, 0, 0, 
      0, 0, 0, 1, 1/2, 0, 0, 2, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/2, -1, -1/2, -1, 0, 0, 0, 0, 0, 
      0, 0, 1, 1/2, 1/2, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-3/2, 0, 2, 0, 0, -3/2, 0, 2, 0, -1, 0, -1, 0, 0, 0, 0, -1/2, 0, 0, 
      -1/2, 0, 0, 0, 0, 0, 0, 2, -1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1/2, -2, 0, 
      -2, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -1, 1/2, -1, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1/2, -1/2, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[6] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[7] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -6, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
      0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
demat[8] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-7/4, 0, 0, -1/4, 0, 0, 0, 3/2, 0, 0, 1, 0, 0, 0, 0, 
      0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 1/2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {-1/2, 0, 0, 1/2, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 3/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
      -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-6, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-6, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-5/4, 0, 0, 1/4, 0, 0, 0, 3/2, 0, 0, -1, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2, 0, 0, 0, 0, 0, 0, -2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -2, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -2, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[9] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, -1/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-6, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-6, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 12, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-8, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 8, 8, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-4, 0, 0, 0, 4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 8, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2, 0, 0, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[10] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 1/2, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, -1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -6, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -4, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[11] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -6, 0, 0, 6, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[12] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 3/2, 0, 
      0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 6, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
demat[13] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 6, 0, 0, 0, -6, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 4, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, -2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[14] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, -1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
      -1/2, 0, 0, 1/2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/4, 0, -1/8, 0, -1/8, 
      0, 1/4, 1/2, 0, 0, 0, 0, -3/8, 0, 1/8, 0, 0, -1/8, 0, -3/2, 1/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3/8, 0, 0, 0, 0, 0, -3/2, 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 3, 0, 1/2, 0, 1/2, 0, -3, -2, 0, 0, 0, 0, 3/2, 0, 3/2, 0, 0, -3/2, 
      0, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 6, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 
      1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8, 0, 0, 0, 0, 0, 1/8, 0, 0, 0, 
      0, 0, 0, 0, 1/8, 0, 0, 0, 0, 0, 0, 1/2, 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 6, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 
      0, 0, 3/2, 0, 0, 0, 0, 0, 0, 6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1/4, 0, 0, 0, 0, 0, 1/8, 0, 0, 0, 0, -3/16, 0, 0, 1/4, 3/16, 0, 
      -1/16, 0, 0, 1/4, 0, 0, 3/4, 0, 0, 0, -1/4, 0, 0, -3/8, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, -3/8, 0, 0, 0, 3/8, 0, 
      3/8, 0, 0, -3/2, 0, 0, 3/2, 0, 0, 0, -1/2, 0, 0, -3/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -1/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4, 3/8, 0, 1/8, -3/8, 0, 
      0, 3/8, 0, 0, -1/2, 0, 0, 0, 0, 0, 3/8, 0, 0, 0, 0, 0, 0, -3/2, 3/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, -3/8, 0, 0, 0, 
      0, 0, -1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 1/4, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1/2, -3/4, 0, -1/4, 3/4, 0, 0, -3/4, 0, 0, 1, 0, 0, 0, 0, 0, -3/4, 0, 
      0, 0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
      0, 0, 0, 3/4, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -1/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {15/4, 13/4, -5/2, 1, -5, -1/4, 15/4, -2, -4, 0, 0, 0, 0, 3, -5/4, 1/4, 
      0, 0, -1/4, 5/4, 20, -4, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/2, 3/4, 1/2, 
      -5/4, -1/2, -5/4, 5/2, -3/4, 0, 0, 0, 0, 0, 0, 3/4, -3/4, -15/4, 5/4, 
      -1/4, -5/12, -4, -1, -4, -2, 0, 0, 0, 0, 0, 0, 0, 0, -5, 1, 0, 0, 5/2, 
      -1, 0, -4/3, -5/2, 2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {3/16, 1/16, -1/8, 0, -1/4, -1/16, 3/16, 0, 0, 0, 0, 0, 0, 0, -1/16, 
      1/16, 0, 0, -1/16, 1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8, 
      -1/16, 1/8, -1/16, -1/8, -1/16, 1/8, 1/16, 0, 0, 0, 0, 0, 0, 3/16, 
      1/16, -3/16, 1/16, 1/48, -1/48, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -1/4, 1/4, 0, 0, 1/8, -1/4, 0, 0, -1/8, -3/2, 1/8, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {3, 3, -2, 1, -4, 0, 3, -2, -4, 0, 0, 0, 0, 3, -1, 0, 0, 
      0, 0, 1, 16, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, -1, 2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 0, -1/3, -4, -1, -4, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, -4, 0, 0, 0, 2, 0, 0, -4/3, -2, 8, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/2, 3/2, -1/2, -1/2, -1/2, 
      -1, 0, -2, -4, 0, 0, 0, -3/2, 3, -1/2, 3/2, 1/2, 0, 0, 1/2, 14, -2, -2, 
      -2, 2, 2, 0, 0, -2, 0, 0, -3, -1, 0, -1, -1/2, 1, -1/2, 1, 0, 2, 0, 0, 
      -1/2, 3/2, 0, 0, 3/2, -3/2, 1/2, 0, -1/3, 6, -1, -2, -1/2, -16, -2, 4, 
      0, 6, 0, -2, -1, -2, 1/2, 1, -1/2, 1, -1/2, 0, -2/3, -1, 1, 1/4, 2, 1, 
      -1, 0, 1/2, 0, 1/2, 0, -1/2, 3, -1}, {3/16, 13/16, -3/8, 1/2, -1/4, 
      11/16, 15/16, -1/4, 0, 0, 1, 0, 0, 0, -1/16, 1/16, -1/4, 0, -1/16, 
      1/16, 0, 0, 0, 4, -1, -1, 0, 0, 0, 0, 0, 0, -1/8, -1/16, 1/8, -1/16, 
      -1/8, -1/16, 1/8, 1/16, -1/2, 0, 0, 1/4, 0, 0, -9/16, -11/16, -3/16, 
      1/16, 1/48, 1/16, -1, 0, 1, 0, 2, 0, -2, 0, 0, -1/2, 1, 1/2, -1/4, 0, 
      -1/2, 1/4, 1/8, 0, 0, 0, -1/8, 0, 0, -1, -1/2, 1/2, 0, -1/4, 0, -1/4, 
      0, 1/4, -3/2, 1/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[15] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, -1/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
      -1/2, 0, 0, 1/2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/4, 0, 1/8, 0, 1/8, 0, 
      -1/4, -1/2, 0, 0, 0, 0, 3/8, 0, -1/8, 0, 0, 1/8, 0, 3/2, -1/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3/8, 0, 0, 0, 0, 0, -3/2, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 3, 0, 1/2, 0, 1/2, 0, -3, -2, 0, 0, 0, 0, 3/2, 0, 3/2, 0, 0, -3/2, 
      0, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, -6, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 
      -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/8, 0, 0, 0, 0, 0, -1/8, 0, 0, 0, 
      0, 0, 0, 0, -1/8, 0, 0, 0, 0, 0, 0, 1/2, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 6, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 
      0, 0, 3/2, 0, 0, 0, 0, 0, 0, -6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1/4, 0, 0, 0, 0, 0, -1/8, 0, 0, 0, 0, 3/16, 0, 0, -1/4, -3/16, 0, 
      1/16, 0, 0, -1/4, 0, 0, -3/4, 0, 0, 0, 1/4, 0, 0, 3/8, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 1/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, -3/8, 0, 0, 0, 3/8, 0, 
      3/8, 0, 0, -3/2, 0, 0, 3/2, 0, 0, 0, -1/2, 0, 0, -3/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -1/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/4, -3/8, 0, -1/8, 3/8, 0, 
      0, -3/8, 0, 0, 1/2, 0, 0, 0, 0, 0, -3/8, 0, 0, 0, 0, 0, 0, 3/2, -3/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 3/8, 0, 0, 
      0, 0, 0, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1/4, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {1/2, -3/4, 0, -1/4, 3/4, 0, 0, -3/4, 0, 0, 1, 0, 0, 0, 0, 0, -3/4, 0, 
      0, 0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
      0, 0, 0, 3/4, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -1/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {15/4, 13/4, -5/2, 1, -5, -1/4, 15/4, -2, -4, 0, 0, 0, 0, 3, -5/4, 1/4, 
      0, 0, -1/4, 5/4, 20, -4, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/2, 3/4, 1/2, 
      -5/4, -1/2, -5/4, 5/2, -3/4, 0, 0, 0, 0, 0, 0, 3/4, -3/4, -15/4, 5/4, 
      -1/4, -5/12, 4, -1, 4, -2, 0, 0, 0, 0, 0, 0, 0, 0, -5, 1, 0, 0, 5/2, 
      -1, 0, 4/3, -5/2, -2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-3/16, -1/16, 1/8, 0, 1/4, 1/16, -3/16, 0, 0, 0, 0, 0, 0, 0, 1/16, 
      -1/16, 0, 0, 1/16, -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/8, 
      1/16, -1/8, 1/16, 1/8, 1/16, -1/8, -1/16, 0, 0, 0, 0, 0, 0, -3/16, 
      -1/16, 3/16, -1/16, -1/48, 1/48, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1/4, -1/4, 0, 0, -1/8, 1/4, 0, 0, 1/8, -3/2, -1/8, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {3, 3, -2, 1, -4, 0, 3, -2, -4, 0, 0, 0, 0, 3, -1, 0, 0, 
      0, 0, 1, 16, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, -1, 2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 0, -1/3, 4, -1, 4, -1, 0, 0, 0, 0, 0, 
      0, 0, 0, -4, 0, 0, 0, 2, 0, 0, 4/3, -2, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/2, 3/2, -1/2, -1/2, -1/2, 
      -1, 0, -2, -4, 0, 0, 0, -3/2, 3, -1/2, 3/2, 1/2, 0, 0, 1/2, 14, -2, -2, 
      -2, 2, 2, 0, 0, -2, 0, 0, -3, -1, 0, -1, -1/2, 1, -1/2, 1, 0, 2, 0, 0, 
      -1/2, 3/2, 0, 0, 3/2, -3/2, 1/2, 0, -1/3, -6, -1, 2, -1/2, 16, -2, -4, 
      0, -6, 0, 2, -1, -2, 1/2, 1, -1/2, 1, -1/2, 0, 2/3, -1, -1, 1/4, 2, -1, 
      -1, 0, 1/2, 0, 1/2, 0, -1/2, -3, 1}, {-3/16, -13/16, 3/8, -1/2, 1/4, 
      -11/16, -15/16, 1/4, 0, 0, -1, 0, 0, 0, 1/16, -1/16, 1/4, 0, 1/16, 
      -1/16, 0, 0, 0, -4, 1, 1, 0, 0, 0, 0, 0, 0, 1/8, 1/16, -1/8, 1/16, 1/8, 
      1/16, -1/8, -1/16, 1/2, 0, 0, -1/4, 0, 0, 9/16, 11/16, 3/16, -1/16, 
      -1/48, -1/16, -1, 0, 1, 0, 2, 0, -2, 0, 0, 1/2, 1, -1/2, 1/4, 0, 1/2, 
      -1/4, -1/8, 0, 0, 0, 1/8, 0, 0, 1, -1/2, -1/2, 0, 1/4, 0, 1/4, 0, -1/4, 
      -3/2, 1/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[16] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 1/2, 
      0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/8, 0, 1/8, 0, 
      0, 0, 0, 0, 0, 0, 0, 1/8, 0, 0, 0, 0, 0, 1/2, 1/8, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 6, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 3/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 3/2, 0, 0, 0, 0, 0, 6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1/4, -1/8, 0, -1/8, -1/4, 0, 1/2, 0, 0, 0, 0, -3/8, 1/8, 0, 0, 0, 
      0, -1/8, -3/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 
      -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 3/8, 0, 0, 0, 0, 0, 0, -3/2, 1/8, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, -3, 1/2, 0, 1/2, 3, 0, -2, 0, 0, 0, 0, 3/2, 3/2, 0, 
      0, 0, 0, -3/2, 6, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
      1, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 6, -1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/8, 0, 0, 0, 1/4, 0, 
      0, 0, 0, 0, -3/16, 0, 1/4, 0, 0, 3/16, 0, -1/16, 0, 0, 1/4, 0, 0, 3/4, 
      -1/4, 0, 0, 0, -3/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/8, 0, 0, 0, 0, 3/8, 0, 3/8, 0, 
      0, -3/2, 0, 0, 3/2, -1/2, 0, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -1/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-1/4, 0, 3/8, 1/8, -3/8, 0, 3/8, 0, 0, 0, -1/2, 0, 0, 
      0, 0, 0, 0, 3/8, 0, 0, 0, 0, 0, -3/2, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, -3/8, 0, 0, 0, -1/24, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -3/2, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2, 0, 3/4, 1/4, -3/4, 0, 3/4, 0, 0, 
      0, -1, 0, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 0, -3, 0, 3, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -3/4, 0, 0, 0, 1/4, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {3/4, 3/4, 0, 0, -1, -1/4, 1/4, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, -3/4, 3/4, -3/4, -5/4, 1/4, -1/12, -4, -1, -4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, -4/3, -1/2, 2, -1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {-9/16, -9/16, 1/2, -1/4, 3/4, -1/16, -11/16, 
      3/8, 1, 0, 0, 0, 0, -3/4, 1/4, 0, 0, 0, 0, -1/4, -4, 1, 1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1/2, 0, 0, 1/4, 0, 1/4, -1/2, 0, 0, 0, 0, 0, 0, 0, 1/16, 
      3/16, 9/16, -11/48, -3/16, 1/16, 1, 1/4, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 
      0, 3/4, 0, 0, 0, -3/8, 0, 0, 0, 3/8, -3/2, -1/8, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -4, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {1/2, 0, -3/4, -1/4, 3/4, 0, -3/4, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, -3/4, 0, 0, 0, 0, 0, 3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 1/2, 0, 0, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 3, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -3/2, 0, 3/2, 1/2, 
      3/2, 0, -2, 0, 2, 0, -3/2, 3/2, 3/2, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 0, 
      -2, 0, 0, 0, -3, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3/2, 0, 
      -3/2, 0, -1/2, 0, 0, -2, 0, 6, -1/2, 4, 0, -16, -2, -2, 0, 6, 1, 0, 0, 
      0, 0, 0, 0, 0, -2/3, 0, 1, -1/4, 0, 1, 1, 0, 0, 1/2, 0, -1, -1/2, -1, 
      3}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {3/16, 3/16, 0, 0, -1/4, -1/16, 1/16, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1/16, 3/16, -3/16, 1/48, 1/16, -1/48, 1, 0, -1, 0, -2, 
      0, 2, 0, 1, 0, 0, 0, -1/4, 0, 0, 0, 1/8, 0, 0, 0, -1/8, 0, 0, 0, -1/2, 
      -1/2, 0, 0, -1/4, 0, 1/2, 1/4, 1/2, -3/2}}
 
demat[17] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 1/2, 
      0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8, 0, -1/8, 
      0, 0, 0, 0, 0, 0, 0, 0, -1/8, 0, 0, 0, 0, 0, 1/2, -1/8, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 3/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, -6, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1/4, 1/8, 0, 1/8, 1/4, 0, -1/2, 0, 0, 0, 0, 3/8, -1/8, 0, 0, 0, 
      0, 1/8, 3/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 
      1/4, 0, 0, 0, 0, 0, 0, 0, 0, -3/8, 0, 0, 0, 0, 0, 0, -3/2, -1/8, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, -3, 1/2, 0, 1/2, 3, 0, -2, 0, 0, 0, 0, 3/2, 3/2, 0, 
      0, 0, 0, -3/2, 6, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
      1, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, -6, -1/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/8, 0, 0, 0, -1/4, 
      0, 0, 0, 0, 0, 3/16, 0, -1/4, 0, 0, -3/16, 0, 1/16, 0, 0, -1/4, 0, 0, 
      -3/4, 1/4, 0, 0, 0, 3/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/8, 0, 0, 0, 0, 3/8, 0, 3/8, 0, 
      0, -3/2, 0, 0, 3/2, -1/2, 0, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {1/4, 0, -3/8, -1/8, 3/8, 0, -3/8, 0, 0, 0, 1/2, 0, 0, 
      0, 0, 0, 0, -3/8, 0, 0, 0, 0, 0, 3/2, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 3/8, 0, 0, 0, 1/24, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -3/2, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2, 0, 3/4, 1/4, -3/4, 0, 3/4, 0, 0, 0, 
      -1, 0, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 0, -3, 0, 3, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -3/4, 0, 0, 0, 1/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {3/4, 3/4, 0, 0, -1, -1/4, 1/4, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 
      0, 0, 0, 0, -3/4, 3/4, -3/4, -5/4, 1/4, -1/12, 4, -1, 4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -1, 0, 0, 0, 1/2, 0, 0, 4/3, -1/2, -2, -1/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {9/16, 9/16, -1/2, 1/4, -3/4, 1/16, 11/16, -3/8, -1, 
      0, 0, 0, 0, 3/4, -1/4, 0, 0, 0, 0, 1/4, 4, -1, -1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -1/2, 0, 0, -1/4, 0, -1/4, 1/2, 0, 0, 0, 0, 0, 0, 0, -1/16, 
      -3/16, -9/16, 11/48, 3/16, -1/16, 1, -1/4, 0, -1/4, 0, 0, 0, 0, 0, 0, 
      0, 0, -3/4, 0, 0, 0, 3/8, 0, 0, 0, -3/8, -3/2, 1/8, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 4, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {1/2, 0, -3/4, -1/4, 3/4, 0, -3/4, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, -3/4, 0, 0, 0, 0, 0, 3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 1/2, 0, 0, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -3, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -3/2, 0, 3/2, 1/2, 
      3/2, 0, -2, 0, 2, 0, -3/2, 3/2, 3/2, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 0, 
      -2, 0, 0, 0, -3, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3/2, 0, 
      -3/2, 0, -1/2, 0, 0, 2, 0, -6, -1/2, -4, 0, 16, -2, 2, 0, -6, 1, 0, 0, 
      0, 0, 0, 0, 0, 2/3, 0, -1, -1/4, 0, -1, 1, 0, 0, 1/2, 0, -1, -1/2, 1, 
      -3}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-3/16, -3/16, 0, 0, 1/4, 1/16, -1/16, 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -1/16, -3/16, 3/16, -1/48, -1/16, 1/48, 1, 0, -1, 0, -2, 
      0, 2, 0, 1, 0, 0, 0, 1/4, 0, 0, 0, -1/8, 0, 0, 0, 1/8, 0, 0, 0, -1/2, 
      1/2, 0, 0, 1/4, 0, -1/2, -1/4, 1/2, -3/2}}
 
demat[18] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[19] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[20] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
demat[21] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/N1/Letters.m <==
letters = {lt[1] -> 0, lt[2] -> 1, lt[3] -> (S12 + S23)/S12, 
     lt[4] -> 1 - S34/S12, lt[5] -> S45/S12, lt[6] -> S45/(S12 + S23), 
     lt[7] -> -(S45/(S23 - S45)), lt[8] -> (-S23 + S45)/S12, 
     lt[9] -> S45/(S34 + S45), lt[10] -> S45/(S23 + S34 - S51), 
     lt[11] -> -(S51/S12), lt[12] -> (S12 - S34 + S51)/S12, 
     lt[13] -> S45/(-S23 + S45 + S51), 
     lt[14] -> (S12*S23 - S23*S34 + S34*S45 - (S12 + S45)*S51 + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 + S34 - S51)), 
     lt[15] -> -(-(S12*S23) + S23*S34 - S34*S45 + (S12 + S45)*S51 + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 + S34 - S51)), 
     lt[16] -> -(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 - S45 - S51)), 
     lt[17] -> (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - (S12 + S45)*S51 + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 - S45 - S51)), 
     lt[18] -> ((S12 - S34)*(S23 - S45) - (S12 + S45)*S51 + 
        Sqrt[\[CapitalDelta][2]])/(2*S12*(S23 + S34 - S51)), 
     lt[19] -> -((-S12 + S34)*(S23 - S45) + (S12 + S45)*S51 + 
         Sqrt[\[CapitalDelta][2]])/(2*S12*(S23 + S34 - S51)), 
     lt[20] -> ((S12 - S34)*(S23 - S45) - (S12 + S45)*S51 + 
        Sqrt[\[CapitalDelta][3]])/(2*S12*(S23 - S45 - S51)), 
     lt[21] -> -((-S12 + S34)*(S23 - S45) + (S12 + S45)*S51 + 
         Sqrt[\[CapitalDelta][3]])/(2*S12*(S23 - S45 - S51))}
 
deltasto = {\[CapitalDelta][1] -> S12^2*(S23 - S51)^2 + 
       2*S12*(-(S23^2*S34) + S23*S34*S45 + S23*(S34 + S45)*S51 + 
         S45*(S34 - S51)*S51) + (S23*S34 + S45*(-S34 + S51))^2, 
     \[CapitalDelta][2] -> S12^2*(S23^2 + 4*S34*S45 + 2*S23*(S45 - S51) + 
         (S45 - S51)^2) - 2*S12*(S23^2*S34 + S45*(S34 - S51)*
          (2*S34 + S45 - S51) - S23*(S34 + S45)*S51) + 
       (S23*S34 + S45*(-S34 + S51))^2, \[CapitalDelta][3] -> 
      S12^2*(-S23 + S45 + S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 - 
       2*S12*(S23 - S45 - S51)*(S23*S34 - S45*(S34 + S51))}
 
todeltas = {S12^2*(S23 - S51)^2 + 2*S12*(-(S23^2*S34) + S23*S34*S45 + 
         S23*(S34 + S45)*S51 + S45*(S34 - S51)*S51) + 
       (S23*S34 + S45*(-S34 + S51))^2 -> \[CapitalDelta][1], 
     S12^2*(S23^2 + 4*S34*S45 + 2*S23*(S45 - S51) + (S45 - S51)^2) - 
       2*S12*(S23^2*S34 + S45*(S34 - S51)*(2*S34 + S45 - S51) - 
         S23*(S34 + S45)*S51) + (S23*S34 + S45*(-S34 + S51))^2 -> 
      \[CapitalDelta][2], S12^2*(-S23 + S45 + S51)^2 + 
       (S23*S34 + S45*(-S34 + S51))^2 - 2*S12*(S23 - S45 - S51)*
        (S23*S34 - S45*(S34 + S51)) -> \[CapitalDelta][3]}


==> anc/N1/Masters.m <==
{G[1, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0}], 
 G[1, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0}]}


==> anc/N1/N1_Physical_example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263343,       7049]
NotebookOptionsPosition[    240439,       6466]
NotebookOutlinePosition[    240851,       6483]
CellTagsIndexPosition[    240808,       6480]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "notebook", " ", "computes", " ", "the", " ", "solution", " ", 
   "for", " ", "family", " ", "N1", " ", "up", " ", "to", " ", "weight", " ", 
   "4", " ", 
   RowBox[{"(", 
    RowBox[{"or", " ", 
     RowBox[{"ep", "^", "4"}]}], ")"}], " ", "for", " ", "the", " ", "first", 
   " ", "physical", " ", "point", " ", "provided", " ", "in", " ", 
   RowBox[{"arXiv", ":", 
    RowBox[{
     RowBox[{
      RowBox[{"2107.14180", "[", 
       RowBox[{"hep", "-", "ph"}], "]"}], " ", "and", " ", "cross"}], "-", 
     RowBox[{
     "checked", " ", "against", " ", "numeical", " ", "results", " ", 
      "available", " ", "at", " ", "the", " ", "same", " ", 
      RowBox[{"paper", ".", " ", "Results"}], " ", "are", " ", "expressed", 
      " ", "in", " ", "terms", " ", "of", " ", "Goncharov", " ", 
      "Polylogarithms", " ", "up", " ", "to", " ", "weight", " ", "4", " ", 
      "and", " ", "can", " ", "be", " ", "evaluated", " ", "numerically", " ",
       "through", " ", "the", " ", "PolyLogTools", " ", "implementation", " ",
       "of", " ", 
      RowBox[{"GiNaC", ".", " ", "The"}], " ", "meaning", " ", "of", " ", 
      "the", " ", "printout", " ", "statement", " ", 
      InterpretationBox[
       RowBox[{
       "\"\<Found agreement with at least \>\"", "\[InvisibleSpace]", 
        "\[Infinity]", "\[InvisibleSpace]", "\"\< digits.\>\""}],
       SequenceForm["Found agreement with at least ", 
        DirectedInfinity[1], " digits."],
       Editable->False], " ", "is", " ", "that", " ", "all", " ", "available",
       " ", "digits", " ", "are", " ", 
      RowBox[{"identical", "."}]}]}]}]}], "*)"}]], "Input",
 ExpressionUUID -> "c7270f6d-b6b0-49c0-90d1-949d10c880a9"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 ExpressionUUID -> "22d8e57c-b608-49b6-99a7-a8b4f2fd428b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 ExpressionUUID -> "96445bed-e807-4386-98b3-b20833f3a055"],

Cell[BoxData["\<\"/Users/nikolas/Dropbox/Work/Mathematica/5box-1m/NonPlanar/\
ItaBase/ancillaryfiles/newnorm/anc/N1\"\>"], "Output",
 ExpressionUUID -> "e5530ba0-0eb7-400b-999d-045d33ba0fae"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load PLT and files", "Section",
 ExpressionUUID -> "9b9fee0e-fbcd-4d5c-b433-82b094a8ee94"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetEnvironment", "[", 
  RowBox[{"\"\<PATH\>\"", "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<>", "\"\<:/usr/local/bin\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}]}], "Input",
 ExpressionUUID -> "37a06cf5-7afa-4cd9-8772-a4f6490b695a"],

Cell[BoxData["\<\"/usr/bin:/bin:/usr/sbin:/sbin\"\>"], "Output",
 ExpressionUUID -> "b0e3895c-52de-4b8c-bb24-b2b70a76c7bf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 ExpressionUUID -> "2831f20b-2104-4b41-af3b-fcd41e6b6020"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 ExpressionUUID -> "df2ed35a-6f30-4595-8bc5-53456b58fecf"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 ExpressionUUID -> "1a3466f2-8a88-409c-922d-5e17a6931c43"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 ExpressionUUID -> "3c2cad04-4f32-476c-939d-72b40d19304e"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 ExpressionUUID -> "945b5579-1d26-4700-a8f3-12b1effbcc79"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 ExpressionUUID -> "91153a52-d9c1-46bd-b229-aaa8f23e1176"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 ExpressionUUID -> "c2d49261-29f5-4f8b-9820-b38e586e4e90"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "edd757e2-74e9-44ef-bfda-75de80e0f40b"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "4ae9f6d4-4968-45d6-b954-aa16bf110906"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 ExpressionUUID -> "788159c2-0abb-4bda-b8d8-1f16d4f354f0"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 ExpressionUUID -> "85541247-7078-4272-a4fb-ac3c5be864e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Get", "[", "\"\<Letters.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N1Sol", "=", 
   RowBox[{"<<", "\"\<Results.txt\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<N1_physical_point_input.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NMI", "=", 
  RowBox[{"Length", "[", "N1Sol", "]"}]}]}], "Input",
 ExpressionUUID -> "0a0cd580-34d5-40d5-bb7d-50f8eb26cd0a"],

Cell[BoxData["86"], "Output",
 ExpressionUUID -> "8e4989c9-0c22-4c9c-a53e-ca44aca97705"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"comparedigits", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp", ",", "out"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp", "=", 
      RowBox[{
       RowBox[{"RealDigits", "[", 
        RowBox[{"a", ",", "10", ",", "35"}], "]"}], "-", 
       RowBox[{"RealDigits", "[", 
        RowBox[{"b", ",", "10", ",", "35"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"tmp", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"Position", "[", 
       RowBox[{"tmp", ",", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", "!=", "0"}], "&"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "tmp", "]"}], "==", "0"}], ",", 
       RowBox[{"out", "=", "Infinity"}], ",", 
       RowBox[{"out", "=", 
        RowBox[{
         RowBox[{"First", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"tmp", ",", "1"}], "]"}], "]"}], "-", "1"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "out", "]"}]}]}], "]"}]}]], "Input",
 ExpressionUUID -> "5fe3f873-de43-4828-b842-c7de8ed3f94d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Physical point", "Section",
 ExpressionUUID -> "81a9c576-a3f6-42e0-9b1f-e03d119557a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "physical", " ", "point", " ", "in", " ", "the", " ", "SDE", 
    " ", "invariants", " ", "with", " ", "the", " ", "appropriate", " ", 
    "i\[Epsilon]", " ", 
    RowBox[{"prescription", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pointcalc", ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "physical", " ", "point", " ", "from", " ", 
     RowBox[{"arXiv", ":", 
      RowBox[{
       RowBox[{"2107.14180", "[", 
        RowBox[{"hep", "-", "ph"}], "]"}], "."}]}]}], "*)"}], 
   "\[IndentingNewLine]", "point23"}]}]], "Input",
 ExpressionUUID -> "b077a2a9-2c2b-412d-804d-90dd45c3bbcc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"S12", "\[Rule]", 
    RowBox[{"0.5239264590032168`", "\[VeryThinSpace]", "+", 
     RowBox[{"2.1985043134966923`*^-31", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"S23", "\[Rule]", 
    RowBox[{"3.0249305448386923`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.5781573264432956`*^-32", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"S34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "6.09114299615809`"}], "-", 
     RowBox[{"3.788542206843969`*^-32", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"S45", "\[Rule]", 
    RowBox[{"9.64`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`*^-31", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"S51", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "5.351676361793596`"}], "-", 
     RowBox[{"9.366878352079311`*^-32", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{"0.7044521651037803`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.2329814602586792`*^-32", " ", "\[ImaginaryI]"}]}]}]}], 
  "}"}]], "Output",
 ExpressionUUID -> "534fafbc-5bb5-451f-a8de-552f0ca87ac8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"p1s", "\[Rule]", 
    FractionBox["137", "50"]}], ",", 
   RowBox[{"s12", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["22", "5"]}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    FractionBox["241", "25"]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["377", "100"]}]}], ",", 
   RowBox[{"s45", "\[Rule]", 
    FractionBox["13", "50"]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    FractionBox["249", "50"]}]}], "}"}]], "Output",
 ExpressionUUID -> "f06a34f5-2c9e-4036-9c36-34a61536a5b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Choose", " ", "order", " ", "in", " ", 
    RowBox[{"ep", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ord", "=", "4"}]}]], "Input",
 ExpressionUUID -> "0ea83de5-2317-49cd-ada3-9ff38ebc3e4c"],

Cell[BoxData["4"], "Output",
 ExpressionUUID -> "32cfead1-1072-4f42-b6b7-96735bf657a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<****************** Basis element \>\"", ",", "mmi", ",", 
      "\"\< ************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tt1", "=", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"N1Sol", "[", 
             RowBox[{"[", 
              RowBox[{"mmi", ",", "2"}], "]"}], "]"}], ",", "ep", ",", 
            "ord"}], "]"}], "/.", "letters"}], "/.", "pointcalc"}], "/.", 
        "deltasto"}], "/.", "invchng"}], "/.", "point23"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"res1", "=", 
     RowBox[{
      RowBox[{"signchng", "[", "mmi", "]"}], 
      RowBox[{"Ginsh", "[", 
       RowBox[{"do1", ",", 
        RowBox[{"{", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<our : \>\"", ",", "res1"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"res2", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"PHregion", "[", 
        RowBox[{"[", 
         RowBox[{"mmi", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "ord"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<ita : \>\"", ",", "res2"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"minusr", "=", 
     RowBox[{"res1", "-", "res2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"plusr", "=", 
     RowBox[{"res1", "+", "res2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"plusr", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"minusr", "/", "plusr"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res1", "]"}], ",", 
       RowBox[{"Re", "[", "res2", "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res1", "]"}], ",", 
       RowBox[{"Im", "[", "res2", "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time: \>\"", ",", 
      RowBox[{
       RowBox[{"AbsoluteTime", "[", "]"}], "-", "tt1"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"mmi", ",", "1", ",", "NMI"}], "}"}]}], "]"}]}], "Input",
 ExpressionUUID -> "c45e92ec-b445-437d-a316-4c6cb49360fb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 1, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "0724d6ab-971c-4432-8fb6-3e1f4dbb7027"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "260.2815701872564650429260925944255938760000000000000000000001`38.\
415443418015734", "+", 
    RowBox[{
    "60.1397321233325451672638860700093994582000000000000000000001`38.\
779161489317914", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   260.2815701872564650429260925944255938760000000000000000000001`38.\
415443418015734, 
    60.1397321233325451672638860700093994582000000000000000000001`38.\
779161489317914]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb942a8a-6b32-4d87-9cdf-f54dcad33e5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "260.2815701872564650429260925944369544321450057523852248661062294520904847\
3879746`60.13922100479765", "+", 
    RowBox[{
    "60.1397321233325451672638860700178436144036062395709323837784990307552198\
8221343`59.502939076099835", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   260.28157018725646504292609259443695443214500575238522486610622945209048473\
879746`60.13922100479765, 
    60.13973212333254516726388607001784361440360623957093238377849903075521988\
221343`59.502939076099835]],
  Editable->False]], "Print",
 ExpressionUUID -> "99e7f96d-4329-49cf-8e91-70b356199efc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.64938222437618672074399831`7.132801779949548*^-32"}],
  SequenceForm["dif : ", 2.64938222437618672074399831`7.132801779949548*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "2b1ef9f8-8d21-4bf6-a252-212c78ef10ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "73f09f93-1fb9-41b1-b74a-78d626679275"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.162261`5.661759141664019"}],
  SequenceForm["Time: ", 0.162261`5.661759141664019],
  Editable->False]], "Print",
 ExpressionUUID -> "6759156c-e2e1-4b08-9dd9-31a61628b6bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 2, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4a3cceed-f207-4055-ae50-f1bcd6cdbedd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "73.82415696720448638877212609637654446`36.86819849625233"}],
     "+", 
    RowBox[{
    "1.186805494809034142330718051567375404444`39.07437954839617*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-73.82415696720448638877212609637654446`36.86819849625233, 
    1.186805494809034142330718051567375404444`39.07437954839617*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "b5c93251-6143-4c23-8058-ce71c9ceaba7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "73.824156967204486388772126096376544450610818315341821320585566861490\
58822505394`60."}]}],
  SequenceForm[
  "ita : ", \
-73.82415696720448638877212609637654445061081831534182132058556686149058822505\
394`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "75fa022d-5f90-47af-a02c-cd384b464cfb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.03805653572351980917807235`12.449789092456317*^-32"}],
  SequenceForm["dif : ", 8.03805653572351980917807235`12.449789092456317*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "a037bff7-f611-4585-929b-a5427808c4fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 0, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "964373b1-686d-4a01-bfa8-8d4086c6aa46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.250139`5.849726402796791"}],
  SequenceForm["Time: ", 0.250139`5.849726402796791],
  Editable->False]], "Print",
 ExpressionUUID -> "cbfaabad-d27b-41af-8280-1769eb72427b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 3, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "e292c37b-41e1-4cde-9f3a-a8fbb7bbde0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{"69.411665071070229248893739852168182862`37.84143246253382", "+", 
    RowBox[{
    "202.801079579524169411796065980781088222`38.30707026256555", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   69.411665071070229248893739852168182862`37.84143246253382, 
    202.801079579524169411796065980781088222`38.30707026256555]],
  Editable->False]], "Print",
 ExpressionUUID -> "03615e83-2c39-416a-ade7-2e0a2ceb2293"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "69.41166507107022924889373985217128142301998839568798212546688769675748869\
911406`59.66082239103019", "+", 
    RowBox[{
    "202.801079579524169411796065980789172149254102029496162720026998767185306\
79750225`60.12646019106193", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   69.411665071070229248893739852171281423019988395687982125466887696757488699\
11406`59.66082239103019, 
    202.8010795795241694117960659807891721492541020294961627200269987671853067\
9750225`60.12646019106193]],
  Editable->False]], "Print",
 ExpressionUUID -> "4b842736-f070-4c71-8615-48ab0e6c1858"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.01945200307715036772043541`6.818415640258869*^-32"}],
  SequenceForm["dif : ", 2.01945200307715036772043541`6.818415640258869*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "e352dd0a-4817-4f9c-95f7-3520abc5e194"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4956824c-63aa-4426-907a-3948c75e3095"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.031159`4.945128504709248"}],
  SequenceForm["Time: ", 0.031159`4.945128504709248],
  Editable->False]], "Print",
 ExpressionUUID -> "5b2a7549-5973-4170-904f-01eb694d1006"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "4", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 4, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "a4529b5a-599d-4b1b-aa66-79c3e0c88257"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "111.8826365458458703683510662921712943579999999999999999999999`38.\
04876269209188"}], "-", 
    RowBox[{
    "797.24072458452712854894905895721850554`37.901589475189766", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-111.8826365458458703683510662921712943579999999999999999999999`38.\
04876269209188, -797.24072458452712854894905895721850554`37.901589475189766]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "d2e84ae2-b714-4f2c-b93b-1cc5677dc29b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "111.\
88263654584587036835106629208245082315040731430633578408581458474417927985124`\
59.293453162084944"}], "-", 
    RowBox[{
    "797.240724584527128548949058957425197035668995320359193411090800829967773\
92762695`60.146279945182826", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-111.\
88263654584587036835106629208245082315040731430633578408581458474417927985124`\
59.293453162084944, \
-797.2407245845271285489490589574251970356689953203591934110908008299677739276\
2695`60.146279945182826]],
  Editable->False]], "Print",
 ExpressionUUID -> "4bb95d75-7c62-47b5-9fe7-1699e289d210"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.397279084315081888776541503`7.360036553994299*^-31"}],
  SequenceForm["dif : ", 1.397279084315081888776541503`7.360036553994299*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ebc69772-0b95-49f6-bf55-9a1ed9a711ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "329ecbc4-4778-40e8-a950-8130c3cafded"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "0.023704`4.82636663196797"}],
  SequenceForm["Time: ", 0.023704`4.82636663196797],
  Editable->False]], "Print",
 ExpressionUUID -> "5f6b952c-3d63-454b-a6f0-9de6483692f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 5, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "03d3c4d2-adf5-4e20-873b-57fa94cd7919"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   "74.2467391235051731711578701572707995886`38.87067738443011"}],
  SequenceForm[
  "our : ", 74.2467391235051731711578701572707995886`38.87067738443011],
  Editable->False]], "Print",
 ExpressionUUID -> "f78b69fb-4612-4a48-8263-bdf68a6aba3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   "74.24673912350517317115787015727079959507283865535326218405422473325110740\
488745`60."}],
  SequenceForm[
  "ita : ", 
   74.246739123505173171157870157270799595072838655353262184054224733251107404\
88745`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "76288922-36d7-4dd6-8cc8-226c0fea5a9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.35900534607053111224`1.8110947817494247*^-38"}],
  SequenceForm["dif : ", 4.35900534607053111224`1.8110947817494247*^-38],
  Editable->False]], "Print",
 ExpressionUUID -> "299ec6c4-3b8e-48d8-85c9-044cd4ca0582"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1f93da99-ff7a-470a-8cfe-3350e7528244"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.244302`5.839472015874277"}],
  SequenceForm["Time: ", 0.244302`5.839472015874277],
  Editable->False]], "Print",
 ExpressionUUID -> "eeab037c-f964-495f-9777-cdad9ca571be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "6", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 6, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "72fd160b-a772-4d53-9835-b843fd8952fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "247.686908518640059417158623882616219833`38.393903052575475"}], "+", 
    RowBox[{
    "224.6560139136035414994896792061057267254`39.35151804890071", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-247.686908518640059417158623882616219833`38.393903052575475, 
    224.6560139136035414994896792061057267254`39.35151804890071]],
  Editable->False]], "Print",
 ExpressionUUID -> "f021617b-b3de-4410-8f82-b6a4681586c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "247.\
68690851864005941715862388261728569968930413083385936604353704576387382926618`\
60.02015999741438"}], "+", 
    RowBox[{
    "224.656013913603541499489679206111417633692399710125497683365747036503406\
05619173`59.97777499373962", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-247.\
68690851864005941715862388261728569968930413083385936604353704576387382926618`\
60.02015999741438, 
    224.6560139136035414994896792061114176336923997101254976833657470365034060\
5619173`59.97777499373962]],
  Editable->False]], "Print",
 ExpressionUUID -> "72987d2d-dc94-4114-8d36-2f310e07192a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.6572549887585414224494879`6.72347349149854*^-33"}],
  SequenceForm["dif : ", 8.6572549887585414224494879`6.72347349149854*^-33],
  Editable->False]], "Print",
 ExpressionUUID -> "9f2173d1-f31a-4bc5-acfa-d218346d8182"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "a320c04f-0a0d-4fc0-b8d2-f940b3187e47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "0.01585`4.651574260049745"}],
  SequenceForm["Time: ", 0.01585`4.651574260049745],
  Editable->False]], "Print",
 ExpressionUUID -> "2fc6cf32-86f9-41e7-b77f-b88995a302fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "7", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 7, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "32368348-bdb3-4688-8508-4dee8751182e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   "59.5283296704396996844268303252936517430999999999999999999999`38.\
774723696677604"}],
  SequenceForm[
  "our : ", 
   59.5283296704396996844268303252936517430999999999999999999999`38.\
774723696677604],
  Editable->False]], "Print",
 ExpressionUUID -> "c16606e0-1f81-4525-b738-28d947275eba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   "59.52832967043969968442683032529365174231874884216256724487264754293422169\
206964`60."}],
  SequenceForm[
  "ita : ", 
   59.528329670439699684426830325293651742318748842162567244872647542934221692\
06964`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "173a2d2c-0983-4311-92f7-a678f7b1283e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.5620114167707179212`0.8927906739899414*^-39"}],
  SequenceForm["dif : ", 6.5620114167707179212`0.8927906739899414*^-39],
  Editable->False]], "Print",
 ExpressionUUID -> "04252a47-3dbb-44eb-84d1-8f1c729a8142"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1f100022-4e45-493f-999c-d0040e0f43b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.022209`4.798073997597837"}],
  SequenceForm["Time: ", 0.022209`4.798073997597837],
  Editable->False]], "Print",
 ExpressionUUID -> "b38f0256-d4d5-450e-be6a-53d2e0bddca6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "8", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 8, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "407a1205-9b74-443e-b0c4-954c162a37be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "91.6380339175012347109765743104237926955`38.9620757628838"}], "+", 
    RowBox[{
    "235.878732477136872677354692040767147788`38.37268878537818", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-91.6380339175012347109765743104237926955`38.9620757628838, 
    235.878732477136872677354692040767147788`38.37268878537818]],
  Editable->False]], "Print",
 ExpressionUUID -> "80deb79a-c960-4dbe-9cdf-5f2e184ff442"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "91.63803391750123471097657431042379270020069107112781423273193921078\
508330301499`59.709377626125494"}], "+", 
    RowBox[{
    "235.878732477136872677354692040767147791081655584505589615397578750919566\
24993742`60.11999064861988", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-91.\
63803391750123471097657431042379270020069107112781423273193921078508330301499`\
59.709377626125494, 
    235.8787324771368726773546920407671477910816555845055896153975787509195662\
4993742`60.11999064861988]],
  Editable->False]], "Print",
 ExpressionUUID -> "6e77b7d9-3ba7-4086-b933-e48a68327b50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.11058799578099206702`0.7274961978832367*^-38"}],
  SequenceForm["dif : ", 1.11058799578099206702`0.7274961978832367*^-38],
  Editable->False]], "Print",
 ExpressionUUID -> "9f7c90cd-8887-470c-b37c-b3172215cc9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5056c49f-df42-4d18-8edd-f16039a775ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.030827`4.940476255918226"}],
  SequenceForm["Time: ", 0.030827`4.940476255918226],
  Editable->False]], "Print",
 ExpressionUUID -> "e8dd60f9-2d59-445f-bf6f-09ba0937e1b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "9", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 9, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "5d97185a-578c-4b40-9c5d-0aec7386ce88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{"93.4124374170506817899443724189241682`35.97040470430275", "+", 
    RowBox[{
    "536.425136821035987286272752118529394097`38.72950912064654", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   93.4124374170506817899443724189241682`35.97040470430275, 
    536.425136821035987286272752118529394097`38.72950912064654]],
  Editable->False]], "Print",
 ExpressionUUID -> "cfc9e3a3-399a-46fa-b390-5617ff33d202"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "93.41243741705068178994437241886135836305642501872643346006363610784090199\
315789`59.38492360450551", "+", 
    RowBox[{
    "536.425136821035987286272752118535012358778116446672495510248936739858169\
10307371`60.14402802084929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   93.412437417050681789944372418861358363056425018726433460063636107840901993\
15789`59.38492360450551, 
    536.4251368210359872862727521185350123587781164466724955102489367398581691\
0307371`60.14402802084929]],
  Editable->False]], "Print",
 ExpressionUUID -> "fe680177-eaaf-43b8-8a38-f9aeb677ffa1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.79071340611359388899106735`5.800387631013009*^-32"}],
  SequenceForm["dif : ", 5.79071340611359388899106735`5.800387631013009*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "34141455-62f0-4618-836e-7114e4500b44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d4364741-bd57-4b88-be47-d31540e758b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.63248`6.2525917904948685"}],
  SequenceForm["Time: ", 0.63248`6.2525917904948685],
  Editable->False]], "Print",
 ExpressionUUID -> "8ac00ed6-44c3-450c-8e12-00e18e8424e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 10, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c5cd1aa1-1d2d-4405-b240-767848740875"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "661.7458588053295098353554525764343974749999999999999999999999`38.\
82069123217419"}], "+", 
    RowBox[{
    "247.0046071675875488535502532550954832230000000000000000000001`38.\
392705053862095", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-661.7458588053295098353554525764343974749999999999999999999999`38.\
82069123217419, 
    247.0046071675875488535502532550954832230000000000000000000001`38.\
392705053862095]],
  Editable->False]], "Print",
 ExpressionUUID -> "3e03d46d-6f8a-4551-a45f-bbe175b9b484"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "661.\
74585880532950983535545257657806427493911781947715695627442768900664312966663`\
60.12219127037942"}], "+", 
    RowBox[{
    "247.004607167587548853550253255057606603360126676442070297188522050325671\
38606754`59.69420509206732", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-661.\
74585880532950983535545257657806427493911781947715695627442768900664312966663`\
60.12219127037942, 
    247.0046071675875488535502532550576066033601266764420702971885220503256713\
8606754`59.69420509206732]],
  Editable->False]], "Print",
 ExpressionUUID -> "cd60c1ea-a918-4315-b22f-68949fd7fe3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.051727700773083075691536564`7.9183376280772*^-31"}],
  SequenceForm["dif : ", 1.051727700773083075691536564`7.9183376280772*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "9555e788-f616-494a-91f2-5eb9d7c2068e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "3f746321-fb90-4092-8300-a163b0a6cdee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.415904`6.0705380907533675"}],
  SequenceForm["Time: ", 0.415904`6.0705380907533675],
  Editable->False]], "Print",
 ExpressionUUID -> "6dac6b7d-3d55-484f-b2b0-3661c9354228"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 11, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c99ef9af-1d1e-4724-87d6-2de0791cdb05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.9025453208046868016478974613739557893299999999999999999999`38.\
59134795528631"}], "-", 
    RowBox[{
    "219.947704593162063692976735864270202368`38.342319433974964", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-3.9025453208046868016478974613739557893299999999999999999999`38.\
59134795528631, -219.947704593162063692976735864270202368`38.342319433974964]],
  Editable->False]], "Print",
 ExpressionUUID -> "4d763d67-65c5-45cc-9f74-fb85f7b77afd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.902545320804686801647897461285524492577470278497237870161777801929\
20023692815`58.39947516843719"}], "-", 
    RowBox[{
    "219.947704593162063692976735864267656586678524119127323769901246288388158\
55041075`60.15044664712585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-3.\
90254532080468680164789746128552449257747027849723787016177780192920023692815`\
58.39947516843719, \
-219.9477045931620636929767358642676565866785241191273237699012462883881585504\
1075`60.15044664712585]],
  Editable->False]], "Print",
 ExpressionUUID -> "a7c3a6b0-24b2-4a1c-a05a-b87ceed466a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.010796414686272461687112395`9.076298145839935*^-31"}],
  SequenceForm["dif : ", 2.010796414686272461687112395`9.076298145839935*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "47194820-91a3-45d0-ae9a-fdea1519b8a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "f4e2e5d8-a101-4f5f-84fc-9f512e76b509"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.447338`6.102180785228535"}],
  SequenceForm["Time: ", 0.447338`6.102180785228535],
  Editable->False]], "Print",
 ExpressionUUID -> "21c3f307-ddb6-4ef0-bd04-7b893d668202"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "12", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 12, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "09d5252a-66fb-485f-b740-e613efa7a269"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "572.7205746917109493978295966998110831499999999999999999999999`37.\
75794278519919"}], "+", 
    RowBox[{
    "436.059800529740406630407442066465840484`38.63954605178966", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-572.7205746917109493978295966998110831499999999999999999999999`37.\
75794278519919, 436.059800529740406630407442066465840484`38.63954605178966]],
  Editable->False]], "Print",
 ExpressionUUID -> "eeb451b5-7c76-4a51-aadd-2374a9ad0bef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "572.\
72057469171094939782959669998149931572657395195081327721833479216810083546597`\
60.05122709558734"}], "+", 
    RowBox[{
    "436.059800529740406630407442066451632259747250509303839180356621828235706\
36819775`59.93283036217781", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-572.\
72057469171094939782959669998149931572657395195081327721833479216810083546597`\
60.05122709558734, 
    436.0598005297404066304074420664516322597472505093038391803566218282357063\
6819775`59.93283036217781]],
  Editable->False]], "Print",
 ExpressionUUID -> "53ee9dcd-72b9-414a-bbd0-6ecd0deb22a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.187830062161956297150383043`7.1936741146508325*^-31"}],
  SequenceForm[
  "dif : ", 1.187830062161956297150383043`7.1936741146508325*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "4df86956-8df8-4c43-b07f-228d5584b906"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "7140555b-abc6-49a7-98a8-7eeb37929ddc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.433826`6.088860570031129"}],
  SequenceForm["Time: ", 0.433826`6.088860570031129],
  Editable->False]], "Print",
 ExpressionUUID -> "1e66d28c-3f7d-45cf-85e5-5af4413cab4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "13", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 13, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6f061c20-39eb-4b3f-97fd-d710f9c8b001"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "280.656341228701644633980240313782822931`38.448174859238826"}], "-", 
    RowBox[{
    "514.0574838054192635033532257312772674399999999999999999999999`37.\
711011686122916", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-280.656341228701644633980240313782822931`38.448174859238826, \
-514.0574838054192635033532257312772674399999999999999999999999`37.\
711011686122916]],
  Editable->False]], "Print",
 ExpressionUUID -> "25660b3e-9628-46f3-966f-b1cf692c22f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "280.\
65634122870164463398024031375758203847892583277531938665612442229871376481416`\
59.83102818693239"}], "-", 
    RowBox[{
    "514.057483805419263503353225731449289736115234998970927533797232772721177\
76898638`60.09386501381649", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-280.\
65634122870164463398024031375758203847892583277531938665612442229871376481416`\
59.83102818693239, \
-514.0574838054192635033532257314492897361152349989709275337972327727211777689\
8638`60.09386501381649]],
  Editable->False]], "Print",
 ExpressionUUID -> "e70cd650-05c8-41a9-a0c2-5c13151e43f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.484289427374803135332776773`7.2065920003609305*^-31"}],
  SequenceForm[
  "dif : ", 1.484289427374803135332776773`7.2065920003609305*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "1066bb5e-240c-46e6-81fe-381575b63738"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "bb270f39-bbe1-4108-bdf6-6b2505fdb3f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.023161`4.816302300067182"}],
  SequenceForm["Time: ", 0.023161`4.816302300067182],
  Editable->False]], "Print",
 ExpressionUUID -> "670d1c78-d0b6-4ce9-bb40-4d95a54b84cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "14", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 14, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "36527992-455f-4922-9dd9-b0d2029cffc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "106.1210207112662202377648189469336445795`39.025801418535494", "+", 
    RowBox[{
    "6.91697260884710697490814732999583910974`38.83991605587962", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   106.1210207112662202377648189469336445795`39.025801418535494, 
    6.91697260884710697490814732999583910974`38.83991605587962]],
  Editable->False]], "Print",
 ExpressionUUID -> "65c87eb2-d2dd-4311-813e-fd8712611a39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "106.1210207112662202377648189469310207769412157597455209697734545369646186\
4481474`60.149594415400166", "+", 
    RowBox[{
    "6.91697260884710697490814732999984893289120079141544984919184901540753159\
183742`58.96370905274429", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   106.12102071126622023776481894693102077694121575974552096977345453696461864\
481474`60.149594415400166, 
    6.916972608847106974908147329999848932891200791415449849191849015407531591\
83742`58.96370905274429]],
  Editable->False]], "Print",
 ExpressionUUID -> "78b72a29-76fc-4052-bda6-5ced48e1528e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.25300689210563136272259606`7.875953652935322*^-32"}],
  SequenceForm["dif : ", 2.25300689210563136272259606`7.875953652935322*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "2890235f-29ef-48f5-b40c-4fbc84d0db92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "20c227ee-ba65-4a35-943d-2802f937217c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.223514`5.800849724240556"}],
  SequenceForm["Time: ", 0.223514`5.800849724240556],
  Editable->False]], "Print",
 ExpressionUUID -> "9bf61f8c-6b8b-4ccb-940f-1413f3b50e52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "15", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 15, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6795fc1f-95da-4a75-82cb-b16493418135"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   "81.819150450103016738739329783312152104`37.912854965791205"}],
  SequenceForm[
  "our : ", 81.819150450103016738739329783312152104`37.912854965791205],
  Editable->False]], "Print",
 ExpressionUUID -> "a924a3a1-22b8-4a4d-b4e8-cf3cd8b2b430"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   "81.81915045010301673873932978331215211110901926005885172524391131748260007\
503218`60."}],
  SequenceForm[
  "ita : ", 
   81.819150450103016738739329783312152111109019260058851725243911317482600075\
03218`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "be5a53d8-b322-407c-bb7e-21a2359a43c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.34434922689294490924`0.8518096908390079*^-38"}],
  SequenceForm["dif : ", 4.34434922689294490924`0.8518096908390079*^-38],
  Editable->False]], "Print",
 ExpressionUUID -> "50dfa14f-2093-49cb-a079-6d69dd9693d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "12322a3c-be52-4562-a4c1-242dd71002ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.810762`6.360438378833849"}],
  SequenceForm["Time: ", 0.810762`6.360438378833849],
  Editable->False]], "Print",
 ExpressionUUID -> "4c71696a-1f80-4654-9b22-0c0092d85e3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "16", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 16, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c6a3d5fa-bd5a-4592-a152-0678c723abc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   "110.4664326805938905399699200633048943144000000000000000000001`39.\
04323032945749"}],
  SequenceForm[
  "our : ", 
   110.4664326805938905399699200633048943144000000000000000000001`39.\
04323032945749],
  Editable->False]], "Print",
 ExpressionUUID -> "0dc3d1ad-7037-4ef9-9ece-8e346184a718"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   "110.4664326805938905399699200633048943246177644273939736690944350804833725\
6878629`60."}],
  SequenceForm[
  "ita : ", 
   110.46643268059389053996992006330489432461776442739397366909443508048337256\
878629`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "a4b4c972-cf98-4ceb-848d-57df8068f5d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.62482773248319619781`2.0093558857153715*^-38"}],
  SequenceForm["dif : ", 4.62482773248319619781`2.0093558857153715*^-38],
  Editable->False]], "Print",
 ExpressionUUID -> "e43c1f3d-491d-41e2-bd28-b3e58c7e796c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6ead1708-2746-4eaa-8614-7cc7d97613a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.874236`6.393173679748711"}],
  SequenceForm["Time: ", 0.874236`6.393173679748711],
  Editable->False]], "Print",
 ExpressionUUID -> "e7338dc7-2f5f-4950-b022-f6fb73a9ae89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "17", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 17, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ad1c09b3-b790-42d0-8346-c251ced3ce0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "262.1878927624709291792906119863773836160000000000000000000001`38.\
41861263309071"}], "+", 
    RowBox[{
    "149.783560824858881438861417564701924551`38.17546415091469", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-262.1878927624709291792906119863773836160000000000000000000001`38.\
41861263309071, 149.783560824858881438861417564701924551`38.17546415091469]],
  Editable->False]], "Print",
 ExpressionUUID -> "a9436bfb-9559-4525-929b-f2bc6f42e989"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "262.\
18789276247092917929061198638104630278680145770439559581443401079239900962473`\
60.089183537942674"}], "+", 
    RowBox[{
    "149.783560824858881438861417564707898612778151642877952161313749644700950\
72269792`59.84603505576666", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-262.\
18789276247092917929061198638104630278680145770439559581443401079239900962473`\
60.089183537942674, 
    149.7835608248588814388614175647078986127781516428779521613137496447009507\
2269792`59.84603505576666]],
  Editable->False]], "Print",
 ExpressionUUID -> "5614a17d-831d-4ba0-8dd8-eaf8a66780c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.16034568645814761586376859`6.577831862586516*^-32"}],
  SequenceForm["dif : ", 1.16034568645814761586376859`6.577831862586516*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "b35a1623-e53b-4934-a8b8-c0e4a333300b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "57b4e815-3ca4-49c0-9231-302bea3b19ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.031678`4.9523027479670105"}],
  SequenceForm["Time: ", 0.031678`4.9523027479670105],
  Editable->False]], "Print",
 ExpressionUUID -> "8a4d647c-cd5e-4f3a-9922-943677f478f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "18", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 18, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4697aa07-3d2a-4cf2-8084-8aae811a464f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "281.171389941136160117074173663582411694`38.44897112778868"}], "+", 
    
    RowBox[{
    "79.9414978179788889636563917700051197083`38.90277228112685", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-281.171389941136160117074173663582411694`38.44897112778868, 
    79.9414978179788889636563917700051197083`38.90277228112685]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dc12027-167b-4ea6-be2a-a619c1032ddf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "281.\
17138994113616011707417366358243596233923011395106157049359796163232196581698`\
60.13363519086896"}], "+", 
    RowBox[{
    "79.9414978179788889636563917700098143090412097430257304533002346654026280\
1765244`59.587436344207134", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-281.\
17138994113616011707417366358243596233923011395106157049359796163232196581698`\
60.13363519086896, 
    79.94149781797888896365639177000981430904120974302573045330023466540262801\
765244`59.587436344207134]],
  Editable->False]], "Print",
 ExpressionUUID -> "db348a8b-7627-4d3b-b084-2f0bdfdd2621"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.0301477349216081455457042`6.871925114062414*^-33"}],
  SequenceForm["dif : ", 8.0301477349216081455457042`6.871925114062414*^-33],
  Editable->False]], "Print",
 ExpressionUUID -> "f7ab0e2c-3fe9-44ec-8bb9-8c6aae21cd65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5178fddd-dd72-47fb-b1b0-e2a133471b43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "0.029281`4.91813089809086"}],
  SequenceForm["Time: ", 0.029281`4.91813089809086],
  Editable->False]], "Print",
 ExpressionUUID -> "71c7f6d7-6dbb-486b-873c-7dfa04b423a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "19", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 19, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "cd4c9547-0d57-478e-a3d3-9ddf35300c1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "398.4217832773999370940425718866998231260000000000000000000001`38.\
600343074978944", "+", 
    RowBox[{
    "283.441954517918701705267349422104618302`38.452464134080344", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   398.4217832773999370940425718866998231260000000000000000000001`38.\
600343074978944, 283.441954517918701705267349422104618302`38.452464134080344]],
  Editable->False]], "Print",
 ExpressionUUID -> "d8e2a528-3cfc-426e-bd4f-bdb552ac790b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "398.4217832773999370940425718867035436474896952358955953335903377718210813\
9073857`60.06158712227963", "+", 
    RowBox[{
    "283.441954517918701705267349422121179698316693771254868536569174607736194\
01719778`59.913708181381025", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   398.42178327739993709404257188670354364748969523589559533359033777182108139\
073857`60.06158712227963, 
    283.4419545179187017052673494221211796983166937712548685365691746077361940\
1719778`59.913708181381025]],
  Editable->False]], "Print",
 ExpressionUUID -> "de39d928-bc72-4395-bced-5d45af7d639d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.73575074665366077132724605`6.935478467093992*^-32"}],
  SequenceForm["dif : ", 1.73575074665366077132724605`6.935478467093992*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "bc8d62e3-e7d6-4339-b8e4-baf407807f21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ce1df5e1-2ed2-4e95-a18c-ef3ab91b9c04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.218477`6.537362329341413"}],
  SequenceForm["Time: ", 1.218477`6.537362329341413],
  Editable->False]], "Print",
 ExpressionUUID -> "71cf4fd3-1f54-4cc1-947f-7a9297486fb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "20", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 20, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "d172e467-3b87-43a5-847d-2c23cb17d62f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{"344.222131505200737421230456383596549952`38.536838789529", "+", 
    RowBox[{
    "178.8755204925681421929827504858142946140000000000000000000001`38.\
25255091048116", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   344.222131505200737421230456383596549952`38.536838789529, 
    178.8755204925681421929827504858142946140000000000000000000001`38.\
25255091048116]],
  Editable->False]], "Print",
 ExpressionUUID -> "55a9e796-3040-40fd-b3f0-c85f7430fe8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "344.2221315052007374212304563836063166904310281069746206503781456001636414\
4518947`60.09860670826483", "+", 
    RowBox[{
    "178.875520492568142192982750485826552721001494703997384295321089816597665\
31600558`59.814318829217", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   344.22213150520073742123045638360631669043102810697462065037814560016364144\
518947`60.09860670826483, 
    178.8755204925681421929827504858265527210014947039973842953210898165976653\
1600558`59.814318829217]],
  Editable->False]], "Print",
 ExpressionUUID -> "06f6fdfd-b411-4c84-a52b-222f6f247a30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.02014077089886729652060541`6.944670991967982*^-32"}],
  SequenceForm["dif : ", 2.02014077089886729652060541`6.944670991967982*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "6940f61f-aeba-4e1c-b504-939a6b7013cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "da528510-3fc3-45ac-a141-e6875fc23885"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.221411`6.538406820419771"}],
  SequenceForm["Time: ", 1.221411`6.538406820419771],
  Editable->False]], "Print",
 ExpressionUUID -> "ae85f4ba-e80c-40fa-b7ba-63a69f964dfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "21", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 21, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "18dd757b-fd1c-4217-84e7-2cb8cfa40377"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "112.6243417134558076705584966543303503370000000000000000000001`38.\
051632265553835", "+", 
    RowBox[{
    "197.51440653844357233122485498563912078`37.29559877820028", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   112.6243417134558076705584966543303503370000000000000000000001`38.\
051632265553835, 197.51440653844357233122485498563912078`37.29559877820028]],
  Editable->False]], "Print",
 ExpressionUUID -> "0b4c4f1a-c261-4868-80b8-0620ec56b248"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "112.6243417134558076705584966543358267882253961641191149106080032554364276\
9885249`59.84541802379142", "+", 
    RowBox[{
    "197.514406538443572331224854985646947356187271557583288894357085721026770\
31560774`60.08938453643787", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   112.62434171345580767055849665433582678822539616411911491060800325543642769\
885249`59.84541802379142, 
    197.5144065384435723312248549856469473561872715575832888943570857210267703\
1560774`60.08938453643787]],
  Editable->False]], "Print",
 ExpressionUUID -> "0e3f0f77-6c10-46d6-8d4b-2db24c7ba3d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.10063025713522019580050847`5.994236067602721*^-32"}],
  SequenceForm["dif : ", 2.10063025713522019580050847`5.994236067602721*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "a2dca965-e06b-4051-969b-2684ce8df5e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "9a4949c8-e884-4504-9dac-99e76038dc2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.964598`6.744818691086495"}],
  SequenceForm["Time: ", 1.964598`6.744818691086495],
  Editable->False]], "Print",
 ExpressionUUID -> "06d8a535-cfff-49f9-8a8c-122a55edf6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "22", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 22, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "153f35dc-b856-45c3-912f-b837317e3595"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "125.1901151981923327052856272293287468623`39.097570039063264", "+", 
    RowBox[{
    "140.9978435455071028423562994767942924425`39.149212470503265", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   125.1901151981923327052856272293287468623`39.097570039063264, 
    140.9978435455071028423562994767942924425`39.149212470503265]],
  Editable->False]], "Print",
 ExpressionUUID -> "8f40515f-7ef1-43b8-bb59-b7c2c1794d4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "125.1901151981923327052856272293286742194710350742312122101839579983393044\
444751`59.97264717415694", "+", 
    RowBox[{
    "140.997843545507102842356299476802264473199064827630070695886309207006635\
26382698`60.024289605596934", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   125.19011519819233270528562722932867421947103507423121221018395799833930444\
44751`59.97264717415694, 
    140.9978435455071028423562994768022644731990648276300706958863092070066352\
6382698`60.024289605596934]],
  Editable->False]], "Print",
 ExpressionUUID -> "017fd40f-9976-4b91-b237-be62f06e97cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.11406888133810416206227816`7.601868987217197*^-32"}],
  SequenceForm["dif : ", 2.11406888133810416206227816`7.601868987217197*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "9b0d058c-7ab5-46d6-a111-f2c2fe2e4714"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8ca33163-0e02-496d-a0d8-201e9a8745d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "16.790766`7.676615502736155"}],
  SequenceForm["Time: ", 16.790766`7.676615502736155],
  Editable->False]], "Print",
 ExpressionUUID -> "e7531a3b-854e-4bae-bf9c-20a570bb5736"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "23", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 23, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "259b56e4-4a60-4523-a6f9-66a7ef89dc8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{"100.47094071077085750366418192381049385`37.00204046858365", "+", 
    RowBox[{
    "92.2279252424753197574689573377249577126`38.964862438867854", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   100.47094071077085750366418192381049385`37.00204046858365, 
    92.2279252424753197574689573377249577126`38.964862438867854]],
  Editable->False]], "Print",
 ExpressionUUID -> "6ae815ba-b1ff-4897-ae87-b9832632ec0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "100.4709407107708575036641819238192532113351563397724942033883536067181815\
0728096`60.01779432310137", "+", 
    RowBox[{
    "92.2279252424753197574689573377315890138454285235774412858620975478561284\
3362745`59.98061629338558", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   100.47094071077085750366418192381925321133515633977249420338835360671818150\
728096`60.01779432310137, 
    92.22792524247531975746895733773158901384542852357744128586209754785612843\
362745`59.98061629338558]],
  Editable->False]], "Print",
 ExpressionUUID -> "85d8167d-61a9-4299-8ba5-4b98a3eba7d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.02775936873902329447088997`6.1352092942951035*^-32"}],
  SequenceForm["dif : ", 4.02775936873902329447088997`6.1352092942951035*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "6b9fea53-4b47-4c25-9528-4bfc06a6f24f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6076b595-7f32-4bc2-b725-7452083e9027"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "16.089679`7.658092373212197"}],
  SequenceForm["Time: ", 16.089679`7.658092373212197],
  Editable->False]], "Print",
 ExpressionUUID -> "f75b8f90-bf7f-48ef-8490-44d237da2d34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "24", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 24, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ed8d815e-d97a-4e85-9cc4-0f0c7b19f623"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "67.9121267016302480563742619287079300129999999999999999999999`37.\
83194733082488", "-", 
    RowBox[{
    "5.63288229245927396026655625001233926126`38.75073067609431", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   67.9121267016302480563742619287079300129999999999999999999999`37.\
83194733082488, -5.63288229245927396026655625001233926126`38.75073067609431]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "28d34b2e-de73-41dd-a018-3f7cea7ab5e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "67.91212670163024805637426192870632438042394914317837271797047380053179020\
034249`60.14902621492933", "-", 
    RowBox[{
    "5.63288229245927396026655625001198374933216201631050692528819181854467024\
440612`59.067809560198754", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   67.912126701630248056374261928706324380423949143178372717970473800531790200\
34249`60.14902621492933, \
-5.632882292459273960266556250011983749332162016310506925288191818544670244406\
12`59.067809560198754]],
  Editable->False]], "Print",
 ExpressionUUID -> "56fd6808-f861-47d0-9c65-e3fa755e3b84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.20662673415656068491235588`6.215696236155617*^-32"}],
  SequenceForm["dif : ", 1.20662673415656068491235588`6.215696236155617*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "d2f12b65-02d0-4287-bdff-b84eae139b0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1fa4c6ed-1b9a-45a6-a1f8-5c9bb2404171"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.956865`6.432395662839407"}],
  SequenceForm["Time: ", 0.956865`6.432395662839407],
  Editable->False]], "Print",
 ExpressionUUID -> "79050657-6482-4b96-bc64-dc66e0750a63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "25", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 25, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "78eeeab0-3c4b-480e-abb5-cc4a11e7527f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "137.020166463874902000126444820618862102`38.13678449080195", "-", 
    RowBox[{
    "88.428624158393111073205655080615587068`37.94659286797492", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   137.020166463874902000126444820618862102`38.13678449080195, \
-88.428624158393111073205655080615587068`37.94659286797492]],
  Editable->False]], "Print",
 ExpressionUUID -> "8fc16efc-126d-4563-b2e8-0e03c1e89ae5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "137.0201664638749020001264448206206937859540426997435128818002081559247966\
4012447`60.074906451328495", "-", 
    RowBox[{
    "88.4286241583931110732056550806130123860948559386548238616752257558735686\
6836472`59.884714828501465", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   137.02016646387490200012644482062069378595404269974351288180020815592479664\
012447`60.074906451328495, \
-88.42862415839311107320565508061301238609485593865482386167522575587356866836\
472`59.884714828501465]],
  Editable->False]], "Print",
 ExpressionUUID -> "7145e491-b7d3-4f6c-bfaa-e8d2f3a3860b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.6879169324567721393053459`6.340215387767894*^-33"}],
  SequenceForm["dif : ", 9.6879169324567721393053459`6.340215387767894*^-33],
  Editable->False]], "Print",
 ExpressionUUID -> "e8a8a3c1-5e39-4008-86ab-a06135d1dedd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5c47a90e-e609-4bf3-8d4e-340974cea6f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.423873`6.078780747114289"}],
  SequenceForm["Time: ", 0.423873`6.078780747114289],
  Editable->False]], "Print",
 ExpressionUUID -> "d045d735-5f34-4220-a8dc-b6c0aa483fb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "26", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 26, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "5c953cb6-ec0b-436a-84d7-2223bba723c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "95.5133800492753684005734803081225269613000000000000000000001`38.\
98006421424907", "-", 
    RowBox[{
    "45.6869956762887101154878282800792104194`38.659792600294516", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   95.5133800492753684005734803081225269613000000000000000000001`38.\
98006421424907, -45.6869956762887101154878282800792104194`38.659792600294516]],
  Editable->False]], "Print",
 ExpressionUUID -> "aa3b70e4-0b79-4021-8fd7-c8c13bb6e9ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "95.51338004927536840057348030812243640371775492116302101175263923243934663\
098256`60.105774326480606", "-", 
    RowBox[{
    "45.6869956762887101154878282800816708176106885726243138173221431500557440\
0625854`59.78550271252605", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   95.513380049275368400573480308122436403717754921163021011752639232439346630\
98256`60.105774326480606, \
-45.68699567628871011548782828008167081761068857262431381732214315005574400625\
854`59.78550271252605]],
  Editable->False]], "Print",
 ExpressionUUID -> "944ae7f6-3ff6-4041-8a8e-e4c4b902b045"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.16269147622532440569534085`7.14720897963247*^-32"}],
  SequenceForm["dif : ", 1.16269147622532440569534085`7.14720897963247*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "b1d19e44-c5f6-4ca9-9f01-ed7e1ba3bff8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "bc95da9f-9baa-4e33-bd8e-617a58e14baf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.080492`5.357297712019052"}],
  SequenceForm["Time: ", 0.080492`5.357297712019052],
  Editable->False]], "Print",
 ExpressionUUID -> "89bc0c00-5386-47e5-a495-59b8881a1b95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "27", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 27, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7b3e9ca6-d456-451e-bcf2-34442be9662d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "89.723302463423289303533796632347635888`37.95290525036842"}], "-", 
    RowBox[{
    "159.2005676759397129881778236619974054409999999999999999999999`38.\
201944612007736", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-89.723302463423289303533796632347635888`37.95290525036842, \
-159.2005676759397129881778236619974054409999999999999999999999`38.\
201944612007736]],
  Editable->False]], "Print",
 ExpressionUUID -> "7e6e05ff-bac3-4bbd-b4d1-67f6af9ea4fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "89.72330246342328930353379663233217756860474659873374181153723237818\
037115692413`59.84157892768542"}], "-", 
    RowBox[{
    "159.200567675939712988177823662047287049531937478375714721069522039412789\
31229159`60.09061828932474", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-89.\
72330246342328930353379663233217756860474659873374181153723237818037115692413`\
59.84157892768542, \
-159.2005676759397129881778236620472870495319374783757147210695220394127893122\
9159`60.09061828932474]],
  Editable->False]], "Print",
 ExpressionUUID -> "13bd882a-32e3-42e6-8fd2-4763b8b7affb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.428834616080555813734130138`7.433287372159296*^-31"}],
  SequenceForm["dif : ", 1.428834616080555813734130138`7.433287372159296*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "d8e5fcef-ab71-4b25-86f4-0041d3880541"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "f7f0f5c4-34ef-4e05-a321-86d85878630b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "2.448914`6.840518527505439"}],
  SequenceForm["Time: ", 2.448914`6.840518527505439],
  Editable->False]], "Print",
 ExpressionUUID -> "02581045-bbe6-42f6-b3be-1541c78631a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "28", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 28, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "070fe1e9-4b80-4e07-a591-66c372a382e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{"514.50595575215790559257218761109109761`37.711390406378", "-", 
    RowBox[{
    "450.2667282127019488100218770144995389869999999999999999999999`38.\
65346985660654", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   514.50595575215790559257218761109109761`37.711390406378, \
-450.2667282127019488100218770144995389869999999999999999999999`38.\
65346985660654]],
  Editable->False]], "Print",
 ExpressionUUID -> "66b566e4-5fdd-4a5d-a98a-dfd205d54adb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "514.5059557521579055925721876112551286952546374064768895907725527829224232\
2414086`60.027034800349014", "-", 
    RowBox[{
    "450.266728212701948810021877014490974473409579718057127507537915671732928\
83713963`59.96911425057755", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   514.50595575215790559257218761125512869525463740647688959077255278292242322\
414086`60.027034800349014, \
-450.2667282127019488100218770144909744734095797180571275075379156717329288371\
3963`59.96911425057755]],
  Editable->False]], "Print",
 ExpressionUUID -> "06e4b924-5430-47bf-ae1a-2680041ad0f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.201203900593722770871049271`7.1747910604890786*^-31"}],
  SequenceForm[
  "dif : ", 1.201203900593722770871049271`7.1747910604890786*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "64153f18-6bc5-48f8-b108-a060e0aeb767"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d219bca3-d7c1-449a-b581-9341f0d691c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "1.145459`6.51052454237501"}],
  SequenceForm["Time: ", 1.145459`6.51052454237501],
  Editable->False]], "Print",
 ExpressionUUID -> "3069c6aa-a858-450c-a92f-ffa4df2218fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "29", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 29, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "5ef1bad9-5fc9-44d4-8c1a-232904e6c5ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.0563512496269881105906683013422495233300000000000000000001`39.\
08121589222235"}], "-", 
    RowBox[{
    "280.6137293321852177772952373681451794109999999999999999999999`38.\
44810891554246", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-12.0563512496269881105906683013422495233300000000000000000001`39.\
08121589222235, \
-280.6137293321852177772952373681451794109999999999999999999999`38.\
44810891554246]],
  Editable->False]], "Print",
 ExpressionUUID -> "fd42afff-78ad-42fc-b8fb-d2be58a75e89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.05635124962698811059066830128372803030614118187304762142089195972\
712957080238`58.78322150658503"}], "-", 
    RowBox[{
    "280.613729332185217777295237368190339092681348284504206726727114574436896\
79106571`60.15011452990514", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-12.\
05635124962698811059066830128372803030614118187304762142089195972712957080238`\
58.78322150658503, \
-280.6137293321852177772952373681903390926813482845042067267271145744368967910\
6571`60.15011452990514]],
  Editable->False]], "Print",
 ExpressionUUID -> "9b2c09c3-a706-49e8-b49a-0a34acea03f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.315898536861990614617870877`8.076833799006502*^-31"}],
  SequenceForm["dif : ", 1.315898536861990614617870877`8.076833799006502*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "6330015b-603e-4931-b982-158d8e662d2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "131e7691-b19c-45a8-92a4-04252a2facb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "2.497498`6.849050142610486"}],
  SequenceForm["Time: ", 2.497498`6.849050142610486],
  Editable->False]], "Print",
 ExpressionUUID -> "73d90e2e-dc90-49f4-ad4a-48be8a7f8198"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "30", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 30, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7a78e65a-eced-47e4-86d7-6f26d2651a98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "542.6592664916556129041241098781253782079999999999999999999999`38.\
7345272234556", "-", 
    RowBox[{
    "393.646907370421559830273051742619677266`38.59510684382012", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   542.6592664916556129041241098781253782079999999999999999999999`38.\
7345272234556, -393.646907370421559830273051742619677266`38.59510684382012]],
  Editable->False]], "Print",
 ExpressionUUID -> "864134b6-bf87-4e3c-b1e4-5b41e3cc9e66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "542.6592664916556129041241098782791863691677451183399831045286647355066471\
0195439`60.05870782566724", "-", 
    RowBox[{
    "393.646907370421559830273051742603032074992203643522071416973613238383637\
37547951`59.91928744603175", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   542.65926649165561290412410987827918636916774511833998310452866473550664710\
195439`60.05870782566724, \
-393.6469073704215598302730517426030320749922036435220714169736132383836373754\
7951`59.91928744603175]],
  Editable->False]], "Print",
 ExpressionUUID -> "4e33a126-b303-4d43-ae0b-bc13f00ab627"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.153834096358582549087872662`7.89445290047825*^-31"}],
  SequenceForm["dif : ", 1.153834096358582549087872662`7.89445290047825*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "a3d1a628-5dfe-41b6-b090-0a12d8a86cc7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ac70acd6-e508-48fd-9ef2-169e85e46a4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.158974`6.515618686764845"}],
  SequenceForm["Time: ", 1.158974`6.515618686764845],
  Editable->False]], "Print",
 ExpressionUUID -> "fe827aec-e82e-48f2-a232-d217d864e324"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "31", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 31, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "15afef84-86ee-4ab0-b4dd-c2d664def8a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "404.9318759830921201750207271917892794339999999999999999999999`38.\
607381965503095", "+", 
    RowBox[{
    "497.6654900622865814470485040593352366559999999999999999999999`38.\
69693752622695", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   404.9318759830921201750207271917892794339999999999999999999999`38.\
607381965503095, 
    497.6654900622865814470485040593352366559999999999999999999999`38.\
69693752622695]],
  Editable->False]], "Print",
 ExpressionUUID -> "423b3ce5-69e4-4a9b-a1eb-7c856aa8e213"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "404.9318759830921201750207271917777881836344722967070654463557928968733387\
9605072`59.95063777544965", "+", 
    RowBox[{
    "497.665490062286581447048504059509390191128497430449593577667421087829919\
6634537`60.040193336173495", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   404.93187598309212017502072719177778818363447229670706544635579289687333879\
605072`59.95063777544965, 
    497.6654900622865814470485040595093901911284974304495935776674210878299196\
634537`60.040193336173495]],
  Editable->False]], "Print",
 ExpressionUUID -> "451645ad-a854-4c16-8930-151298f9729f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.360148972737193159508776889`7.943415048074554*^-31"}],
  SequenceForm["dif : ", 1.360148972737193159508776889`7.943415048074554*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "540c12ba-6a4a-444e-886e-e4945a42392c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1f89e83e-1fb6-406e-b4a4-60263043d265"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.47092`6.1244921288424745"}],
  SequenceForm["Time: ", 0.47092`6.1244921288424745],
  Editable->False]], "Print",
 ExpressionUUID -> "2968603b-43c2-40fc-85a1-e816d7c1c19e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "32", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 32, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "d0bbbe35-f38a-4a90-bd6b-4acaf031bf34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "774.289847507422391956319574774007713967`38.88890356482932", "+", 
    RowBox[{
    "137.853164113261164563611571538534061793`38.13941673882162", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   774.289847507422391956319574774007713967`38.88890356482932, 
    137.853164113261164563611571538534061793`38.13941673882162]],
  Editable->False]], "Print",
 ExpressionUUID -> "8957dbbc-0aaa-4529-8eb4-08f0085e7345"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "774.2898475074223919563195747741822122850669811501621674809891071860282549\
0088551`60.14373878820372", "+", 
    RowBox[{
    "137.853164113261164563611571538748433012132393353294655575616481446769020\
26051247`59.394251962196016", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   774.28984750742239195631957477418221228506698115016216748098910718602825490\
088551`60.14373878820372, 
    137.8531641132611645636115715387484330121323933532946555756164814467690202\
6051247`59.394251962196016]],
  Editable->False]], "Print",
 ExpressionUUID -> "1a29983a-948d-4717-9c1d-82f0087986bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.757317434953144692533888845`8.22785245623558*^-31"}],
  SequenceForm["dif : ", 1.757317434953144692533888845`8.22785245623558*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "e422340d-2aed-48a9-b4f4-74359d596649"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "dcd9a93d-39f5-495b-a358-890cf2a1062b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.694437`6.2931778457389225"}],
  SequenceForm["Time: ", 0.694437`6.2931778457389225],
  Editable->False]], "Print",
 ExpressionUUID -> "76d04635-5bc2-4483-8857-373eb8aba388"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "33", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 33, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "233fcbf0-b8a7-40d4-8c28-ff9a3212f64f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "378.506983968115687393663762842046813404`38.57807389723327"}], "-", 
    
    RowBox[{
    "1113.6251630423614295173083412169452979440000000000000000000001`39.\
04673903552707", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-378.506983968115687393663762842046813404`38.57807389723327, \
-1113.6251630423614295173083412169452979440000000000000000000001`39.\
04673903552707]],
  Editable->False]], "Print",
 ExpressionUUID -> "eaa94aff-ce27-4f8e-b25e-0854e6262b06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "378.\
5069839681156873936637628419570117602497914194725406411954240951724249807948`\
59.658110529514914"}], "-", 
    RowBox[{
    "1113.62516304236142951730834121719508367371607295658073643517012940230593\
614892652`60.1267756678087", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-378.\
5069839681156873936637628419570117602497914194725406411954240951724249807948`\
59.658110529514914, \
-1113.625163042361429517308341217195083673716072956580736435170129402305936148\
92652`60.1267756678087]],
  Editable->False]], "Print",
 ExpressionUUID -> "2db5825d-d428-4ab9-8960-eb12a2dd4c44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.128377637481212013269336231`8.17287961870507*^-31"}],
  SequenceForm["dif : ", 1.128377637481212013269336231`8.17287961870507*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "f4c6b911-7588-42f8-a0a3-2dec116c4d00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "c2714bf1-31ad-401c-bfe7-a019ddea0104"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.750132`6.326682685990924"}],
  SequenceForm["Time: ", 0.750132`6.326682685990924],
  Editable->False]], "Print",
 ExpressionUUID -> "f44c7334-589d-445b-b161-e5268c9e6202"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "34", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 34, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "90793409-0f6d-480a-a3d1-d3556eb1071b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "147.6952519918731424134345040875313159779999999999999999999999`38.\
169366534127974"}], "-", 
    RowBox[{
    "546.9277493475731398023697941827859346200000000000000000000001`37.\
737929958633", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-147.6952519918731424134345040875313159779999999999999999999999`38.\
169366534127974, \
-546.9277493475731398023697941827859346200000000000000000000001`37.\
737929958633]],
  Editable->False]], "Print",
 ExpressionUUID -> "314e9129-55d2-4b5d-b3d1-a3ae05b211df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "147.\
69525199187314241343450408746051006666005502031093825660021411919830316105644`\
59.566667002619205"}], "-", 
    RowBox[{
    "546.927749347573139802369794182856967308415935732373506356305864261737195\
17136803`60.135230427124235", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-147.\
69525199187314241343450408746051006666005502031093825660021411919830316105644`\
59.566667002619205, \
-546.9277493475731398023697941828569673084159357323735063563058642617371951713\
6803`60.135230427124235]],
  Editable->False]], "Print",
 ExpressionUUID -> "000c067b-ff88-4cf6-973d-eb035741ac1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.85187897403352687966057313`7.095544243525969*^-32"}],
  SequenceForm["dif : ", 8.85187897403352687966057313`7.095544243525969*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "badacee4-db2f-44bb-9a16-d64377e5f0d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "2a057877-6901-4d29-9172-cf17498d8681"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "0.5181`6.165958585783092"}],
  
  SequenceForm["Time: ", 0.5181`6.165958585783092],
  Editable->False]], "Print",
 ExpressionUUID -> "552f30f7-00d6-472c-b09b-390e5ec09419"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "35", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 35, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "61746003-b839-4473-8443-dda0562ae9db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1652.9316084174241207650872501150868175`37.218254884605095"}], "-", 
    
    RowBox[{
    "616.74305021683024134819722325637345616`37.790104264332044", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-1652.9316084174241207650872501150868175`37.218254884605095, \
-616.74305021683024134819722325637345616`37.790104264332044]],
  Editable->False]], "Print",
 ExpressionUUID -> "882178b1-f0b0-489e-931e-264409a1f2d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1652.\
93160841742412076508725011537223334271002247496316592594246892529799315466036`\
60.122211372806994"}], "-", 
    RowBox[{
    "616.743050216830241348197223256776627182856130858940643010910924378136423\
30651307`59.69406075253395", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-1652.\
93160841742412076508725011537223334271002247496316592594246892529799315466036`\
60.122211372806994, \
-616.7430502168302413481972232567766271828561308589406430109109243781364233065\
1307`59.69406075253395]],
  Editable->False]], "Print",
 ExpressionUUID -> "7d04461b-af5b-49d2-b107-62139bfaf276"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.399956320801471203929074555`6.6713443331602695*^-31"}],
  SequenceForm[
  "dif : ", 1.399956320801471203929074555`6.6713443331602695*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "caca14fa-fad4-4ae0-944b-7bc565ba93ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "fdadc2c1-f7dd-439b-8b12-0c0cd1e266df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.771829`6.339066085823298"}],
  SequenceForm["Time: ", 0.771829`6.339066085823298],
  Editable->False]], "Print",
 ExpressionUUID -> "228d7ea6-ac46-4a67-9e96-837124a166ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "36", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 36, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "0fce2a09-8563-4af7-a86f-05fb18144338"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{"73.230355932025261589659698110870429825`37.86469114500588", "+", 
    RowBox[{
    "176.718658166411144425672220419780078445`38.24728240525623", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   73.230355932025261589659698110870429825`37.86469114500588, 
    176.718658166411144425672220419780078445`38.24728240525623]],
  Editable->False]], "Print",
 ExpressionUUID -> "19eae005-277e-49f7-9a39-b602fdf49dff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "73.23035593202526158965969811084674635913284270565715669841262720839239420\
611071`59.733512065282255", "+", 
    RowBox[{
    "176.718658166411144425672220419806603973075876382050136980776874228322994\
70278865`60.1161033255326", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   73.230355932025261589659698110846746359132842705657156698412627208392394206\
11071`59.733512065282255, 
    176.7186581664111444256722204198066039730758763820501369807768742283229947\
0278865`60.1161033255326]],
  Editable->False]], "Print",
 ExpressionUUID -> "a35de91a-d389-4e88-8e94-e4940cd59272"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.29473675865606165301173365`7.309325804362541*^-32"}],
  SequenceForm["dif : ", 9.29473675865606165301173365`7.309325804362541*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "b43ae58a-d555-445b-a263-04e9e31ceaf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "278bb26a-bcb1-46c3-9542-803f9cd5eab9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.548307`6.1905687838659915"}],
  SequenceForm["Time: ", 0.548307`6.1905687838659915],
  Editable->False]], "Print",
 ExpressionUUID -> "49c1cd32-78df-4f84-a6ad-c7b742781625"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "37", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 37, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "34953a4d-dd23-4a9c-9ffe-4cfa39d08319"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "122.4622901204858981233464438315114906546000000000000000000001`39.\
08800237675079", "-", 
    RowBox[{
    "607.1106367037815268472306333292426643099999999999999999999999`37.\
78326784186866", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   122.4622901204858981233464438315114906546000000000000000000001`39.\
08800237675079, \
-607.1106367037815268472306333292426643099999999999999999999999`37.\
78326784186866]],
  Editable->False]], "Print",
 ExpressionUUID -> "5f384cc3-271f-4d7a-aecd-4fc2173c2c98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "122.4622901204858981233464438316529433837106630074713899930666942285907087\
5122664`59.44658920599961", "-", 
    RowBox[{
    "607.110636703781526847230633329336276169269413777597200023763409646297089\
76861184`60.14185467111747", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   122.46229012048589812334644383165294338371066300747138999306669422859070875\
122664`59.44658920599961, \
-607.1106367037815268472306333293362761692694137775972000237634096462970897686\
1184`60.14185467111747]],
  Editable->False]], "Print",
 ExpressionUUID -> "3a810ce0-b76a-4aac-be3e-765a1bb29b8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.369390387261452763486060562`7.305030822452338*^-31"}],
  SequenceForm["dif : ", 1.369390387261452763486060562`7.305030822452338*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "f795c2bb-881d-4cfc-9ffa-80461a34dca2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "516658cd-8b5c-45b5-a523-d0b82cc33202"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "2.153366`6.784662845089724"}],
  SequenceForm["Time: ", 2.153366`6.784662845089724],
  Editable->False]], "Print",
 ExpressionUUID -> "5b792f93-429e-4de8-ae6d-f0e41d53eb9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "38", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 38, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "61f8c676-5893-4fa4-9ded-f12ebc9aa3e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "89.6945458132210063297275735004599885303`38.95276603507041", "+", 
    RowBox[{
    "270.4857984903061308425711404821226836530000000000000000000001`38.\
43214446796679", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   89.6945458132210063297275735004599885303`38.95276603507041, 
    270.4857984903061308425711404821226836530000000000000000000001`38.\
43214446796679]],
  Editable->False]], "Print",
 ExpressionUUID -> "a9d825ad-c879-460c-a3f6-1e245cf3015a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "89.69454581322100632972757350043895819144945685041185340415075249285603040\
903111`59.64848248457522", "+", 
    RowBox[{
    "270.485798490306130842571140482145575576127054346866246515461678478218676\
43216406`60.127860917471594", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   89.694545813221006329727573500438958191449456850411853404150752492856030409\
03111`59.64848248457522, 
    270.4857984903061308425711404821455755761270543468662465154616784782186764\
3216406`60.127860917471594]],
  Editable->False]], "Print",
 ExpressionUUID -> "db13325d-7637-4b9a-91e8-54a7bd81acb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.45419779187165816868022812`7.5710471270072786*^-32"}],
  SequenceForm["dif : ", 5.45419779187165816868022812`7.5710471270072786*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "75f917d3-6860-47a5-a560-d7a95e5118e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1227c68f-de1b-49c0-83b9-726899a639d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "1.220365`6.53803473710348"}],
  SequenceForm["Time: ", 1.220365`6.53803473710348],
  Editable->False]], "Print",
 ExpressionUUID -> "b1d5846e-6fa8-4add-8857-aecd8a2b1e2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "39", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 39, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c0ff66ba-6c95-4bc2-b29c-16780a0e6f32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "76.1259578356220438651402072168258197922000000000000000000001`38.\
88153277007586"}], "-", 
    RowBox[{
    "369.215320709651573325942279054838262725`38.56727971391837", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-76.1259578356220438651402072168258197922000000000000000000001`38.\
88153277007586, -369.215320709651573325942279054838262725`38.56727971391837]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "40d4b9a9-20d5-4209-bd82-79bf83309cae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "76.12595783562204386514020721677527008756412099589701067969195828657\
324682626389`59.45572763325013"}], "-", 
    RowBox[{
    "369.215320709651573325942279054944473259506542079271164222018439004759650\
04338542`60.141474577092644", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-76.\
12595783562204386514020721677527008756412099589701067969195828657324682626389`\
59.45572763325013, \
-369.2153207096515733259422790549444732595065420792711642220184390047596500433\
8542`60.141474577092644]],
  Editable->False]], "Print",
 ExpressionUUID -> "f9bb3a59-683c-4664-af2b-656e196a5870"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.560106930049319469077360982`8.080105730300073*^-31"}],
  SequenceForm["dif : ", 1.560106930049319469077360982`8.080105730300073*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "09f8c056-a1e0-450f-92da-963dbc22a2eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "12c782ed-cebd-483a-95aa-cba9e5989ae7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "2.14886`6.783753115265662"}],
  SequenceForm["Time: ", 2.14886`6.783753115265662],
  Editable->False]], "Print",
 ExpressionUUID -> "c7917e7d-26af-4531-8720-06b753731eed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "40", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 40, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "5ada0d56-34d4-4575-90b1-f8502b4302dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "208.7925451976585226669211809115370427664000000000000000000001`39.\
31971498840438", "+", 
    RowBox[{
    "578.1896361184650306081752507706196167860000000000000000000001`38.\
76207030280178", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   208.7925451976585226669211809115370427664000000000000000000001`39.\
31971498840438, 
    578.1896361184650306081752507706196167860000000000000000000001`38.\
76207030280178]],
  Editable->False]], "Print",
 ExpressionUUID -> "9232ab6f-822f-46bd-a903-53b059844134"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "208.7925451976585226669211809114757941576860412600766414597223415997011616\
1873799`59.68154292956213", "+", 
    RowBox[{
    "578.189636118465030608175250770676627122252525833433709842957975720781240\
12240293`60.12389824395953", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   208.79254519765852266692118091147579415768604126007664145972234159970116161\
873799`59.68154292956213, 
    578.1896361184650306081752507706766271222525258334337098429579757207812401\
2240293`60.12389824395953]],
  Editable->False]], "Print",
 ExpressionUUID -> "74eca563-52bc-4ea6-b8a8-bfc9b4339651"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.80582348376614049066201227`8.029853343280738*^-32"}],
  SequenceForm["dif : ", 6.80582348376614049066201227`8.029853343280738*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "7131dc6e-b34d-4335-84f3-b1956a29832c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ea8261bf-664b-4daa-b4dd-886ccf14c57a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.204382`6.532309249669899"}],
  SequenceForm["Time: ", 1.204382`6.532309249669899],
  Editable->False]], "Print",
 ExpressionUUID -> "53c50ef8-9cdb-44d9-b679-256fca1cb89b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "41", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 41, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "149a85b3-28c5-432b-a8da-001cfcdc79f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "37.7980637157687049367557065798465570968`38.57746955277121", "-", 
    RowBox[{
    "894.912419676331158797122035183091868397`38.951780535302056", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   37.7980637157687049367557065798465570968`38.57746955277121, \
-894.912419676331158797122035183091868397`38.951780535302056]],
  Editable->False]], "Print",
 ExpressionUUID -> "33e1db61-32b6-4b8c-aa03-00f8bd5f33bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "37.79806371576870493675570658002580076886230822409982794512805915456896925\
748106`58.77581698473742", "-", 
    RowBox[{
    "894.912419676331158797122035183223524451265735832004899482991717627165747\
53978849`60.15012796726827", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   37.798063715768704936755706580025800768862308224099827945128059154568969257\
48106`58.77581698473742, \
-894.9124196763311587971220351832235244512657358320048994829917176271657475397\
8849`60.15012796726827]],
  Editable->False]], "Print",
 ExpressionUUID -> "ea3a77fd-9798-4ac4-87f7-6e4f50a7eafb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.241470960901547957867548487`8.478826726909688*^-31"}],
  SequenceForm["dif : ", 1.241470960901547957867548487`8.478826726909688*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ac91926b-0a41-4969-9516-5d0ac93f444f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "bfbe5049-f910-4eb3-b844-6dc3c0bbfc3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.573576`6.648432716648326"}],
  SequenceForm["Time: ", 1.573576`6.648432716648326],
  Editable->False]], "Print",
 ExpressionUUID -> "888e3ecc-225b-43f8-9017-de8569c7e976"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "42", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 42, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7ebf32c5-d0db-4748-83cc-9d6e65b5ed89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "134.2519549810274429114139346911779510619999999999999999999999`38.\
127920618627016"}], "-", 
    RowBox[{
    "421.4697880752749796928582250487340686429999999999999999999999`38.\
62476644884819", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-134.2519549810274429114139346911779510619999999999999999999999`38.\
127920618627016, \
-421.4697880752749796928582250487340686429999999999999999999999`38.\
62476644884819]],
  Editable->False]], "Print",
 ExpressionUUID -> "879658bc-c661-4691-9389-38d6da66c185"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "134.\
25195498102744291141393469114832587358225632947963246900385526253398748699245`\
59.632684181590555"}], "-", 
    RowBox[{
    "421.469788075274979692858225048768276273948778598280519653502355264459190\
67166453`60.12953001181172", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-134.\
25195498102744291141393469114832587358225632947963246900385526253398748699245`\
59.632684181590555, \
-421.4697880752749796928582250487682762739487785982805196535023552644591906716\
6453`60.12953001181172]],
  Editable->False]], "Print",
 ExpressionUUID -> "bcb7ea3b-ba6f-4cbb-87f0-5ee34bb6c838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.11521394095170006921178464`7.418306348738798*^-32"}],
  SequenceForm["dif : ", 5.11521394095170006921178464`7.418306348738798*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "f0cc7a4f-0af9-4067-b0cc-eef92bd4bec7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8fc0e3ad-1d1a-45cb-b62b-953132f095e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.620342`6.244176179385666"}],
  SequenceForm["Time: ", 0.620342`6.244176179385666],
  Editable->False]], "Print",
 ExpressionUUID -> "1f687d2f-97ff-4c70-a3e3-777aa97324f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "43", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 43, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "fb0a1401-04a6-4ebf-940e-416d602a0199"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "159.3282888884904136392512606733473150336000000000000000000001`39.\
20229289204367"}], "-", 
    RowBox[{
    "619.3385716568746261399313075371774132069999999999999999999999`38.\
79192812818671", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-159.3282888884904136392512606733473150336000000000000000000001`39.\
20229289204367, \
-619.3385716568746261399313075371774132069999999999999999999999`38.\
79192812818671]],
  Editable->False]], "Print",
 ExpressionUUID -> "7e5cef6e-fc3f-4523-a171-8dc78ee848e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "159.\
32828888849041363925126067326661811077733251125507544274829192796016268199447`\
59.54696441011404"}], "-", 
    RowBox[{
    "619.338571656874626139931307537316840919595194730855225823615091213145850\
37741329`60.136599646257075", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-159.\
32828888849041363925126067326661811077733251125507544274829192796016268199447`\
59.54696441011404, \
-619.3385716568746261399313075373168409195951947308552258236150912131458503774\
1329`60.136599646257075]],
  Editable->False]], "Print",
 ExpressionUUID -> "d1c08e0b-dc8d-4d90-95e5-d8f74bbafd40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.259541883071065185786147662`8.228845339969398*^-31"}],
  SequenceForm["dif : ", 1.259541883071065185786147662`8.228845339969398*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ade09f46-2957-4d8e-99fb-4e0c068834d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "2a2c348d-e086-4bf5-aa58-2863e3e9c552"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.565882`6.646304025368786"}],
  SequenceForm["Time: ", 1.565882`6.646304025368786],
  Editable->False]], "Print",
 ExpressionUUID -> "535f36ee-dabf-4466-80e5-0b30dd950044"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "44", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 44, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "777e0803-f697-4117-83d4-05b4cd45a765"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "86.9709819461237761019332550171851432832`38.93937437350545"}], "-", 
    
    RowBox[{
    "246.6824101965598777333723337024387108525`39.392138183024706", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-86.9709819461237761019332550171851432832`38.93937437350545, \
-246.6824101965598777333723337024387108525`39.392138183024706]],
  Editable->False]], "Print",
 ExpressionUUID -> "f4149ed1-c1c7-42d7-b933-3d3f56fb348b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "86.97098194612377610193325501717628196267367326543840863801209806593\
364908567405`59.672310013753844"}], "-", 
    RowBox[{
    "246.682410196559877733372333702456787256926302588654705081581253911511674\
26229023`60.125073823273105", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-86.\
97098194612377610193325501717628196267367326543840863801209806593364908567405`\
59.672310013753844, \
-246.6824101965598777333723337024567872569263025886547050815812539115116742622\
9023`60.125073823273105]],
  Editable->False]], "Print",
 ExpressionUUID -> "359c541c-9df2-4b0f-9e0b-92948dcb783c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.84829104952961049223029043`8.047665049010854*^-32"}],
  SequenceForm["dif : ", 3.84829104952961049223029043`8.047665049010854*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "2acb392c-cd65-4636-95ef-6d351d70ab52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "44c752e9-085d-46a6-a680-e5fee9f88d3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.627236`6.248975970073929"}],
  SequenceForm["Time: ", 0.627236`6.248975970073929],
  Editable->False]], "Print",
 ExpressionUUID -> "906a6e0d-7477-4789-8f75-d8b822fcafd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "45", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 45, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7fa015b8-f5ac-4b1d-9931-c02895a11699"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "940.6691585184975045372553563890265647879999999999999999999999`38.\
973436905155154", "-", 
    RowBox[{
    "909.2276043875822165669619901147756691079999999999999999999999`38.\
95867261254702", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   940.6691585184975045372553563890265647879999999999999999999999`38.\
973436905155154, \
-909.2276043875822165669619901147756691079999999999999999999999`38.\
95867261254702]],
  Editable->False]], "Print",
 ExpressionUUID -> "b6184dbd-e83c-4c00-8e0a-904570549963"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "940.6691585184975045372553563894745697753366983103418957654312653303389613\
81119`60.0072566885964", "-", 
    RowBox[{
    "909.227604387582216566961990114707344073389403156345550488570548027556897\
9524813`59.99249239598826", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   940.66915851849750453725535638947456977533669831034189576543126533033896138\
1119`60.0072566885964, \
-909.2276043875822165669619901147073440733894031563455504885705480275568979524\
813`59.99249239598826]],
  Editable->False]], "Print",
 ExpressionUUID -> "b4ed6c73-2a6a-4a1d-805b-cb5caef5b8b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.732010255315083771396217539`8.359239650819303*^-31"}],
  SequenceForm["dif : ", 1.732010255315083771396217539`8.359239650819303*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "b5525f4e-2c1d-419d-a90f-cf4df25390ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa41ff20-9fcc-4f42-a4ff-93c7d4714254"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "0.470163`6.12379344234254"}],
  SequenceForm["Time: ", 0.470163`6.12379344234254],
  Editable->False]], "Print",
 ExpressionUUID -> "f11eee35-6eb3-490a-a91d-ee2396408722"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "46", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 46, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "95071cd2-b280-4b34-9b52-2470665058aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "122.50274653445581944683462395677489079`37.088145825773104", "-", 
    RowBox[{
    "57.7135730223249649148214668642868905975`38.761277962124375", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   122.50274653445581944683462395677489079`37.088145825773104, \
-57.7135730223249649148214668642868905975`38.761277962124375]],
  Editable->False]], "Print",
 ExpressionUUID -> "0d2ba6d0-38e9-4d6d-afbb-5095c4911ffa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "122.5027465344558194468346239568077068895131094867096842597919954172980717\
9931888`60.10698745140185", "-", 
    RowBox[{
    "57.7135730223249649148214668642892338464089900665459214108701690600314702\
2442537`59.78011958775313", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   122.50274653445581944683462395680770688951310948670968425979199541729807179\
931888`60.10698745140185, \
-57.71357302232496491482146686428923384640899006654592141087016906003147022442\
537`59.78011958775313]],
  Editable->False]], "Print",
 ExpressionUUID -> "7be81df6-b089-46f6-aec3-e5a9311ae8d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.214752933647407094534853741`6.51515570478026*^-31"}],
  SequenceForm["dif : ", 1.214752933647407094534853741`6.51515570478026*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "6be3f53c-3e03-4e29-add2-25f2e61f0074"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "10171ebe-1ba3-4091-866d-99973c802b10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "0.353738`6.00022670952746"}],
  SequenceForm["Time: ", 0.353738`6.00022670952746],
  Editable->False]], "Print",
 ExpressionUUID -> "a591d63a-3ea8-481c-8f4c-333a1d50d8f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "47", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 47, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "04f5a665-98fe-4841-9866-567c049302e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "106.8362098541714739824975926176675058744`39.0287184724922"}], "-", 
    
    RowBox[{
    "7.0594229868279589173006202537573257816999999999999999999999`37.\
848769204751854", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-106.8362098541714739824975926176675058744`39.0287184724922, \
-7.0594229868279589173006202537573257816999999999999999999999`37.\
848769204751854]],
  Editable->False]], "Print",
 ExpressionUUID -> "136c1434-f4ec-4b5e-95f1-c6dcdd37a5eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "106.\
83620985417147398249759261766787088918608004702924285310605875750630503566654`\
60.149568958055276"}], "-", 
    RowBox[{
    "7.05942298682795891730062025375751136906429123311258287607346802479218685\
306824`58.96961969031493", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-106.\
83620985417147398249759261766787088918608004702924285310605875750630503566654`\
60.149568958055276, \
-7.059422986827958917300620253757511369064291233112582876073468024792186853068\
24`58.96961969031493]],
  Editable->False]], "Print",
 ExpressionUUID -> "68ca4f53-3b79-42ce-99b9-564612de3859"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.9122476477471107735085198`6.467196616609131*^-33"}],
  SequenceForm["dif : ", 1.9122476477471107735085198`6.467196616609131*^-33],
  Editable->False]], "Print",
 ExpressionUUID -> "b6da892b-75e2-4471-8d8c-911aff4756b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8c46a89a-ec08-45ee-9136-1ce2344b906e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.149267`5.625508797858529"}],
  SequenceForm["Time: ", 0.149267`5.625508797858529],
  Editable->False]], "Print",
 ExpressionUUID -> "874f0e85-6a26-4c41-9cc0-fdc2c4808c3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "48", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 48, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "1f53a0f7-739e-4149-a153-a58bf7e28a2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "55.2840283444051387759776765421259194335000000000000000000001`38.\
74259968096538"}], "+", 
    RowBox[{
    "2.03999039607941888729867087523576587884`38.3096281228477", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-55.2840283444051387759776765421259194335000000000000000000001`38.\
74259968096538, 2.03999039607941888729867087523576587884`38.3096281228477]],
  Editable->False]], "Print",
 ExpressionUUID -> "00d4ac9a-8696-43fe-91f0-e79e3cdceaf4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "55.28402834440513877597767654212647955391804308516876912689359251506\
549100702204`60.15021952626572"}], "+", 
    RowBox[{
    "2.03999039607941888729867087523547063724345829671435626459934571612126936\
984762`58.71724796814805", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-55.\
28402834440513877597767654212647955391804308516876912689359251506549100702204`\
60.15021952626572, 
    2.039990396079418887298670875235470637243458296714356264599345716121269369\
84762`58.71724796814805]],
  Editable->False]], "Print",
 ExpressionUUID -> "fcd64950-3c6b-42c5-a9f4-c42a1e5fba47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.722610993879213317598696`6.829477276398456*^-33"}],
  SequenceForm["dif : ", 5.722610993879213317598696`6.829477276398456*^-33],
  Editable->False]], "Print",
 ExpressionUUID -> "75a52c66-4597-4245-9b1d-75b12fb98513"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "e5153c10-b29a-4277-9941-f6b90f879026"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.043066`5.085679529558542"}],
  SequenceForm["Time: ", 0.043066`5.085679529558542],
  Editable->False]], "Print",
 ExpressionUUID -> "e1abfd13-ca69-4528-8f63-0f72b56b346f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "49", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 49, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "2db9bae3-628d-4bc1-b842-f9ab8fa62ae7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   "2.4010644564719970050454159668908342280400000000000000000001`38.\
380403818830196"}],
  SequenceForm[
  "our : ", 
   2.4010644564719970050454159668908342280400000000000000000001`38.\
380403818830196],
  Editable->False]], "Print",
 ExpressionUUID -> "fbbaff2e-4a19-445d-8958-dbcf8f61f475"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "2.401064456471997005045415966890834227589166640932417769180180850934172447\
87345`60.15051499783199", "+", 
    RowBox[{"0``59.7701111790018", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   2.4010644564719970050454159668908342275891666409324177691801808509341724478\
7345`60.15051499783199, 0``59.7701111790018]],
  Editable->False]], "Print",
 ExpressionUUID -> "e07a5532-4b7a-4f70-a4c0-abe430983cff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.38819776063017540051`1.654016043849139*^-38"}],
  SequenceForm["dif : ", 9.38819776063017540051`1.654016043849139*^-38],
  Editable->False]], "Print",
 ExpressionUUID -> "25aaac06-d9a7-4e35-9b00-277538233b0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "09d925c6-ae25-480c-a20b-918c3ef4fc7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "0.263571`5.87244261780633"}],
  SequenceForm["Time: ", 0.263571`5.87244261780633],
  Editable->False]], "Print",
 ExpressionUUID -> "68921b79-7384-42ac-8d65-37e684a1174c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "50", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 50, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "518b1c92-efb1-4431-a4e7-8c398a199dc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "271.9515282306651631571119878403718594200000000000000000000001`37.\
43449150367438"}], "+", 
    RowBox[{
    "285.4610529193830590391312563331718009199999999999999999999999`37.\
455546863348886", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-271.9515282306651631571119878403718594200000000000000000000001`37.\
43449150367438, 
    285.4610529193830590391312563331718009199999999999999999999999`37.\
455546863348886]],
  Editable->False]], "Print",
 ExpressionUUID -> "98f5c6d6-b1ce-453c-9170-f19ca21c51e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "271.\
95152823066516315711198784042678456253539611890831030097088504921983073690093`\
59.989217219864514"}], "+", 
    RowBox[{
    "285.461052919383059039131256333191652258345704170178389690183553403437660\
68498915`60.01027257953903", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-271.\
95152823066516315711198784042678456253539611890831030097088504921983073690093`\
59.989217219864514, 
    285.4610529193830590391312563331916522583457041701783896901835534034376606\
8498915`60.01027257953903]],
  Editable->False]], "Print",
 ExpressionUUID -> "b1b3a7d3-1a3f-4695-aebf-9612a5e4c898"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.4064796986122998232580899`6.488528405054689*^-32"}],
  SequenceForm["dif : ", 7.4064796986122998232580899`6.488528405054689*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "802ec48f-3f85-499f-8aa0-48d4337021ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "0a281249-b549-4dfa-8d62-d9ded717f2d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "2.939855`6.919870904094245"}],
  SequenceForm["Time: ", 2.939855`6.919870904094245],
  Editable->False]], "Print",
 ExpressionUUID -> "7c1d4281-d18e-49a2-ac33-907b71eb5c54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "51", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 51, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "5e4d18d8-748a-4e29-ad8e-4fd6cc8d910a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "443.530977295145720231492991565521929693`38.64692395742261"}], "+", 
    
    RowBox[{
    "469.576961221277965991189418717147740513`38.671706781042126", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-443.530977295145720231492991565521929693`38.64692395742261, 
    469.576961221277965991189418717147740513`38.671706781042126]],
  Editable->False]], "Print",
 ExpressionUUID -> "0077f14d-64ed-418c-aae5-c4631c48d5e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "443.\
53097729514572023149299156553969788398543261487285154754898244250902535198689`\
59.9872552246751"}], "+", 
    RowBox[{
    "469.576961221277965991189418717152100685187787107152360154164335858158012\
28513332`60.01203804829462", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-443.\
53097729514572023149299156553969788398543261487285154754898244250902535198689`\
59.9872552246751, 
    469.5769612212779659911894187171521006851877871071523601541643358581580122\
8513332`60.01203804829462]],
  Editable->False]], "Print",
 ExpressionUUID -> "31ea7063-c26b-4f54-aeea-e019c8a8c17c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.41620759325148924161944268`6.971331961378888*^-32"}],
  SequenceForm["dif : ", 1.41620759325148924161944268`6.971331961378888*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "49bd9628-26c5-4ffd-8e0c-6bb3870118c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4d0cc097-4666-43a6-8f19-de66eae96094"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "3.640664`7.012725592869521"}],
  SequenceForm["Time: ", 3.640664`7.012725592869521],
  Editable->False]], "Print",
 ExpressionUUID -> "036f5b3e-57e5-4742-8efd-692550cacce8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "52", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 52, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "66c98deb-e2e8-477c-a5be-6b85518a8f3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "137.8557722367004678696758154590418922280000000000000000000001`38.\
13942495541143"}], "+", 
    RowBox[{
    "414.858687152616935138379747197284742895`38.61790018866128", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-137.8557722367004678696758154590418922280000000000000000000001`38.\
13942495541143, 414.858687152616935138379747197284742895`38.61790018866128]],
  Editable->False]], "Print",
 ExpressionUUID -> "b6ae46c1-02a4-4c23-bd2c-6aee31031dbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "137.\
85577223670046786967581545908123112360993185221088662517785635681463367207367`\
59.64929603787504"}], "+", 
    RowBox[{
    "414.858687152616935138379747197278709823421107761580904506992962749103148\
6282397`60.12777127112491", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-137.\
85577223670046786967581545908123112360993185221088662517785635681463367207367`\
59.64929603787504, 
    414.8586871526169351383797471972787098234211077615809045069929627491031486\
282397`60.12777127112491]],
  Editable->False]], "Print",
 ExpressionUUID -> "7c946803-0e2c-447e-8201-23fdc330bbdc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.55193828488991696552563602`7.435936951988148*^-32"}],
  SequenceForm["dif : ", 4.55193828488991696552563602`7.435936951988148*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "c9cc80e1-923f-4341-82fa-d01d7812ace2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "06fda4d7-1175-47b2-b011-a38f2b84b6ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.316981`5.952578224664977"}],
  SequenceForm["Time: ", 0.316981`5.952578224664977],
  Editable->False]], "Print",
 ExpressionUUID -> "223b054d-ce42-4f4a-a1a9-2cfc60df5b8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "53", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 53, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7fd00001-1fc1-4bcb-b65b-ac7e9426d5e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.9128162798405904491166213736751076240200000000000000000001`38.\
59248945676227"}], "+", 
    RowBox[{
    "1.87523862842802376633219757225736492735`38.27305654055192", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-3.9128162798405904491166213736751076240200000000000000000001`38.\
59248945676227, 1.87523862842802376633219757225736492735`38.27305654055192]],
  Editable->False]], "Print",
 ExpressionUUID -> "77e756f3-c3fe-41af-9874-c779a6d7ac2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.912816279840590449116621373674489247725883766214956090188376245439\
90665320778`60.105617916863466"}], "+", 
    RowBox[{
    "1.87523862842802376633219757225784804395645716497459278405423262549867999\
24275`59.786185000653106", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-3.\
91281627984059044911662137367448924772588376621495609018837624543990665320778`\
60.105617916863466, 
    1.875238628428023766332197572257848043956457164974592784054232625498679992\
4275`59.786185000653106]],
  Editable->False]], "Print",
 ExpressionUUID -> "f0aa55f8-6474-4b75-b74d-bef54f787526"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.04274113932282463932010381`7.64236769187901*^-32"}],
  SequenceForm["dif : ", 9.04274113932282463932010381`7.64236769187901*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "cce9a894-ef4c-4857-8466-922cd50f6d7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "76ac81d4-3dbc-4291-a656-c13da6f00184"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "17.124318`7.685158277617537"}],
  SequenceForm["Time: ", 17.124318`7.685158277617537],
  Editable->False]], "Print",
 ExpressionUUID -> "71daea6b-44ae-4a17-9698-f7e0db45d3c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "54", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 54, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c6524ae3-a4dd-4ad3-ab25-36bceed20cc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "276.2752607634983486760419675669747004500000000000000000000001`37.\
44134199749368", "+", 
    RowBox[{
    "815.7912485200943017574606415593758810379999999999999999999999`38.\
91157904206981", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   276.2752607634983486760419675669747004500000000000000000000001`37.\
44134199749368, 
    815.7912485200943017574606415593758810379999999999999999999999`38.\
91157904206981]],
  Editable->False]], "Print",
 ExpressionUUID -> "c53a6af2-6bf3-49fc-92b9-9f9f0a2d6ba6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "276.2752607634983486760419675670021947717241360427822882037917663204687160\
0063459`59.656700882310616", "+", 
    RowBox[{
    "815.791248520094301757460641559405476168747044424925857508022765247123888\
43912323`60.12693792688674", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   276.27526076349834867604196756700219477172413604278228820379176632046871600\
063459`59.656700882310616, 
    815.7912485200943017574606415594054761687470444249258575080227652471238884\
3912323`60.12693792688674]],
  Editable->False]], "Print",
 ExpressionUUID -> "09b01d49-ad0e-42c0-a4a4-f15e8ab7ac6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.34503116459993142105336604`6.714145747833955*^-32"}],
  SequenceForm["dif : ", 2.34503116459993142105336604`6.714145747833955*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "5d6ae02d-cba4-43d5-be17-aa0979ef2ee7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6bb5fd21-4438-4613-9ee2-fd05aa96b232"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "23.910808`7.83013924564739"}],
  SequenceForm["Time: ", 23.910808`7.83013924564739],
  Editable->False]], "Print",
 ExpressionUUID -> "f54aa38a-fe7d-4935-848f-1dcfc3789eb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "55", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 55, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "a9ce4cb7-67bc-4b25-88b6-e051beb0125c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.34736799837392380943904640131022042657`38.3705811795581"}], "+", 
    RowBox[{
    "0.916762667283516174768169582076880626673`38.96225691949801", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-2.34736799837392380943904640131022042657`38.3705811795581, 
    0.916762667283516174768169582076880626673`38.96225691949801]],
  Editable->False]], "Print",
 ExpressionUUID -> "60b5ec5e-d125-4010-90c3-2a2aeb44e732"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.347367998373923809439046401310255531575076588937922718808318423799\
89668271462`60.11968912926737"}], "+", 
    RowBox[{
    "0.91676266728351617476816958207877117432180527536601848929648658895911816\
373943`59.71136486920727", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-2.\
34736799837392380943904640131025553157507658893792271880831842379989668271462`\
60.11968912926737, 
    0.916762667283516174768169582078771174321805275366018489296486588959118163\
73943`59.71136486920727]],
  Editable->False]], "Print",
 ExpressionUUID -> "89c45b08-96b7-4f12-b447-99ac5449e422"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.751677015320138699186285944`8.378352491710741*^-31"}],
  SequenceForm["dif : ", 3.751677015320138699186285944`8.378352491710741*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "bfbcb6cc-75c3-4f26-9470-04814dafa926"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "9d439d8f-091f-49ef-83d5-fa74d0b2a20f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "16.480363`7.668511766825559"}],
  SequenceForm["Time: ", 16.480363`7.668511766825559],
  Editable->False]], "Print",
 ExpressionUUID -> "609dea47-ffcf-4935-ab5a-5cca204c1bb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "56", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 56, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "b1aa293f-0b6b-4a0c-a8e9-12ac67584751"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "407.983870435081569739304581511964239794`38.61064299367932", "+", 
    RowBox[{
    "1442.58489174807493844098265054456578756`38.15914137949359", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   407.983870435081569739304581511964239794`38.61064299367932, 
    1442.58489174807493844098265054456578756`38.15914137949359]],
  Editable->False]], "Print",
 ExpressionUUID -> "1b01318d-22b0-443d-9ea5-b5ebc9f2150e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "407.9838704350815697393045815117889049662903225742848261874465193373075269\
7199008`59.58530794725932", "+", 
    RowBox[{
    "1442.58489174807493844098265054466986950482996032922289938212643401688617\
287807981`60.13380633307359", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   407.98387043508156973930458151178890496629032257428482618744651933730752697\
199008`59.58530794725932, 
    1442.584891748074938440982650544669869504829960329222899382126434016886172\
87807981`60.13380633307359]],
  Editable->False]], "Print",
 ExpressionUUID -> "5b68da9e-1816-49b4-bd41-5c73e3ae841b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.8004544026830023026769885`7.523772915588429*^-32"}],
  SequenceForm["dif : ", 6.8004544026830023026769885`7.523772915588429*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "04599059-422a-485d-96f2-8422e2e335c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "24c1213a-5561-4eb7-b6a4-c63311f6e8e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "22.145331`7.796827169442069"}],
  SequenceForm["Time: ", 22.145331`7.796827169442069],
  Editable->False]], "Print",
 ExpressionUUID -> "68ee6b33-2c03-45cb-968d-a041e13eb029"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "57", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 57, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "35cdc468-1f01-4819-bbfd-574174fc7cb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.73249097081634968679134471039981903378`38.238670979887104"}], "+", 
    RowBox[{
    "0.61518844860905248738900934751159963979`37.78900817212425", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-1.73249097081634968679134471039981903378`38.238670979887104, 
    0.61518844860905248738900934751159963979`37.78900817212425]],
  Editable->False]], "Print",
 ExpressionUUID -> "07624962-5891-4dca-bfa8-b2546fd25b4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.732490970816349686791344710399965070201512934161770124660665700686\
79576585095`60.12472879739914"}], "+", 
    RowBox[{
    "0.61518844860905248738900934751161162765827174315957730326753051045232998\
49025`59.675065989636295", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-1.\
73249097081634968679134471039996507020151293416177012466066570068679576585095`\
60.12472879739914, 
    0.615188448609052487389009347511611627658271743159577303267530510452329984\
9025`59.675065989636295]],
  Editable->False]], "Print",
 ExpressionUUID -> "e6d56c88-5fb2-44d0-a9b9-95eaefae190f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.98503682985098112845656676`6.972321625513215*^-32"}],
  SequenceForm["dif : ", 3.98503682985098112845656676`6.972321625513215*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "46365bc7-d50b-4906-a422-993df3fd9475"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d4159109-e5cb-4dc3-b35c-0cbd9e725f85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "5.536802`7.1948039866042715"}],
  SequenceForm["Time: ", 5.536802`7.1948039866042715],
  Editable->False]], "Print",
 ExpressionUUID -> "d9e0846e-b761-466b-977a-1405b5fb0824"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "58", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 58, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "1d86fee3-18ae-4256-9027-cfc503aebc2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "49.2301987513195725438800393524664567453`38.69223158910258", "-", 
    RowBox[{
    "247.2912556472922294838650008220117434819999999999999999999999`38.\
39320875974476", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   49.2301987513195725438800393524664567453`38.69223158910258, \
-247.2912556472922294838650008220117434819999999999999999999999`38.\
39320875974476]],
  Editable->False]], "Print",
 ExpressionUUID -> "5680bdf9-e042-4ba2-b87f-89c70c719600"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "49.23019875131957254388003935245616397394998684709519327773394036818075535\
662722`59.441098014153866", "-", 
    RowBox[{
    "247.291255647292229483865000822107123031311983655784898721988513141674663\
76520811`60.14207518479604", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   49.230198751319572543880039352456163973949986847095193277733940368180755356\
62722`59.441098014153866, \
-247.2912556472922294838650008221071230313119836557848987219885131416746637652\
0811`60.14207518479604]],
  Editable->False]], "Print",
 ExpressionUUID -> "428b70fe-6ac1-4e10-abff-a103f72fccd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.902351877675413953999559086`7.964011921940859*^-31"}],
  SequenceForm["dif : ", 1.902351877675413953999559086`7.964011921940859*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "b208464e-24b0-45b5-b364-9679abd5a9f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ec25bbd0-7664-4c36-af73-478da34700d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "12.504605`7.548614971127489"}],
  SequenceForm["Time: ", 12.504605`7.548614971127489],
  Editable->False]], "Print",
 ExpressionUUID -> "e9722753-c665-4d10-9bc6-9ad9296fd015"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "59", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 59, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "31c2d87f-bc22-4ce2-b947-691aed402afb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.03578272270807135806013109700759523861`38.015268662527475"}], "+", 
    RowBox[{
    "0.2287321737078549358217773111460354080739999999999999999999`38.\
359327257221615", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-1.03578272270807135806013109700759523861`38.015268662527475, 
    0.2287321737078549358217773111460354080739999999999999999999`38.\
359327257221615]],
  Editable->False]], "Print",
 ExpressionUUID -> "d3f55027-8dce-4cf7-be5c-6ed77558541e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.035782722708071358060131097007505135643570888557658443312755774924\
6201936355`60.140175696804484"}], "+", 
    RowBox[{
    "0.22873217370785493582177731114697064480242195466358545915574323476627639\
704959`59.484234291498616", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-1.\
0357827227080713580601310970075051356435708885576584433127557749246201936355`\
60.140175696804484, 
    0.228732173707854935821777311146970644802421954663585459155743234766276397\
04959`59.484234291498616]],
  Editable->False]], "Print",
 ExpressionUUID -> "e3c393aa-9caa-4294-af8e-da815e1fc389"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.428838348066849210135344105`8.337703418063288*^-31"}],
  SequenceForm["dif : ", 4.428838348066849210135344105`8.337703418063288*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "5f7d7b07-09a7-4929-9bfa-7e6a0a2d6a2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "0bae0c54-4464-4103-9006-4caf7e1a6570"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "5.295992`7.1754923138931614"}],
  SequenceForm["Time: ", 5.295992`7.1754923138931614],
  Editable->False]], "Print",
 ExpressionUUID -> "cf127236-42a2-4ecc-94d8-96dbc1a3776d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "60", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 60, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "bdcf0c4b-e3f7-496b-ba1f-036b20c5870d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "171.5475702410553885575786887654966881979999999999999999999999`38.\
23438457119211", "-", 
    RowBox[{
    "422.662328709968340084962133741507004562`38.62599354150667", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   171.5475702410553885575786887654966881979999999999999999999999`38.\
23438457119211, -422.662328709968340084962133741507004562`38.62599354150667]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "3d7d9736-d7e8-4cb3-903e-f591ac161696"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "171.5475702410553885575786887656027833062302649763256369465773235172124923\
1869308`59.725792734664964", "-", 
    RowBox[{
    "422.662328709968340084962133741590678609119495974467773156998431874029254\
48213121`60.11740170497953", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   171.54757024105538855757868876560278330623026497632563694657732351721249231\
869308`59.725792734664964, \
-422.6623287099683400849621337415906786091194959744677731569984318740292544821\
3121`60.11740170497953]],
  Editable->False]], "Print",
 ExpressionUUID -> "b176b961-c9ef-49c6-b0de-90c8f0748042"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.481098835648695976510757584`7.88115429129004*^-31"}],
  SequenceForm["dif : ", 1.481098835648695976510757584`7.88115429129004*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "6d0aed98-32e3-4306-aa02-d8f6afce49dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "81fd073e-7b15-413e-952c-0d8b98039255"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "11.874538`7.526161715123084"}],
  SequenceForm["Time: ", 11.874538`7.526161715123084],
  Editable->False]], "Print",
 ExpressionUUID -> "a61318fe-59ff-42ac-8126-df8d71185983"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "61", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 61, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "b8b700df-06b5-4c7d-aeee-0ba2bb68c162"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.69057046749795609097078881548718953729`38.567093502131286"}], "+", 
    RowBox[{
    "1.6540977287337104430807842961648173068430000000000000000001`39.\
2185611653108", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-3.69057046749795609097078881548718953729`38.567093502131286, 
    1.6540977287337104430807842961648173068430000000000000000001`39.\
2185611653108]],
  Editable->False]], "Print",
 ExpressionUUID -> "d925aa7d-f702-446b-8f10-eb8d8dc4cd64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.690570467497956090970788815487469132124165156383391457774748040808\
80769248247`60.11076530672276"}], "+", 
    RowBox[{
    "1.65409772873371044308078429616486745724345663212651035336073177292325226\
818646`59.762232969902264", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-3.\
69057046749795609097078881548746913212416515638339145777474804080880769248247`\
60.11076530672276, 
    1.654097728733710443080784296164867457243456632126510353360731772923252268\
18646`59.762232969902264]],
  Editable->False]], "Print",
 ExpressionUUID -> "6b7ed797-8b66-4b01-bd6a-d41469ae0bc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.51181949389945402697661671`7.433867411864404*^-32"}],
  SequenceForm["dif : ", 3.51181949389945402697661671`7.433867411864404*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ca246138-c108-4491-b26f-69d13770b6bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "28b10739-a477-44ec-a058-4a126fed2992"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "5.225235`7.16965082070169"}],
  SequenceForm["Time: ", 5.225235`7.16965082070169],
  Editable->False]], "Print",
 ExpressionUUID -> "7a9ee553-2a56-4c19-906c-75f160a5da6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "62", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 62, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8a676bfe-13fe-4063-8bd4-87f5af3da20a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "438.9070590338591409813795605448378366500000000000000000000001`37.\
642372565749966", "-", 
    RowBox[{
    "71.5723601180960922716281850736494231315`38.85474533842906", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   438.9070590338591409813795605448378366500000000000000000000001`37.\
642372565749966, -71.5723601180960922716281850736494231315`38.85474533842906]],
  Editable->False]], "Print",
 ExpressionUUID -> "b20e39b2-45cf-49c0-b2b6-812c480d76d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "438.9070590338591409813795605450415286187129169515231988676548172148751129\
0671728`60.14481613071562", "-", 
    RowBox[{
    "71.5723601180960922716281850735986204063351549616644893496807651339747423\
3447487`59.35718890339472", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   438.90705903385914098137956054504152861871291695152319886765481721487511290\
671728`60.14481613071562, \
-71.57236011809609227162818507359862040633515496166448934968076513397474233447\
487`59.35718890339472]],
  Editable->False]], "Print",
 ExpressionUUID -> "de441056-c7cb-4d6f-be9f-86dae540adce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.360351458412428109669270574`7.332782172630388*^-31"}],
  SequenceForm["dif : ", 2.360351458412428109669270574`7.332782172630388*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "b82f2889-c616-44e3-8aef-69c25a184635"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "f4dd69a0-71d2-4165-8311-69f197463f72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "10.314093`7.464976036526019"}],
  SequenceForm["Time: ", 10.314093`7.464976036526019],
  Editable->False]], "Print",
 ExpressionUUID -> "18fe8f3c-98fc-4d3e-b93c-38d7f6524184"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "63", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 63, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "22d12286-52d7-4a34-8d86-37b571620ea2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.2452791145142573059466507239097304615599999999999999999999`38.\
35127033659041"}], "+", 
    RowBox[{
    "0.8296950585479032666802589378256969260839999999999999999999`38.\
91891850355191", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-2.2452791145142573059466507239097304615599999999999999999999`38.\
35127033659041, 
    0.8296950585479032666802589378256969260839999999999999999999`38.\
91891850355191]],
  Editable->False]], "Print",
 ExpressionUUID -> "95e87235-4c9d-423d-92b2-414beddc9888"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.245279114514257305946650723909193832450766023140011571100984938151\
41889004879`60.1227204465773"}], "+", 
    RowBox[{
    "0.82969505854790326668025893782774531154905512610445798959232769698803224\
049046`59.69036861353879", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-2.\
24527911451425730594665072390919383245076602314001157110098493815141889004879`\
60.1227204465773, 
    0.829695058547903266680258937827745311549055126104457989592327696988032240\
49046`59.69036861353879]],
  Editable->False]], "Print",
 ExpressionUUID -> "a8c0ee9c-b7ce-4e00-9e7a-f26c982c4898"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.423141560585861411744349622`8.598901410284348*^-31"}],
  SequenceForm["dif : ", 4.423141560585861411744349622`8.598901410284348*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "fa8d1fb0-6deb-4963-99c4-1ab66f9484a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "9802832d-faac-4841-a4f3-aa9d14fe8226"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "5.120614`7.160867032757777"}],
  SequenceForm["Time: ", 5.120614`7.160867032757777],
  Editable->False]], "Print",
 ExpressionUUID -> "f459e5fe-3767-4428-b8bf-f055ccb68725"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "64", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 64, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c7818b91-729a-4f88-ab6a-54dba00f3510"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "53.3011122616756318630302977811279250497`38.72673627176707"}], "-", 
    
    RowBox[{
    "41.6704378136341409994742959133270134847`38.61982806342937", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-53.3011122616756318630302977811279250497`38.72673627176707, \
-41.6704378136341409994742959133270134847`38.61982806342937]],
  Editable->False]], "Print",
 ExpressionUUID -> "2ec7fe32-6d94-4ef3-bc19-4c04a58c2db6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "53.30111226167563186303029778110461646589231410796012557705734438856\
462379986677`60.0469402261313"}], "-", 
    RowBox[{
    "41.6704378136341409994742959133515438846383424927513832079205563831748741\
6030667`59.9400320177936", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-53.\
30111226167563186303029778110461646589231410796012557705734438856462379986677`\
60.0469402261313, \
-41.67043781363414099947429591335154388463834249275138320792055638317487416030\
667`59.9400320177936]],
  Editable->False]], "Print",
 ExpressionUUID -> "4039b8b4-09f4-4719-8f2a-5faee13681c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.500734049497374816190470506`8.344086795694983*^-31"}],
  SequenceForm["dif : ", 2.500734049497374816190470506`8.344086795694983*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "1f1409a0-28e5-4e8f-af4a-a4af9aaffb81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1ea25f76-e9d2-4448-9b98-1d2283a7beba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "10.052619`7.45382421635398"}],
  SequenceForm["Time: ", 10.052619`7.45382421635398],
  Editable->False]], "Print",
 ExpressionUUID -> "0fa5fe26-c94f-48e1-a832-7b56eb90fcac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "65", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 65, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "02b92fef-d6a3-4b44-a3f9-1ce6be76ff23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "68.1334277003120677999990642268322116295999999999999999999999`38.\
83336023825519", "-", 
    RowBox[{
    "10.9665796975808568752470297848670292137000000000000000000001`38.\
04007119912601", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   68.1334277003120677999990642268322116295999999999999999999999`38.\
83336023825519, \
-10.9665796975808568752470297848670292137000000000000000000001`38.\
04007119912601]],
  Editable->False]], "Print",
 ExpressionUUID -> "7afcddbf-6bc3-4555-8288-87fb9f2a9b43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "68.13342770031206779999906422684592827832332858186189007213130889302921741\
04465`60.144960940708785", "-", 
    RowBox[{
    "10.9665796975808568752470297848614750380315531027844001970205462170360475\
9734599`59.35167190157961", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   68.133427700312067799999064226845928278323328581861890072131308893029217410\
4465`60.144960940708785, \
-10.96657969758085687524702978486147503803155310278440019702054621703604759734\
599`59.35167190157961]],
  Editable->False]], "Print",
 ExpressionUUID -> "012278c4-6455-4844-8e8f-9af225e4d727"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.072193389947897453711369723`7.973183493522473*^-31"}],
  SequenceForm["dif : ", 1.072193389947897453711369723`7.973183493522473*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "b40c278c-565e-40cd-bcc3-abd374c44daa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6d48d076-75d2-49eb-939d-4c6ad6c486fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.109871`6.496817497288157"}],
  SequenceForm["Time: ", 1.109871`6.496817497288157],
  Editable->False]], "Print",
 ExpressionUUID -> "ad60456a-f32f-45a3-86d5-254acdb50318"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "66", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 66, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "755f65cb-8049-4d48-9022-39d3151f4366"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "928.942389489598636887234098928321937957`38.96798878105222", "-", 
    RowBox[{
    "381.0750173945684848582135130436470815800000000000000000000001`37.\
581010478125826", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   928.942389489598636887234098928321937957`38.96798878105222, \
-381.0750173945684848582135130436470815800000000000000000000001`37.\
581010478125826]],
  Editable->False]], "Print",
 ExpressionUUID -> "bd1edf72-fdc8-4577-a20b-6caad00e000b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "928.9423894895986368872340989285875690611854067851820040062065356303478687\
3952597`60.116740742468515", "-", 
    RowBox[{
    "381.075017394568484858213513043641369921282775390112531897916297273908965\
47626421`59.72976243954213", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   928.94238948959863688723409892858756906118540678518200400620653563034786873\
952597`60.116740742468515, \
-381.0750173945684848582135130436413699212827753901125318979162972739089654762\
6421`59.72976243954213]],
  Editable->False]], "Print",
 ExpressionUUID -> "273319f2-9791-44bc-bc05-51dc9977d421"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.323080501915821494047026393`7.511951444118949*^-31"}],
  SequenceForm["dif : ", 1.323080501915821494047026393`7.511951444118949*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "94c840c4-c508-4f7e-9cb8-7291e1c28105"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "c410260d-a190-4db4-9be5-4d462f209d0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.378322`6.590895681667754"}],
  SequenceForm["Time: ", 1.378322`6.590895681667754],
  Editable->False]], "Print",
 ExpressionUUID -> "a57bc5e9-5fda-4dc8-a11e-75198be6f7c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "67", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 67, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "42516ff1-6b7d-4381-ab92-5e31d76b7ef1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "154.539943451413670248675610624131935805`38.18904074899389", "-", 
    RowBox[{
    "207.955699559741589347873440129842226343`38.317970827819124", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   154.539943451413670248675610624131935805`38.18904074899389, \
-207.955699559741589347873440129842226343`38.317970827819124]],
  Editable->False]], "Print",
 ExpressionUUID -> "128642ea-b9b8-4d3d-8b71-22a61a1689c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "154.5399434514136702486756106241967559933205352947647756968727150248524140\
8275493`59.92610335224159", "-", 
    RowBox[{
    "207.955699559741589347873440129850919586745702654701337385492770397221133\
35645618`60.05503343106683", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   154.53994345141367024867561062419675599332053529476477569687271502485241408\
275493`59.92610335224159, \
-207.9556995597415893478734401298509195867457026547013373854927703972211333564\
5618`60.05503343106683]],
  Editable->False]], "Print",
 ExpressionUUID -> "d7a70d83-7332-4012-a659-4198be18b967"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.26211484917864173211144325`7.5192524867368045*^-31"}],
  SequenceForm["dif : ", 1.26211484917864173211144325`7.5192524867368045*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "c5df97ca-b4f0-406a-8a7e-b16a5ea2dd15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "f19d9853-8467-455a-896d-21796a685bfd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "0.63761`6.256100113224625"}],
  SequenceForm["Time: ", 0.63761`6.256100113224625],
  Editable->False]], "Print",
 ExpressionUUID -> "cd94d32e-77c7-496d-87fc-5393173ef8a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "68", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 68, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "75f302a9-76a4-4a37-8333-63ce3bcf4c26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "273.571252772621798025726820558875896177`38.43707045920979", "-", 
    RowBox[{
    "659.885123702747269850270255742438124965`38.81946833783836", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   273.571252772621798025726820558875896177`38.43707045920979, \
-659.885123702747269850270255742438124965`38.81946833783836]],
  Editable->False]], "Print",
 ExpressionUUID -> "554e077b-a868-4125-8d8b-b5625fc22cf6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "273.5712527726217980257268205590187173534047221644181849880383353296078363\
2676218`59.73367709551266", "-", 
    RowBox[{
    "659.885123702747269850270255742528590257143672263170407889846011227336034\
23905986`60.11607497414122", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   273.57125277262179802572682055901871735340472216441818498803833532960783632\
676218`59.73367709551266, \
-659.8851237027472698502702557425285902571436722631704078898460112273360342390\
5986`60.11607497414122]],
  Editable->False]], "Print",
 ExpressionUUID -> "551acc96-9328-4f0b-896d-adce9a1a2609"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.183332704969879161734724673`7.967818491658051*^-31"}],
  SequenceForm["dif : ", 1.183332704969879161734724673`7.967818491658051*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "db636ebf-424e-4f0c-b9b7-4ad9324feadf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4640e804-3780-477b-bad6-3df695893300"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.202741`6.531717109297172"}],
  SequenceForm["Time: ", 1.202741`6.531717109297172],
  Editable->False]], "Print",
 ExpressionUUID -> "9dd8092e-d901-4dd6-9e5e-be1f06a199da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "69", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 69, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "b7146d05-62bc-463c-92f5-1daf5e04af02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "202.6498215004185006604552630996591502676`39.306746225539264"}], 
    "+", 
    RowBox[{
    "817.4374920923722906383836275531639018439999999999999999999999`38.\
91245455291977", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-202.6498215004185006604552630996591502676`39.306746225539264, 
    817.4374920923722906383836275531639018439999999999999999999999`38.\
91245455291977]],
  Editable->False]], "Print",
 ExpressionUUID -> "ababd707-5b3d-4dc5-a321-e5638fb448ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "202.\
64982150041850066045526309985566609205294212879691660287721085842544526703979`\
59.53185512066385"}], "+", 
    RowBox[{
    "817.437492092372290638383627553209177538851247873102328715536318920897318\
55411235`60.137563448044354", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-202.\
64982150041850066045526309985566609205294212879691660287721085842544526703979`\
59.53185512066385, 
    817.4374920923722906383836275532091775388512478731023287155363189208973185\
5411235`60.137563448044354]],
  Editable->False]], "Print",
 ExpressionUUID -> "38977f39-2b64-4d80-8030-c3e8874ca5da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.197270328181546499049989619`8.42890503133882*^-31"}],
  SequenceForm["dif : ", 1.197270328181546499049989619`8.42890503133882*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "f6aa4da7-78da-422b-a1ba-686e2832a9ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "9856bb48-e0d9-4499-a6b5-2f67ed6ddda8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "2.911965`6.915731144220004"}],
  SequenceForm["Time: ", 2.911965`6.915731144220004],
  Editable->False]], "Print",
 ExpressionUUID -> "6b875485-23f1-4506-acbd-c26d25519f50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "70", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 70, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8def9cbf-a4e2-48af-a714-b9914c8eef93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "100.6456095699906300709441678781896862885`39.002794834553896"}], 
    "+", 
    RowBox[{
    "858.900832440030196299948037913126417044`38.933943023656305", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-100.6456095699906300709441678781896862885`39.002794834553896, 
    858.900832440030196299948037913126417044`38.933943023656305]],
  Editable->False]], "Print",
 ExpressionUUID -> "1d42ec74-6ea2-4f1e-a5a4-a8724f0380e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "100.\
64560956999063007094416787844301218685124840007050429753027323905121605500452`\
59.216405435143784"}], "+", 
    RowBox[{
    "858.900832440030196299948037913126804225879797917156956136710804315384618\
99939288`60.14755362424621", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-100.\
64560956999063007094416787844301218685124840007050429753027323905121605500452`\
59.216405435143784, 
    858.9008324400301962999480379131268042258797979171569561367108043153846189\
9939288`60.14755362424621]],
  Editable->False]], "Print",
 ExpressionUUID -> "3dc807ff-e06e-4578-8c07-0c406537b3c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.464689963932088376291829649`8.881664781870633*^-31"}],
  SequenceForm["dif : ", 1.464689963932088376291829649`8.881664781870633*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "6caf70fb-4c88-42f3-aeb1-2575de451e06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8ae0ec4f-0e71-4e7d-a985-099a96549b25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "4.724998`7.1259466225128625"}],
  SequenceForm["Time: ", 4.724998`7.1259466225128625],
  Editable->False]], "Print",
 ExpressionUUID -> "6264ab5b-eacc-4b49-a92d-9f3d00daae6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "71", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 71, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c7eff27d-cf4d-4c5d-9bde-a9f767836804"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "68.0168854145490790059508912156841318232999999999999999999999`38.\
83261674111855", "-", 
    RowBox[{
    "1867.73064760395236817447231817427132804`38.27131424518432", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   68.0168854145490790059508912156841318232999999999999999999999`38.\
83261674111855, -1867.73064760395236817447231817427132804`38.27131424518432]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ecd8e92e-cf46-42ec-aa0f-de2322a5c8c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "68.01688541454907900595089121593198200174758085906894672787287559516500533\
212392`58.711529706556455", "-", 
    RowBox[{
    "1867.73064760395236817447231817460907614867151191230857467228823229000151\
120677239`60.150227210622226", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   68.016885414549079005950891215931982001747580859068946727872875595165005332\
12392`58.711529706556455, \
-1867.730647603952368174472318174609076148671511912308574672288232290001511206\
77239`60.150227210622226]],
  Editable->False]], "Print",
 ExpressionUUID -> "a6c37f89-f2ee-4a72-8875-df7b6434bb85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.120755445695866557827957268`7.69117994859515*^-31"}],
  SequenceForm["dif : ", 1.120755445695866557827957268`7.69117994859515*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "971ff8c8-b936-411f-9702-187daec700f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6c30689b-97db-4b2e-9470-b0fc999373ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.024716`4.844523180038516"}],
  SequenceForm["Time: ", 0.024716`4.844523180038516],
  Editable->False]], "Print",
 ExpressionUUID -> "9242805a-ce9a-4bb1-9c2b-0cd182aa3010"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "72", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 72, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7b3c8810-28e7-43ee-ae8a-8ac86e7971d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.76998881020860048873139149358252949143`38.442478014669334"}], "+", 
    RowBox[{
    "1.64832013261496271861246799041746468862`38.217041563141485", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-2.76998881020860048873139149358252949143`38.442478014669334, 
    1.64832013261496271861246799041746468862`38.217041563141485]],
  Editable->False]], "Print",
 ExpressionUUID -> "1399a641-8436-4be6-95c8-a0b48abeca3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.769988810208600488731391493581550439027156962436009737655295424767\
70417645014`60.08468947578399"}], "+", 
    RowBox[{
    "1.64832013261496271861246799041907474191557410215901885663746477794912804\
350891`59.85925302425615", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-2.\
76998881020860048873139149358155043902715696243600973765529542476770417645014`\
60.08468947578399, 
    1.648320132614962718612467990419074741915574102159018856637464777949128043\
50891`59.85925302425615]],
  Editable->False]], "Print",
 ExpressionUUID -> "97e76a05-6a1c-4703-a495-b225a6f62d22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.92301136616574093344057329`8.13409800256389*^-31"}],
  SequenceForm["dif : ", 2.92301136616574093344057329`8.13409800256389*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "d966bb86-94db-4980-adeb-c5747091f89a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "dfd87996-d3de-44e0-80f1-f01e2611be5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "4.899499`7.141696666859283"}],
  SequenceForm["Time: ", 4.899499`7.141696666859283],
  Editable->False]], "Print",
 ExpressionUUID -> "275d7bcf-07f6-4837-99f7-23f9bd6b73eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "73", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 73, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7af359d5-6df0-49d1-a978-ef97127d17cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "116.2358259888954096549989510382592164707`39.06534000612017"}], "-", 
    RowBox[{
    "49.0241205461747619609083446754491063563999999999999999999999`38.\
69040981151129", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-116.2358259888954096549989510382592164707`39.06534000612017, \
-49.0241205461747619609083446754491063563999999999999999999999`38.\
69040981151129]],
  Editable->False]], "Print",
 ExpressionUUID -> "e0417943-dc0b-4d22-9081-6b2af3603c97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "116.\
23582598889540965499895103824637086027246157658079156279065266753802899459171`\
60.114963530881845"}], "-", 
    RowBox[{
    "49.0241205461747619609083446754558734933827602089756291365191800397326853\
8119548`59.74003333627295", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-116.\
23582598889540965499895103824637086027246157658079156279065266753802899459171`\
60.114963530881845, \
-49.02412054617476196090834467545587349338276020897562913651918003973268538119\
548`59.74003333627295]],
  Editable->False]], "Print",
 ExpressionUUID -> "a0eef1fc-7815-4d9a-a3b7-7b3dfaac4a2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.75463523644631897283983905`7.896262228189045*^-32"}],
  SequenceForm["dif : ", 5.75463523644631897283983905`7.896262228189045*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "18d2ddbc-9b95-4772-90e8-eadfbadd86ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "07d7459e-303d-40bd-b97e-afd639d3aba8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "39.302535`8.045965556619638"}],
  SequenceForm["Time: ", 39.302535`8.045965556619638],
  Editable->False]], "Print",
 ExpressionUUID -> "89802292-d37c-43d5-845c-0b669daa698c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "74", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 74, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "396c3bf6-bc39-41e3-89e6-b92e566c1c80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.3105501992017406228955812635794149945319999999999999999999`38.\
492131812158895", "-", 
    RowBox[{
    "0.995518440472966228363265147528463933318`38.998049309086156", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   0.3105501992017406228955812635794149945319999999999999999999`38.\
492131812158895, \
-0.995518440472966228363265147528463933318`38.998049309086156]],
  Editable->False]], "Print",
 ExpressionUUID -> "61963521-5e02-4ae4-9099-0e1e7442e365"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.310550199201740622895581263579425755966136543936720061432889573333319208\
13225`59.624432498346856", "-", 
    RowBox[{
    "0.99551844047296622836326514752833485723764137372155209046261219183105542\
51307`60.13034999527411", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   0.3105501992017406228955812635794257559661365439367200614328895733333192081\
3225`59.624432498346856, \
-0.995518440472966228363265147528334857237641373721552090462612191831055425130\
7`60.13034999527411]],
  Editable->False]], "Print",
 ExpressionUUID -> "76cf60bb-f4b3-4771-a756-3ce154f180bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.21020069242001433382728948`7.899764692336743*^-32"}],
  SequenceForm["dif : ", 6.21020069242001433382728948`7.899764692336743*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "e94d5059-83ef-4248-8676-f84882809f71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d23241e7-7a66-424f-be8e-a712708641a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "10.142137`7.457674466197884"}],
  SequenceForm["Time: ", 10.142137`7.457674466197884],
  Editable->False]], "Print",
 ExpressionUUID -> "b7ea7ff5-8dba-435f-892b-a9f7d0e5ff1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "75", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 75, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "547fdc76-07e7-4124-af13-eca3685a8be0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "559.8674309264042946702889716049575586559999999999999999999999`38.\
74808520409018"}], "+", 
    RowBox[{
    "531.26794589437929455693375229215692269`37.7253136134984", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-559.8674309264042946702889716049575586559999999999999999999999`38.\
74808520409018, 531.26794589437929455693375229215692269`37.7253136134984]],
  Editable->False]], "Print",
 ExpressionUUID -> "8b089891-9176-47c4-b183-f7451ce18030"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "559.\
86743092640429467028897160528457691914409510760956428286739910704856689707454`\
60.01108743328013"}], "+", 
    RowBox[{
    "531.267945894379294556933752292163986146360256331547296649420362840321733\
73561806`59.988315842688344", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-559.\
86743092640429467028897160528457691914409510760956428286739910704856689707454`\
60.01108743328013, 
    531.2679458943792945569337522921639861463602563315472966494203628403217337\
3561806`59.988315842688344]],
  Editable->False]], "Print",
 ExpressionUUID -> "db55270d-c83a-463d-b558-d05c22a470f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.118997907811678081906415928`7.474371856179615*^-31"}],
  SequenceForm["dif : ", 2.118997907811678081906415928`7.474371856179615*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "95d9bdaf-04b2-4bac-93c5-dcf0790d720d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "926b81d1-aca2-4ba0-9327-89db348c2ba8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "34.356589`7.987555033055275"}],
  SequenceForm["Time: ", 34.356589`7.987555033055275],
  Editable->False]], "Print",
 ExpressionUUID -> "7e93958e-71e8-47c4-8ec8-4bc83654de3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "76", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 76, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "cab04fb9-46f7-4a42-957d-16271a3692cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "127.7026400932173944521040407544038667764`39.10619987585436"}], "+", 
    RowBox[{
    "151.7123084322904651767941762174309224839999999999999999999999`38.\
18102081656379", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-127.7026400932173944521040407544038667764`39.10619987585436, 
    151.7123084322904651767941762174309224839999999999999999999999`38.\
18102081656379]],
  Editable->False]], "Print",
 ExpressionUUID -> "b5c77f2d-573e-4a6b-8051-d8a62fdf9041"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "127.\
7026400932173944521040407543914238589728541992794375133090753772200666996968`\
59.95938277854856"}], "+", 
    RowBox[{
    "151.712308432290465176794176217417225475830728574254100658981184818800619\
01857116`60.03420371925798", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-127.\
7026400932173944521040407543914238589728541992794375133090753772200666996968`\
59.95938277854856, 
    151.7123084322904651767941762174172254758307285742541006589811848188006190\
1857116`60.03420371925798]],
  Editable->False]], "Print",
 ExpressionUUID -> "229ce795-9371-495a-b0e1-4521b121834d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.66580401530127753648139351`7.334781508473199*^-32"}],
  SequenceForm["dif : ", 4.66580401530127753648139351`7.334781508473199*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "843103fe-6d23-4f66-8346-65021c20b7e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "7d2817a0-104e-40d4-927c-38839867e6b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "4.479515`7.102775988693674"}],
  SequenceForm["Time: ", 4.479515`7.102775988693674],
  Editable->False]], "Print",
 ExpressionUUID -> "38e1c25b-26b1-4ced-be37-280897b19ea0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "77", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 77, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "72611921-801f-466b-be6f-439125b91114"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.9592195916063423461720377347563900561460000000000000000001`38.\
9819180404407", "-", 
    RowBox[{
    "1.95608228120803937149247130037166242822`38.2913871191239", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   0.9592195916063423461720377347563900561460000000000000000001`38.\
9819180404407, -1.95608228120803937149247130037166242822`38.2913871191239]],
  Editable->False]], "Print",
 ExpressionUUID -> "ab1bb23f-ad93-40dc-ab2c-7d10c72d714f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.959219591606342346172037734755589385418194895195671621674812953892472714\
91452`59.79425269531415", "-", 
    RowBox[{
    "1.95608228120803937149247130037208358399719719103622668847388500500697732\
367812`60.103721773997336", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   0.9592195916063423461720377347555893854181948951956716216748129538924727149\
1452`59.79425269531415, \
-1.956082281208039371492471300372083583997197191036226688473885005006977323678\
12`60.103721773997336]],
  Editable->False]], "Print",
 ExpressionUUID -> "a6acbec5-0673-4c68-b86b-977160344677"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.076273803038884547541237142`8.211009349923646*^-31"}],
  SequenceForm["dif : ", 2.076273803038884547541237142`8.211009349923646*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "73a79c6a-5a0e-4613-89a7-7f31eee3c923"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "64940c06-5116-4858-a1c0-0774d379e6e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "0.845047`6.378425857798331"}],
  SequenceForm["Time: ", 0.845047`6.378425857798331],
  Editable->False]], "Print",
 ExpressionUUID -> "fed11d5b-11d1-4e89-b827-73db0ed0631d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "78", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 78, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "29b8e605-4501-41ad-9bf8-d10dac656a2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "15.1070256864988748352075798755216540342699999999999999999999`39.\
17917896764199", "+", 
    RowBox[{
    "333.558546420349079410492309401504055221`38.5231720726026", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   15.1070256864988748352075798755216540342699999999999999999999`39.\
17917896764199, 333.558546420349079410492309401504055221`38.5231720726026]],
  Editable->False]], "Print",
 ExpressionUUID -> "212f5a87-843f-414e-a303-bff24964dd99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "15.10702568649887483520757987550353767230072140753704534986578593546997992\
791267`58.80607693072384", "+", 
    RowBox[{
    "333.558546420349079410492309401587319313968451214191922711296220564649911\
84775286`60.15007003568445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   15.107025686498874835207579875503537672300721407537045349865785935469979927\
91267`58.80607693072384, 
    333.5585464203490794104923094015873193139684512141919227112962205646499118\
4775286`60.15007003568445]],
  Editable->False]], "Print",
 ExpressionUUID -> "c6796f99-fbfc-4e0f-9380-0ad6183123b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.276011327923385286545990616`7.939213768987126*^-31"}],
  SequenceForm["dif : ", 1.276011327923385286545990616`7.939213768987126*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "f2cbc6a0-500d-4d9a-9e98-1f2dd3bfbe3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "f9eca5ec-0f7e-4148-b5be-745c0669db16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "12.257989`7.539964220787683"}],
  SequenceForm["Time: ", 12.257989`7.539964220787683],
  Editable->False]], "Print",
 ExpressionUUID -> "2205addc-e91f-48b0-8d00-8a623dadd356"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "79", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 79, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4447b0ea-bc72-4630-beed-0a9893d13399"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "979.2665305219519383944812841616205391540000000000000000000001`38.\
99090091139568", "+", 
    RowBox[{
    "643.396911543182212625348933742218237132`38.80847897185509", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   979.2665305219519383944812841616205391540000000000000000000001`38.\
99090091139568, 643.396911543182212625348933742218237132`38.80847897185509]],
  Editable->False]], "Print",
 ExpressionUUID -> "d248bafa-c394-4422-8932-608d8e0624b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "979.2665305219519383944812841616055140883345092639950635079530678263590521\
2738309`60.07259289426165", "+", 
    RowBox[{
    "643.396911543182212625348933742339070741177624703333157787865540126220753\
83341539`59.890170954721064", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   979.26653052195193839448128416160551408833450926399506350795306782635905212\
738309`60.07259289426165, 
    643.3969115431822126253489337423390707411776247033331577878655401262207538\
3341539`59.890170954721064]],
  Editable->False]], "Print",
 ExpressionUUID -> "cbfd3b40-199f-49e6-b813-6f8de774bd72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.19596851804491764438433876`7.81736455546588*^-32"}],
  SequenceForm["dif : ", 5.19596851804491764438433876`7.81736455546588*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "a242ca8b-cbdf-4d2d-ba53-0faecb61da73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "67b820fe-b0a2-4959-a9df-9cdd8faf308d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.963998`6.744686034691606"}],
  SequenceForm["Time: ", 1.963998`6.744686034691606],
  Editable->False]], "Print",
 ExpressionUUID -> "dc14490c-a6a7-4744-af3f-ffa51f4ca080"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "80", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 80, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "83d7846c-18ba-455d-8c4b-06eadb7ce877"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "398.571918789898426056418384338784963841`38.60050669741465"}], "+", 
    
    RowBox[{
    "1910.3801515273953181005436809475108443539999999999999999999999`39.\
281119797238794", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-398.571918789898426056418384338784963841`38.60050669741465, 
    1910.3801515273953181005436809475108443539999999999999999999999`39.\
281119797238794]],
  Editable->False]], "Print",
 ExpressionUUID -> "4d2844da-ec57-4efb-8ce2-26389443cf89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "398.\
57191878989842605641838433912448197779462851345444461544459251405282524606314`\
59.460649738616965"}], "+", 
    RowBox[{
    "1910.38015152739531810054368094775168890269975877558326489431737377346183\
395783502`60.14126283844111", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-398.\
57191878989842605641838433912448197779462851345444461544459251405282524606314`\
59.460649738616965, 
    1910.380151527395318100543680947751688902699758775583264894317373773461833\
95783502`60.14126283844111]],
  Editable->False]], "Print",
 ExpressionUUID -> "5fdf32de-0760-40bc-96db-36d41335aedd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.066523895874859799118180978`8.396116351026926*^-31"}],
  SequenceForm["dif : ", 1.066523895874859799118180978`8.396116351026926*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "62f35ede-ad1b-4b1c-99f0-3bb42a6ca41f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "0e3d9a6f-b0e1-4370-bea0-435b29c7aac4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "3.800901`7.031431551414354"}],
  SequenceForm["Time: ", 3.800901`7.031431551414354],
  Editable->False]], "Print",
 ExpressionUUID -> "ecbe5784-09a1-4159-b5ed-5367f8fb241e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "81", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 81, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "25f90e0c-2f39-4c13-b55d-096c966505d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "110.2087235686434977352472409073794111719999999999999999999999`38.\
04221597244478", "+", 
    RowBox[{
    "1818.13218989262784435496021366375812841`38.25962545603329", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   110.2087235686434977352472409073794111719999999999999999999999`38.\
04221597244478, 1818.13218989262784435496021366375812841`38.25962545603329]],
  Editable->False]], "Print",
 ExpressionUUID -> "01e38d5f-9838-437e-af2e-74c47c2ee2bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "110.2087235686434977352472409071321687226080072263300117772183265503924633\
2890154`58.932309100599966", "+", 
    RowBox[{
    "1818.13218989262784435496021366404727428218548716053856478296640679771633\
90609336`60.14971858418848", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   110.20872356864349773524724090713216872260800722633001177721832655039246332\
890154`58.932309100599966, 
    1818.132189892627844354960213664047274282185487160538564782966406797716339\
0609336`60.14971858418848]],
  Editable->False]], "Print",
 ExpressionUUID -> "2f2ee578-3fb9-4dc1-ab6f-31c4d9e43099"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.044320163633485674065218145`7.659262993222518*^-31"}],
  SequenceForm["dif : ", 1.044320163633485674065218145`7.659262993222518*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "4febce0c-a29a-4515-bace-1672e264792e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d3f4ddc5-727d-4f3e-b558-136c7fcfc9c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "3.804152`7.031802854927076"}],
  SequenceForm["Time: ", 3.804152`7.031802854927076],
  Editable->False]], "Print",
 ExpressionUUID -> "47cb669a-c5a5-45f2-baa9-3b554364042a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "82", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 82, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa51bdc3-ccd9-4f4b-a158-f9adef9d22de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2523.90753432009631415527733292333662471`38.40207344008472"}], "-", 
    
    RowBox[{
    "4616.1559519624988603441858988858701400200000000000000000000001`38.\
66428047257676", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-2523.90753432009631415527733292333662471`38.40207344008472, \
-4616.1559519624988603441858988858701400200000000000000000000001`38.\
66428047257676]],
  Editable->False]], "Print",
 ExpressionUUID -> "813190ce-e740-4690-8fa6-189512825cd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2523.\
90753432009631415527733292294023606410045876232185413251838131756923557217914`\
59.83151320074002"}], "-", 
    RowBox[{
    "4616.15595196249886034418589888665314903958132412608894105292480632075230\
871022168`60.09372023323206", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-2523.\
90753432009631415527733292294023606410045876232185413251838131756923557217914`\
59.83151320074002, \
-4616.155951962498860344185898886653149039581324126088941052924806320752308710\
22168`60.09372023323206]],
  Editable->False]], "Print",
 ExpressionUUID -> "e07093e5-a951-47cb-8926-f1447cba099c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.34073186642314261342469074`7.667526907272812*^-32"}],
  SequenceForm["dif : ", 8.34073186642314261342469074`7.667526907272812*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "3ed06ad3-9644-4f87-8ece-6ddac8db0b28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "f6b25730-4653-483d-babe-dd29dda62e3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "1.017328`6.459005991280017"}],
  SequenceForm["Time: ", 1.017328`6.459005991280017],
  Editable->False]], "Print",
 ExpressionUUID -> "e64ebc62-aad5-4225-97db-0e66a4dc5f74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "83", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 83, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "043004be-cc25-461a-84e7-8954e0591bae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "148.8777114788355122082181423645965746266`39.172829684278064"}], 
    "+", 
    RowBox[{
    "2067.00936847829574021953258575475218223`38.31534244502071", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[-148.8777114788355122082181423645965746266`39.172829684278064, 
    2067.00936847829574021953258575475218223`38.31534244502071]],
  Editable->False]], "Print",
 ExpressionUUID -> "7dce7b42-60f0-4710-b9d1-f036cffa4c92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "148.\
87771147883551220821814236495703452536637037714662065002722517307088815340441`\
59.00687865520656"}], "+", 
    RowBox[{
    "2067.00936847829574021953258575494659574829782089883347406963831051500579\
334988773`60.14939141594922", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[-148.\
87771147883551220821814236495703452536637037714662065002722517307088815340441`\
59.00687865520656, 
    2067.009368478295740219532585754946595748297820898833474069638310515005793\
34988773`60.14939141594922]],
  Editable->False]], "Print",
 ExpressionUUID -> "9f2587cd-c059-4a5d-9ad6-449e93647181"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.88113204660177422622311649`7.830735282170511*^-32"}],
  SequenceForm["dif : ", 9.88113204660177422622311649`7.830735282170511*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "3154315e-8a39-426e-939e-5579de3e8fb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1173a678-8979-412e-a30c-37c6ba698e62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", "1.01525`6.458117991658049"}],
  SequenceForm["Time: ", 1.01525`6.458117991658049],
  Editable->False]], "Print",
 ExpressionUUID -> "eb0e5eb9-cbf7-4bb4-8bfd-18070f47a6b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "84", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 84, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "51e75513-7798-4bda-89f5-feed08ffa25c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1388.59911317285640454805435681161282521`38.14257688355898", "-", 
    RowBox[{
    "1351.6845665154790496911929377445310508499999999999999999999999`38.\
13087535506359", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   1388.59911317285640454805435681161282521`38.14257688355898, \
-1351.6845665154790496911929377445310508499999999999999999999999`38.\
13087535506359]],
  Editable->False]], "Print",
 ExpressionUUID -> "c195fc4b-a4ba-4707-b3aa-0d78cb108d02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1388.599113172856404548054356812198156982682196963057578390479128672109403\
97310975`60.005771952974015", "-", 
    RowBox[{
    "1351.68456651547904969119293774443067205192345778569264735754654451563653\
607277755`59.99407042447862", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   1388.5991131728564045480543568121981569826821969630575783904791286721094039\
7310975`60.005771952974015, \
-1351.684566515479049691192937744430672051923457785692647357546544515636536072\
77755`59.99407042447862]],
  Editable->False]], "Print",
 ExpressionUUID -> "221cf817-187b-4e64-a879-667048e06e07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.532308280643380461885002711`7.478036722483143*^-31"}],
  SequenceForm["dif : ", 1.532308280643380461885002711`7.478036722483143*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "a35fa41c-c622-4b49-b046-21c7aee5c5cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "56e42307-e222-443a-9c4a-916c170d8fa3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "43.532462`8.090358223087978"}],
  SequenceForm["Time: ", 43.532462`8.090358223087978],
  Editable->False]], "Print",
 ExpressionUUID -> "65e850f3-afcd-4157-bd4a-8144e6f6a3ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "85", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 85, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "f9d04349-be9b-4f75-a036-2332c9a2977e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.8587915374212935943106681095409360639299999999999999999999`37.\
933887756223754", "-", 
    RowBox[{
    "0.8578646684441892448032777474137568534420000000000000000001`38.\
933418781574154", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   0.8587915374212935943106681095409360639299999999999999999999`37.\
933887756223754, \
-0.8578646684441892448032777474137568534420000000000000000001`38.\
933418781574154]],
  Editable->False]], "Print",
 ExpressionUUID -> "318cdbb9-2508-49bb-893e-4df741d1970a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.858791537421293594310668109540176848284603847670162374216032484861592445\
58844`60.00023436071879", "-", 
    RowBox[{
    "0.85786466844418924480327774741419019851461582576354378081979259084816206\
253851`59.999765386069186", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   0.8587915374212935943106681095401768482846038476701623742160324848615924455\
8844`60.00023436071879, \
-0.857864668444189244803277747414190198514615825763543780819792590848162062538\
51`59.999765386069186]],
  Editable->False]], "Print",
 ExpressionUUID -> "d75b9061-6ab6-4c0a-81e1-b9efedf7bfaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.600842202831919292258571264`7.961422812746778*^-31"}],
  SequenceForm["dif : ", 3.600842202831919292258571264`7.961422812746778*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "b26c4127-a6af-4f5a-b0e7-276532a90b53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "65528f83-863f-4abe-a587-288ed6845934"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "5.215754`7.168862093290011"}],
  SequenceForm["Time: ", 5.215754`7.168862093290011],
  Editable->False]], "Print",
 ExpressionUUID -> "8c6949bd-2314-4cf9-9772-fbc5e202ca48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************** Basis element \"\>", "\[InvisibleSpace]", 
   "86", "\[InvisibleSpace]", "\<\" ************************\"\>"}],
  SequenceForm[
  "****************** Basis element ", 86, " ************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "07da6de7-ec50-4005-94af-e33a59de3e06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"our : \"\>", "\[InvisibleSpace]", 
   RowBox[{"0.410978253386789374756950888794196998112`38.61381884210968", "-", 
    RowBox[{
    "0.5273691333597137390136470881120573861760000000000000000001`38.\
722114707171784", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["our : ", 
   Complex[
   0.410978253386789374756950888794196998112`38.61381884210968, \
-0.5273691333597137390136470881120573861760000000000000000001`38.\
722114707171784]],
  Editable->False]], "Print",
 ExpressionUUID -> "cf334393-7f26-4f3b-b3fb-9ade822b4089"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.410978253386789374756950888794838293099727591462229308891670042364199477\
45833`59.93916971794144", "-", 
    RowBox[{
    "0.52736913335971373901364708811191619705543592186739869261065996816677306\
600173`60.04746558300354", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["ita : ", 
   Complex[
   0.4109782533867893747569508887948382930997275914622293088916700423641994774\
5833`59.93916971794144, \
-0.527369133359713739013647088111916197055435921867398692610659968166773066001\
73`60.04746558300354]],
  Editable->False]], "Print",
 ExpressionUUID -> "12476613-01fc-4d4a-b229-049c4dbaae81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.910684697238491115031815044`8.545240339186451*^-31"}],
  SequenceForm["dif : ", 4.910684697238491115031815044`8.545240339186451*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "053b04dc-1886-433b-9492-389ab3a75ad6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d8d69ce0-5a0b-4606-98d3-00f85c3735be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time: \"\>", "\[InvisibleSpace]", 
   "5.080864`7.1574825637575765"}],
  SequenceForm["Time: ", 5.080864`7.1574825637575765],
  Editable->False]], "Print",
 ExpressionUUID -> "4e48aa75-656b-4e3c-99ef-07f495237e61"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"realdigits", "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{"digits", ",", "Infinity"}], "]"}]}], "\n", 
 RowBox[{"Histogram", "[", 
  RowBox[{"realdigits", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Max", "[", "realdigits", "]"}], "+", "10"}], ",", "1"}], "}"}],
    ",", 
   RowBox[{"PlotRange", "->", "Full"}]}], "]"}]}], "Input",
 ExpressionUUID -> "49a075da-36d9-4d06-aa1e-1565d4951ed7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "31", ",", "30", ",", "0", ",", "30", ",", "32", ",", "30", ",", "30", ",", 
   "32", ",", "31", ",", "29", ",", "31", ",", "30", ",", "31", ",", "28", 
   ",", "31", ",", "30", ",", "31", ",", "31", ",", "30", ",", "32", ",", 
   "30", ",", "31", ",", "32", ",", "34", ",", "31", ",", "30", ",", "31", 
   ",", "30", ",", "31", ",", "32", ",", "31", ",", "33", ",", "30", ",", 
   "32", ",", "30", ",", "31", ",", "30", ",", "31", ",", "31", ",", "32", 
   ",", "30", ",", "30", ",", "29", ",", "30", ",", "32", ",", "29", ",", 
   "31", ",", "30", ",", "31", ",", "31", ",", "30", ",", "30", ",", "30", 
   ",", "29", ",", "30", ",", "30", ",", "30", ",", "31", ",", "30", ",", 
   "30", ",", "30", ",", "30", ",", "30", ",", "30", ",", "31", ",", "29", 
   ",", "30", ",", "30", ",", "31", ",", "27", ",", "30", ",", "31", ",", 
   "31", ",", "30", ",", "30", ",", "30", ",", "31", ",", "30", ",", "31", 
   ",", "30", ",", "31", ",", "33", ",", "31", ",", "31", ",", "31", ",", 
   "30", ",", "31", ",", "31", ",", "31", ",", "31", ",", "31", ",", "30", 
   ",", "31", ",", "29", ",", "30", ",", "32", ",", "29", ",", "30", ",", 
   "31", ",", "31", ",", "30", ",", "30", ",", "30", ",", "32", ",", "30", 
   ",", "30", ",", "31", ",", "31", ",", "32", ",", "29", ",", "29", ",", 
   "31", ",", "29", ",", "30", ",", "30", ",", "30", ",", "31", ",", "30", 
   ",", "32", ",", "31", ",", "31", ",", "29", ",", "30", ",", "30", ",", 
   "30", ",", "30", ",", "33", ",", "29", ",", "31", ",", "30", ",", "30", 
   ",", "31", ",", "30", ",", "31", ",", "30", ",", "29", ",", "31", ",", 
   "30", ",", "31", ",", "29", ",", "30", ",", "30", ",", "31", ",", "31", 
   ",", "30", ",", "29", ",", "31", ",", "30", ",", "30", ",", "30", ",", 
   "30", ",", "30", ",", "31", ",", "30", ",", "31", ",", "30", ",", "29", 
   ",", "30", ",", "29"}], "}"}]], "Output",
 ExpressionUUID -> "39127916-136a-4a4b-ae56-5eb17fc3f8b9"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.7], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.7], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0., 0}, {1., 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{20.369695756605285`, 28.3920772982022}, {
           91.24054996059708, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{27., 0}, {28., 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{223.47399737972196`, 231.49637892131886`}, {
           91.24054996059708, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{28., 0}, {29., 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{230.99637892131886`, 239.0187604629158}, {
           91.24054996059708, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{29., 0}, {30., 17.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{238.5187604629158, 246.5411420045127}, {
           45.945154904978864`, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 17]& ,
        TagBoxNote->"17"],
       StyleBox["17", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[17, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{30., 0}, {31., 70.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{246.0411420045127, 
           254.06352354610962`}, {-104.09584121675647`, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 70]& ,
        TagBoxNote->"70"],
       StyleBox["70", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[70, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{31., 0}, {32., 53.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{253.56352354610962`, 
           261.5859050877065}, {-55.969483970162116`, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 53]& ,
        TagBoxNote->"53"],
       StyleBox["53", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[53, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{32., 0}, {33., 12.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{261.0859050877065, 269.1082866293034}, {
           60.09996585985955, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 12]& ,
        TagBoxNote->"12"],
       StyleBox["12", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[12, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{33., 0}, {34., 3.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{268.6082866293034, 276.6306681709003}, {
           85.5786255786448, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox["3", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[3, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{34., 0}, {35., 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{276.1306681709003, 284.15304971249725`}, {
           91.24054996059708, 94.57151215157322}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.88, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{0., 44.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 ExpressionUUID -> "0cd01862-b724-4ee6-b1e9-173cd80c638f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 796},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "a57b6f9d-9027-4ad8-a77d-73d9071d1557"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1748, 35, 80, "Input"],
Cell[2309, 57, 111, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[2445, 63, 163, 3, 28, "Input"],
Cell[2611, 68, 191, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2839, 75, 96, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[2960, 80, 517, 12, 63, "Input"],
Cell[3480, 94, 123, 1, 28, "Output"],
Cell[CellGroupData[{
Cell[3628, 99, 308, 6, 22, "Print"],
Cell[3939, 107, 130, 1, 21, "Print"],
Cell[4072, 110, 152, 2, 21, "Print"],
Cell[4227, 114, 229, 3, 22, "Print"],
Cell[4459, 119, 175, 2, 53, "Print"],
Cell[4637, 123, 151, 2, 22, "Print"],
Cell[4791, 127, 167, 2, 22, "Print"],
Cell[4961, 131, 128, 1, 22, "Print"],
Cell[5092, 134, 135, 1, 22, "Print"],
Cell[5230, 137, 212, 2, 38, "Print"],
Cell[5445, 141, 193, 2, 38, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5687, 149, 463, 12, 80, "Input"],
Cell[6153, 163, 88, 1, 28, "Output"]
}, Open  ]],
Cell[6256, 167, 1366, 39, 97, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7659, 211, 92, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[7776, 216, 754, 18, 97, "Input"],
Cell[8533, 236, 1076, 24, 57, "Output"],
Cell[9612, 262, 560, 17, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10209, 284, 251, 6, 46, "Input"],
Cell[10463, 292, 87, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10587, 298, 3269, 89, 318, "Input"],
Cell[CellGroupData[{
Cell[13881, 391, 355, 7, 21, "Print"],
Cell[14239, 400, 628, 16, 21, "Print"],
Cell[14870, 418, 702, 16, 21, "Print"],
Cell[15575, 436, 314, 7, 23, "Print"],
Cell[15892, 445, 314, 6, 22, "Print"],
Cell[16209, 453, 261, 6, 21, "Print"],
Cell[16473, 461, 355, 7, 21, "Print"],
Cell[16831, 470, 562, 13, 23, "Print"],
Cell[17396, 485, 406, 11, 21, "Print"],
Cell[17805, 498, 313, 6, 23, "Print"],
Cell[18121, 506, 312, 6, 22, "Print"],
Cell[18436, 514, 261, 6, 21, "Print"],
Cell[18700, 522, 355, 7, 21, "Print"],
Cell[19058, 531, 530, 12, 21, "Print"],
Cell[19591, 545, 700, 16, 21, "Print"],
Cell[20294, 563, 314, 7, 23, "Print"],
Cell[20611, 572, 314, 6, 22, "Print"],
Cell[20928, 580, 261, 6, 21, "Print"],
Cell[21192, 588, 355, 7, 21, "Print"],
Cell[21550, 597, 601, 15, 21, "Print"],
Cell[22154, 614, 726, 18, 21, "Print"],
Cell[22883, 634, 313, 6, 23, "Print"],
Cell[23199, 642, 314, 6, 22, "Print"],
Cell[23516, 650, 255, 5, 21, "Print"],
Cell[23774, 657, 355, 7, 21, "Print"],
Cell[24132, 666, 328, 7, 21, "Print"],
Cell[24463, 675, 388, 10, 21, "Print"],
Cell[24854, 687, 301, 6, 23, "Print"],
Cell[25158, 695, 344, 7, 22, "Print"],
Cell[25505, 704, 261, 6, 21, "Print"],
Cell[25769, 712, 355, 7, 21, "Print"],
Cell[26127, 721, 558, 13, 21, "Print"],
Cell[26688, 736, 724, 18, 21, "Print"],
Cell[27415, 756, 307, 6, 23, "Print"],
Cell[27725, 764, 314, 6, 22, "Print"],
Cell[28042, 772, 255, 5, 21, "Print"],
Cell[28300, 779, 355, 7, 21, "Print"],
Cell[28658, 788, 380, 10, 21, "Print"],
Cell[29041, 800, 388, 10, 21, "Print"],
Cell[29432, 812, 299, 6, 23, "Print"],
Cell[29734, 820, 344, 7, 22, "Print"],
Cell[30081, 829, 261, 6, 21, "Print"],
Cell[30345, 837, 355, 7, 21, "Print"],
Cell[30703, 846, 552, 13, 21, "Print"],
Cell[31258, 861, 722, 17, 21, "Print"],
Cell[31983, 880, 301, 6, 23, "Print"],
Cell[32287, 888, 344, 7, 22, "Print"],
Cell[32634, 897, 261, 6, 21, "Print"],
Cell[32898, 905, 355, 7, 21, "Print"],
Cell[33256, 914, 526, 12, 21, "Print"],
Cell[33785, 928, 700, 16, 21, "Print"],
Cell[34488, 946, 314, 7, 23, "Print"],
Cell[34805, 955, 314, 6, 22, "Print"],
Cell[35122, 963, 261, 6, 21, "Print"],
Cell[35386, 971, 357, 7, 21, "Print"],
Cell[35746, 980, 646, 16, 21, "Print"],
Cell[36395, 998, 724, 18, 21, "Print"],
Cell[37122, 1018, 309, 6, 23, "Print"],
Cell[37434, 1026, 314, 6, 22, "Print"],
Cell[37751, 1034, 263, 6, 21, "Print"],
Cell[38017, 1042, 357, 7, 21, "Print"],
Cell[38377, 1051, 596, 14, 21, "Print"],
Cell[38976, 1067, 716, 17, 21, "Print"],
Cell[39695, 1086, 313, 6, 23, "Print"],
Cell[40011, 1094, 314, 6, 22, "Print"],
Cell[40328, 1102, 261, 6, 21, "Print"],
Cell[40592, 1110, 357, 7, 21, "Print"],
Cell[40952, 1119, 597, 14, 21, "Print"],
Cell[41552, 1135, 724, 18, 21, "Print"],
Cell[42279, 1155, 318, 7, 23, "Print"],
Cell[42600, 1164, 314, 6, 22, "Print"],
Cell[42917, 1172, 261, 6, 21, "Print"],
Cell[43181, 1180, 357, 7, 21, "Print"],
Cell[43541, 1189, 598, 14, 21, "Print"],
Cell[44142, 1205, 722, 18, 21, "Print"],
Cell[44867, 1225, 318, 7, 23, "Print"],
Cell[45188, 1234, 314, 6, 22, "Print"],
Cell[45505, 1242, 261, 6, 21, "Print"],
Cell[45769, 1250, 357, 7, 21, "Print"],
Cell[46129, 1259, 540, 13, 21, "Print"],
Cell[46672, 1274, 700, 16, 21, "Print"],
Cell[47375, 1292, 314, 7, 23, "Print"],
Cell[47692, 1301, 314, 6, 22, "Print"],
Cell[48009, 1309, 261, 6, 21, "Print"],
Cell[48273, 1317, 357, 7, 21, "Print"],
Cell[48633, 1326, 328, 7, 21, "Print"],
Cell[48964, 1335, 388, 10, 21, "Print"],
Cell[49355, 1347, 301, 6, 23, "Print"],
Cell[49659, 1355, 344, 7, 22, "Print"],
Cell[50006, 1364, 261, 6, 21, "Print"],
Cell[50270, 1372, 357, 7, 21, "Print"],
Cell[50630, 1381, 380, 10, 21, "Print"],
Cell[51013, 1393, 390, 10, 21, "Print"],
Cell[51406, 1405, 301, 6, 23, "Print"],
Cell[51710, 1413, 344, 7, 22, "Print"],
Cell[52057, 1422, 261, 6, 21, "Print"],
Cell[52321, 1430, 357, 7, 21, "Print"],
Cell[52681, 1439, 597, 14, 21, "Print"],
Cell[53281, 1455, 726, 18, 21, "Print"],
Cell[54010, 1475, 314, 7, 23, "Print"],
Cell[54327, 1484, 314, 6, 22, "Print"],
Cell[54644, 1492, 263, 6, 21, "Print"],
Cell[54910, 1500, 357, 7, 21, "Print"],
Cell[55270, 1509, 559, 14, 21, "Print"],
Cell[55832, 1525, 724, 18, 21, "Print"],
Cell[56559, 1545, 309, 6, 23, "Print"],
Cell[56871, 1553, 314, 6, 22, "Print"],
Cell[57188, 1561, 255, 5, 21, "Print"],
Cell[57446, 1568, 357, 7, 21, "Print"],
Cell[57806, 1577, 583, 14, 21, "Print"],
Cell[58392, 1593, 704, 16, 21, "Print"],
Cell[59099, 1611, 314, 7, 23, "Print"],
Cell[59416, 1620, 314, 6, 22, "Print"],
Cell[59733, 1628, 261, 6, 21, "Print"],
Cell[59997, 1636, 357, 7, 21, "Print"],
Cell[60357, 1645, 570, 13, 21, "Print"],
Cell[60930, 1660, 698, 16, 21, "Print"],
Cell[61631, 1678, 314, 7, 23, "Print"],
Cell[61948, 1687, 314, 6, 22, "Print"],
Cell[62265, 1695, 261, 6, 21, "Print"],
Cell[62529, 1703, 357, 7, 21, "Print"],
Cell[62889, 1712, 579, 14, 21, "Print"],
Cell[63471, 1728, 702, 16, 21, "Print"],
Cell[64176, 1746, 314, 7, 23, "Print"],
Cell[64493, 1755, 314, 6, 22, "Print"],
Cell[64810, 1763, 261, 6, 21, "Print"],
Cell[65074, 1771, 357, 7, 21, "Print"],
Cell[65434, 1780, 544, 13, 21, "Print"],
Cell[65981, 1795, 702, 16, 21, "Print"],
Cell[66686, 1813, 314, 7, 23, "Print"],
Cell[67003, 1822, 314, 6, 22, "Print"],
Cell[67320, 1830, 263, 6, 21, "Print"],
Cell[67586, 1838, 357, 7, 21, "Print"],
Cell[67946, 1847, 532, 12, 21, "Print"],
Cell[68481, 1861, 700, 16, 21, "Print"],
Cell[69184, 1879, 313, 6, 23, "Print"],
Cell[69500, 1887, 314, 6, 22, "Print"],
Cell[69817, 1895, 263, 6, 21, "Print"],
Cell[70083, 1903, 357, 7, 21, "Print"],
Cell[70443, 1912, 581, 15, 21, "Print"],
Cell[71027, 1929, 696, 16, 21, "Print"],
Cell[71726, 1947, 314, 7, 23, "Print"],
Cell[72043, 1956, 314, 6, 22, "Print"],
Cell[72360, 1964, 261, 6, 21, "Print"],
Cell[72624, 1972, 357, 7, 21, "Print"],
Cell[72984, 1981, 532, 13, 21, "Print"],
Cell[73519, 1996, 702, 16, 21, "Print"],
Cell[74224, 2014, 309, 6, 23, "Print"],
Cell[74536, 2022, 314, 6, 22, "Print"],
Cell[74853, 2030, 261, 6, 21, "Print"],
Cell[75117, 2038, 357, 7, 21, "Print"],
Cell[75477, 2047, 580, 14, 21, "Print"],
Cell[76060, 2063, 698, 16, 21, "Print"],
Cell[76761, 2081, 309, 6, 23, "Print"],
Cell[77073, 2089, 314, 6, 22, "Print"],
Cell[77390, 2097, 261, 6, 21, "Print"],
Cell[77654, 2105, 357, 7, 21, "Print"],
Cell[78014, 2114, 594, 14, 21, "Print"],
Cell[78611, 2130, 718, 17, 21, "Print"],
Cell[79332, 2149, 313, 6, 23, "Print"],
Cell[79648, 2157, 314, 6, 22, "Print"],
Cell[79965, 2165, 261, 6, 21, "Print"],
Cell[80229, 2173, 357, 7, 21, "Print"],
Cell[80589, 2182, 566, 13, 21, "Print"],
Cell[81158, 2197, 702, 16, 21, "Print"],
Cell[81863, 2215, 318, 7, 23, "Print"],
Cell[82184, 2224, 314, 6, 22, "Print"],
Cell[82501, 2232, 255, 5, 21, "Print"],
Cell[82759, 2239, 357, 7, 21, "Print"],
Cell[83119, 2248, 640, 16, 21, "Print"],
Cell[83762, 2266, 718, 17, 21, "Print"],
Cell[84483, 2285, 313, 6, 23, "Print"],
Cell[84799, 2293, 314, 6, 22, "Print"],
Cell[85116, 2301, 261, 6, 21, "Print"],
Cell[85380, 2309, 357, 7, 21, "Print"],
Cell[85740, 2318, 578, 14, 21, "Print"],
Cell[86321, 2334, 700, 16, 21, "Print"],
Cell[87024, 2352, 314, 7, 23, "Print"],
Cell[87341, 2361, 314, 6, 22, "Print"],
Cell[87658, 2369, 261, 6, 21, "Print"],
Cell[87922, 2377, 357, 7, 21, "Print"],
Cell[88282, 2386, 628, 16, 21, "Print"],
Cell[88913, 2404, 702, 16, 21, "Print"],
Cell[89618, 2422, 313, 6, 23, "Print"],
Cell[89934, 2430, 314, 6, 22, "Print"],
Cell[90251, 2438, 261, 6, 21, "Print"],
Cell[90515, 2446, 357, 7, 21, "Print"],
Cell[90875, 2455, 536, 13, 21, "Print"],
Cell[91414, 2470, 704, 16, 21, "Print"],
Cell[92121, 2488, 314, 7, 23, "Print"],
Cell[92438, 2497, 314, 6, 22, "Print"],
Cell[92755, 2505, 263, 6, 21, "Print"],
Cell[93021, 2513, 357, 7, 21, "Print"],
Cell[93381, 2522, 601, 15, 21, "Print"],
Cell[93985, 2539, 722, 18, 21, "Print"],
Cell[94710, 2559, 314, 7, 23, "Print"],
Cell[95027, 2568, 314, 6, 22, "Print"],
Cell[95344, 2576, 261, 6, 21, "Print"],
Cell[95608, 2584, 357, 7, 21, "Print"],
Cell[95968, 2593, 640, 16, 21, "Print"],
Cell[96611, 2611, 726, 18, 21, "Print"],
Cell[97340, 2631, 314, 7, 23, "Print"],
Cell[97657, 2640, 314, 6, 22, "Print"],
Cell[97974, 2648, 256, 6, 21, "Print"],
Cell[98233, 2656, 357, 7, 21, "Print"],
Cell[98593, 2665, 557, 14, 21, "Print"],
Cell[99153, 2681, 726, 18, 21, "Print"],
Cell[99882, 2701, 318, 7, 23, "Print"],
Cell[100203, 2710, 314, 6, 22, "Print"],
Cell[100520, 2718, 261, 6, 21, "Print"],
Cell[100784, 2726, 357, 7, 21, "Print"],
Cell[101144, 2735, 530, 12, 21, "Print"],
Cell[101677, 2749, 700, 16, 21, "Print"],
Cell[102380, 2767, 314, 7, 23, "Print"],
Cell[102697, 2776, 314, 6, 22, "Print"],
Cell[103014, 2784, 263, 6, 21, "Print"],
Cell[103280, 2792, 357, 7, 21, "Print"],
Cell[103640, 2801, 624, 16, 21, "Print"],
Cell[104267, 2819, 700, 16, 21, "Print"],
Cell[104970, 2837, 313, 6, 23, "Print"],
Cell[105286, 2845, 314, 6, 22, "Print"],
Cell[105603, 2853, 261, 6, 21, "Print"],
Cell[105867, 2861, 357, 7, 21, "Print"],
Cell[106227, 2870, 578, 14, 21, "Print"],
Cell[106808, 2886, 702, 16, 21, "Print"],
Cell[107513, 2904, 313, 6, 23, "Print"],
Cell[107829, 2912, 314, 6, 22, "Print"],
Cell[108146, 2920, 255, 5, 21, "Print"],
Cell[108404, 2927, 357, 7, 21, "Print"],
Cell[108764, 2936, 599, 15, 21, "Print"],
Cell[109366, 2953, 720, 17, 21, "Print"],
Cell[110089, 2972, 313, 6, 23, "Print"],
Cell[110405, 2980, 314, 6, 22, "Print"],
Cell[110722, 2988, 255, 5, 21, "Print"],
Cell[110980, 2995, 357, 7, 21, "Print"],
Cell[111340, 3004, 626, 16, 21, "Print"],
Cell[111969, 3022, 702, 16, 21, "Print"],
Cell[112674, 3040, 314, 7, 23, "Print"],
Cell[112991, 3049, 314, 6, 22, "Print"],
Cell[113308, 3057, 261, 6, 21, "Print"],
Cell[113572, 3065, 357, 7, 21, "Print"],
Cell[113932, 3074, 536, 13, 21, "Print"],
Cell[114471, 3089, 698, 16, 21, "Print"],
Cell[115172, 3107, 313, 6, 23, "Print"],
Cell[115488, 3115, 314, 6, 22, "Print"],
Cell[115805, 3123, 261, 6, 21, "Print"],
Cell[116069, 3131, 357, 7, 21, "Print"],
Cell[116429, 3140, 644, 16, 21, "Print"],
Cell[117076, 3158, 724, 18, 21, "Print"],
Cell[117803, 3178, 314, 7, 23, "Print"],
Cell[118120, 3187, 314, 6, 22, "Print"],
Cell[118437, 3195, 261, 6, 21, "Print"],
Cell[118701, 3203, 357, 7, 21, "Print"],
Cell[119061, 3212, 642, 16, 21, "Print"],
Cell[119706, 3230, 724, 18, 21, "Print"],
Cell[120433, 3250, 313, 6, 23, "Print"],
Cell[120749, 3258, 314, 6, 22, "Print"],
Cell[121066, 3266, 261, 6, 21, "Print"],
Cell[121330, 3274, 357, 7, 21, "Print"],
Cell[121690, 3283, 561, 14, 21, "Print"],
Cell[122254, 3299, 722, 17, 21, "Print"],
Cell[122979, 3318, 314, 7, 23, "Print"],
Cell[123296, 3327, 314, 6, 22, "Print"],
Cell[123613, 3335, 261, 6, 21, "Print"],
Cell[123877, 3343, 357, 7, 21, "Print"],
Cell[124237, 3352, 626, 16, 21, "Print"],
Cell[124866, 3370, 692, 16, 21, "Print"],
Cell[125561, 3388, 313, 6, 23, "Print"],
Cell[125877, 3396, 314, 6, 22, "Print"],
Cell[126194, 3404, 255, 5, 21, "Print"],
Cell[126452, 3411, 357, 7, 21, "Print"],
Cell[126812, 3420, 536, 13, 21, "Print"],
Cell[127351, 3435, 698, 16, 21, "Print"],
Cell[128052, 3453, 314, 7, 23, "Print"],
Cell[128369, 3462, 314, 6, 22, "Print"],
Cell[128686, 3470, 255, 5, 21, "Print"],
Cell[128944, 3477, 357, 7, 21, "Print"],
Cell[129304, 3486, 597, 15, 21, "Print"],
Cell[129904, 3503, 720, 18, 21, "Print"],
Cell[130627, 3523, 309, 6, 23, "Print"],
Cell[130939, 3531, 314, 6, 22, "Print"],
Cell[131256, 3539, 261, 6, 21, "Print"],
Cell[131520, 3547, 357, 7, 21, "Print"],
Cell[131880, 3556, 593, 14, 21, "Print"],
Cell[132476, 3572, 716, 17, 21, "Print"],
Cell[133195, 3591, 307, 6, 23, "Print"],
Cell[133505, 3599, 314, 6, 22, "Print"],
Cell[133822, 3607, 261, 6, 21, "Print"],
Cell[134086, 3615, 357, 7, 21, "Print"],
Cell[134446, 3624, 378, 10, 21, "Print"],
Cell[134827, 3636, 524, 12, 23, "Print"],
Cell[135354, 3650, 299, 6, 23, "Print"],
Cell[135656, 3658, 344, 7, 22, "Print"],
Cell[136003, 3667, 255, 5, 21, "Print"],
Cell[136261, 3674, 357, 7, 21, "Print"],
Cell[136621, 3683, 646, 16, 21, "Print"],
Cell[137270, 3701, 726, 18, 21, "Print"],
Cell[137999, 3721, 309, 6, 23, "Print"],
Cell[138311, 3729, 314, 6, 22, "Print"],
Cell[138628, 3737, 261, 6, 21, "Print"],
Cell[138892, 3745, 357, 7, 21, "Print"],
Cell[139252, 3754, 561, 14, 21, "Print"],
Cell[139816, 3770, 722, 18, 21, "Print"],
Cell[140541, 3790, 314, 7, 23, "Print"],
Cell[140858, 3799, 314, 6, 22, "Print"],
Cell[141175, 3807, 261, 6, 21, "Print"],
Cell[141439, 3815, 357, 7, 21, "Print"],
Cell[141799, 3824, 597, 14, 21, "Print"],
Cell[142399, 3840, 722, 18, 21, "Print"],
Cell[143124, 3860, 314, 7, 23, "Print"],
Cell[143441, 3869, 314, 6, 22, "Print"],
Cell[143758, 3877, 261, 6, 21, "Print"],
Cell[144022, 3885, 357, 7, 21, "Print"],
Cell[144382, 3894, 593, 14, 21, "Print"],
Cell[144978, 3910, 716, 17, 21, "Print"],
Cell[145697, 3929, 309, 6, 23, "Print"],
Cell[146009, 3937, 314, 6, 22, "Print"],
Cell[146326, 3945, 263, 6, 21, "Print"],
Cell[146592, 3953, 357, 7, 21, "Print"],
Cell[146952, 3962, 626, 16, 21, "Print"],
Cell[147581, 3980, 704, 16, 21, "Print"],
Cell[148288, 3998, 314, 7, 23, "Print"],
Cell[148605, 4007, 314, 6, 22, "Print"],
Cell[148922, 4015, 261, 6, 21, "Print"],
Cell[149186, 4023, 357, 7, 21, "Print"],
Cell[149546, 4032, 554, 13, 21, "Print"],
Cell[150103, 4047, 714, 17, 21, "Print"],
Cell[150820, 4066, 313, 6, 23, "Print"],
Cell[151136, 4074, 314, 6, 22, "Print"],
Cell[151453, 4082, 263, 6, 21, "Print"],
Cell[151719, 4090, 357, 7, 21, "Print"],
Cell[152079, 4099, 536, 13, 21, "Print"],
Cell[152618, 4114, 704, 16, 21, "Print"],
Cell[153325, 4132, 309, 6, 23, "Print"],
Cell[153637, 4140, 314, 6, 22, "Print"],
Cell[153954, 4148, 263, 6, 21, "Print"],
Cell[154220, 4156, 357, 7, 21, "Print"],
Cell[154580, 4165, 556, 13, 21, "Print"],
Cell[155139, 4180, 714, 17, 21, "Print"],
Cell[155856, 4199, 314, 7, 23, "Print"],
Cell[156173, 4208, 314, 6, 22, "Print"],
Cell[156490, 4216, 263, 6, 21, "Print"],
Cell[156756, 4224, 357, 7, 21, "Print"],
Cell[157116, 4233, 576, 14, 21, "Print"],
Cell[157695, 4249, 700, 16, 21, "Print"],
Cell[158398, 4267, 313, 6, 23, "Print"],
Cell[158714, 4275, 314, 6, 22, "Print"],
Cell[159031, 4283, 263, 6, 21, "Print"],
Cell[159297, 4291, 357, 7, 21, "Print"],
Cell[159657, 4300, 596, 14, 21, "Print"],
Cell[160256, 4316, 716, 17, 21, "Print"],
Cell[160975, 4335, 313, 6, 23, "Print"],
Cell[161291, 4343, 314, 6, 22, "Print"],
Cell[161608, 4351, 263, 6, 21, "Print"],
Cell[161874, 4359, 357, 7, 21, "Print"],
Cell[162234, 4368, 583, 15, 21, "Print"],
Cell[162820, 4385, 702, 16, 21, "Print"],
Cell[163525, 4403, 314, 7, 23, "Print"],
Cell[163842, 4412, 314, 6, 22, "Print"],
Cell[164159, 4420, 263, 6, 21, "Print"],
Cell[164425, 4428, 357, 7, 21, "Print"],
Cell[164785, 4437, 592, 14, 21, "Print"],
Cell[165380, 4453, 716, 17, 21, "Print"],
Cell[166099, 4472, 314, 7, 23, "Print"],
Cell[166416, 4481, 314, 6, 22, "Print"],
Cell[166733, 4489, 255, 5, 21, "Print"],
Cell[166991, 4496, 357, 7, 21, "Print"],
Cell[167351, 4505, 582, 14, 21, "Print"],
Cell[167936, 4521, 698, 16, 21, "Print"],
Cell[168637, 4539, 313, 6, 23, "Print"],
Cell[168953, 4547, 314, 6, 22, "Print"],
Cell[169270, 4555, 263, 6, 21, "Print"],
Cell[169536, 4563, 357, 7, 21, "Print"],
Cell[169896, 4572, 636, 16, 21, "Print"],
Cell[170535, 4590, 712, 17, 21, "Print"],
Cell[171250, 4609, 313, 6, 23, "Print"],
Cell[171566, 4617, 314, 6, 22, "Print"],
Cell[171883, 4625, 261, 6, 21, "Print"],
Cell[172147, 4633, 357, 7, 21, "Print"],
Cell[172507, 4642, 557, 14, 21, "Print"],
Cell[173067, 4658, 712, 17, 21, "Print"],
Cell[173782, 4677, 313, 6, 23, "Print"],
Cell[174098, 4685, 314, 6, 22, "Print"],
Cell[174415, 4693, 261, 6, 21, "Print"],
Cell[174679, 4701, 357, 7, 21, "Print"],
Cell[175039, 4710, 620, 16, 21, "Print"],
Cell[175662, 4728, 696, 16, 21, "Print"],
Cell[176361, 4746, 313, 6, 23, "Print"],
Cell[176677, 4754, 314, 6, 22, "Print"],
Cell[176994, 4762, 261, 6, 21, "Print"],
Cell[177258, 4770, 357, 7, 21, "Print"],
Cell[177618, 4779, 578, 14, 21, "Print"],
Cell[178199, 4795, 702, 16, 21, "Print"],
Cell[178904, 4813, 313, 6, 23, "Print"],
Cell[179220, 4821, 314, 6, 22, "Print"],
Cell[179537, 4829, 261, 6, 21, "Print"],
Cell[179801, 4837, 357, 7, 21, "Print"],
Cell[180161, 4846, 536, 13, 21, "Print"],
Cell[180700, 4861, 700, 16, 21, "Print"],
Cell[181403, 4879, 313, 6, 23, "Print"],
Cell[181719, 4887, 314, 6, 22, "Print"],
Cell[182036, 4895, 255, 5, 21, "Print"],
Cell[182294, 4902, 357, 7, 21, "Print"],
Cell[182654, 4911, 534, 13, 21, "Print"],
Cell[183191, 4926, 700, 16, 21, "Print"],
Cell[183894, 4944, 313, 6, 23, "Print"],
Cell[184210, 4952, 314, 6, 22, "Print"],
Cell[184527, 4960, 261, 6, 21, "Print"],
Cell[184791, 4968, 357, 7, 21, "Print"],
Cell[185151, 4977, 605, 15, 21, "Print"],
Cell[185759, 4994, 726, 18, 21, "Print"],
Cell[186488, 5014, 314, 7, 23, "Print"],
Cell[186805, 5023, 314, 6, 22, "Print"],
Cell[187122, 5031, 261, 6, 21, "Print"],
Cell[187386, 5039, 357, 7, 21, "Print"],
Cell[187746, 5048, 565, 14, 21, "Print"],
Cell[188314, 5064, 726, 18, 21, "Print"],
Cell[189043, 5084, 313, 6, 23, "Print"],
Cell[189359, 5092, 314, 6, 22, "Print"],
Cell[189676, 5100, 263, 6, 21, "Print"],
Cell[189942, 5108, 357, 7, 21, "Print"],
Cell[190302, 5117, 581, 15, 21, "Print"],
Cell[190886, 5134, 704, 16, 21, "Print"],
Cell[191593, 5152, 314, 7, 23, "Print"],
Cell[191910, 5161, 314, 6, 22, "Print"],
Cell[192227, 5169, 261, 6, 21, "Print"],
Cell[192491, 5177, 357, 7, 21, "Print"],
Cell[192851, 5186, 558, 13, 21, "Print"],
Cell[193412, 5201, 714, 17, 21, "Print"],
Cell[194129, 5220, 309, 6, 23, "Print"],
Cell[194441, 5228, 314, 6, 22, "Print"],
Cell[194758, 5236, 261, 6, 21, "Print"],
Cell[195022, 5244, 357, 7, 21, "Print"],
Cell[195382, 5253, 594, 14, 21, "Print"],
Cell[195979, 5269, 722, 18, 21, "Print"],
Cell[196704, 5289, 314, 7, 23, "Print"],
Cell[197021, 5298, 314, 6, 22, "Print"],
Cell[197338, 5306, 263, 6, 21, "Print"],
Cell[197604, 5314, 357, 7, 21, "Print"],
Cell[197964, 5323, 584, 15, 21, "Print"],
Cell[198551, 5340, 692, 16, 21, "Print"],
Cell[199246, 5358, 314, 7, 23, "Print"],
Cell[199563, 5367, 314, 6, 22, "Print"],
Cell[199880, 5375, 263, 6, 21, "Print"],
Cell[200146, 5383, 357, 7, 21, "Print"],
Cell[200506, 5392, 593, 14, 21, "Print"],
Cell[201102, 5408, 726, 18, 21, "Print"],
Cell[201831, 5428, 313, 6, 23, "Print"],
Cell[202147, 5436, 314, 6, 22, "Print"],
Cell[202464, 5444, 263, 6, 21, "Print"],
Cell[202730, 5452, 357, 7, 21, "Print"],
Cell[203090, 5461, 598, 14, 21, "Print"],
Cell[203691, 5477, 722, 18, 21, "Print"],
Cell[204416, 5497, 314, 7, 23, "Print"],
Cell[204733, 5506, 314, 6, 22, "Print"],
Cell[205050, 5514, 261, 6, 21, "Print"],
Cell[205314, 5522, 357, 7, 21, "Print"],
Cell[205674, 5531, 572, 14, 21, "Print"],
Cell[206249, 5547, 694, 16, 21, "Print"],
Cell[206946, 5565, 313, 6, 23, "Print"],
Cell[207262, 5573, 314, 6, 22, "Print"],
Cell[207579, 5581, 261, 6, 21, "Print"],
Cell[207843, 5589, 357, 7, 21, "Print"],
Cell[208203, 5598, 575, 14, 21, "Print"],
Cell[208781, 5614, 700, 16, 21, "Print"],
Cell[209484, 5632, 313, 6, 23, "Print"],
Cell[209800, 5640, 314, 6, 22, "Print"],
Cell[210117, 5648, 263, 6, 21, "Print"],
Cell[210383, 5656, 357, 7, 21, "Print"],
Cell[210743, 5665, 579, 14, 21, "Print"],
Cell[211325, 5681, 704, 16, 21, "Print"],
Cell[212032, 5699, 309, 6, 23, "Print"],
Cell[212344, 5707, 314, 6, 22, "Print"],
Cell[212661, 5715, 261, 6, 21, "Print"],
Cell[212925, 5723, 357, 7, 21, "Print"],
Cell[213285, 5732, 605, 15, 21, "Print"],
Cell[213893, 5749, 728, 18, 21, "Print"],
Cell[214624, 5769, 313, 6, 23, "Print"],
Cell[214940, 5777, 314, 6, 22, "Print"],
Cell[215257, 5785, 261, 6, 21, "Print"],
Cell[215521, 5793, 357, 7, 21, "Print"],
Cell[215881, 5802, 579, 14, 21, "Print"],
Cell[216463, 5818, 704, 16, 21, "Print"],
Cell[217170, 5836, 313, 6, 23, "Print"],
Cell[217486, 5844, 314, 6, 22, "Print"],
Cell[217803, 5852, 261, 6, 21, "Print"],
Cell[218067, 5860, 357, 7, 21, "Print"],
Cell[218427, 5869, 601, 15, 21, "Print"],
Cell[219031, 5886, 726, 18, 21, "Print"],
Cell[219760, 5906, 314, 7, 23, "Print"],
Cell[220077, 5915, 314, 6, 22, "Print"],
Cell[220394, 5923, 261, 6, 21, "Print"],
Cell[220658, 5931, 357, 7, 21, "Print"],
Cell[221018, 5940, 563, 14, 21, "Print"],
Cell[221584, 5956, 726, 18, 21, "Print"],
Cell[222313, 5976, 314, 7, 23, "Print"],
Cell[222630, 5985, 314, 6, 22, "Print"],
Cell[222947, 5993, 255, 5, 21, "Print"],
Cell[223205, 6000, 357, 7, 21, "Print"],
Cell[223565, 6009, 578, 14, 21, "Print"],
Cell[224146, 6025, 706, 16, 21, "Print"],
Cell[224855, 6043, 313, 6, 23, "Print"],
Cell[225171, 6051, 314, 6, 22, "Print"],
Cell[225488, 6059, 263, 6, 21, "Print"],
Cell[225754, 6067, 357, 7, 21, "Print"],
Cell[226114, 6076, 620, 16, 21, "Print"],
Cell[226737, 6094, 694, 16, 21, "Print"],
Cell[227434, 6112, 313, 6, 23, "Print"],
Cell[227750, 6120, 314, 6, 22, "Print"],
Cell[228067, 6128, 261, 6, 21, "Print"],
Cell[228331, 6136, 357, 7, 21, "Print"],
Cell[228691, 6145, 572, 13, 21, "Print"],
Cell[229266, 6160, 692, 16, 21, "Print"],
Cell[229961, 6178, 313, 6, 23, "Print"],
Cell[230277, 6186, 314, 6, 22, "Print"],
Cell[230594, 6194, 263, 6, 21, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230906, 6206, 450, 12, 46, "Input"],
Cell[231359, 6220, 1959, 28, 80, "Output"],
Cell[233321, 6250, 7090, 212, 226, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/N1/N1_physical_point_input.m <==
point23 = {p1s -> 137/50, s12 -> -22/5, s23 -> 241/25, s34 -> -377/100, 
     s45 -> 13/50, s15 -> 249/50}
 
pointcalc = 
    {S12 -> (13000000000000000000000000000000000000000000000000000000000000/
         6760000000000000000000000000000000000000000000000000000000001 - 
        (5000000000000000000000000000000*I)/
         6760000000000000000000000000000000000000000000000000000000001)*
       ((4625280000000000000000000000000000000000000000000000000000000001/
          100000000000000000000000000000000000000000000000000000000000000 - 
         (137*I)/250000000000000000000000000000000) - 
        (179/250000000000000000000000000000000 + 
          I/100000000000000000000000000000000000000000000000000000000000000)*
         Sqrt[
          4124000000000000000000000000000000000000000000000000000000000003 - 
           252800000000000000000000000000000*I]), 
     S23 -> (13000000000000000000000000000000000000000000000000000000000000/
         6760000000000000000000000000000000000000000000000000000000001 - 
        (5000000000000000000000000000000*I)/
         6760000000000000000000000000000000000000000000000000000000001)*
       ((-1417640000000000000000000000000000000000000000000000000000000001/
          50000000000000000000000000000000000000000000000000000000000000 + 
         (757*I)/500000000000000000000000000000000) + 
        (233*Sqrt[
           4124000000000000000000000000000000000000000000000000000000000003 - 
            252800000000000000000000000000000*I])/
         500000000000000000000000000000000), 
     S34 -> (13000000000000000000000000000000000000000000000000000000000000/
         6760000000000000000000000000000000000000000000000000000000001 - 
        (5000000000000000000000000000000*I)/
         6760000000000000000000000000000000000000000000000000000000001)*
       ((644360000000000000000000000000000000000000000000000000000000001/
          50000000000000000000000000000000000000000000000000000000000000 - 
         (173*I)/100000000000000000000000000000000) - 
        Sqrt[
          4124000000000000000000000000000000000000000000000000000000000003 - 
           252800000000000000000000000000000*I]/
         4000000000000000000000000000000), 
     S45 -> 241/25 + I/10000000000000000000000000000000, 
     S51 -> (13000000000000000000000000000000000000000000000000000000000000/
         6760000000000000000000000000000000000000000000000000000000001 - 
        (5000000000000000000000000000000*I)/
         6760000000000000000000000000000000000000000000000000000000001)*
       ((-67483/2500 - (377*I)/1000000000000000000000000000000000) + 
        (377*Sqrt[
           4124000000000000000000000000000000000000000000000000000000000003 - 
            252800000000000000000000000000000*I])/
         1000000000000000000000000000000000), 
     x -> (482000000000000000000000000000000000000000000000000000000000000/
         9292960000000000000000000000000000000000000000000000000000000001 - 
        (5000000000000000000000000000000*I)/
         9292960000000000000000000000000000000000000000000000000000000001)*
       ((179/25 + I/10000000000000000000000000000000) + 
        Sqrt[
          4124000000000000000000000000000000000000000000000000000000000003 - 
           252800000000000000000000000000000*I]/
         10000000000000000000000000000000)}
 
PHregion = {gb[1] -> 4.`60. - 
       (8.0636633631998308535715147205545083474914586491781969368343859887071\
50251823`59.63553154151465 - 25.132741228718345907701147066236023073577355195\
00084656779955673846253125028967`60.12923901237661*I)*ep - 
       (77.408738121731373792250186881200776818155813203056572718964589481084\
51564249868`60.07309081539051 + 50.665491165699506618554376472666767320880698\
32599751686647112398591213867940451`59.8890130847083*I)*ep^2 + 
       (115.68509220143758088032762063751839934328765469044860415885742373867\
67239610833`59.92615922402948 - 155.63982809057682590315776140227529541389894\
065753599039754418749411108590308977`60.05500256941655*I)*ep^3 + 
       (260.28157018725646504292609259443695443214500575238522486610622945209\
048473879746`60.13922100479765 + 60.13973212333254516726388607001784361440360\
623957093238377849903075521988221343`59.502939076099835*I)*ep^4, 
     gb[2] -> 4.`60. + 0.9322705300476122377453389495910335663803407209966927\
0367966579717753061260199`60.*ep - 6.4710952247434987618600440140449918854587\
4589390960437906230151304876851379973`60.*ep^2 - 52.8128445190020193337169532\
9474820549937637037933746018712981656925783028786983`60.*ep^3 - 
       73.8241569672044863887721260963765444506108183153418213205855668614905\
8822505394`60.*ep^4, gb[3] -> 4.`60. - (12.8434391282924924500157333784267544\
8440080617270956099181329603307457348578071`59.80857383141278 - 
         25.13274122871834590770114706623602307357735519500084656779955673846\
253125028967`60.10013235938706*I)*ep - (64.9173303958384474042607311144033316\
4653396437085073382897511561305160548214797`59.94764906325764 + 
         80.69770802454278454500171276103056225396227752046467505021855185759\
951349585582`60.04214961135689*I)*ep^2 + (201.2896787404125852274740775220563\
6745066358172511992216144966199484566496500346`60.12074888671234 - 
         77.15399860125681946157941278959908508615083544349707256238973655042\
761264791259`59.70428581881593*I)*ep^3 + (69.41166507107022924889373985217128\
142301998839568798212546688769675748869911406`59.66082239103019 + 
         202.8010795795241694117960659807891721492541020294961627200269987671\
8530679750225`60.12646019106193*I)*ep^4, 
     gb[4] -> 4.`60. + (10.77658918373287458052210677076186593857147918509666\
86522154422542262954404848`59.74610662751315 + 25.132741228718345907701147066\
23602307357735519500084656779955673846253125028967`60.11386515984351*I)*ep - 
       (71.019712171739226691135900942205531808640619468201772604947182790745\
75244971545`60.010111868767666 - 67.71130682074085066198802848235306350201056\
858464334027931601531575550184536551`59.98939415661838*I)*ep^2 - 
       (268.69903153379442815849442951441284411361153368602659594895889824941\
936194479937`60.11370006399846 + 115.4963941143970678107105135742911294651544\
4992199905477439999894551263116988633`59.747002388315344*I)*ep^3 - 
       (111.88263654584587036835106629208245082315040731430633578408581458474\
417927985124`59.293453162084944 + 797.240724584527128548949058957425197035668\
99532035919341109080082996777392762695`60.146279945182826*I)*ep^4, 
     gb[5] -> 4.`60. - 11.852836327393723831027330929576945826972845072233237\
65941279861719830606540219`60.*ep + 10.98147985810513665205630608329082958273\
744897638281625586323942069217659563987`60.*ep^2 - 49.13647864156283983207582\
455800953159530835785412643855885753195940581709520645`60.*ep^3 + 
       74.2467391235051731711578701572707995950728386553532621840542247332511\
0740488745`60.*ep^4, gb[6] -> 4.`60. - (18.1273688689796339701191412180675236\
4772845644383369915076885182610670829191595`59.91765621372238 - 
         25.13274122871834590770114706623602307357735519500084656779955673846\
253125028967`60.05956130122734*I)*ep - (44.4613837121012779354523876343436792\
0735043448983866765359736229448924189836966`59.71118490054229 + 
         113.8976177353974745543958378482840803884284328961113389766635586444\
3721028543147`60.119716566542685*I)*ep^2 + (274.30172786894045101116216502790\
38092907412832664005024652310513257564292341288`60.143028401368554 + 
         51.37450504644955099171002730233763545419905281671340665893981639113\
731516040163`59.41554750888085*I)*ep^3 - (247.6869085186400594171586238826172\
8569968930413083385936604353704576387382926618`60.02015999741438 - 
         224.6560139136035414994896792061114176336923997101254976833657470365\
0340605619173`59.97777499373962*I)*ep^4, 
     gb[7] -> 4.`60. - 10.616600011679355161606212516468014360780623051403241\
94619248048296880183286046`60.*ep + 7.509288208605854773338385407866689369679\
40302294635263941566267173712436732877`60.*ep^2 - 46.288948952866636346139125\
08134540907777571550989859196616231770712211666138477`60.*ep^3 + 
       59.5283296704396996844268303252936517423187488421625672448726475429342\
2169206964`60.*ep^4, gb[8] -> 4.`60. - (15.7257022108119441450510544826262409\
8196860365674451783636277143212492107509279`59.875142369126486 - 
         25.13274122871834590770114706623602307357735519500084656779955673846\
253125028967`60.078772181406116*I)*ep - (54.624357723215816224926699993691502\
76066491372669153865506617258382002487181803`59.83520173122935 + 
         98.80750107605514744950537258832422810520764064125368234539297694614\
837835010383`60.09260530344844*I)*ep^2 + (244.4832125773874174253848125376532\
1712240824882117381895710171584286762239311993`60.149949782944496 - 
         12.48134393743330338054319499298625353325917186364696969503963492323\
652187030101`58.8579620900873*I)*ep^3 - (91.638033917501234710976574310423792\
70020069107112781423273193921078508330301499`59.709377626125494 - 
         235.8787324771368726773546920407671477910816555845055896153975787509\
1956624993742`60.11999064861988*I)*ep^4, 
     gb[9] -> 4.`60. - (8.063663363199830853571514720554508347491458649178196\
936834385988707150251823`59.63553154151466 - 25.13274122871834590770114706623\
602307357735519500084656779955673846253125028967`60.12923901237662*I)*ep - 
       (65.558566041303334655108069709831985089252300300609614710005830509731\
22229860612`60.048826779910016 + 50.66549116569950661855437647266676732088069\
832599751686647112398591213867940451`59.9369095913878*I)*ep^2 + 
       (191.48826868160091162819642187751546789462423058927472598059787954520\
79668165819`60.114621760124855 - 81.18300098728161747096298529256200183217157\
527556423730326164542035551566263087`59.741944688861444*I)*ep^3 + 
       (93.412437417050681789944372418861358363056425018726433460063636107840\
90199315789`59.38492360450551 + 536.42513682103598728627275211853501235877811\
644667249551024893673985816910307371`60.14402802084929*I)*ep^4, 
     gb[10] -> (47.8377568159162144222906276269886375690386356269727697605033\
1646084430002036744`60.15051499783199 + 0``58.47074419109307*I)*ep^2 + 
       (39.312004197193359097423196777534374155952812504707380168274497666721\
65945429974`59.263406395456585 + 300.5734907541948764117769817726979872699975\
0017335186387127745540174280765956705`60.14683188504964*I)*ep^3 - 
       (661.74585880532950983535545257657806427493911781947715695627442768900\
664312966663`60.12219127037942 - 247.0046071675875488535502532550576066033601\
2667644207029718852205032567138606754`59.69420509206732*I)*ep^4, 
     gb[11] -> 4.`60. - (18.1273688689796339701191412180675236477284564438336\
9915076885182610670829191595`59.91765621372238 - 25.1327412287183459077011470\
6623602307357735519500084656779955673846253125028967`60.05956130122734*I)*
        ep - (62.641441324220737251297073784211757994186330577637764400565776\
64725077383056166`59.83347685338173 + 113.89761773539747455439583784828408038\
842843289611133897666355864443721028543147`60.093129752023785*I)*ep^2 + 
       (203.54084835155111800612116335742789601861166063614632846664420720943\
960138449996`60.13073661434313 - 62.85416582569783340724885232187224930749013\
938501064174637602304254455210244984`59.620419101021554*I)*ep^3 - 
       (3.9025453208046868016478974612855244925774702784972378701617778019292\
0023692815`58.39947516843719 + 219.947704593162063692976735864267656586678524\
11912732376990124628838815855041075`60.15044664712585*I)*ep^4, 
     gb[12] -> (47.8377568159162144222906276269886375690386356269727697605033\
1646084430002036744`60.150514997832 + 0``58.470744191093075*I)*ep^2 + 
       (69.401072737974066007052291125974160486094499985734836942622332008124\
43616972624`59.502651837293776 + 300.5734907541948764117769817726979872699975\
0017335186387127745540174280765956705`60.13923632895927*I)*ep^3 - 
       (572.72057469171094939782959669998149931572657395195081327721833479216\
810083546597`60.05122709558734 - 436.0598005297404066304074420664516322597472\
5050930383918035662182823570636819775`59.93283036217781*I)*ep^4, 
     gb[13] -> 4.`60. + (10.7765891837328745805221067707618659385714791850966\
686522154422542262954404848`59.74610662751316 + 25.13274122871834590770114706\
623602307357735519500084656779955673846253125028967`60.11386515984352*I)*ep - 
       (57.860239636953415199356579609037330294889020258547385103062716955785\
69268648985`59.96318667055568 - 67.711306820740850661988028482353063502010568\
58464334027931601531575550184536551`60.03146763825739*I)*ep^2 - 
       (223.62901896301702131079415812252999176223855007198549172295986757908\
694927173542`60.14588952728464 + 32.81298963359754734277367339535407559255368\
041297210092334789733536224472331111`59.31240717000478*I)*ep^3 - 
       (280.65634122870164463398024031375758203847892583277531938665612442229\
871376481416`59.83102818693239 + 514.0574838054192635033532257314492897361152\
3499897092753379723277272117776898638`60.09386501381649*I)*ep^4, 
     gb[14] -> 4.`60. - 11.85283632739372383102733092957694582697284507223323\
765941279861719830606540219`60.*ep + (25.906049572512865144404190994676908425\
26835109548267458171281091400777957169742`60.14984241200647 + 
         1.442893474698809265911724876058315526177976055506473418695573476593\
7544432391`58.8956754891479*I)*ep^2 - (81.84102426466020688805942748472742742\
625083053279876320983335061529627739888396`60.149032667908244 - 
         6.773418704679872606301356566052208356363211158118178530417370303044\
4563487104`59.06686953456765*I)*ep^3 + (106.121020711266220237764818946931020\
77694121575974552096977345453696461864481474`60.149594415400166 + 
         6.916972608847106974908147329999848932891200791415449849191849015407\
53159183742`58.96370905274429*I)*ep^4, 
     gb[15] -> 4.`60. - 11.85283632739372383102733092957694582697284507223323\
765941279861719830606540219`60.*ep + 12.1707772363664571724520664054154935635\
8018317973944000360723192598409252732367`60.*ep^2 - 53.7368050580571890126820\
8395654169501942595430539163089512848828367463026368469`60.*ep^3 + 
       81.8191504501030167387393297833121521111090192600588517252439113174826\
0007503218`60.*ep^4, gb[16] -> 4.`60. - 11.8528363273937238310273309295769458\
2697284507223323765941279861719830606540219`60.*ep + 19.543335357512906274486\
76503975459906922145989518013580285902258093426285491757`60.*ep^2 - 
       75.9359127112311859902288868931316696414552931369059090397456131231816\
8020473192`60.*ep^3 + 110.466432680593890539969920063304894324617764427393973\
66909443508048337256878629`60.*ep^4, gb[17] -> 
      4.`60. - (18.1273688689796339701191412180675236477284564438336991507688\
5182610670829191595`59.91765621372238 - 25.1327412287183459077011470662360230\
7357735519500084656779955673846253125028967`60.05956130122734*I)*ep - 
       (42.233960041329601252125278198693512472114357524060950731923693277534\
27599341146`59.69168696518445 + 113.89761773539747455439583784828408038842843\
289611133897666355864443721028543147`60.12253980103413*I)*ep^2 + 
       (262.38540685845069148122830873263856009708344346922427464315390100263\
352314125966`60.13743861730475 + 65.36982072750617044979928844545122473928210\
005869425291577242005690096620939012`59.53387623411545*I)*ep^3 - 
       (262.18789276247092917929061198638104630278680145770439559581443401079\
239900962473`60.089183537942674 - 149.783560824858881438861417564707898612778\
15164287795216131374964470095072269792`59.84603505576666*I)*ep^4, 
     gb[18] -> 4.`60. - (18.1273688689796339701191412180675236477284564438336\
9915076885182610670829191595`59.91765621372238 - 25.1327412287183459077011470\
6623602307357735519500084656779955673846253125028967`60.05956130122734*I)*
        ep - (39.986197790948531307333387017394599559600121146785636436321560\
09672727519348059`59.67067203350432 + 113.89761773539747455439583784828408038\
842843289611133897666355864443721028543147`60.12527656415649*I)*ep^2 + 
       (251.26969729517013784018785147923325670049981492720378200399177127791\
567987824316`60.129801523552494 + 79.4929274731334319813665909616746123576674\
2106231418751319756404768065830584514`59.629989897960044*I)*ep^3 - 
       (281.17138994113616011707417366358243596233923011395106157049359796163\
232196581698`60.13363519086896 - 79.94149781797888896365639177000981430904120\
974302573045330023466540262801765244`59.587436344207134*I)*ep^4, 
     gb[19] -> 4.`60. - (8.06366336319983085357151472055450834749145864917819\
6936834385988707150251823`59.63553154151465 - 25.1327412287183459077011470662\
3602307357735519500084656779955673846253125028967`60.12923901237661*I)*ep - 
       (87.098834102850554331618565993559314393397104195405948880717217129455\
47397409127`60.08722589248973 + 50.665491165699506618554376472666767320880698\
32599751686647112398591213867940451`59.85192580805221*I)*ep^2 + 
       (151.22474469894169683761108934674282300657788962031490838630194332981\
727204151725`59.90836020691148 - 216.5244967843048206823145698485412904648656\
3002947345643808151984700862313018152`60.06424438486493*I)*ep^3 + 
       (398.42178327739993709404257188670354364748969523589559533359033777182\
108139073857`60.06158712227963 + 283.4419545179187017052673494221211796983166\
9377125486853656917460773619401719778`59.913708181381025*I)*ep^4, 
     gb[20] -> 4.`60. - (8.06366336319983085357151472055450834749145864917819\
6936834385988707150251823`59.63553154151465 - 25.1327412287183459077011470662\
3602307357735519500084656779955673846253125028967`60.12923901237661*I)*ep - 
       (82.949687053837329045517395342885411084651739338041963821995953558957\
37475476772`60.08166802236523 + 50.665491165699506618554376472666767320880698\
32599751686647112398591213867940451`59.867565527656616*I)*ep^2 + 
       (134.58247984231460041850090472858488713107288348194934241654326891697\
348804611208`59.91176231026239 - 190.4546370086173840152255878372431026798681\
9738641155760590748962273907554823387`60.062565334744775*I)*ep^3 + 
       (344.22213150520073742123045638360631669043102810697462065037814560016\
364144518947`60.09860670826483 + 178.8755204925681421929827504858265527210014\
9470399738429532108981659766531600558`59.814318829217*I)*ep^4, 
     gb[21] -> (1.89458648209694648872790810451121873974069321152752036128920\
63142455779067896`59.323938962544446 + 12.56637061435917295385057353311801153\
678867759750042328389977836923126562514484`60.14563439228398*I)*ep - 
       (56.188663896004182885395495270884033498700712459829542294309569804276\
75023475346`60.098901323033836 + 29.10527474768533508549980455132334673124554\
722671317259105320741752827732353417`59.8132243211454*I)*ep^2 + 
       (134.52985563014648256766576977165530673812546699185901199298323267622\
359125172558`60.05039723227258 - 102.9617516877070209054848395168414687200136\
7035311038403561197397969882844827105`59.934254478746944*I)*ep^3 + 
       (112.62434171345580767055849665433582678822539616411911491060800325543\
642769885249`59.84541802379142 + 197.5144065384435723312248549856469473561872\
7155758328889435708572102677031560774`60.08938453643787*I)*ep^4, 
     gb[22] -> (1.89458648209694648872790810451121873974069321152752036128920\
63142455779067896`59.32393896254445 + 12.566370614359172953850573533118011536\
78867759750042328389977836923126562514484`60.14563439228399*I)*ep - 
       (53.014795771173738692461035888010024758111214301015205272077483559848\
52442510795`60.10106855378807 + 26.808939150263485915973696081151999343080618\
62947461525277263254480455307457104`59.80495109003966*I)*ep^2 + 
       (117.48269372447091009331480389514861202340321089814562124658289793640\
635553591243`60.0282382619601 - 102.15706938468923508287004330941380294579015\
933433808513267094498674928348425789`59.967532791868365*I)*ep^3 + 
       (125.19011519819233270528562722932867421947103507423121221018395799833\
93044444751`59.97264717415694 + 140.99784354550710284235629947680226447319906\
482763007069588630920700663526382698`60.024289605596934*I)*ep^4, 
     gb[23] -> (1.89458648209694648872790810451121873974069321152752036128920\
63142455779067896`59.323938962544446 + 12.56637061435917295385057353311801153\
678867759750042328389977836923126562514484`60.14563439228398*I)*ep - 
       (47.627508179751196818546763375265124819268526771330865373949988436804\
01373244138`60.086499336496836 + 27.88800299512656740485589211150383252817370\
63460006110675003312296527193793553`59.85405889262175*I)*ep^2 + 
       (102.57909533607477925714149520414670016114398423869791149842624870472\
390641328928`60.03542034760846 - 85.76152518604122205440040583559256228120340\
169577881838597155325321806617928041`59.95765397891084*I)*ep^3 + 
       (100.47094071077085750366418192381925321133515633977249420338835360671\
818150728096`60.01779432310137 + 92.22792524247531975746895733773158901384542\
852357744128586209754785612843362745`59.98061629338558*I)*ep^4, 
     gb[24] -> -4.`60. + (14.990102598186678900573236073822234737350650758033\
46840509082522165250717865907`60.03493755929359 - 12.566370614359172953850573\
53311801153678867759750042328389977836923126562514484`59.95834281797415*I)*
        ep + (15.373624643961717313981018931830877464284054038844076423901019\
5208720493178592`59.58873564805239 + 53.8977264402125601339311650471812348864\
9800641209449203986192063594327438050337`60.133529820537014*I)*ep^2 - 
       (88.788616177658222925907499546388357527718502409458116978398635966425\
88868256047`60.12978405687428 + 28.102021817538118839985979998071582869678953\
03404433074053733311061730767345315`59.63016433618312*I)*ep^3 + 
       (67.912126701630248056374261928706324380423949143178372717970473800531\
79020034249`60.14902621492933 - 5.6328822924592739602665562500119837493321620\
1631050692528819181854467024440612`59.067809560198754*I)*ep^4, 
     gb[25] -> -4.`60. + (8.5975491694660108661869011342382450406740578614185\
0322354459301446458883965698`59.9023034227295 - 12.56637061435917295385057353\
311801153678867759750042328389977836923126562514484`60.067138618516154*I)*
        ep + (26.684633331381554986523729298126908114294581491813755580527285\
68432105235475879`59.79273627376989 + 54.652473270276888107671810453970692806\
04928785081711215005120444949488089375261`60.10408485465904*I)*ep^2 - 
       (102.29981819207088306490843637361345509636360692655120815749451123649\
277120104615`60.14175120909371 + 20.76061838484563784798104987753764906993031\
456351591640035317401696573869754549`59.44911663266614*I)*ep^3 + 
       (137.02016646387490200012644482062069378595404269974351288180020815592\
479664012447`60.074906451328495 - 88.4286241583931110732056550806130123860948\
5593865482386167522575587356866836472`59.884714828501465*I)*ep^4, 
     gb[26] -> -4.`60. + (14.371984440329494565862676867267769004254539747618\
47054848066615453775506238821`60.02720226841648 - 12.566370614359172953850573\
53311801153678867759750042328389977836923126562514484`59.96889539408984*I)*
        ep + (16.864400784325599186983144513493823748109205711744856064535058\
88250776719853302`59.61235965872326 + 55.731537115139969596554006484322525991\
14237556734310796477890313434304719853686`60.1314897653822*I)*ep^2 - 
       (100.80203650794910418789212137787381780227596259965822179107488155556\
526339684013`60.12741590019217 + 33.77081775484827373248926946373421275640470\
113914616443774234951021290392478895`59.65248817105647*I)*ep^3 + 
       (95.513380049275368400573480308122436403717754921163021011752639232439\
34663098256`60.105774326480606 - 45.68699567628871011548782828008167081761068\
857262431381732214315005574400625854`59.78550271252605*I)*ep^4, 
     gb[27] -> 1.`60. + (2.82018578983183862604532398813259724124744548317236\
068904802200072275175316558`59.762757614910164 + 6.28318530717958647692528676\
655900576839433879875021164194988918461563281257242`60.11065976330321*I)*ep - 
       (14.916873048960681537297436985535101476026920996108334992060406373098\
30448091954`59.959406860318644 - 17.71974991818806568623370432031069667584878\
619145571150550339855772645595462247`60.03418665498969*I)*ep^2 - 
       (62.449714732946928394013522929846917031257763953133690565236567375775\
39683628404`60.14383013317469 + 11.042073089493394065521197867820983287966828\
11078431333438024760161573767711797`59.391350291782565*I)*ep^3 - 
       (89.723302463423289303533796632332177568604746598733741811537232378180\
37115692413`59.84157892768542 + 159.20056767593971298817782366204728704953193\
747837571472106952203941278931229159`60.09061828932474*I)*ep^4, 
     gb[28] -> (-47.837756815916214422290627626988637569038635626972769760503\
31646084430002036744`60.15051499783199 + 0``58.47074419109307*I)*ep^2 - 
       (71.662175504866482713510923015655494765886496240662841032763594148684\
71778236281`59.51584902939475 + 300.57349075419487641177698177269798726999750\
017335186387127745540174280765956705`60.13850971624336*I)*ep^3 + 
       (514.50595575215790559257218761125512869525463740647688959077255278292\
242322414086`60.027034800349014 - 450.266728212701948810021877014490974473409\
57971805712750753791567173292883713963`59.96911425057755*I)*ep^4, 
     gb[29] -> 1.`60. + (1.37905424857211277852766343603285399246354674115488\
226677328430119757795850954`59.4817000125604 + 6.2831853071795864769252867665\
5900576839433879875021164194988918461563281257242`60.14029853033939*I)*ep - 
       (22.740383657838721383500205127984850009164749566907620740851653035652\
45916758129`60.12107684822903 - 8.6648533924318842339818744066638637502261046\
3106120785791618601345202352749846`59.70204027967837*I)*ep^2 - 
       (62.808688630732862782828112234818871595386873942389755552792587774946\
50454617766`60.009020990288825 + 60.19863999775951448957898272738490330654007\
831171842518078473819219049638382446`59.990587944159245*I)*ep^3 - 
       (12.056351249626988110590668301283728030306141181873047621420891959727\
12957080238`58.78322150658503 + 280.61372933218521777729523736819033909268134\
828450420672672711457443689679106571`60.15011452990514*I)*ep^4, 
     gb[30] -> (-47.837756815916214422290627626988637569038635626972769760503\
31646084430002036744`60.15051499783199 + 0``58.47074419109307*I)*ep^2 - 
       (62.650851140840037967945771135276811857441998648252623688640282227292\
378499255`59.46025625057091 + 300.5734907541948764117769817726979872699975001\
7335186387127745540174280765956705`60.14127995020594*I)*ep^3 + 
       (542.65926649165561290412410987827918636916774511833998310452866473550\
664710195439`60.05870782566724 - 393.6469073704215598302730517426030320749922\
0364352207141697361323838363737547951`59.91928744603175*I)*ep^4, 
     gb[31] -> (-22.629425511126598411549437700338811765544324257329906311628\
24087142460150588699`59.976023812081664 - 25.13274122871834590770114706623602\
307357735519500084656779955673846253125028967`60.02159014302356*I)*ep + 
       (63.579707612860648586978503256415605497424749968861844404879419003240\
2322557678`59.96780338316301 - 73.0379512229888328064368290603761332242291289\
7218158792110930195912292713635517`60.0280334391565*I)*ep^2 + 
       (183.49211520266999639395172534070670427254409180180196208056239296283\
296280052872`60.14954425661297 + 12.28223877235854431345346496818246833070492\
620429450448499145373359272599647273`58.97520438560411*I)*ep^3 + 
       (404.93187598309212017502072719177778818363447229670706544635579289687\
333879605072`59.95063777544965 + 497.6654900622865814470485040595093901911284\
974304495935776674210878299196634537`60.040193336173495*I)*ep^4, 
     gb[32] -> (-22.629425511126598411549437700338811765544324257329906311628\
24087142460150588699`59.97602381208167 - 25.132741228718345907701147066236023\
07357735519500084656779955673846253125028967`60.021590143023566*I)*ep + 
       (30.911669405153811745812996788411869140497771521801227493533752528070\
45597332944`59.585235746194684 - 109.3197980741378492776011508651641571814626\
3225753190489088162006209488504712973`60.133812106968264*I)*ep^2 + 
       (186.57978871779137927574944748985095310236809721373714110190556663094\
55645514069`60.012720431613054 - 175.6434468156408894950284044015077500627592\
7091519581955975875259503080792514578`59.986487785749134*I)*ep^3 + 
       (774.28984750742239195631957477418221228506698115016216748098910718602\
825490088551`60.14373878820372 + 137.8531641132611645636115715387484330121323\
9335329465557561648144676902026051247`59.394251962196016*I)*ep^4, 
     gb[33] -> 4.`60. + (12.0128254994472432499432251838707974047637012059266\
6436543576038845579967302653`59.785239755260555 + 25.132741228718345907701147\
06623602307357735519500084656779955673846253125028967`60.10583444646994*I)*
        ep - (69.646218846654585506565358718310606711296576644016515854610481\
7819454582158058`59.97511696742017 - 77.6431488878874103179297672003700451833\
5870133196659885355480186419347520572529`60.02232256452017*I)*ep^2 - 
       (341.07347542147997235983531860669872686244192192501631949526478508486\
743244574477`60.12790124789029 + 112.9957404976737164154884515998648548703233\
2961753041374158733526205190110638423`59.64811537392296*I)*ep^3 - 
       (378.50698396811568739366376284195701176024979141947254064119542409517\
24249807948`59.658110529514914 + 1113.625163042361429517308341217195083673716\
07295658073643517012940230593614892652`60.1267756678087*I)*ep^4, 
     gb[34] -> (-109.85974951894767622520605297578999715467929464433169195871\
313923234110365480666`60.07808668485052 - 69.12504755668579419224956127229991\
876242156630343938220232502088656529173440334`59.87688352345772*I)*ep^3 - 
       (147.69525199187314241343450408746051006666005502031093825660021411919\
830316105644`59.566667002619205 + 546.927749347573139802369794182856967308415\
93573237350635630586426173719517136803`60.135230427124235*I)*ep^4, 
     gb[35] -> 4.`60. + (23.5616960411742106492947766499298453319246649783265\
9901530790666860213211848898`59.985531277357154 + 25.132741228718345907701147\
06623602307357735519500084656779955673846253125028967`60.01356458799049*I)*
        ep - (7.2316886828705917063807272527061569941188535935901953515194270\
3396654304066674`58.83256225327853 - 150.206842590185443260258410809946093097\
82570790266723279309943807013739102727439`60.15001224852708*I)*ep^2 - 
       (412.67048285695660123022673780521537946748524417720918675667386026667\
836963680633`60.06671834043716 - 283.1937272445587366990097632970165039179957\
1017175059721132782684839940883968867`59.903198563774325*I)*ep^3 - 
       (1652.9316084174241207650872501153722333427100224749631659259424689252\
9799315466036`60.122211372806994 + 616.74305021683024134819722325677662718285\
613085894064301091092437813642330651307`59.69406075253395*I)*ep^4, 
     gb[36] -> (29.9219510195637547912473914563573781881605784945387875475172\
0207544136630197385`60.06953068869196 + 20.1169594518190513493261729950775234\
8474420074235104167163108838110272771677657`59.89710312154808*I)*ep^3 + 
       (73.230355932025261589659698110846746359132842705657156698412627208392\
39420611071`59.733512065282255 + 176.7186581664111444256722204198066039730758\
7638205013698077687422832299470278865`60.1161033255326*I)*ep^4, 
     gb[37] -> 2.`60. + (2.75810849714422555705532687206570798492709348230976\
453354656860239515591701908`59.4817000125604 + 12.566370614359172953850573533\
11801153678867759750042328389977836923126562514484`60.14029853033939*I)*ep - 
       (50.946791747684510171226516204728717407587260255753576771808704480307\
46526429628`60.12674048333912 - 17.329706784863768467963748813327727500452209\
26212241571583237202690404705499692`59.658414857392735*I)*ep^2 - 
       (132.91991185120349960597932127349680697027257062944049765619677803899\
628778932486`59.96449271857196 + 154.7413243953904794840817549726815389068390\
1775695990415867922535657436046644229`60.03050898354126*I)*ep^3 + 
       (122.46229012048589812334644383165294338371066300747138999306669422859\
070875122664`59.44658920599961 - 607.1106367037815268472306333293362761692694\
1377759720002376340964629708976861184`60.14185467111747*I)*ep^4, 
     gb[38] -> (43.0491518658905415797812666652589203826637780800924876506208\
1699727441394396064`60.15051499783199 + 0``58.51655039822332*I)*ep^3 + 
       (89.694545813221006329727573500438958191449456850411853404150752492856\
03040903111`59.64848248457522 + 270.48579849030613084257114048214557557612705\
434686624651546167847821867643216406`60.127860917471594*I)*ep^4, 
     gb[39] -> 2.`60. + (5.64037157966367725209064797626519448249489096634472\
137809604400144550350633115`59.762757614910164 + 12.5663706143591729538505735\
3311801153678867759750042328389977836923126562514484`60.11065976330321*I)*
        ep - (34.175889404737895506425034329179763885054484925517348126425144\
56479565549100734`59.99197303379812 - 35.439499836376131372467408640621393351\
69757238291142301100679711545291190924493`60.007740792174*I)*ep^2 - 
       (132.98675824477110413171287571133123053097152770201612734143172566896\
681841841168`60.1224819681662 + 49.366637206044607870182533995442005060499856\
85328171316715767218003499700480178`59.69210711323598*I)*ep^3 - 
       (76.125957835622043865140207216775270087564120995897010679691958286573\
24682626389`59.45572763325013 + 369.21532070965157332594227905494447325950654\
207927116422201843900475965004338542`60.141474577092644*I)*ep^4, 
     gb[40] -> (92.0217386327579739431324544056913130208850243104827496059845\
4231812771616773123`60.15051499783199 + 0``58.18662456338833*I)*ep^3 + 
       (208.79254519765852266692118091147579415768604126007664145972234159970\
116161873799`59.68154292956213 + 578.1896361184650306081752507706766271222525\
2583343370984295797572078124012240293`60.12389824395953*I)*ep^4, 
     gb[41] -> 2.`60. + (2.75810849714422555705532687206570798492709348230976\
453354656860239515591701908`59.48170001256041 + 12.56637061435917295385057353\
311801153678867759750042328389977836923126562514484`60.1402985303394*I)*ep - 
       (56.905551573629938782574260478733069562825944234817123313521852812970\
42738257169`60.13125632013234 - 17.329706784863768467963748813327727500452209\
26212241571583237202690404705499692`59.614892897509264*I)*ep^2 - 
       (178.72498824194564832478112842115788418029999856793803083898700891938\
173645054794`59.983665433980484 + 192.181316582782786602704789767371331074863\
88606391906030736419336590495460448241`60.01519132110688*I)*ep^3 + 
       (37.798063715768704936755706580025800768862308224099827945128059154568\
96925748106`58.77581698473742 - 894.91241967633115879712203518322352445126573\
583200489948299171762716574753978849`60.15012796726827*I)*ep^4, 
     gb[42] -> (-67.079000136073576793960684593844793796603905251521110832873\
2235684065247671703`60.15051499783199 + 0``58.323928417341925*I)*ep^3 - 
       (134.25195498102744291141393469114832587358225632947963246900385526253\
398748699245`59.632684181590555 + 421.469788075274979692858225048768276273948\
77859828051965350235526445919067166453`60.12953001181172*I)*ep^4, 
     gb[43] -> 2.`60. + (5.64037157966367725209064797626519448249489096634472\
137809604400144550350633115`59.76275761491017 + 12.56637061435917295385057353\
311801153678867759750042328389977836923126562514484`60.11065976330322*I)*ep - 
       (39.183956831367246447118138868496620842177604664536559286578727702613\
0683995864`60.020716869257285 - 35.439499836376131372467408640621393351697572\
38291142301100679711545291190924493`59.9770961639221*I)*ep^2 - 
       (172.79511001523624524000912539540147417395760398062146750566624096024\
731150119726`60.107542500559646 + 80.8332528784068274210447290425943971452186\
6934051988719846819707262066340009559`59.77760110844002*I)*ep^3 - 
       (159.32828888849041363925126067326661811077733251125507544274829192796\
016268199447`59.54696441011404 + 619.3385716568746261399313075373168409195951\
9473085522582361509121314585037741329`60.136599646257075*I)*ep^4, 
     gb[44] -> (-39.260724956605069050032228689792049327107905363354378639849\
90404026299316623219`60.15051499783199 + 0``58.5565566831654*I)*ep^3 - 
       (86.970981946123776101933255017176281962673673265438408638012098065933\
64908567405`59.672310013753844 + 246.6824101965598777333723337024567872569263\
0258865470508158125391151167426229023`60.125073823273105*I)*ep^4, 
     gb[45] -> (-92.983811178625019456060695720760120447225417263852586824775\
97401729899913615595`60.02276331690527 - 83.216982506793997231226244765622187\
35890412734577712922313120949267876640352842`59.974567938014005*I)*ep^2 + 
       (25.525124657732809309600361713725263961244621193861466080099105706261\
69606303587`58.8830378499551 - 471.857123226382678858293713195536637873430251\
29312333572074669829388837099579067`60.14988049382454*I)*ep^3 + 
       (940.66915851849750453725535638947456977533669831034189576543126533033\
8961381119`60.0072566885964 - 909.2276043875822165669619901147073440733894031\
563455504885705480275568979524813`59.99249239598826*I)*ep^4, 
     gb[46] -> (-12.902618520918447569660285516074436722088906938849961403581\
05975705910591609142`60.03763700774745 - 10.653288804495964288897601156046139\
44443712077507649528358657328673485058197932`59.95444285129637*I)*ep^2 + 
       (17.025207367948783722669320103937525511636548496483388901070241224224\
90412299646`59.649842107921316 - 51.16361143171685432233380416004408144627252\
872329815450248456993070577904090439`60.1277108895477*I)*ep^3 + 
       (122.50274653445581944683462395680770688951310948670968425979199541729\
807179931888`60.10698745140185 - 57.71357302232496491482146686428923384640899\
006654592141087016906003147022442537`59.78011958775313*I)*ep^4, 
     gb[47] -> (9.32842279338001991812427276703062374203211913131391210013715\
315611812040461278`60.00333049683322 - 9.185342389687396678104433880685389552\
65971438895422935312229949089489699585253`59.99661762494052*I)*ep^2 + 
       (21.862041058603914362029661210554125290483475688180826134899334633285\
70174055544`59.84045820608756 + 38.922932801310750048952020068201744677782677\
95950630620434157571000939905749595`60.09097305693511*I)*ep^3 - 
       (106.83620985417147398249759261766787088918608004702924285310605875750\
630503566654`60.149568958055276 + 7.05942298682795891730062025375751136906429\
123311258287607346802479218685306824`58.96961969031493*I)*ep^4, 
     gb[48] -> (2.50378397261704367994257483491947461259538659930085666432844\
068005076714182849`59.810718185500306 - 4.86908701023507072257564975927805681\
228736352285024609421150475150223177671549`60.09956886585625*I)*ep^2 + 
       (10.951635870908580594241854129375255851376245185660562651991109688978\
67555851039`59.846378373281475 + 19.15014188221603105068667333444629478155934\
788005060102291391929225251085849684`60.08907137367688*I)*ep^3 - 
       (55.284028344405138775977676542126479553918043085168769126893592515065\
49100702204`60.15021952626572 - 2.0399903960794188872986708752354706372434582\
9671435626459934571612126936984762`58.71724796814805*I)*ep^4, 
     gb[49] -> 2.865285964868995846782880137059847123429953028474618821691588\
9684887939209481`60.*ep^2 + (0.2371151458034046878252540179435267941328005017\
7619351486352081001042894908711`60.15051499783199 + 0``60.7755557022732*I)*
        ep^3 + (2.40106445647199700504541596689083422758916664093241776918018\
085093417244787345`60.15051499783199 + 0``59.7701111790018*I)*ep^4, 
     gb[50] -> -18.0480362424210907975960112129435328093047086330840793045976\
8453579078239949836`60.*ep + (48.69811054196826931486651934004082609587047050\
620886905309190018296324826273362`59.95245929646676 - 59.43356162920806463239\
756236304599838644445138737924294006505277470232397351746`60.038978941964075*
          I)*ep^2 + (150.0001028329553387273237678517706037355059807189636030\
2585598782361322004128659`59.9940293032946 + 154.1250261165490116752640340607\
8456876161019564972588264270279295542421211756089`60.0058109097023*I)*ep^3 - 
       (271.95152823066516315711198784042678456253539611890831030097088504921\
983073690093`59.989217219864514 - 285.461052919383059039131256333191652258345\
70417017838969018355340343766068498915`60.01027257953903*I)*ep^4, 
     gb[51] -> -61.3414371151603480807566289237191360834909924023887537878625\
4957338082250382194`60.*ep + (117.0353989359966796166199554107721028986844701\
0863831925994423794886017976760316`59.982065825475345 - 126.71170692210213121\
249489420914899416129759334805821460232071225852691419367261`60.0165653269306*
          I)*ep^2 + (350.1590018909670013562940671138298454342744325523143263\
1931326075450975257748782`59.98494479953245 + 374.454649673946602609199399437\
97404875878195870016891280196549431179779128092045`60.01407873153065*I)*
        ep^3 - (443.530977295145720231492991565539697883985432614872851547548\
98244250902535198689`59.9872552246751 - 469.576961221277965991189418717152100\
68518778710715236015416433585815801228513332`60.01203804829462*I)*ep^4, 
     gb[52] -> -7.13432732077491531412839576729289041344848420932654822171848\
895115690805140369`60.*ep + (9.1580380616200569881196096459244333710830555215\
981374264578854259141914801731`59.45190514030933 - 44.82630059850285246467061\
308521182794958236081882850465743053852019562864337099`60.14163559526418*I)*
        ep^2 + (159.910795176862701032540275010887909831908422374082269269169\
77576532614005581382`60.12407536021423 + 57.541650191362562475289833197324174\
10719012492081560775784939498512484482277946`59.68017988986673*I)*ep^3 - 
       (137.85577223670046786967581545908123112360993185221088662517785635681\
463367207367`59.64929603787504 - 414.8586871526169351383797471972787098234211\
077615809045069929627491031486282397`60.12777127112491*I)*ep^4, 
     gb[53] -> (-0.3332686593056113614939898529051438483678794724555002374852\
210873070502144828`59.83148900857814 + 0.609583117370449499145356030131631525\
01342326565929627109959896463080119800172`60.0937274647454*I)*ep^3 - 
       (3.9128162798405904491166213736744892477258837662149560901883762454399\
0665320778`60.105617916863466 - 1.8752386284280237663321975722578480439564571\
649745927840542326254986799924275`59.786185000653106*I)*ep^4, 
     gb[54] -> (-22.023895292701796689862110298526658704390111766571260189065\
49813383102364319482`60.15051499783199 + 0``58.80762086419017*I)*ep^2 + 
       (148.24186087955673553650624258433962342645817288470456189085228437107\
721168171441`60.14751662544727 + 17.47983770994496562151281757588577197773367\
444769935070404700952520483796188213`59.21908316355232*I)*ep^3 + 
       (276.27526076349834867604196756700219477172413604278228820379176632046\
871600063459`59.656700882310616 + 815.791248520094301757460641559405476168747\
04442492585750802276524712388843912323`60.12693792688674*I)*ep^4, 
     gb[55] -> (-0.1772771190937245426223629265686011503758624736091619172791\
7558494805314101431`59.74955811494577 + 0.40956150679424675441744417636669326\
327654900407621735013430040995496773162689`60.113224561617585*I)*ep^3 - 
       (2.3473679983739238094390464013102555315750765889379227188083184237998\
9668271462`60.11968912926737 - 0.91676266728351617476816958207877117432180527\
536601848929648658895911816373943`59.71136486920727*I)*ep^4, 
     gb[56] -> (-36.748406837628987947337502417395109330324129353295564345766\
76614994171315107683`60.15051499783199 + 0``58.585276482075024*I)*ep^2 + 
       (307.35719147068647573760844614094606986632314418684699162215717051652\
732006049143`60.15018514663572 - 11.98367988792192005277079832855973904844896\
463424371735070815492218737867216518`58.741131967031066*I)*ep^3 + 
       (407.98387043508156973930458151178890496629032257428482618744651933730\
752697199008`59.58530794725932 + 1442.584891748074938440982650544669869504829\
96032922289938212643401688617287807981`60.13380633307359*I)*ep^4, 
     gb[57] -> (-0.1666343296528056807469949264525719241839397362277501187426\
105436535251072414`59.83148900857814 + 0.304791558685224749572678015065815762\
50671163282964813554979948231540059900086`60.0937274647454*I)*ep^3 - 
       (1.7324909708163496867913447103999650702015129341617701246606657006867\
9576585095`60.12472879739914 - 0.61518844860905248738900934751161162765827174\
31595773032675305104523299849025`59.675065989636295*I)*ep^4, 
     gb[58] -> -4.`60. + (21.806848407126256560689528088918869663186913201610\
97674064791976442246749939007`60.0882509409917 + 12.5663706143591729538505735\
3311801153678867759750042328389977836923126562514484`59.84886790047569*I)*
        ep - (62.698709320561255550122534821348224696946292093668858735217572\
32437719865621727`59.95286450539029 - 76.401268302109972543965182051479161438\
26756527818609444577966456318710881832171`60.03870647276039*I)*ep^2 - 
       (99.441415875493515636571197290830846125465336557478288659181537726695\
20831262249`59.88058997599454 + 156.16328432524860849654545490374583803875879\
138969534025019417161830969948124603`60.076601610926595*I)*ep^3 + 
       (49.230198751319572543880039352456163973949986847095193277733940368180\
75535662722`59.441098014153866 - 247.2912556472922294838650008221071230313119\
8365578489872198851314167466376520811`60.14207518479604*I)*ep^4, 
     gb[59] -> (-0.0886385595468622713111814632843005751879312368045809586395\
8779247402657050715`59.74955811494577 + 0.20478075339712337720872208818334663\
163827450203810867506715020497748386581344`60.113224561617585*I)*ep^3 - 
       (1.0357827227080713580601310970075051356435708885576584433127557749246\
201936355`60.140175696804484 - 0.22873217370785493582177731114697064480242195\
466358545915574323476627639704959`59.484234291498616*I)*ep^4, 
     gb[60] -> -4.`60. + (27.581283677989740260365303821948393626767395087810\
9440655839929044956337221213`60.10955658905556 + 12.5663706143591729538505735\
3311801153678867759750042328389977836923126562514484`59.76815197799294*I)*
        ep - (83.465673380048087896331600327238277302752469567583726808755137\
24073086126099564`60.0643265388193 - 58.2603448765354643083830211490851494596\
5081363551093596089350551170112986293443`59.908191688447275*I)*ep^2 - 
       (110.15452586435220595681974551624047728868628706240563380334880207468\
027985645012`59.7668199449763 + 242.66909761172441810670659372577882449712024\
856748358445584474911981542866815157`60.10983207465436*I)*ep^3 + 
       (171.54757024105538855757868876560278330623026497632563694657732351721\
249231869308`59.725792734664964 - 422.662328709968340084962133741590678609119\
49597446777315699843187402925448213121`60.11740170497953*I)*ep^4, 
     gb[61] -> (-0.3332686593056113614939898529051438483678794724555002374852\
210873070502144828`59.83148900857814 + 0.609583117370449499145356030131631525\
01342326565929627109959896463080119800172`60.0937274647454*I)*ep^3 - 
       (3.6905704674979560909707888154874691321241651563833914577747480408088\
0769248247`60.11076530672276 - 1.65409772873371044308078429616486745724345663\
212651035336073177292325226818646`59.762232969902264*I)*ep^4, 
     gb[62] -> 12.78510685744133606877266987916797939335318579322993036309246\
441437583667800418`60.*ep - (69.726500882168168294299027850265985470029899026\
42132586506179192624019362067009`60.088290964929186 + 40.16559777869818934970\
139750675277815327408761738209119287003126974562875852512`59.84874732847051*
          I)*ep^2 + (69.00085285304082975130955965523930171167758058162735824\
20934180671458558577143`59.57414734092845 - 250.83135848777753083166592430827\
834790297029302832646356646496336606590685643037`60.134674712534675*I)*ep^3 + 
       (438.90705903385914098137956054504152861871291695152319886765481721487\
511290671728`60.14481613071562 - 71.57236011809609227162818507359862040633515\
496166448934968076513397474233447487`59.35718890339472*I)*ep^4, 
     gb[63] -> (-0.1772771190937245426223629265686011503758624736091619172791\
7558494805314101431`59.74955811494577 + 0.40956150679424675441744417636669326\
327654900407621735013430040995496773162689`60.113224561617585*I)*ep^3 - 
       (2.2452791145142573059466507239091938324507660231400115711009849381514\
1889004879`60.1227204465773 - 0.829695058547903266680258937827745311549055126\
10445798959232769698803224049046`59.69036861353879*I)*ep^4, 
     gb[64] -> -1.23623631571436866942111841310893146619222202082999571322031\
813422950423254173`60.*ep + 
       (9.2983094718883801117103289191337659383896257903462130607618172131344\
28536602`60.11559596607187 + 3.8837509275491728785370757019647541960405843320\
3177422309771316677367084775056`59.736443339520775*I)*ep^2 - 
       (19.603135544632162854432122804541057095077868433708957610184734793872\
40856375789`59.95379231440143 - 23.801953992390699473654250996172765723205823\
65774332091364716962300192497293288`60.03807938297058*I)*ep^3 - 
       (53.301112261675631863030297781104616465892314107960125577057344388564\
62379986677`60.0469402261313 + 41.6704378136341409994742959133515438846383424\
9275138320792055638317487416030667`59.9400320177936*I)*ep^4, 
     gb[65] -> -0.61811815785718433471055920655446573309611101041499785661015\
906711475211627087`60.*ep - (0.9744395814054424193409568560574264410262500099\
9814327330274016051482301926816`59.53676178990905 + 3.88375092754917287853707\
570196475419604058433203177422309771316677367084775056`60.13725824335214*I)*
        ep^2 + (8.92742415811810710344474897524910103522242290565209486324088\
257952566786956867`59.78355057388183 - 18.76696809948122171341829455113441229\
910468383682100713420244376816673785661101`60.106218520273174*I)*ep^3 + 
       (68.133427700312067799999064226845928278323328581861890072131308893029\
2174104465`60.144960940708785 - 10.966579697580856875247029784861475038031553\
10278440019702054621703604759734599`59.35167190157961*I)*ep^4, 
     gb[66] -> 2.`60. - (1.62237699471141507883584076075752246048696431448162\
871204867014718952273503055`59.25786733334024 - 12.56637061435917295385057353\
311801153678867759750042328389977836923126562514484`60.14692541795659*I)*ep - 
       (69.076496878424609436459414506074696459657013943933197639591752269885\
125472388`60.1458368871548 + 10.193695295876936897244458967541000598309387657\
09219527630973677864154868359292`59.31483823012497*I)*ep^2 - 
       (42.338052201794870016211328546782202200978418947247410246052686676406\
37300617189`59.342726050777785 + 268.6536212963550350952385074507479417185570\
7295153885100986809885309807038756377`60.14518787570699*I)*ep^3 + 
       (928.94238948959863688723409892858756906118540678518200400620653563034\
786873952597`60.116740742468515 - 381.075017394568484858213513043641369921282\
77539011253189791629727390896547626421`59.72976243954213*I)*ep^4, 
     gb[67] -> -2.40166665816768982506808673544128266575985278708918131440608\
039398178721682316`60.*ep - (13.009673550898230230839937491700881243354287418\
82335868894073063253922400677918`59.965406258326375 + 15.09011665934232710489\
046525995985228322079225485765663127058169828883193532764`60.02983245654307*
          I)*ep^2 - (1.492511103197418304859609487593208938657065054143900624\
02850450362762967360986`58.41191392009421 + 81.742189706206638277670612092345\
46476668708115955754271282248750908670888777625`60.15044261683862*I)*ep^3 + 
       (154.53994345141367024867561062419675599332053529476477569687271502485\
241408275493`59.92610335224159 - 207.9556995597415893478734401298509195867457\
0265470133738549277039722113335645618`60.05503343106683*I)*ep^4, 
     gb[68] -> 2.`60. + (1.54549639243902161767530609783990705474198806344167\
45894269030336061867087632`59.237113212157844 + 12.56637061435917295385057353\
311801153678867759750042328389977836923126562514484`60.1472550805274*I)*ep - 
       (57.580144750946975114904891659317338316767168243126816618637102096657\
8949365346`60.1444252327171 - 9.710640225271916773851719067569846542161810477\
06950986080021341531448656023111`59.37140034440974*I)*ep^2 - 
       (125.36189663901091476129324571412490773847643091278045545022008525286\
342107793551`59.881295088578604 + 196.419910522824782778861982496724141687629\
83084653164308477270510998077040746727`60.076315043360495*I)*ep^3 + 
       (273.57125277262179802572682055901871735340472216441818498803833532960\
783632676218`59.73367709551266 - 659.8851237027472698502702557425285902571436\
7226317040788984601122733603423905986`60.11607497414122*I)*ep^4, 
     gb[69] -> 4.779775765092661596444218657872246136909347523531364054978910\
04436742323395772`60.*ep + (39.1252645674125617186471979563146934498609089618\
6365539026912301025579352572801`60.049926188678995 + 30.032216858843277926447\
3362883637949330815791944671581837474278716873748164513`59.935056292663106*I)*
        ep^2 + (67.1998896319714364895317988149515086192395479267181559210350\
4607115053212024113`59.57159783454215 + 245.831287469480687220266118055368070\
32418488648516484354226367493953066993607449`60.13486643041427*I)*ep^3 - 
       (202.64982150041850066045526309985566609205294212879691660287721085842\
544526703979`59.53185512066385 - 817.4374920923722906383836275532091775388512\
4787310232871553631892089731855411235`60.137563448044354*I)*ep^4, 
     gb[70] -> 2.`60. + (11.6092018982188247342229325953529223549789858580971\
7680336136887100574474885617`59.98211546798305 + 12.5663706143591729538505735\
3311801153678867759750042328389977836923126562514484`60.016522967831904*I)*
        ep + (13.400269234817044142434310989584141553353485896478418635316943\
24689798197892333`59.40743871093451 + 72.942766794969884709693180443187159609\
70954504718333197099264807383955816625807`60.143307419278614*I)*ep^2 - 
       (16.072660421819394674125807344085423589465232703193314152980904923886\
51871085774`58.95852343589188 - 249.56318373005213266651845963387802114208001\
40233998835779220256273107456689978`60.14961618410715*I)*ep^3 - 
       (100.64560956999063007094416787844301218685124840007050429753027323905\
121605500452`59.216405435143784 - 858.900832440030196299948037913126804225879\
79791715695613671080431538461899939288`60.14755362424621*I)*ep^4, 
     gb[71] -> 4.`60. + (10.7765891837328745805221067707618659385714791850966\
686522154422542262954404848`59.74610662751315 + 25.13274122871834590770114706\
623602307357735519500084656779955673846253125028967`60.11386515984351*I)*ep - 
       (103.91839350870375542058420427512603559301961749233774135965834737814\
590185777947`60.07367485324144 - 67.71130682074085066198802848235306350201056\
858464334027931601531575550184536551`59.88764362466723*I)*ep^2 - 
       (439.07279431239847097693253974666957454876333475347330283998550958165\
862750520226`60.056965279466226 + 322.204905316395868980552614021633764146656\
37369456643940203025297088859728632437`59.92256089906915*I)*ep^3 + 
       (68.016885414549079005950891215931982001747580859068946727872875595165\
00533212392`58.711529706556455 - 1867.730647603952368174472318174609076148671\
51191230857467228823229000151120677239`60.150227210622226*I)*ep^4, 
     gb[72] -> (0``60.360053659284866 - 0.61725034102425520442384280724732286\
335187498522140746950943315749504824016123`60.15051499783199*I)*ep^2 + 
       (0.8150236031791740204815316450224564046026498247144566606407655310376\
559085982`60.091956517717115 + 0.45344513858900865260175072736858819126715449\
890018276394548063056426136158878`59.83731108173861*I)*ep^3 - 
       (2.7699888102086004887313914935815504390271569624360097376552954247677\
0417645014`60.08468947578399 - 1.64832013261496271861246799041907474191557410\
215901885663746477794912804350891`59.85925302425615*I)*ep^4, 
     gb[73] -> (2.06824852001997922767246008116250302585918018237467091443190\
193189953442981275`59.99967179874459 + 2.071374518839719408420763239992811836\
54742868610636236787355491178340632551924`60.00032770595312*I)*ep^2 - 
       (29.422864154814071687546553529364074301248485474631936959675761500896\
74172826615`59.81145674623258 - 57.095430701880186241653831416217990400243362\
78590819427406744410570382610977896`60.09937315301542*I)*ep^3 - 
       (116.23582598889540965499895103824637086027246157658079156279065266753\
802899459171`60.114963530881845 + 49.0241205461747619609083446754558734933827\
6020897562913651918003973268538119548`59.74003333627295*I)*ep^4, 
     gb[74] -> (0.31055019920174062289558126357942575596613654393672006143288\
957333331920813225`59.624432498346856 - 0.99551844047296622836326514752833485\
72376413737215520904626121918310554251307`60.13034999527411*I)*ep^4, 
     gb[75] -> 6.016012080807030265865337070981177603101569544361359768199228\
17859692746649945`60.*ep + (30.6257992250619793013334692125099132337029094635\
3493603276119544282371916686958`59.9495254732964 + 37.79971871394162368352148\
769229330332516274785853070662994285420523471651195243`60.040926610278845*I)*
        ep^2 - (27.8236971198389788914961345707172237880569699757218209798085\
1404947089098617925`59.10757110506789 - 305.893006496009313699376123280956434\
75389526748828259038053381888787923278347609`60.14872581598383*I)*ep^3 - 
       (559.86743092640429467028897160528457691914409510760956428286739910704\
856689707454`60.01108743328013 - 531.2679458943792945569337522921639861463602\
5633154729664942036284032173373561806`59.988315842688344*I)*ep^4, 
     gb[76] -> 8.`60. + 4.337013691523961814332914725399930065145125483653376\
83379996786281406969028743`60.*ep - (26.6441564276481874139815243875319063012\
0801670765542439914216456333739106593926`60.1494705283889 - 
         1.850099689977758827613068132120225134082237767959765653454369497295\
80572371858`58.991063684027864*I)*ep^2 - (77.47298257810247435735530354133387\
09565347698969603484581782173460841819971707`60.1453920005279 - 
         11.97020853339044872659955759202558750309841573733173595821173553581\
627450755148`59.33434344097075*I)*ep^3 - (127.7026400932173944521040407543914\
238589728541992794375133090753772200666996968`59.95938277854856 - 
         151.7123084322904651767941762174172254758307285742541006589811848188\
0061901857116`60.03420371925798*I)*ep^4, 
     gb[77] -> (0.95921959160634234617203773475558938541819489519567162167481\
295389247271491452`59.79425269531415 - 1.956082281208039371492471300372083583\
99719719103622668847388500500697732367812`60.103721773997336*I)*ep^4, 
     gb[78] -> 4.5`60. - (1.5292052156581264865497551748874066112647794958551\
7326733610335209931849288609`59.35506691893205 + 9.42477796076937971538793014\
983850865259150819812531746292483377692344921885863`60.144872275748746*I)*
        ep + (3.2995844999118040258721484398850528791989097985609038082348139\
3691084881575168`59.1885848253557 - 30.04597527040057349222513556223077946498\
638452869894008867304673921554932006236`60.14791187601514*I)*ep^2 + 
       (43.688921459655445226540610438834112561463100275334291346880426625828\
69516348425`60.110616718756944 + 19.62120851509152433587727933712958401696801\
191958226817499586160418238768763126`59.76297114832058*I)*ep^3 + 
       (15.107025686498874835207579875503537672300721407537045349865785935469\
97992791267`58.80607693072384 + 333.55854642034907941049230940158731931396845\
121419192271129622056464991184775286`60.15007003568445*I)*ep^4, 
     gb[79] -> (102.399798842156382307924824989695087925124729593892990442028\
18680452400263036732`60.15051499783199 + 0``58.14021589433502*I)*ep^3 + 
       (979.26653052195193839448128416160551408833450926399506350795306782635\
905212738309`60.07259289426165 + 643.3969115431822126253489337423390707411776\
2470333315778786554012622075383341539`59.890170954721064*I)*ep^4, 
     gb[80] -> -2.`60. - (2.7581084971442255570553268720657079849270934823097\
6453354656860239515591701908`59.4817000125604 + 12.56637061435917295385057353\
311801153678867759750042328389977836923126562514484`60.14029853033939*I)*ep + 
       (91.251193684365403588274947540702389799765505198472652955370363803646\
3750704492`60.14282115906873 - 17.3297067848637684679637488133277275004522092\
6212241571583237202690404705499692`59.42137381936728*I)*ep^2 + 
       (340.34169731635779726898048243245633505597044994249995870882902065162\
945031147957`59.957089139767206 + 407.981350458604338898102708581655017743300\
4038956051298524091973738906535433968`60.035814290555344*I)*ep^3 - 
       (398.57191878989842605641838433912448197779462851345444461544459251405\
282524606314`59.460649738616965 - 1910.38015152739531810054368094775168890269\
975877558326489431737377346183395783502`60.14126283844111*I)*ep^4, 
     gb[81] -> -2.`60. - (5.6403715796636772520906479762651944824948909663447\
2137809604400144550350633115`59.762757614910164 + 12.566370614359172953850573\
53311801153678867759750042328389977836923126562514484`60.11065976330321*I)*
        ep + (72.405717816912176280422880339816484622860047439554431780626172\
10288551568749848`60.1038797584716 - 35.4394998363761313724674086406213933516\
9757238291142301100679711545291190924493`59.79359447904778*I)*ep^2 + 
       (363.58904010447485131245821235461098590395015350280803203168136424234\
229527775909`60.04384987338861 + 289.5717333814147489506589965987663900044625\
2667039598944480062908521651629078248`59.9449952556835*I)*ep^3 + 
       (110.20872356864349773524724090713216872260800722633001177721832655039\
246332890154`58.932309100599966 + 1818.13218989262784435496021366404727428218\
54871605385647829664067977163390609336`60.14971858418848*I)*ep^4, 
     gb[82] -> 1.`60. + (4.96324677350777616025785535265076273333699972895915\
296891173806647840485521594`59.94281040441906 + 6.283185307179586476925286766\
55900576839433879875021164194988918461563281257242`60.04522440384454*I)*ep - 
       (89.928226970819299298150203009988312369070493970855966357584451873777\
957271071`60.13196379990091 - 26.85631877911412022480691769284257707954488129\
028479907553072928386992023926079`59.60711425223249*I)*ep^2 - 
       (791.09544000015273843463345154024230282628042267572868276380072998859\
426489459921`60.08328964253671 + 476.5378766920223820354911113260321265047082\
0923243315771759335679755674186363847`59.86315818676251*I)*ep^3 - 
       (2523.9075343200963141552773329229402360641004587623218541325183813175\
6923557217914`59.83151320074002 + 4616.15595196249886034418589888665314903958\
132412608894105292480632075230871022168`60.09372023323206*I)*ep^4, 
     gb[83] -> -0.5`60. + (3.292811884109595619546848056704142596911982021720\
39084048020410683396379512325`60.00996865073052 - 3.1415926535897932384626433\
8327950288419716939937510582097494459230781640628621`59.98955160292434*I)*
        ep + (78.014518097588258824676091896381157419534427689501317380150700\
97461597880500351`60.13263713862288 + 22.853687461591956358760862958366735417\
46106264020791743200695346103699779114416`59.59941799229629*I)*ep^2 + 
       (280.23503319144673670489103519604125005588908185965296749113385508234\
35661725273`59.8764952247509 + 445.930755001592267174833486506324092133835332\
2110864164261018366090059208001302`60.0782402235412*I)*ep^3 - 
       (148.87771147883551220821814236495703452536637037714662065002722517307\
088815340441`59.00687865520656 - 2067.009368478295740219532585754946595748297\
82089883347406963831051500579334988773`60.14939141594922*I)*ep^4, 
     gb[84] -> 8.`60. - (18.2924118196026365972165229749388817003991987736765\
2947782827300861053181559955`59.92023739144742 + 25.1327412287183459077011470\
6623602307357735519500084656779955673846253125028967`60.05820628098294*I)*
        ep - (97.555423935550095656486800245170868529098491087995570053380708\
6623956375049619`59.866732974207935 + 160.13868465733200291620014952796307477\
917384064999049136733822461857536438763417`60.08197781067287*I)*ep^2 - 
       (36.509831872243355070284575619096178761041072140042933931407190989343\
44138320176`58.909218792209195 + 635.3164448342523939326659013881418413117670\
097987803702211507996661050281800569`60.149799056147245*I)*ep^3 + 
       (1388.5991131728564045480543568121981569826821969630575783904791286721\
0940397310975`60.005771952974015 - 1351.6845665154790496911929377444306720519\
2345778569264735754654451563653607277755`59.99407042447862*I)*ep^4, 
     gb[85] -> (0.85879153742129359431066810954017684828460384767016237421603\
248486159244558844`60.00023436071879 - 0.857864668444189244803277747414190198\
51461582576354378081979259084816206253851`59.999765386069186*I)*ep^4, 
     gb[86] -> (0.41097825338678937475695088879483829309972759146222930889167\
004236419947745833`59.93916971794144 - 0.527369133359713739013647088111916197\
05543592186739869261065996816677306600173`60.04746558300354*I)*ep^4}
 
signchng[1] = 1
 
signchng[2] = 1
 
signchng[3] = 1
 
signchng[4] = 1
 
signchng[5] = 1
 
signchng[6] = 1
 
signchng[7] = 1
 
signchng[8] = 1
 
signchng[9] = 1
 
signchng[10] = -1
 
signchng[11] = 1
 
signchng[12] = -1
 
signchng[13] = 1
 
signchng[14] = 1
 
signchng[15] = 1
 
signchng[16] = 1
 
signchng[17] = 1
 
signchng[18] = 1
 
signchng[19] = 1
 
signchng[20] = 1
 
signchng[21] = 1
 
signchng[22] = 1
 
signchng[23] = 1
 
signchng[24] = 1
 
signchng[25] = 1
 
signchng[26] = 1
 
signchng[27] = 1
 
signchng[28] = -1
 
signchng[29] = 1
 
signchng[30] = -1
 
signchng[31] = 1
 
signchng[32] = 1
 
signchng[33] = 1
 
signchng[34] = 1
 
signchng[35] = 1
 
signchng[36] = 1
 
signchng[37] = 1
 
signchng[38] = 1
 
signchng[39] = 1
 
signchng[40] = 1
 
signchng[41] = 1
 
signchng[42] = 1
 
signchng[43] = 1
 
signchng[44] = 1
 
signchng[45] = 1
 
signchng[46] = 1
 
signchng[47] = 1
 
signchng[48] = 1
 
signchng[49] = 1
 
signchng[50] = 1
 
signchng[51] = 1
 
signchng[52] = 1
 
signchng[53] = 1
 
signchng[54] = 1
 
signchng[55] = 1
 
signchng[56] = 1
 
signchng[57] = 1
 
signchng[58] = 1
 
signchng[59] = 1
 
signchng[60] = 1
 
signchng[61] = 1
 
signchng[62] = 1
 
signchng[63] = 1
 
signchng[64] = 1
 
signchng[65] = 1
 
signchng[66] = 1
 
signchng[67] = 1
 
signchng[68] = 1
 
signchng[69] = 1
 
signchng[70] = 1
 
signchng[71] = 1
 
signchng[72] = 1
 
signchng[73] = 1
 
signchng[74] = 1
 
signchng[75] = 1
 
signchng[76] = 1
 
signchng[77] = 1
 
signchng[78] = 1
 
signchng[79] = -1
 
signchng[80] = 1
 
signchng[81] = 1
 
signchng[82] = 1
 
signchng[83] = 1
 
signchng[84] = 1
 
signchng[85] = 1
 
signchng[86] = 1
 
invchng = {S12 -> (p1s^2 - 2*p1s*s23 + s23^2 - 2*p1s*s45 + s45^2 + 
        p1s*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2] - 
        s23*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2] - 
        s45*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2])/(2*s45), 
     S23 -> (-(p1s*s15) + p1s*s23 + s15*s23 - s23^2 + s15*s45 + s23*s45 - 
        s15*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2] + 
        s23*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2])/(2*s45), 
     S34 -> (p1s^2 - p1s*s12 - 2*p1s*s23 + s12*s23 + s23^2 - p1s*s45 + 
        s12*s45 - s23*s45 + p1s*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2] - 
        s12*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2] - 
        s23*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2])/(2*s45), S45 -> s23, 
     S51 -> (-(p1s*s34) + s23*s34 + s34*s45 - 
        s34*Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2])/(2*s45), 
     x -> (-p1s + s23 + s45 + Sqrt[-4*s23*s45 + (-p1s + s23 + s45)^2])/
       (2*s23)}


==> anc/N2/Basis.m <==
{g[1] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/((S23 - S45 - S51)*x), 
 g[2] -> (-8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/((S12 - S34 + S51)*x), 
 g[3] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/S45, 
 g[4] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/((S34 + S12*(-1 + x))*x), 
 g[5] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(S12*x^2), 
 g[6] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(S45 + S23*x - S45*x), 
 g[7] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(S51*x), 
 g[8] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}] - 
   4*ep^3*(S12 + S45)*x*F[1, {0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0}], 
 g[9] -> -8*ep^3*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0}], 
 g[10] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0}] + 4*ep^3*(S45 + x*(-S23 - S34 + 2*S51 + S12*x))*
    F[1, {0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0}], 
 g[11] -> -8*ep^3*Sqrt[(S12 + S23 - S34 - S45)^2*x^2 + 
     (-1 + x)^2*(S45 - S12*x)^2 + 2*(S12 - S23 - S34 + S45 + 2*S51)*(-1 + x)*
      x*(-S45 + S12*x)]*F[1, {0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0}], 
 g[12] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[13] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 g[14] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 g[15] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0}], 
 g[16] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}], 
 g[17] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 g[18] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 g[19] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[20] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[21] -> 4*ep^3*(-1 + 2*ep)*x*(S12 + S23 - S12*x)*
   F[1, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 g[22] -> 4*ep^3*(-1 + 2*ep)*x*(S12 + S23 - S12*x)*
   F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 g[23] -> 4*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
   F[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[24] -> 4*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
   F[1, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[25] -> 4*ep^3*(-1 + 2*ep)*x*(S12 + S23 - S12*x)*
   F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 g[26] -> 4*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
   F[1, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
 g[27] -> -8*ep^3*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x*
   F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[28] -> -8*ep^3*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x*
   F[1, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[29] -> 8*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + (-S23 + S51)*x)*
   F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[30] -> 8*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + (-S23 + S51)*x)*
   F[1, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[31] -> -4*ep^3*S12*S51*x^3*F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}], 
 g[32] -> 16*ep^4*x*(S51 + S12*x)*F[1, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], 
 g[33] -> 4*ep^3*S51*(S12 - S34 + S51)*x^2*
   F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}], 
 g[34] -> -16*ep^4*(S12 - S34)*x*F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[35] -> 4*ep^3*S51*(-S23 + S45 + S51)*x^2*
   F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
 g[36] -> -16*ep^4*(-S23 + S45)*x*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[37] -> -4*ep^3*S45*S51*x*F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}], 
 g[38] -> 16*ep^4*(S45 + S51*x)*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[39] -> -8*ep^3*(S12 - S34 + S51)*x*(S45*(-1 + x) - S23*x)*
   F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}], 
 g[40] -> 16*ep^4*(S45 + (-S12 + S34)*x)*
   F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 g[41] -> -8*ep^3*S12*x^2*(S45 + S23*x - S45*x)*
   F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}], 
 g[42] -> 16*ep^4*x*(S23 - S45 + S12*x)*
   F[1, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], 
 g[43] -> -8*ep^3*(S23 - S45 - S51)*(S34 + S12*(-1 + x))*x^2*
   F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
 g[44] -> 16*ep^4*x*(S23 - S45 + S12*x)*
   F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[45] -> -8*ep^3*S45*(S34 + S12*(-1 + x))*x*
   F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}], 
 g[46] -> 16*ep^4*(S45 + (-S12 + S34)*x)*
   F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[47] -> -16*ep^4*S45*F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[48] -> 16*ep^4*(-S23 + S45 + S51)*x*
   F[1, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
 g[49] -> -16*ep^4*S51*x*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[50] -> -16*ep^4*S12*x^2*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[51] -> 16*ep^4*(S12 - S34 + S51)*x*
   F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[52] -> -16*ep^4*S51*x*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[53] -> (-2*ep^3*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {0, 1, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S23^2*S34*x - S45*(S34 - S51)*((S45 - 2*S51)*(-1 + x) + 
        S34*(-4 + 3*x)) + S23*(2*S45*S51*(-1 + x) + 3*S34^2*x - 
        S34*(S45*(-3 + x) + 2*S51*x)) + S12*(2*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(2*S51*x + S45*(-3 + 2*x)) + 
        S23*(-4*S51*(-1 + x)*x + S34*x*(-3 + 2*x) + S45*(-3 + 5*x - 2*x^2)) + 
        S34*(S51*(3 - 2*x)*x - 2*S45*(2 - 3*x + x^2))))*
     F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, -1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {1, 0, 1, -1, 2, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, 1, -1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {1, 1, 0, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {1, 1, 1, -2, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[54] -> -16*ep^4*x*(-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
    S12*(S45 - S45*x + (S23 + S51*(-1 + x))*x))*
   F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[55] -> (-2*ep^3*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {0, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S23^2*S34*x - S45*(S34 - S51)*((S45 - 2*S51)*(-1 + x) + 
        S34*(-4 + 3*x)) + S23*(2*S45*S51*(-1 + x) + 3*S34^2*x - 
        S34*(S45*(-3 + x) + 2*S51*x)) + S12*(2*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(2*S51*x + S45*(-3 + 2*x)) + 
        S23*(-4*S51*(-1 + x)*x + S34*x*(-3 + 2*x) + S45*(-3 + 5*x - 2*x^2)) + 
        S34*(S51*(3 - 2*x)*x - 2*S45*(2 - 3*x + x^2))))*
     F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, -1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {1, 0, 1, -1, 1, 1, 0, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, 1, -1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {1, 1, 0, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {1, 1, 1, -2, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {1, 1, 1, -1, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {1, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[56] -> 16*ep^4*x^2*(S23*S51 + S12*(S45 + S51 + S23*x - S45*x - S51*x))*
   F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[57] -> (-2*ep^3*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-2, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {-1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {-1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S23^2*S34*x - S45*(S34 - S51)*((S45 - 2*S51)*(-1 + x) + 
        S34*(-4 + 3*x)) + S23*(2*S45*S51*(-1 + x) + 3*S34^2*x - 
        S34*(S45*(-3 + x) + 2*S51*x)) + S12*(2*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(2*S51*x + S45*(-3 + 2*x)) + 
        S23*(-4*S51*(-1 + x)*x + S34*x*(-3 + 2*x) + S45*(-3 + 5*x - 2*x^2)) + 
        S34*(S51*(3 - 2*x)*x - 2*S45*(2 - 3*x + x^2))))*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, -1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 0, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, 1, -1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 1, 1, -1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[58] -> 16*ep^4*x*(S45*S51*(-1 + x) + S23*S34*x - 
    S45*(S34 + S12*(-1 + x))*x + S12*(S23 - S51)*(-1 + x)*x)*
   F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
 g[59] -> (-2*ep^3*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-2, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {-1, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {-1, 1, 0, 1, 0, 2, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S23^2*S34*x - S45*(S34 - S51)*((S45 - 2*S51)*(-1 + x) + 
        S34*(-4 + 3*x)) + S23*(2*S45*S51*(-1 + x) + 3*S34^2*x - 
        S34*(S45*(-3 + x) + 2*S51*x)) + S12*(2*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(2*S51*x + S45*(-3 + 2*x)) + 
        S23*(-4*S51*(-1 + x)*x + S34*x*(-3 + 2*x) + S45*(-3 + 5*x - 2*x^2)) + 
        S34*(S51*(3 - 2*x)*x - 2*S45*(2 - 3*x + x^2))))*
     F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, -1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, 1, -1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 1, 1, -1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[60] -> 16*ep^4*x*(S12*S45*(-1 + x) + S45*S51*(-1 + x) + S34*(S45 + S51*x))*
   F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[61] -> (-2*ep^3*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-1, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S23^2*S34*x - S45*(S34 - S51)*((S45 - 2*S51)*(-1 + x) + 
        S34*(-4 + 3*x)) + S23*(2*S45*S51*(-1 + x) + 3*S34^2*x - 
        S34*(S45*(-3 + x) + 2*S51*x)) + S12*(2*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(2*S51*x + S45*(-3 + 2*x)) + 
        S23*(-4*S51*(-1 + x)*x + S34*x*(-3 + 2*x) + S45*(-3 + 5*x - 2*x^2)) + 
        S34*(S51*(3 - 2*x)*x - 2*S45*(2 - 3*x + x^2))))*
     F[1, {0, 1, 1, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, -1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 0, 1, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, 1, -1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {1, 1, 0, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {1, 1, 1, -1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {1, 1, 1, 0, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 2, 0, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {1, 1, 1, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[62] -> -8*ep^3*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) + 
    S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
      (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[63] -> (-2*ep^3*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S23^2*S34*x - S45*(S34 - S51)*((S45 - 2*S51)*(-1 + x) + 
        S34*(-4 + 3*x)) + S23*(2*S45*S51*(-1 + x) + 3*S34^2*x - 
        S34*(S45*(-3 + x) + 2*S51*x)) + S12*(2*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(2*S51*x + S45*(-3 + 2*x)) + 
        S23*(-4*S51*(-1 + x)*x + S34*x*(-3 + 2*x) + S45*(-3 + 5*x - 2*x^2)) + 
        S34*(S51*(3 - 2*x)*x - 2*S45*(2 - 3*x + x^2))))*
     F[1, {0, 1, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, -1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 0, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, 1, -1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {1, 1, 0, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {1, 1, 1, -1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {1, 1, 1, 0, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[64] -> -8*ep^3*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) + 
    S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
      (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[65] -> 8*ep^4*x*(S51 + S12*x)*F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*x*(S51 + S12*x)*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
   8*ep^4*S51*x^2*(S51 + S12*x)*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[66] -> 8*ep^4*S51*(S34 + S12*(-1 + x))*x^2*
   F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[67] -> 8*ep^4*(-S23 + S45)*x*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*(S23 - S45)*x*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}], 
 g[68] -> 8*ep^4*S51*x*(S45 + S23*x - S45*x)*
   F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[69] -> 4*ep^4*S51^2*x^2*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[70] -> 16*ep^3*(-1 + x)*(-S45 + S12*x)*
    F[1, {-2, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 8*ep^3*(-1 + x)*(-S45 + S12*x)*
    F[1, {-1, 2, 1, -1, 1, 1, 1, 1, 0, 0, 0}] - 
   24*ep^3*(-1 + x)*(-S45 + S12*x)*F[1, {-1, 2, 1, 0, 1, 1, 1, 1, 0, -1, 
      0}] + 16*ep^3*S51*(-1 + x)*x*(-S45 + S12*x)*
    F[1, {-1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*(-1 + x)*(-S45 + S12*x)*
     F[1, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(x*(S12 + S23 - S12*x)*
     (S45 + S23*x - S45*x)) + 8*ep^3*(S45 - 2*S45*x + x*(S23 - S34 + S12*x))*
    F[1, {0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0}] - 
   (8*ep^2*(1 - 5*ep + 6*ep^2)*(-1 + x)*(-S45 + S12*x)*
     F[1, {0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(x*(S12 + S23 - S12*x)) - 
   8*ep^3*(S45*(-2 + x) + S12*x)*F[1, {0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0}] + 
   8*ep^3*(-1 + x)*(-S45 + S12*x)*F[1, {0, 2, 1, -1, 1, 1, 1, 1, 0, -1, 0}] + 
   8*ep^3*(-1 + x)*(-S45 + S12*x)*F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, -2, 0}] - 
   8*ep^3*S51*(-1 + x)*x*(-S45 + S12*x)*F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, -1, 
      0}], g[71] -> 
  (-2*ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {-2, 1, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {-2, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {-1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(S23*(S34 - 2*S51)*(S45 + S34*x) - S45*(S34 - S51)*
       (S45 - 2*S51*(-1 + x) + S34*x) + S12^2*x*(S23 + S51*(-1 + 2*x)) + 
      S12*(S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) - 
        S23*(S45 + 2*(S34 - S51)*x) + S45*(S51 + S34*x - 3*S51*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(8 - 7*x) + 6*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S51*(6 - 5*x) + S23*(-6 + x))*x + 
      S23*(S34*S45*(-7 + x) - S45*S51*(-6 + x) - 7*S34^2*x + 6*S34*S51*x) + 
      S12*(S23*S45*(7 - 2*x) + S23^2*x - 6*S51^2*(-1 + x)*x + 
        S34*S51*x*(-7 + 6*x) + S34*S45*(8 - 8*x + x^2) - 
        S45*S51*(7 - 6*x + x^2) + S23*x*(-(S34*(-13 + x)) + S51*(-7 + 2*x))))*
     F[1, {-1, 1, 2, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x)) + 
      S23^2*S34*x - S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S45*S51*(-2 + x) + 3*S34^2*x - S34*(S45*(-3 + x) + 2*S51*x)) + 
      S12*(-(S23^2*x) + S23*(S51*(3 - 2*x)*x + S34*(-5 + x)*x + 
          S45*(-3 + 2*x)) - S34*(S45*(-2 + x)^2 + S51*x*(-3 + 2*x)) + 
        S51*(2*S51*(-1 + x)*x + S45*(3 - 2*x + x^2))))*
     F[1, {-1, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S45*S51 + S34*S45*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(-(S34*(S45 + 2*S51)*(-1 + x)) + S34^2*x + 
        S51*(S51*(-1 + x) + S45*x)) + S12*((S34 - S51)*S51*(-1 + x)*x + 
        S23^2*x^2 - S45*S51*(1 + x) + S23*(S45 + 3*S34*x + S45*x - S51*x - 
          S45*x^2)))*F[1, {-1, 1, 2, 0, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*((S23 + S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S45*(S51*(-3 + x) - S34*(-2 + x)) + 
        S23^2*(-1 + 2*x) + S23*(3*S45 + S51 - 2*S45*x - 2*S51*x + 
          S34*(2 + x))))*F[1, {-1, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {-1, 1, 2, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(8 - 7*x) + 6*S51*(-1 + x))) - 
      3*S23^2*S34*x + S12^2*(S23 - S51)*x*(-4 + 3*x) + 
      S23*(-3*S45*S51*(-2 + x) - 7*S34^2*x + 6*S34*S51*x + 
        S34*S45*(-7 + 3*x)) + S12*(S23*S45*(7 - 6*x) + 3*S23^2*x - 
        6*S51^2*(-1 + x)*x + S34*S51*x*(-7 + 6*x) + 
        S23*x*(11*S34 - 9*S51 - 3*S34*x + 6*S51*x) + 
        S45*S51*(-7 + 8*x - 3*x^2) + S34*S45*(8 - 10*x + 3*x^2)))*
     F[1, {-1, 1, 2, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {-1, 1, 2, 0, 1, 1, 1, 1, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^3*(-(S23^2*S34*(S34 + 2*S51)*x) + 
      S12^2*(S23^2 - S23*S45 + 4*S23*S51 - 3*S45*S51 - 5*S51^2)*(-1 + x)*x - 
      S45*(S34 - S51)*(S34*S51*(8 - 7*x) + 6*S51^2*(-1 + x) + S34*S45*x) + 
      S23*(-2*S45*S51^2*(-3 + x) + S34^2*(2*S45 - 7*S51)*x + 
        S34*S51*(S45*(-8 + x) + 6*S51*x)) + 
      S12*(S23^2*x*(-(S34*(-2 + x)) + 2*S51*(1 + x)) + 
        S51*(-1 + x)*(S45*S51*(8 - 3*x) - 6*S51^2*x + S45^2*(2 + x)) + 
        S34*(-(S45^2*(-1 + x)*x) + S51^2*x*(-7 + 6*x) + 
          S45*S51*(8 - 12*x + 3*x^2)) + 
        S23*(S51*(S34*(11 - 3*x) + 4*S51*(-2 + x))*x + 
          S45*(S34*x*(-3 + 2*x) + S51*(8 - 5*x - 3*x^2)))))*
     F[1, {-1, 1, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {-1, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(8 - 7*x) + 6*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S51*(6 - 5*x) + S23*(-6 + x))*x + 
      S23*(S34*S45*(-7 + x) - S45*S51*(-6 + x) - 7*S34^2*x + 6*S34*S51*x) + 
      S12*(S23*S45*(7 - 2*x) + S23^2*x - 6*S51^2*(-1 + x)*x + 
        S34*S51*x*(-7 + 6*x) + S34*S45*(8 - 8*x + x^2) - 
        S45*S51*(7 - 6*x + x^2) + S23*x*(-(S34*(-13 + x)) + S51*(-7 + 2*x))))*
     F[1, {-1, 2, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x)) + 
      S23^2*S34*x - S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S45*S51*(-2 + x) + 3*S34^2*x - S34*(S45*(-3 + x) + 2*S51*x)) + 
      S12*(-(S23^2*x) + S23*(S51*(3 - 2*x)*x + S34*(-5 + x)*x + 
          S45*(-3 + 2*x)) - S34*(S45*(-2 + x)^2 + S51*x*(-3 + 2*x)) + 
        S51*(2*S51*(-1 + x)*x + S45*(3 - 2*x + x^2))))*
     F[1, {-1, 2, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {-1, 2, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S45*S51 + S34*S45*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(-(S34*(S45 + 2*S51)*(-1 + x)) + S34^2*x + 
        S51*(S51*(-1 + x) + S45*x)) + S12*((S34 - S51)*S51*(-1 + x)*x + 
        S23^2*x^2 - S45*S51*(1 + x) + S23*(S45 + 3*S34*x + S45*x - S51*x - 
          S45*x^2)))*F[1, {-1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*((S23 + S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S45*(S51*(-3 + x) - S34*(-2 + x)) + 
        S23^2*(-1 + 2*x) + S23*(3*S45 + S51 - 2*S45*x - 2*S51*x + 
          S34*(2 + x))))*F[1, {-1, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {-1, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 + S34*(8 - 7*x) + 6*S51*(-1 + x))) - 
      3*S23^2*S34*x + S12^2*(S23 - S51)*x*(-4 + 3*x) + 
      S23*(-3*S45*S51*(-2 + x) - 7*S34^2*x + 6*S34*S51*x + 
        S34*S45*(-7 + 3*x)) + S12*(S23*S45*(7 - 6*x) + 3*S23^2*x - 
        6*S51^2*(-1 + x)*x + S34*S51*x*(-7 + 6*x) + 
        S23*x*(11*S34 - 9*S51 - 3*S34*x + 6*S51*x) + 
        S45*S51*(-7 + 8*x - 3*x^2) + S34*S45*(8 - 10*x + 3*x^2)))*
     F[1, {-1, 2, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {-1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^3*(-(S23^2*S34*(S34 + 2*S51)*x) + 
      S12^2*(S23^2 - S23*S45 + 4*S23*S51 - 3*S45*S51 - 5*S51^2)*(-1 + x)*x - 
      S45*(S34 - S51)*(S34*S51*(8 - 7*x) + 6*S51^2*(-1 + x) + S34*S45*x) + 
      S23*(-2*S45*S51^2*(-3 + x) + S34^2*(2*S45 - 7*S51)*x + 
        S34*S51*(S45*(-8 + x) + 6*S51*x)) + 
      S12*(S23^2*x*(-(S34*(-2 + x)) + 2*S51*(1 + x)) + 
        S51*(-1 + x)*(S45*S51*(8 - 3*x) - 6*S51^2*x + S45^2*(2 + x)) + 
        S34*(-(S45^2*(-1 + x)*x) + S51^2*x*(-7 + 6*x) + 
          S45*S51*(8 - 12*x + 3*x^2)) + 
        S23*(S51*(S34*(11 - 3*x) + 4*S51*(-2 + x))*x + 
          S45*(S34*x*(-3 + 2*x) + S51*(8 - 5*x - 3*x^2)))))*
     F[1, {-1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + S12*S23*(S45 - S51*x) + 
      S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {0, 0, 2, -1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 - S51*(-2 + x))) + 
      S12*S51*(S45 - 2*S45*x - S51*x) + S12*S23*(-S45 + S51*x) + 
      S23*(-2*S45*S51 + S34*(S45 - S51*x)))*
     F[1, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + S12*S23*(S45 - S51*x) + 
      S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S23^2*(S12 - S34)*x - S12*S51^2*x + 
      S45*S51*(-(S51*(-2 + x)) + (-3*S12 + S34)*x) + 
      S45^2*(-(S34*x) + S51*(2 + x)) - S23*((S12 - 2*S34)*S45*x + S34*S51*x + 
        S45*S51*(2 + x)))*F[1, {0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, 0, 2, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + S12*S23*(S45 - S51*x) + 
      S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {0, 0, 2, 0, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S51*x^3*(S23^2*S34*x + S45*(S34 - S51)*(-(S51*(-2 + x)) + S45*x) + 
      S12*(-2*S45^2*(-1 + x) + S45*(3*S23 + S51)*x + (-S23^2 + S51^2)*x) + 
      S23*(-2*S34*S45*x + S34*S51*x + S45*S51*(2 + x)))*
     F[1, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S23*(S34 - 2*S51)*(S45 + S34*x) - S45*(S34 - S51)*
       (S45 - 2*S51*(-1 + x) + S34*x) + S12^2*x*(S23 + S51*(-1 + 2*x)) + 
      S12*(S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) - 
        S23*(S45 + 2*(S34 - S51)*x) + S45*(S51 + S34*x - 3*S51*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S23*(S34 - 2*S51)*(S45 + S34*x) - S45*(S34 - S51)*
       (S45 - 2*S51*(-1 + x) + S34*x) + S12^2*x*(S23 + S51*(-1 + 2*x)) + 
      S12*(S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) - 
        S23*(S45 + 2*(S34 - S51)*x) + S45*(S51 + S34*x - 3*S51*x)))*
     F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S23*(S34 - 2*S51)*(S45 + S34*x) - S45*(S34 - S51)*
       (S45 - 2*S51*(-1 + x) + S34*x) + S12^2*x*(S23 + S51*(-1 + 2*x)) + 
      S12*(S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) - 
        S23*(S45 + 2*(S34 - S51)*x) + S45*(S51 + S34*x - 3*S51*x)))*
     F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S23^2*(S12 - S34)*x - S23*S45*((S12 - 2*S34)*x + S51*(2 + x)) + 
      S23*x*(-2*S34*S51 + S12^2*x + S12*(S51 - S34*x + 2*S51*x)) + 
      (S45 - S12*x)*(S51*(-2*S51*(-1 + x) - 3*S12*x + 2*S34*x) + 
        S45*(-(S34*x) + S51*(2 + x))))*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) - 
      S12^2*(S23 + S51)*x + S12*(-S23^2 + S23*(S45 + S51 + S34*x - 2*S51*x) + 
        S45*(S51 - S34*x + S51*x)))*F[1, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*x^2*(2*S23*S45 - 2*S45^2 + S45*S51*(-2 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S23*(S34 - 2*S51)*(S45 + S34*x) - S45*(S34 - S51)*
       (S45 - 2*S51*(-1 + x) + S34*x) + S12^2*x*(S23 + S51*(-1 + 2*x)) + 
      S12*(S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) - 
        S23*(S45 + 2*(S34 - S51)*x) + S45*(S51 + S34*x - 3*S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*x^3*(S23*S34 + S45*(-S34 + S51) - 2*S12^2*x + 
      S12*(-S23 + 2*S45 + S51 + 2*S34*x - 2*S51*x))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*x^3*(-(S23^2*S34*x) - S45*(S34 - S51)*(-2*S51*(-1 + x) + 
        (S34 + S45)*x) + S12^2*x*(S23 + 2*S45 - S51 + 2*S23*x - 2*S45*x + 
        2*S51*x) + S23*(2*S34*S45*x + S34*(S34 - 2*S51)*x - 
        S45*S51*(2 + x)) + S12*(2*S45^2*(-1 + x) - 
        S45*x*(3*S23 + S34 - 2*S34*x + 2*S51*x) + 
        x*(S23^2 + S51*(S34 + 2*S51*(-1 + x) - 2*S34*x) + 
          S23*(S51 + 2*S51*x - 2*S34*(1 + x)))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 1, 2, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 1, 2, -1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 1, 2, -1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S23^2*S34*x) - S45*(S34 - S51)*(S45 - 2*S51*(-1 + x) + 
        S34*x) + S12^2*x*(S23*(2 + x) + S51*(-2 + 3*x)) + 
      S23*(S34^2*x - S45*S51*(2 + x) + S34*(S45 + S45*x - 2*S51*x)) + 
      S12*(S23^2*x + S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) - 
        S23*(S45 + 2*S45*x + S34*x*(3 + x) - S51*x*(1 + 2*x)) + 
        S45*(S34*x^2 - S51*(-1 + 2*x + x^2))))*
     F[1, {0, 1, 2, -1, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-(S23*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S51*(-1 + x) + S23*(1 + x)) + 
      S12*(S23^2 + S45*(S34 - S51)*(-1 + x) - 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S51*x)))*
     F[1, {0, 1, 2, -1, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 - S51*(-2 + x))) + 
      S12*S51*(S45 - 2*S45*x - S51*x) + S12*S23*(-S45 + S51*x) + 
      S23*(-2*S45*S51 + S34*(S45 - S51*x)))*
     F[1, {0, 1, 2, -1, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-4*S45*(S34 - S51)^2*(-1 + x) + S23^2*S34*x + 
      S12^2*(-(S23*(-3 + x)) + 3*S51*(-1 + x))*x + 
      S23*(S34 - S51)*(4*S45 + 4*S34*x - S45*x) + 
      S12*(-(S23^2*x) - (S34 - S51)*(-1 + x)*(S45*(-4 + x) + 4*S51*x) + 
        S23*(2*S45*(-2 + x) + S51*(5 - 2*x)*x + S34*(-7 + x)*x)))*
     F[1, {0, 1, 2, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 1, 2, -1, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^3*S51*(S12 - S34 + S51)*x^3*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 1, 2, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {0, 1, 2, 0, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
          (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
         S23*S34*(S45 - 2*S45*x - 2*S51*x))) + 
      S12^2*(-(S23^2*x) + S23*(S45*(-1 + x) + S51*(3 - 2*x)*x) + 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(2*S34 - S51)*x + (S34 - S51)*(-1 + x)*
         (S45^2 + S45*S51*(3 - 2*x) - 2*S51^2*x) + 
        S23*(S34*S45*(2 - 3*x) + S34*S51*x*(-5 + 2*x) + S51*(-3 + 2*x)*
           (S45 - S51*x))))*F[1, {0, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S45*(S34 - S51)^2*(-1 + x) + S23^2*S34*x - 
      S12^2*(S23 - S51)*(-1 + x)*x + S23*(S34 - S51)*(2*S45 + 2*S34*x - 
        S45*x) + S12*(-(S23^2*x) - (S34 - S51)*(-1 + x)*
         (S45*(-2 + x) + 2*S51*x) + S23*(2*S45*(-1 + x) + S51*(3 - 2*x)*x + 
          S34*(-3 + x)*x)))*F[1, {0, 1, 2, 0, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-(S45*(S34 - S51)^2*(S45 - 2*S51*(-1 + x))) - S23^2*S34*S51*x + 
      S23*(S34 - S51)*(S45*S51*(-2 + x) + S34*(S45 - 2*S51*x)) - 
      S12^2*(S51*(-1 + 2*x)*(S45*(-1 + x) + S51*x) + 
        S23*(S45*(-1 + x) + S51*(1 - 2*x)*x)) + 
      S12*(S23^2*S51*x + S23*(S45*S51*(3 - 4*x) + S34*S45*(-2 + x) + 
          S34*S51*(3 - 2*x)*x + S51^2*x*(-3 + 2*x)) + 
        (S34 - S51)*(-(S45^2*(-1 + x)) + 2*S51^2*(-1 + x)*x + 
          S45*S51*(3 - 7*x + 2*x^2))))*F[1, {0, 1, 2, 0, 1, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S12^2*(S23 - S51)*(-1 + x)*x + S45*(S34 - S51)*
       (S45 - 2*S51*(-1 + x) + S34*x - S45*x) + 
      S23*(2*S45*S51 + S34*S45*(-1 + x) - S34^2*x + 2*S34*S51*x) + 
      S12*(2*S23^2*x^2 + S23*(S45 + 3*S34*x + S45*x - 2*S51*x - 2*S45*x^2) - 
        S51*(S45 - S45*x + x*(S34 + 2*S51*(-1 + x) - 2*S34*x))))*
     F[1, {0, 1, 2, 0, 1, 1, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23^2*S34^2*x + S45*(S34 - S51)*(S51*(2*S51*(-1 + x) - S34*x) + 
        S45*(-2*S51 + S34*x)) - S12^2*x*(S23^2*(-1 + x) + 
        S51*(S51 - 3*S45*(-1 + x) - 3*S51*x) + S23*(S45 - S45*x + 2*S51*x)) + 
      S23*(-2*S45*S51^2 + S34^2*(-2*S45 + S51)*x + 
        S34*S51*(-2*S51*x + S45*(2 + x))) + 
      S12*(S51^2*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) + 
        S23^2*x*(S34*(-2 + x) - 2*S51*x) + S45^2*(-1 + x)*
         (S34*x - S51*(2 + x)) + S45*S51*(-(S34*(-4 + x)*x) + 
          S51*(2 - 7*x + x^2)) + S23*(S51*(2*S51 + S34*(-1 + x))*x + 
          S45*(S34*(3 - 2*x)*x + S51*(-2 + x + 3*x^2)))))*
     F[1, {0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 2, 0, 1, 1, 1, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^4*(S23*S51*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(-(S23*(S51 + S45*(-1 + x))) - S51*(S45 + S51)*(-1 + x) + 
        S23^2*x) + S12*(-(S45*(S34 - S51)*(S45 + S51)*(-1 + x)) + 
        S23*S51*(S51 + S45*(4 - 3*x) - 2*S51*x) - 
        S23^2*(S51 + S34*x - 2*S51*x) + S23*S34*(-S45 + S51 + 2*S45*x + 
          S51*x)))*F[1, {0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*S34*x - 
      S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(S45*S51*(-2 + x) + S34*(S45 - 2*S45*x - S51*x)))*
     F[1, {0, 1, 2, 0, 1, 1, 1, 1, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 1, 2, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S45*(S34 - S51)^2*(-1 + x) + S23^2*S34*x - 
      S12^2*(S23 - S51)*(-1 + x)*x + S23*(S34 - S51)*(2*S45 + 2*S34*x - 
        S45*x) + S12*(-(S23^2*x) - (S34 - S51)*(-1 + x)*
         (S45*(-2 + x) + 2*S51*x) + S23*(2*S45*(-1 + x) + S51*(3 - 2*x)*x + 
          S34*(-3 + x)*x)))*F[1, {0, 1, 2, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*((S34 - S51)*(S23*S34 + S45*(-S34 + S51)) - 
      S12^2*(S23 - S51)*(-1 + x) + S12*(S23*(S51 + S34*(-2 + x) - 2*S51*x) - 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {0, 1, 2, 0, 1, 1, 1, 1, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S51*(4*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x - 
        S23*(S34 - S51)*(-(S45*(-4 + x)) + 4*S34*x)) + 
      S12^2*x*(-(S51*(S45 + 3*S51)*(-1 + x)) + S23^2*x + 
        S23*(S45 - S45*x + S51*(-3 + 2*x))) + 
      S12*(S23^2*x*(S51 - S34*x + 2*S51*x) + (S34 - S51)*(-1 + x)*
         (S45*S51*(-4 + x) - S45^2*x + 4*S51^2*x) - 
        S23*(S51*(S51*(5 - 2*x) + S34*(-7 + x))*x + 
          S45*(S34*(1 - 2*x)*x + S51*(-4 + 3*x^2)))))*
     F[1, {0, 1, 2, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {0, 1, 2, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^4*(S12^2*(S45^2*(-1 + x)^2 - 2*S23*S45*(-1 + x)*x + 
        (S23 - S51)*x*(S51*(-1 + x) + S23*x)) - (S34 - S51)*S51*
       (-(S45*(S34 - S51)*(-1 + x)) + S23*(S45 + S34*x)) + 
      S12*(-(S34*(S45^2*(-1 + x)^2 + S45*(-1 + x)*(S51 - 2*S23*x) + 
           x*(-2*S23*S51 + S51^2 + S23^2*x - S51^2*x))) + 
        S51*(S23^2*x^2 + (S45 - S51)*(-1 + x)*(S45*(-1 + x) + S51*x) + 
          S23*(S45 + 2*S45*x - S51*x - 2*S45*x^2))))*
     F[1, {0, 1, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 2, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-(S51*(S23*S34 + S45*(-S34 + S51))) + S12^2*(S23 + 3*S51)*x - 
      S12*(-(S34*S45*x) + S45*S51*(2 + x) + S51*(S51 + 2*S34*x - 2*S51*x) - 
        S23*(S51 - S34*x + 2*S51*x)))*F[1, {0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51))*
     x^4*F[1, {0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {0, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 2, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*(S12 - S34 + S51)*x^4*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + 2*S45 - S51 + 2*S23*x - 2*S45*x + 2*S51*x))*
     F[1, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 2, 1, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 2, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 2, 1, -1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S23^2*S34*x) - S45*(S34 - S51)*(S45 - 2*S51*(-1 + x) + 
        S34*x) + S12^2*x*(S23*(2 + x) + S51*(-2 + 3*x)) + 
      S23*(S34^2*x - S45*S51*(2 + x) + S34*(S45 + S45*x - 2*S51*x)) + 
      S12*(S23^2*x + S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) - 
        S23*(S45 + 2*S45*x + S34*x*(3 + x) - S51*x*(1 + 2*x)) + 
        S45*(S34*x^2 - S51*(-1 + 2*x + x^2))))*
     F[1, {0, 2, 1, -1, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-(S23*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S51*(-1 + x) + S23*(1 + x)) + 
      S12*(S23^2 + S45*(S34 - S51)*(-1 + x) - 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S51*x)))*
     F[1, {0, 2, 1, -1, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 - S51*(-2 + x))) + 
      S12*S51*(S45 - 2*S45*x - S51*x) + S12*S23*(-S45 + S51*x) + 
      S23*(-2*S45*S51 + S34*(S45 - S51*x)))*
     F[1, {0, 2, 1, -1, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-4*S45*(S34 - S51)^2*(-1 + x) + S23^2*S34*x + 
      S12^2*(-(S23*(-3 + x)) + 3*S51*(-1 + x))*x + 
      S23*(S34 - S51)*(4*S45 + 4*S34*x - S45*x) + 
      S12*(-(S23^2*x) - (S34 - S51)*(-1 + x)*(S45*(-4 + x) + 4*S51*x) + 
        S23*(2*S45*(-2 + x) + S51*(5 - 2*x)*x + S34*(-7 + x)*x)))*
     F[1, {0, 2, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 2, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^3*S51*(S12 - S34 + S51)*x^3*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 2, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {0, 2, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
          (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
         S23*S34*(S45 - 2*S45*x - 2*S51*x))) + 
      S12^2*(-(S23^2*x) + S23*(S45*(-1 + x) + S51*(3 - 2*x)*x) + 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(2*S34 - S51)*x + (S34 - S51)*(-1 + x)*
         (S45^2 + S45*S51*(3 - 2*x) - 2*S51^2*x) + 
        S23*(S34*S45*(2 - 3*x) + S34*S51*x*(-5 + 2*x) + S51*(-3 + 2*x)*
           (S45 - S51*x))))*F[1, {0, 2, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S45*(S34 - S51)^2*(-1 + x) + S23^2*S34*x - 
      S12^2*(S23 - S51)*(-1 + x)*x + S23*(S34 - S51)*(2*S45 + 2*S34*x - 
        S45*x) + S12*(-(S23^2*x) - (S34 - S51)*(-1 + x)*
         (S45*(-2 + x) + 2*S51*x) + S23*(2*S45*(-1 + x) + S51*(3 - 2*x)*x + 
          S34*(-3 + x)*x)))*F[1, {0, 2, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-(S45*(S34 - S51)^2*(S45 - 2*S51*(-1 + x))) - S23^2*S34*S51*x + 
      S23*(S34 - S51)*(S45*S51*(-2 + x) + S34*(S45 - 2*S51*x)) - 
      S12^2*(S51*(-1 + 2*x)*(S45*(-1 + x) + S51*x) + 
        S23*(S45*(-1 + x) + S51*(1 - 2*x)*x)) + 
      S12*(S23^2*S51*x + S23*(S45*S51*(3 - 4*x) + S34*S45*(-2 + x) + 
          S34*S51*(3 - 2*x)*x + S51^2*x*(-3 + 2*x)) + 
        (S34 - S51)*(-(S45^2*(-1 + x)) + 2*S51^2*(-1 + x)*x + 
          S45*S51*(3 - 7*x + 2*x^2))))*F[1, {0, 2, 1, 0, 1, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S12^2*(S23 - S51)*(-1 + x)*x + S45*(S34 - S51)*
       (S45 - 2*S51*(-1 + x) + S34*x - S45*x) + 
      S23*(2*S45*S51 + S34*S45*(-1 + x) - S34^2*x + 2*S34*S51*x) + 
      S12*(2*S23^2*x^2 + S23*(S45 + 3*S34*x + S45*x - 2*S51*x - 2*S45*x^2) - 
        S51*(S45 - S45*x + x*(S34 + 2*S51*(-1 + x) - 2*S34*x))))*
     F[1, {0, 2, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23^2*S34^2*x + S45*(S34 - S51)*(S51*(2*S51*(-1 + x) - S34*x) + 
        S45*(-2*S51 + S34*x)) - S12^2*x*(S23^2*(-1 + x) + 
        S51*(S51 - 3*S45*(-1 + x) - 3*S51*x) + S23*(S45 - S45*x + 2*S51*x)) + 
      S23*(-2*S45*S51^2 + S34^2*(-2*S45 + S51)*x + 
        S34*S51*(-2*S51*x + S45*(2 + x))) + 
      S12*(S51^2*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) + 
        S23^2*x*(S34*(-2 + x) - 2*S51*x) + S45^2*(-1 + x)*
         (S34*x - S51*(2 + x)) + S45*S51*(-(S34*(-4 + x)*x) + 
          S51*(2 - 7*x + x^2)) + S23*(S51*(2*S51 + S34*(-1 + x))*x + 
          S45*(S34*(3 - 2*x)*x + S51*(-2 + x + 3*x^2)))))*
     F[1, {0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 2, 1, 0, 1, 1, 1, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^4*(S23*S51*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(-(S23*(S51 + S45*(-1 + x))) - S51*(S45 + S51)*(-1 + x) + 
        S23^2*x) + S12*(-(S45*(S34 - S51)*(S45 + S51)*(-1 + x)) + 
        S23*S51*(S51 + S45*(4 - 3*x) - 2*S51*x) - 
        S23^2*(S51 + S34*x - 2*S51*x) + S23*S34*(-S45 + S51 + 2*S45*x + 
          S51*x)))*F[1, {0, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*S34*x - 
      S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(S45*S51*(-2 + x) + S34*(S45 - 2*S45*x - S51*x)))*
     F[1, {0, 2, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S45*(S34 - S51)^2*(-1 + x) + S23^2*S34*x - 
      S12^2*(S23 - S51)*(-1 + x)*x + S23*(S34 - S51)*(2*S45 + 2*S34*x - 
        S45*x) + S12*(-(S23^2*x) - (S34 - S51)*(-1 + x)*
         (S45*(-2 + x) + 2*S51*x) + S23*(2*S45*(-1 + x) + S51*(3 - 2*x)*x + 
          S34*(-3 + x)*x)))*F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*((S34 - S51)*(S23*S34 + S45*(-S34 + S51)) - 
      S12^2*(S23 - S51)*(-1 + x) + S12*(S23*(S51 + S34*(-2 + x) - 2*S51*x) - 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S51*(4*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x - 
        S23*(S34 - S51)*(-(S45*(-4 + x)) + 4*S34*x)) + 
      S12^2*x*(-(S51*(S45 + 3*S51)*(-1 + x)) + S23^2*x + 
        S23*(S45 - S45*x + S51*(-3 + 2*x))) + 
      S12*(S23^2*x*(S51 - S34*x + 2*S51*x) + (S34 - S51)*(-1 + x)*
         (S45*S51*(-4 + x) - S45^2*x + 4*S51^2*x) - 
        S23*(S51*(S51*(5 - 2*x) + S34*(-7 + x))*x + 
          S45*(S34*(1 - 2*x)*x + S51*(-4 + 3*x^2)))))*
     F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^4*(S12^2*(S45^2*(-1 + x)^2 - 2*S23*S45*(-1 + x)*x + 
        (S23 - S51)*x*(S51*(-1 + x) + S23*x)) - (S34 - S51)*S51*
       (-(S45*(S34 - S51)*(-1 + x)) + S23*(S45 + S34*x)) + 
      S12*(-(S34*(S45^2*(-1 + x)^2 + S45*(-1 + x)*(S51 - 2*S23*x) + 
           x*(-2*S23*S51 + S51^2 + S23^2*x - S51^2*x))) + 
        S51*(S23^2*x^2 + (S45 - S51)*(-1 + x)*(S45*(-1 + x) + S51*x) + 
          S23*(S45 + 2*S45*x - S51*x - 2*S45*x^2))))*
     F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[72] -> 8*ep^4*(-(S45*(2 + x)) + x*(S23 - 2*S34 + S12*(2 + x)))*
    F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*(S45 + (-S12 + S34)*x)*
    F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*(S45*(1 + x) - x*(S12 + S23 - S34 + S12*x))*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 8*ep^4*(S12 + S23 - S34 - S45)*
    S51*x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[73] -> 16*ep^4*Sqrt[x^2*(-4*S51*(S12 - S34 + S51)*x*(S23 - S45 + S12*x)*
       (S45 + S23*x - S45*x) + (S45*(S51 + S34*x - 2*S51*x) + 
        x*(S12*S23 - S23*S34 + 2*S23*S51 + S12*S51*x))^2)]*
   F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[74] -> -16*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 24*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*S51*x*(S45*(-1 + x) + S34*x)*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
      0}] - 8*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 8*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}] + 
   8*ep^4*S51*x*(S45*(-1 + x) + S34*x)*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
      0}], g[75] -> 
  (4*ep^4*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(2*S23^2*S34*x - S45*(S34 - S51)*((S45 - 2*S51)*(-1 + x) + 
        S34*(-4 + 3*x)) + S23*(2*S45*S51*(-1 + x) + 3*S34^2*x - 
        S34*(S45*(-3 + x) + 2*S51*x)) + S12*(2*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(2*S51*x + S45*(-3 + 2*x)) + 
        S23*(-4*S51*(-1 + x)*x + S34*x*(-3 + 2*x) + S45*(-3 + 5*x - 2*x^2)) + 
        S34*(S51*(3 - 2*x)*x - 2*S45*(2 - 3*x + x^2))))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[76] -> 16*ep^4*(-S23 + S45 + S51)*(S34 + S12*(-1 + x))*x^2*
    F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*x*(-(S34*(S23 - 2*S51)*x) + S12*(S23 + S51*(-2 + x))*x + 
     S45*(S51 + S34*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*(S23 - S45 - S51)*(S34 + S12*(-1 + x))*x^2*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 16*ep^4*S51*(-S23 + S45 + S51)*
    (S34 + S12*(-1 + x))*x^3*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[77] -> -16*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 24*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*S51*x^2*(S12 + S23 - S12*x)*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      0}] - 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}] - 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}] + 
   8*ep^4*S51*x^2*(S12 + S23 - S12*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
      0}], g[78] -> 
  (4*ep^4*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(2*S23^2*S34*x - S45*(S34 - S51)*((S45 - 2*S51)*(-1 + x) + 
        S34*(-4 + 3*x)) + S23*(2*S45*S51*(-1 + x) + 3*S34^2*x - 
        S34*(S45*(-3 + x) + 2*S51*x)) + S12*(2*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(2*S51*x + S45*(-3 + 2*x)) + 
        S23*(-4*S51*(-1 + x)*x + S34*x*(-3 + 2*x) + S45*(-3 + 5*x - 2*x^2)) + 
        S34*(S51*(3 - 2*x)*x - 2*S45*(2 - 3*x + x^2))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[79] -> -8*ep^4*x*(S23*S34*x - S12*x*(S23 + 2*S23*x + S51*x) + 
     S45*(S51 - S34*x + 2*S12*(-1 + x)*x))*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   16*ep^4*S12*x^2*(S45 + S23*x - S45*x)*
    F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}], 
 g[80] -> 8*ep^4*S51*(S12 - S34 + S51)*x^2*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 8*ep^4*S51*(S12 - S34 + S51)*
    x^2*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S51*(S12 - S34 + S51)*x^2*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 
      0}] + 8*ep^4*S51^2*(S12 - S34 + S51)*x^3*
    F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[81] -> 2*(8*ep^4*S12*S51*x^3*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
    4*ep^4*S12*S51*x^3*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}]), 
 g[82] -> 8*ep^4*S51*(-S23 + S45 + S51)*x^2*
    F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 8*ep^4*S51*(-S23 + S45 + S51)*
    x^2*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S51*(-S23 + S45 + S51)*x^2*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 
      0}] + 8*ep^4*S51^2*(-S23 + S45 + S51)*x^3*
    F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[83] -> 2*(8*ep^4*S45*S51*x*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
    4*ep^4*S45*S51*x*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}]), 
 g[84] -> 32*ep^4*x*(S51*(-1 + x)*(-S45 + S12*x) - (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*x*(-(S51*(-1 + x)*(-S45 + S12*x)) + (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   48*ep^4*x*(-(S51*(-1 + x)*(-S45 + S12*x)) + (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
   32*ep^4*S51*x^2*(S51*(-1 + x)*(-S45 + S12*x) - (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*x*(S51*(-1 + x)*(-S45 + S12*x) - (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
   16*ep^4*x*(S51*(-1 + x)*(-S45 + S12*x) - (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}] + 
   16*ep^4*S51*x^2*(-(S51*(-1 + x)*(-S45 + S12*x)) + 
     (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
    F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}], 
 g[85] -> (8*ep^4*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^2*(-(S45*(S34 - S51)*(S45 + S34*(4 - 3*x) + 2*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S34*S45*(-3 + x) - S45*S51*(-2 + x) - 3*S34^2*x + 2*S34*S51*x) + 
      S12*(S23*S45*(3 - 2*x) + S34*S45*(-2 + x)^2 + S23^2*x - 
        2*S51^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) - S45*S51*(3 - 2*x + x^2) + 
        S23*x*(-(S34*(-5 + x)) + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(5*S23^2*S34*x + S23*(-2*S34*S45*(-4 + x) + 
        5*S45*S51*(-1 + x) + 8*S34^2*x - 5*S34*S51*x) + 
      S45*(S34^2*(12 - 8*x) + S34*S45*(4 - 3*x) + (3*S45 - 5*S51)*S51*
         (-1 + x) + S34*S51*(-16 + 13*x)) + 
      S12*(5*S23^2*(-1 + x)*x + S51*(-1 + x)*(5*S51*x + S45*(-8 + 5*x)) + 
        S23*(-10*S51*(-1 + x)*x + S34*x*(-8 + 5*x) + 
          S45*(-8 + 13*x - 5*x^2)) + S34*(S51*(8 - 5*x)*x + 
          S45*(-12 + 16*x - 5*x^2))))*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^3*(-(S23^2*S34*(S34 - 2*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) - S45*(S34 - S51)*
       (S34*S45*(-2 + x) - 2*S51^2*(-1 + x) + S34*S51*(-4 + 3*x)) + 
      S23*(2*S45*S51^2*(-1 + x) + S34*S51*(S45*(4 - 3*x) - 2*S51*x) + 
        S34^2*(2*S45*(-1 + x) + 3*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 2*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 2*S51^2*x + S45*S51*(-4 + 3*x)) + 
        S34*(S51^2*x*(-3 + 2*x) + S45^2*(2 - 3*x + x^2) + 
          S45*S51*(6 - 10*x + 3*x^2)) + 
        S23*(S51*(-1 + x)*(4*S51*x + S45*(-4 + 3*x)) + 
          S34*(S51*(5 - 3*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-3*S23^2*S34*x + S12*(S23 - S51)*(S45*(4 - 3*x) + 
        3*(S23 - S51)*x) + S45*(S34*S45*(4 - 3*x) + S34*S51*(8 - 3*x) + 
        3*S51^2*(-2 + x) + S45*S51*(-2 + 3*x)) + 
      S23*(-3*S45*S51*(-2 + x) + 3*S34*S51*x + S34*S45*(-4 + 6*x)))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-((4*S34 - 3*S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-4 + 3*x) + 
      S12*(S51*(2*S45 + 3*S51 - 3*S45*x - 6*S51*x) + 
        S23*(8*S34 - 3*S51 - 3*S34*x + 6*S51*x) + 
        S34*(-4*S45 - 4*S51 + 3*S45*x + 6*S51*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S45 + S34*(8 - 7*x) + 6*S51*(-1 + x))) - 
      3*S23^2*S34*x + S12^2*(S23 - S51)*x*(-4 + 3*x) + 
      S23*(-3*S45*S51*(-2 + x) - 7*S34^2*x + 6*S34*S51*x + 
        S34*S45*(-7 + 3*x)) + S12*(S23*S45*(7 - 6*x) + 3*S23^2*x - 
        6*S51^2*(-1 + x)*x + S34*S51*x*(-7 + 6*x) + 
        S23*x*(11*S34 - 9*S51 - 3*S34*x + 6*S51*x) + 
        S45*S51*(-7 + 8*x - 3*x^2) + S34*S45*(8 - 10*x + 3*x^2)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(4*S23^2*S34*x + S23*(S34*S45*(5 - 3*x) + 4*S45*S51*(-1 + x) + 
        5*S34^2*x - 4*S34*S51*x) - S45*(S34 - S51)*((S45 - 4*S51)*(-1 + x) + 
        S34*(-6 + 5*x)) + S12*(4*S23^2*(-1 + x)*x + 
        S51*(-1 + x)*(4*S51*x + S45*(-5 + 4*x)) + 
        S23*(-8*S51*(-1 + x)*x + S34*x*(-5 + 4*x) + S45*(-5 + 9*x - 4*x^2)) + 
        S34*(S51*(5 - 4*x)*x - 2*S45*(3 - 5*x + 2*x^2))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-3*S23^2*S34*(S34 - 2*S51)*x + S12^2*(S23 - S51)*(-1 + x)*
       (S45*(4 - 3*x) + 3*(S23 - S51)*x) - S45*(S34 - S51)*
       (-2*S51*(S45 + 3*S51)*(-1 + x) + S34*S45*(-4 + 3*x) + 
        S34*S51*(-8 + 7*x)) + S23*(6*S45*S51^2*(-1 + x) + 
        S34*S51*(S45*(10 - 11*x) - 6*S51*x) + 
        S34^2*(7*S51*x + S45*(-4 + 6*x))) + 
      S12*(S23^2*(-3*S34*(-2 + x)*x + 6*S51*(-1 + x)*x) + 
        S51*(-1 + x)*(6*S51^2*x + S45^2*(-2 + 3*x) + S45*S51*(-10 + 9*x)) - 
        S34*(S51^2*x*(-7 + 6*x) + S45^2*(4 - 7*x + 3*x^2) + 
          S45*S51*(12 - 22*x + 9*x^2)) + 
        S23*(-(S51*(-1 + x)*(12*S51*x + S45*(-10 + 9*x))) + 
          S34*(S51*x*(-13 + 9*x) + S45*(8 - 13*x + 6*x^2)))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*(-S23 + S45 + S51)*x^3*(-(S34*S45*(-2 + x)) + 
      S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(2*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*(-(S45*(-2 + x)) + 
        2*S34*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*(S45*(-2 + x) + 
          2*S51*x) + S23*(-2*S45*(-1 + x) - S34*(-3 + x)*x + 
          S51*x*(-3 + 2*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*((S34 - S51)*(S23*S45*S51*(-2 + x) + S45*(S34 - S51)*
         (S45 + 2*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 2*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + S51*x*(-3 + 2*x)) - 
        S51*(-1 + x)*(2*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S51^2*x + S45*S51*(-3 + 2*x)) + 
        S23*(S34*S51*(5 - 2*x)*x + S34*S45*(-2 + 3*x) + S51*(-3 + 2*x)*
           (-S45 + S51*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -3, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 2*S51) - (S34 - S51)*(S45 + 2*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 2*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 3*S45*S51*(-1 + x) + 
          2*S51^2*x) + S23*(-(S51*(-1 + x)*(3*S45*(-1 + x) + 4*S51*x)) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-4 + 3*x)))))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^4*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[86] -> (-4*ep^4*x^2*((S23 + 2*S34 + S45 - S51)*(-(S34*S45*(-2 + x)) + 
        S45*S51*(-1 + x) + S23*S34*x) + S12*(-(S45*(-2 + x)) + (S23 - S51)*x)*
       (S51 + S34*(-2 + x) + S23*(-1 + x) - S51*x))*
     F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S34*S45*(S51*(-4 + x) + S45*(-2 + x))) - 
      S23*S45*S51*(-2 + x) + 2*S23*S34*S45*(-1 + x) - S23^2*S34*x + 
      S23*S34*S51*x + S45*S51*(S51*(-2 + x) + S45*x) + 
      S12*(S23 - S51)*(-(S45*(-2 + x)) + (S23 - S51)*x))*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-((2*S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-2 + x) + S12*(S34*S45*(-2 + x) + 
        2*S34*S51*(-1 + x) - S23*(S51 + S34*(-4 + x) - 2*S51*x) + 
        S51*(S51 - S45*x - 2*S51*x)))*F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-2 + x)*x + 
      S23*(S45*S51*(3 - 2*x) + S34*S45*(-5 + x) - 5*S34^2*x + 3*S34*S51*x) + 
      S45*(2*S34*S51*(5 - 4*x) + S34*S45*(-3 + x) - S45*S51*(-2 + x) + 
        3*S51^2*(-1 + x) + S34^2*(-8 + 5*x)) + 
      S12*(2*S34*S45*(-2 + x)^2 - S23^2*(-2 + x)*x - 3*S51^2*(-1 + x)*x + 
        S34*S51*x*(-5 + 3*x) + S45*S51*(-5 + 5*x - 2*x^2) + 
        S23*S45*(5 - 5*x + x^2) + S23*x*(S34*(7 - 2*x) + S51*(-5 + 4*x))))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(3*S23^2*S34*x + S45*(S34^2*(8 - 5*x) + S34*S45*(3 - 2*x) + 
        (2*S45 - 3*S51)*S51*(-1 + x) + 2*S34*S51*(-5 + 4*x)) + 
      S23*(3*S45*S51*(-1 + x) + 5*S34^2*x - S34*(S45*(-5 + x) + 3*S51*x)) + 
      S12*(3*S23^2*(-1 + x)*x + S51*(-1 + x)*(3*S51*x + S45*(-5 + 3*x)) + 
        S23*(-6*S51*(-1 + x)*x + S34*x*(-5 + 3*x) + S45*(-5 + 8*x - 3*x^2)) + 
        S34*(S51*(5 - 3*x)*x + S45*(-8 + 10*x - 3*x^2))))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-(S23^2*S34*(S34 - 3*S51)*x) + S12^2*(S23 - S51)*(-1 + x)*
       (-(S45*(-2 + x)) + (S23 - S51)*x) + 
      S45*(S34^2*(S51*(8 - 5*x) - S45*(-2 + x)) + (S45 - 3*S51)*S51^2*
         (-1 + x) + 2*S34*S51^2*(-5 + 4*x)) + 
      S23*(3*S45*S51^2*(-1 + x) - 3*S34*S51*(S45*(-2 + x) + S51*x) + 
        S34^2*(2*S45*(-1 + x) + 5*S51*x)) - 
      S12*(S23^2*(S34*(-2 + x) - 3*S51*(-1 + x))*x - 
        S51*(-1 + x)*(S45^2*x + 3*S51^2*x + 2*S45*S51*(-3 + 2*x)) + 
        S34*(S51^2*x*(-5 + 3*x) + S45^2*(2 - 3*x + x^2) + 
          2*S45*S51*(5 - 7*x + 2*x^2)) + 
        S23*(2*S51*(-1 + x)*(3*S51*x + S45*(-3 + 2*x)) + 
          S34*(S51*(7 - 4*x)*x + S45*(-4 + 5*x - 2*x^2)))))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S45*S51*(2*S51*(-2 + x) + S45*(-1 + x)) - 
      S23*S45*S51*(-4 + x) - S34*S45*(S45 + 2*S51)*(-3 + x) - S23^2*S34*x + 
      S23*S34*(2*S51*x + S45*(-3 + 2*x)) + 
      S12*(S23^2*x + S51*(3*S45*(-1 + x) + 2*S51*x) - 
        S23*(S45*(-3 + x) + 3*S51*x)))*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-2*S23^2*S34*x + S12*(S23 - S51)*(S45*(3 - 2*x) + 
        2*(S23 - S51)*x) + S45*(S34*S45*(3 - 2*x) - 2*S34*S51*(-3 + x) + 
        2*S51^2*(-2 + x) + S45*S51*(-1 + 2*x)) + 
      S23*(-2*S45*S51*(-2 + x) + 2*S34*S51*x + S34*S45*(-3 + 4*x)))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S51*x^3*(-(S34*S45*(S51*(-3 + x) + S45*(-2 + x))) + 
      S45*S51*(S51*(-2 + x) + S45*(-1 + x)) - S23*S45*S51*(-2 + x) + 
      2*S23*S34*S45*(-1 + x) - S23^2*S34*x + S23*S34*S51*x + 
      S12*(S45^2*(-1 + x) + 2*S45*S51*(-1 + x) + S23^2*x + S51^2*x - 
        2*S23*(S45*(-1 + x) + S51*x)))*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((3*S34 - 2*S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23*(-3 + x) - 3*S51*(-1 + x)) + 
      S12*(-(S23*S34*(-6 + x)) + S34*S45*(-3 + x) + 2*S23*S51*(-1 + x) + 
        S34*S51*(-3 + 4*x) + S51*(S45 + S51*(2 - 4*x) - S45*x)))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((3*S34 - 2*S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-3 + 2*x) + S12*(-(S51*(S45 + 2*S51)*(-1 + 2*x)) - 
        2*S23*(S51 + S34*(-3 + x) - 2*S51*x) + 
        S34*(-3*S45 - 3*S51 + 2*S45*x + 4*S51*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^4*(-((3*S34 - 2*S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(3*S23 - 2*S45 - 3*S51)*(-1 + x) + 
      S12*(S51*(3*S45 + 2*S51 - 3*S45*x - 4*S51*x) + 
        S23*(6*S34 - 2*S51 - 3*S34*x + 4*S51*x) + 
        S34*(-5*S45 - 3*S51 + 3*S45*x + 4*S51*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S45 + S34*(5 - 4*x) + 3*S51*(-1 + x))) - 
      S23^2*S34*x + S12^2*(S51*(3 - 2*x) + S23*(-3 + x))*x + 
      S23*(S34*S45*(-4 + x) - S45*S51*(-3 + x) - 4*S34^2*x + 3*S34*S51*x) + 
      S12*(S23^2*x + S23*(-2*S45*(-2 + x) - S34*(-7 + x)*x + 
          2*S51*(-2 + x)*x) + S34*(S51*x*(-4 + 3*x) + S45*(5 - 5*x + x^2)) - 
        S51*(3*S51*(-1 + x)*x + S45*(4 - 3*x + x^2))))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-4*S23^2*S34*x + S12^2*(S23 - S51)*x*(-3 + 2*x) + 
      S23*(2*S45*S51*(3 - 2*x) - 8*S34^2*x + 6*S34*S51*x + 
        S34*S45*(-8 + 3*x)) + S45*(S34 - S51)*(S45*(-2 + x) - 
        6*S51*(-1 + x) + 2*S34*(-5 + 4*x)) + 
      S12*(-2*S23^2*(-2 + x)*x - 6*S51^2*(-1 + x)*x + 
        2*S34*S51*x*(-4 + 3*x) + S23*S45*(8 - 9*x + 2*x^2) - 
        2*S45*S51*(4 - 5*x + 2*x^2) + S34*S45*(10 - 13*x + 4*x^2) + 
        S23*x*(S34*(11 - 4*x) + 2*S51*(-5 + 4*x))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-2*S23^2*S34*(S34 - 2*S51)*x - S45*(S34 - S51)*
       (-(S51*(6*S51*(-1 + x) + S45*x)) + S34*(S45*(-3 + 2*x) + 
          2*S51*(-5 + 4*x))) + S23*(2*S45*S51^2*(-3 + 2*x) + 
        S34*S51*(S45*(10 - 7*x) - 6*S51*x) + 
        S34^2*(8*S51*x + S45*(-3 + 4*x))) + 
      S12^2*(S23^2*(-2 + x)*x + S51*(3*S45*(-1 + x)^2 + S51*x*(-5 + 4*x)) - 
        S23*(S51*x*(-7 + 5*x) + S45*(3 - 4*x + x^2))) + 
      S12*(S23^2*(-(S34*(-4 + x)) + 2*S51*(-2 + x))*x + 
        S23*(2*S51^2*(5 - 4*x)*x + 3*S34*S51*x*(-5 + 2*x) + 
          S45*S51*(-10 + 11*x - 3*x^2) + 2*S34*S45*(3 - 4*x + x^2)) + 
        S51*(S45^2*(-1 + x)^2 + 6*S51^2*(-1 + x)*x + 
          2*S45*S51*(5 - 7*x + 3*x^2)) - S34*(2*S51^2*x*(-4 + 3*x) + 
          S45^2*(3 - 4*x + x^2) + S45*S51*(13 - 19*x + 6*x^2))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(3*S23^2*S34*x + S23*(-2*S34*S45*(-2 + x) + 
        3*S45*S51*(-1 + x) + 4*S34^2*x - 3*S34*S51*x) - 
      S45*(S34 - S51)*((S45 - 3*S51)*(-1 + x) + S34*(-5 + 4*x)) + 
      S12*(3*S23^2*(-1 + x)*x + S51*(-1 + x)*(3*S51*x + S45*(-4 + 3*x)) + 
        S23*(-6*S51*(-1 + x)*x + S34*x*(-4 + 3*x) + S45*(-4 + 7*x - 3*x^2)) + 
        S34*(S51*(4 - 3*x)*x + S45*(-5 + 8*x - 3*x^2))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-2*S23^2*S34*(S34 - 3*S51)*x + S12^2*(S23 - S51)*(-1 + x)*
       (S45*(3 - 2*x) + 2*(S23 - S51)*x) - S45*(S34 - S51)*
       (-6*S51^2*(-1 + x) + S34*S45*(-3 + 2*x) + 2*S34*S51*(-5 + 4*x)) + 
      S23*(6*S45*S51^2*(-1 + x) - 2*S34*S51*(3*S51*x + S45*(-5 + 4*x)) + 
        S34^2*(8*S51*x + S45*(-3 + 4*x))) + 
      S12*(S23^2*(-2*S34*(-2 + x)*x + 6*S51*(-1 + x)*x) + 
        S51*(-1 + x)*(6*S51^2*x + S45^2*(-1 + 2*x) + 2*S45*S51*(-5 + 4*x)) - 
        S34*(2*S51^2*x*(-4 + 3*x) + S45^2*(3 - 5*x + 2*x^2) + 
          S45*S51*(13 - 22*x + 8*x^2)) + 
        S23*(-2*S51*(-1 + x)*(6*S51*x + S45*(-5 + 4*x)) + 
          S34*(4*S51*x*(-3 + 2*x) + S45*(6 - 9*x + 4*x^2)))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*x^4*(S23^2*S34*(-2*S34 + 3*S51)*x + 
      S12^2*(-1 + x)*(-3*S23*S45*(-1 + x) + S45^2*(-1 + x) + 
        3*S45*S51*(-1 + x) + 2*S23^2*x - 4*S23*S51*x + 2*S51^2*x) - 
      S45*(S34 - S51)*(-(S51*(S45 + 3*S51)*(-1 + x)) + S34*S45*(-3 + 2*x) + 
        S34*S51*(-5 + 4*x)) + S23*(3*S45*S51^2*(-1 + x) - 
        3*S34*S51*(2*S45*(-1 + x) + S51*x) + 
        S34^2*(4*S51*x + S45*(-3 + 4*x))) + 
      S12*(S23^2*(-2*S34*(-2 + x) + 3*S51*(-1 + x))*x + 
        S51*(-1 + x)*(2*S45^2*(-1 + x) + 3*S51^2*x + S45*S51*(-6 + 5*x)) - 
        S34*(S51^2*x*(-4 + 3*x) + 2*S45^2*(2 - 3*x + x^2) + 
          S45*S51*(8 - 14*x + 5*x^2)) + 
        S23*(-(S51*(-1 + x)*(6*S51*x + S45*(-6 + 5*x))) + 
          S34*(S51*x*(-8 + 5*x) + 2*S45*(3 - 5*x + 2*x^2)))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S45*S51^2*(-S23 + S45 + S51)*
     x^3*F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
     F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51^2*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^4*
     F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S45*(S34 - S51)*(S45 - S51*(-2 + x)) + 
      S12*S23*(S45 - S51*x) + S23*(-(S34*S45) + 2*S45*S51 + S34*S51*x) + 
      S12*S51*(S51*x + S45*(-1 + 2*x)))*F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S23*S45*S51*(-4 + x)) - S45*(S34 - S51)*(S45 + 2*S51)*
       (-2 + x) - S23^2*S34*x + 2*S23*S34*(S45*(-1 + x) + S51*x) + 
      S12*(S23^2*x - S23*(S45*(-2 + x) + 3*S51*x) + 
        S51*(2*S51*x + S45*(-2 + 3*x))))*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*x^3*(-(S45*(S34 - S51)*(S45*(-3 + x) + 2*S51*(-2 + x))) - 
      S23^2*S34*x + S23*(-(S45*S51*(-4 + x)) + 2*S34*S51*x + 
        S34*S45*(-3 + 2*x)) + S12*(2*S45^2*(-1 + x) + S23^2*x + 2*S51^2*x + 
        S45*S51*(-3 + 5*x) - 3*S23*(S45*(-1 + x) + S51*x)))*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*x^3*(-2*S23^2*S34*x - S45*(S34 - S51)*(2*S51*(-2 + x) + 
        S45*(-3 + 2*x)) + S23*(-2*S45*S51*(-2 + x) + 2*S34*S51*x + 
        S34*S45*(-3 + 4*x)) + S12*(S23*S45*(3 - 4*x) + 2*S45^2*(-1 + x) + 
        2*S23^2*x - 4*S23*S51*x + 2*S51^2*x + S45*S51*(-3 + 4*x)))*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S51^2*(-S23 + S45 + S51)*x^4*
     (-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + 
      S23*S34*x + S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S51*(S12 - S34 + S51)*x^4*
     F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S51^2*(S12 - S34 + S51)*x^5*
     F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S12 - S34 + S51)*x^3*(-(S23*S34) + S45*(S34 - S51) + 
      S12*(S23 + S51*(-1 + 2*x)))*F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-2*(S34 - S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S51*(2 - 3*x) + S23*(-2 + x)) + 
      S12*(S23*(-(S34*(-4 + x)) + 2*S51*(-1 + x)) + 
        (S34 - S51)*(S45*(-2 + x) + 2*S51*(-1 + 2*x))))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*S51*(S12 - S34 + S51)*x^4*(S23*S34 + S45*(-S34 + S51) + 
      S12*(S45 + S51 + S23*(-1 + x) - S45*x - 2*S51*x))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
        (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^4*(2*(S34 - S51)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23*(2 - 3*x) + 2*S45*(-1 + x) + S51*(-2 + 3*x)) + 
      S12*(-((S34 - S51)*(-4*S45 - 2*S51 + 3*S45*x + 4*S51*x)) + 
        S23*(2*S51 - 4*S51*x + S34*(-4 + 3*x))))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51^2*(S12 - S34 + S51)*x^5*(S23*S34 + S45*(-S34 + S51) + 
      S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S12 - S34 + S51)*x^2*(-(S23*(S45 + (-S12 + S34)*x)) + 
      (-1 + x)*(S34*S45 - S45*S51 + S12*S51*x))*
     F[1, {1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(3*S45*(S34 - S51)^2*(-1 + x) - S23^2*S34*x + 
      S12^2*(S23*(-2 + x) - 2*S51*(-1 + x))*x - S23*(S34 - S51)*
       (3*S45 + 3*S34*x - S45*x) + S12*(S23^2*x + (S34 - S51)*(-1 + x)*
         (S45*(-3 + x) + 3*S51*x) + S23*(S45*(3 - 2*x) - S34*(-5 + x)*x + 
          2*S51*(-2 + x)*x)))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*((S34 - S51)*(S23*S45*S51*(-3 + x) + S45*(S34 - S51)*
         (S45 + 3*S51)*(-1 + x) + S23^2*S34*x + 
        S23*S34*(S45 - 2*S45*x - 3*S51*x)) + 
      S12^2*(S23^2*x + S23*(S45 - S45*x + 2*S51*(-2 + x)*x) - 
        S51*(-1 + x)*(3*S51*x + S45*(-1 + 2*x))) + 
      S12*(S23^2*(-2*S34 + S51)*x + (S34 - S51)*(-1 + x)*
         (-S45^2 + 2*S45*S51*(-2 + x) + 3*S51^2*x) + 
        S23*(S34*S51*(7 - 2*x)*x + S34*S45*(-2 + 3*x) + 2*S51*(-2 + x)*
           (-S45 + S51*x))))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(3*S45*(S34 - S51)^2*(-1 + x) - 2*S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x - S23*(S34 - S51)*
       (S45*(3 - 2*x) + 3*S34*x) + S12*(-(S23^2*(-2 + x)*x) + 
        (S34 - S51)*(-1 + x)*(3*S51*x + S45*(-3 + 2*x)) + 
        S23*(-2*S34*(-2 + x)*x + S51*x*(-5 + 4*x) + S45*(3 - 4*x + x^2))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-2*(S45*(S34 - S51)^2*(S45 + 3*S51)*(-1 + x) + 
        S23^2*S34*(S34 - 2*S51)*x - S23*(S34 - S51)*(S45*S51*(3 - 2*x) + 
          3*S34*S51*x + S34*S45*(-1 + 2*x))) + 
      S12^2*(S23^2*(-2 + x)*x + S51*(-1 + x)*(4*S51*x + S45*(-2 + 3*x)) - 
        S23*(S51*x*(-6 + 5*x) + S45*(2 - 3*x + x^2))) + 
      S12*(S23^2*(-(S34*(-4 + x)) + 2*S51*(-2 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-2 + x) + 6*S51^2*x + 
          2*S45*S51*(-4 + 3*x)) + S23*(2*S51^2*(5 - 4*x)*x + 
          6*S34*S51*(-2 + x)*x + S45*S51*(-8 + 10*x - 3*x^2) + 
          S34*S45*(4 - 7*x + 2*x^2))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^4*(S12^2*(S23^2*(-2 + x)*x + 
        S23*(-2*S45*(-1 + x)^2 + S51*(5 - 4*x)*x) + 
        (-1 + x)*(S45^2*(-1 + x) + 3*S51^2*x + 2*S45*S51*(-1 + 2*x))) + 
      (S34 - S51)*(S23*S45*S51*(3 - 2*x) - S45*(S34 - S51)*(2*S45 + 3*S51)*
         (-1 + x) - 2*S23^2*S34*x + S23*S34*(3*S51*x + S45*(-2 + 4*x))) + 
      S12*(S23^2*(-(S34*(-4 + x)) + S51*(-2 + x))*x - (S34 - S51)*(-1 + x)*
         (S45^2*(-3 + x) + 3*S51^2*x + S45*S51*(-5 + 4*x)) + 
        S23*(S51^2*(5 - 4*x)*x + 4*S34*S51*(-2 + x)*x + 
          S45*S51*(-5 + 6*x - 2*x^2) + 2*S34*S45*(2 - 4*x + x^2))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -3, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x) - 
      (S23*(S34 - 3*S51) - (S34 - S51)*(S45 + 3*S51))*
       (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-(S34*(-2 + x)) + 3*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(S45^2*(-1 + x) + 4*S45*S51*(-1 + x) + 
          3*S51^2*x) + S23*(-2*S51*(-1 + x)*(2*S45*(-1 + x) + 3*S51*x) + 
          S34*(2*S45*(-1 + x)^2 + S51*x*(-5 + 4*x)))))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^4*(S12^2*(2*S23 - S45 - 2*S51)*(-1 + x)*
       (S45 - S45*x + (S23 - S51)*x) - (S23*(2*S34 - 3*S51) - 
        (S34 - S51)*(2*S45 + 3*S51))*(S45*S51*(-1 + x) + 
        S34*(S45 + S23*x - S45*x)) + 
      S12*(S23^2*(-2*S34*(-2 + x) + 3*S51*(-1 + x))*x - 
        (S34 - S51)*(-1 + x)*(5*S45*S51*(-1 + x) + 3*S51^2*x + 
          S45^2*(-3 + 2*x)) + S23*(-(S51*(-1 + x)*(5*S45*(-1 + x) + 
             6*S51*x)) + S34*(S51*x*(-7 + 5*x) + S45*(4 - 9*x + 4*x^2)))))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51^2*(S12 - S34 + S51)*(-S23 + S45 + S51)*x^5*
     (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4]}


==> anc/N2/Boundaries.m <==
{b[1] -> 4 - ep*(-8*G[0, S45/(S23 - S51)] + 8*G[1, S45/(S23 - S51)] + 
     8*Log[-S45]) - ep^2*((2*Pi^2)/3 - 16*G[0, 0, S45/(S23 - S51)] + 
     16*G[0, 1, S45/(S23 - S51)] + 16*G[1, 0, S45/(S23 - S51)] - 
     16*G[1, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*Log[-S45] - 
     16*G[1, S45/(S23 - S51)]*Log[-S45] - 8*Log[-S45]^2) - 
   ep^3*((4*Pi^2*G[0, S45/(S23 - S51)])/3 - (4*Pi^2*G[1, S45/(S23 - S51)])/
      3 - 32*G[0, 0, 0, S45/(S23 - S51)] + 32*G[0, 0, 1, S45/(S23 - S51)] + 
     32*G[0, 1, 0, S45/(S23 - S51)] - 32*G[0, 1, 1, S45/(S23 - S51)] + 
     32*G[1, 0, 0, S45/(S23 - S51)] - 32*G[1, 0, 1, S45/(S23 - S51)] - 
     32*G[1, 1, 0, S45/(S23 - S51)] + 32*G[1, 1, 1, S45/(S23 - S51)] - 
     (4*Pi^2*Log[-S45])/3 + 32*G[0, 0, S45/(S23 - S51)]*Log[-S45] - 
     32*G[0, 1, S45/(S23 - S51)]*Log[-S45] - 32*G[1, 0, S45/(S23 - S51)]*
      Log[-S45] + 32*G[1, 1, S45/(S23 - S51)]*Log[-S45] - 
     16*G[0, S45/(S23 - S51)]*Log[-S45]^2 + 16*G[1, S45/(S23 - S51)]*
      Log[-S45]^2 + (16*Log[-S45]^3)/3 + (128*Zeta[3])/3) - 
   ep^4*((19*Pi^4)/30 + (8*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
     (8*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - (8*Pi^2*G[1, 0, S45/(S23 - S51)])/
      3 + (8*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
     64*G[0, 0, 0, 0, S45/(S23 - S51)] + 64*G[0, 0, 0, 1, S45/(S23 - S51)] + 
     64*G[0, 0, 1, 0, S45/(S23 - S51)] - 64*G[0, 0, 1, 1, S45/(S23 - S51)] + 
     64*G[0, 1, 0, 0, S45/(S23 - S51)] - 64*G[0, 1, 0, 1, S45/(S23 - S51)] - 
     64*G[0, 1, 1, 0, S45/(S23 - S51)] + 64*G[0, 1, 1, 1, S45/(S23 - S51)] + 
     64*G[1, 0, 0, 0, S45/(S23 - S51)] - 64*G[1, 0, 0, 1, S45/(S23 - S51)] - 
     64*G[1, 0, 1, 0, S45/(S23 - S51)] + 64*G[1, 0, 1, 1, S45/(S23 - S51)] - 
     64*G[1, 1, 0, 0, S45/(S23 - S51)] + 64*G[1, 1, 0, 1, S45/(S23 - S51)] + 
     64*G[1, 1, 1, 0, S45/(S23 - S51)] - 64*G[1, 1, 1, 1, S45/(S23 - S51)] - 
     (8*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 + 
     (8*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 + 
     64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
     64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
     64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
     64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] - 
     64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
     64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
     64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
     64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + (4*Pi^2*Log[-S45]^2)/3 - 
     32*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 + 32*G[0, 1, S45/(S23 - S51)]*
      Log[-S45]^2 + 32*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 - 
     32*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 + 
     (32*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
     (32*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 - (8*Log[-S45]^4)/3 + 
     (256*G[0, S45/(S23 - S51)]*Zeta[3])/3 - 
     (256*G[1, S45/(S23 - S51)]*Zeta[3])/3 - (256*Log[-S45]*Zeta[3])/3), 
 b[2] -> 4 - ep*(-8*G[0, -(S51/(S12 - S34))] + 8*G[1, -(S51/(S12 - S34))] + 
     8*Log[-S51]) - ep^2*((2*Pi^2)/3 - 16*G[0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, -(S51/(S12 - S34))] + 16*G[1, 0, -(S51/(S12 - S34))] - 
     16*G[1, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, -(S51/(S12 - S34))]*Log[-S51] - 8*Log[-S51]^2) - 
   ep^3*((4*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
     (4*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[0, 0, 1, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, 0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[1, 1, 1, -(S51/(S12 - S34))] - 
     (4*Pi^2*Log[-S51])/3 + 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^2 + 16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*Log[-S51]^3)/3 + (128*Zeta[3])/3) - 
   ep^4*((19*Pi^4)/30 + (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
     (8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
     (8*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
     (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     64*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 - 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 + 
     (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
     (256*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (256*Log[-S51]*Zeta[3])/3), 
 b[3] -> (8 - 16*ep*Log[-S45] + ep^2*((-4*Pi^2)/3 + 16*Log[-S45]^2) + 
    ep^3*((8*Pi^2*Log[-S45])/3 - (32*Log[-S45]^3)/3 - (256*Zeta[3])/3) + 
    ep^4*((-19*Pi^4)/15 - (8*Pi^2*Log[-S45]^2)/3 + (16*Log[-S45]^4)/3 + 
      (512*Log[-S45]*Zeta[3])/3))/2, 
 b[4] -> 4 + ep*(8*G[0, -(S51/(S12 - S34))] - 8*Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2) + 
   ep^3*((-4*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 - 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - (16*Log[-S51]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 + 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3), 
 b[5] -> (8 - 16*ep*Log[-S12] + ep^2*((-4*Pi^2)/3 + 16*Log[-S12]^2) + 
    ep^3*((8*Pi^2*Log[-S12])/3 - (32*Log[-S12]^3)/3 - (256*Zeta[3])/3) + 
    ep^4*((-19*Pi^4)/15 - (8*Pi^2*Log[-S12]^2)/3 + (16*Log[-S12]^4)/3 + 
      (512*Log[-S12]*Zeta[3])/3))/2, 
 b[6] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[7] -> (8 - 16*ep*Log[-S51] + ep^2*((-4*Pi^2)/3 + 16*Log[-S51]^2) + 
    ep^3*((8*Pi^2*Log[-S51])/3 - (32*Log[-S51]^3)/3 - (256*Zeta[3])/3) + 
    ep^4*((-19*Pi^4)/15 - (8*Pi^2*Log[-S51]^2)/3 + (16*Log[-S51]^4)/3 + 
      (512*Log[-S51]*Zeta[3])/3))/2, 
 b[8] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), b[9] -> 0, 
 b[10] -> 4 - 8*ep*Log[-S45] + 
   ep^2*((-2*Pi^2)/3 - 4*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] + 
     4*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] + 
     4*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
     4*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
     4*G[0, S45/(S23 - S51)]*Log[-S45] + 4*G[1, S45/(S23 - S51)]*Log[-S45] + 
     8*Log[-S45]^2 + 4*G[0, S45/(S23 - S51)]*Log[-S51] - 
     4*G[1, S45/(S23 - S51)]*Log[-S51]) + 
   ep^3*(-2*Pi^2*G[0, S45/(S23 - S51)] - 2*Pi^2*G[0, -(S51/(S12 - S34))] + 
     2*Pi^2*G[1, S45/(S23 - S51)] + 2*Pi^2*G[1, -(S51/(S12 - S34))] - 
     8*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] + 
     8*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] - 
     8*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] + 
     8*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] + 
     8*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
     8*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
     8*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
     8*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
     8*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     8*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     8*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     8*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     8*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     8*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     8*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
     8*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
     (2*Pi^2*Log[-S45])/3 - 8*G[0, 0, S45/(S23 - S51)]*Log[-S45] + 
     8*G[0, 1, S45/(S23 - S51)]*Log[-S45] + 8*G[1, 0, S45/(S23 - S51)]*
      Log[-S45] - 8*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 
     4*G[0, S45/(S23 - S51)]*Log[-S45]^2 - 4*G[1, S45/(S23 - S51)]*
      Log[-S45]^2 - (16*Log[-S45]^3)/3 + 2*Pi^2*Log[-S51] + 
     8*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     8*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51] - 
     8*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     8*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     8*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 8*G[0, 1, S45/(S23 - S51)]*
      Log[-S51] - 8*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
     8*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 4*G[0, S45/(S23 - S51)]*
      Log[-S51]^2 + 4*G[1, S45/(S23 - S51)]*Log[-S51]^2 - (128*Zeta[3])/3) + 
   ep^4*((-11*Pi^4)/10 - (10*Pi^2*G[0, S45/(S23 - S51)]*
       G[0, -(S51/(S12 - S34))])/3 + (10*Pi^2*G[0, -(S51/(S12 - S34))]*
       G[1, S45/(S23 - S51)])/3 + (10*Pi^2*G[0, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - (10*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - 4*Pi^2*G[0, 0, S45/(S23 - S51)] - 
     4*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 16*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 4*Pi^2*G[0, 1, S45/(S23 - S51)] + 
     16*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
     4*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 16*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 16*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 4*Pi^2*G[1, 0, S45/(S23 - S51)] + 
     16*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     16*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     4*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 16*G[0, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 16*G[0, 1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 16*G[1, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 4*Pi^2*G[1, 1, S45/(S23 - S51)] - 
     16*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     16*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     16*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     4*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 16*G[0, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 16*G[0, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 16*G[1, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 16*G[1, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] + (2*Pi^2*G[0, S45/(S23 - S51)]*
       Log[-S45])/3 - (2*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
     16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
     16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
     16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
     16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
     16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
     16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
     16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
     16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + (2*Pi^2*Log[-S45]^2)/3 + 
     8*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 8*G[0, 1, S45/(S23 - S51)]*
      Log[-S45]^2 - 8*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
     8*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
     (8*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
     (8*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (8*Log[-S45]^4)/3 + 
     (10*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
     4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     (10*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
     4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] - 16*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] + 16*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 16*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 16*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] + 16*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] - 16*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 16*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] + 16*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] - 16*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] - 16*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] + 16*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 16*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, 0, 0, S45/(S23 - S51)]*
      Log[-S51] - 16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 2*Pi^2*Log[-S51]^2 - 
     8*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     8*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
     8*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     8*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     8*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[0, 1, S45/(S23 - S51)]*
      Log[-S51]^2 + 8*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
     8*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     (8*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (8*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - 12*G[0, S45/(S23 - S51)]*
      Zeta[3] - 12*G[0, -(S51/(S12 - S34))]*Zeta[3] + 
     12*G[1, S45/(S23 - S51)]*Zeta[3] + 12*G[1, -(S51/(S12 - S34))]*Zeta[3] + 
     (220*Log[-S45]*Zeta[3])/3 + 12*Log[-S51]*Zeta[3]), 
 b[11] -> ep^2*((-8*Pi^2)/3 - 8*G[0, S45/(S23 - S51)]*
      G[0, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*
      G[1, S45/(S23 - S51)] + 8*G[0, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))] - 8*G[1, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))] - 8*G[0, S45/(S23 - S51)]*Log[-S45] + 
     8*G[1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, S45/(S23 - S51)]*Log[-S51] - 
     8*G[1, S45/(S23 - S51)]*Log[-S51]) + 
   ep^3*(-4*Pi^2*G[0, S45/(S23 - S51)] - 4*Pi^2*G[0, -(S51/(S12 - S34))] + 
     4*Pi^2*G[1, S45/(S23 - S51)] + 4*Pi^2*G[1, -(S51/(S12 - S34))] - 
     16*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] + 
     16*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] - 
     16*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] + 
     16*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] + 
     16*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
     16*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
     16*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
     16*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
     16*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     16*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     16*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     16*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     16*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     16*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     16*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
     16*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
     (4*Pi^2*Log[-S45])/3 - 16*G[0, 0, S45/(S23 - S51)]*Log[-S45] + 
     16*G[0, 1, S45/(S23 - S51)]*Log[-S45] + 16*G[1, 0, S45/(S23 - S51)]*
      Log[-S45] - 16*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 
     8*G[0, S45/(S23 - S51)]*Log[-S45]^2 - 8*G[1, S45/(S23 - S51)]*
      Log[-S45]^2 + 4*Pi^2*Log[-S51] + 16*G[0, S45/(S23 - S51)]*
      G[0, -(S51/(S12 - S34))]*Log[-S51] - 16*G[0, -(S51/(S12 - S34))]*
      G[1, S45/(S23 - S51)]*Log[-S51] - 16*G[0, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, 0, S45/(S23 - S51)]*
      Log[-S51] - 16*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 16*G[1, 1, S45/(S23 - S51)]*
      Log[-S51] - 8*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 
     8*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 16*Zeta[3]) + 
   ep^4*((-58*Pi^4)/45 - (20*Pi^2*G[0, S45/(S23 - S51)]*
       G[0, -(S51/(S12 - S34))])/3 + (20*Pi^2*G[0, -(S51/(S12 - S34))]*
       G[1, S45/(S23 - S51)])/3 + (20*Pi^2*G[0, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - (20*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - 8*Pi^2*G[0, 0, S45/(S23 - S51)] - 
     8*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 32*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 8*Pi^2*G[0, 1, S45/(S23 - S51)] + 
     32*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
     8*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 32*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 8*Pi^2*G[1, 0, S45/(S23 - S51)] + 
     32*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     32*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     8*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 32*G[0, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 32*G[1, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 8*Pi^2*G[1, 1, S45/(S23 - S51)] - 
     32*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     32*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     32*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     8*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 32*G[0, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[0, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[1, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[1, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] + (4*Pi^2*G[0, S45/(S23 - S51)]*
       Log[-S45])/3 - (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
     32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
     32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
     32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
     32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
     32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
     32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
     32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
     32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - (4*Pi^2*Log[-S45]^2)/3 + 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 16*G[0, 1, S45/(S23 - S51)]*
      Log[-S45]^2 - 16*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
     16*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
     (16*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
     (16*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
     (20*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
     8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     (20*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
     8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] - 32*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] - 32*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 32*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[0, 0, 0, S45/(S23 - S51)]*
      Log[-S51] - 32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 4*Pi^2*Log[-S51]^2 - 
     16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
     16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, 1, S45/(S23 - S51)]*
      Log[-S51]^2 + 16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
     16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - 24*G[0, S45/(S23 - S51)]*
      Zeta[3] - 24*G[0, -(S51/(S12 - S34))]*Zeta[3] + 
     24*G[1, S45/(S23 - S51)]*Zeta[3] + 24*G[1, -(S51/(S12 - S34))]*Zeta[3] + 
     8*Log[-S45]*Zeta[3] + 24*Log[-S51]*Zeta[3]), 
 b[12] -> 4 - 8*ep*Log[-S51] + ep^2*((2*Pi^2)/3 + 8*Log[-S51]^2) + 
   ep^3*((-4*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - (104*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/90 + (4*Pi^2*Log[-S51]^2)/3 + (8*Log[-S51]^4)/3 + 
     (208*Log[-S51]*Zeta[3])/3), 
 b[13] -> 4 - 8*ep*Log[-S45] + ep^2*((2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/90 + (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (208*Log[-S45]*Zeta[3])/3), 
 b[14] -> 4 - 8*ep*Log[-S45] + ep^2*((2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/90 + (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (208*Log[-S45]*Zeta[3])/3), 
 b[15] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[16] -> 4 + ep*(8*G[0, -(S51/(S12 - S34))] - 8*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     8*G[1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     8*Log[-S51]^2) + ep^3*((4*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
     (4*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))] - 16*G[0, 1, 0, -(S51/(S12 - S34))] - 
     16*G[1, 0, 0, -(S51/(S12 - S34))] + 8*G[1, 1, 0, -(S51/(S12 - S34))] - 
     (4*Pi^2*Log[-S51])/3 - 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - (16*Log[-S51]^3)/3 - (104*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/90 + (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
     (8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
     (4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
     (4*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     (208*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 8*G[1, -(S51/(S12 - S34))]*
      Zeta[3] + (208*Log[-S51]*Zeta[3])/3), 
 b[17] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[18] -> 4 - 8*ep*Log[-S45] + ep^2*((2*Pi^2)/3 + 8*Log[-S45]^2) - 
   (4*ep^3*(Pi^2*Log[-S45] + 4*Log[-S45]^3 + 26*Zeta[3]))/3 + 
   ep^4*((-41*Pi^4)/90 + (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (208*Log[-S45]*Zeta[3])/3), 
 b[19] -> 4 + ep*(8*G[0, -(S51/(S12 - S34))] - 8*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2) + 
   ep^3*((4*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))] - (4*Pi^2*Log[-S51])/3 - 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - (16*Log[-S51]^3)/3 - (104*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/90 + (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     (208*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (208*Log[-S51]*Zeta[3])/3), 
 b[20] -> 4 + ep*(8*G[0, -(S51/(S12 - S34))] - 8*Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
     8*G[0, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     8*Log[-S51]^2) + ep^3*((-4*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))] - 24*G[0, 0, 1, -(S51/(S12 - S34))] - 
     16*G[0, 1, 0, -(S51/(S12 - S34))] + 16*G[0, 1, 1, -(S51/(S12 - S34))] + 
     (4*Pi^2*Log[-S51])/3 - 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - (16*Log[-S51]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     (4*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     56*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     48*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     48*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 + 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3), 
 b[21] -> 0, b[22] -> 0, 
 b[23] -> ep*(-4*G[0, -(S51/(S12 - S34))] - 4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 - 4*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] + 
     4*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] - 
     8*G[0, 0, -(S51/(S12 - S34))] - 4*G[0, S45/(S23 - S51)]*Log[-S45] + 
     4*G[1, S45/(S23 - S51)]*Log[-S45] + 4*Log[-S45]^2 + 
     4*G[0, S45/(S23 - S51)]*Log[-S51] + 8*G[0, -(S51/(S12 - S34))]*
      Log[-S51] - 4*G[1, S45/(S23 - S51)]*Log[-S51] - 4*Log[-S51]^2) + 
   ep^3*(-2*Pi^2*G[0, S45/(S23 - S51)] - (4*Pi^2*G[0, -(S51/(S12 - S34))])/
      3 + 2*Pi^2*G[1, S45/(S23 - S51)] - 8*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] - 8*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 8*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] - 4*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 4*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] - 8*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] - 16*G[0, 0, 0, -(S51/(S12 - S34))] - 
     4*G[0, 0, 1, -(S51/(S12 - S34))] - 8*G[0, 0, S45/(S23 - S51)]*
      Log[-S45] + 8*G[0, 1, S45/(S23 - S51)]*Log[-S45] + 
     8*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 8*G[1, 1, S45/(S23 - S51)]*
      Log[-S45] + 4*G[0, S45/(S23 - S51)]*Log[-S45]^2 - 
     4*G[1, S45/(S23 - S51)]*Log[-S45]^2 - (8*Log[-S45]^3)/3 + 
     (4*Pi^2*Log[-S51])/3 + 8*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*
      Log[-S51] - 8*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*
      Log[-S51] + 8*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 8*G[0, 1, S45/(S23 - S51)]*
      Log[-S51] - 8*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
     8*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 4*G[0, S45/(S23 - S51)]*
      Log[-S51]^2 - 8*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     4*G[1, S45/(S23 - S51)]*Log[-S51]^2 + (8*Log[-S51]^3)/3 - 4*Zeta[3]) + 
   ep^4*((-5*Pi^4)/9 - (10*Pi^2*G[0, S45/(S23 - S51)]*
       G[0, -(S51/(S12 - S34))])/3 + (10*Pi^2*G[0, -(S51/(S12 - S34))]*
       G[1, S45/(S23 - S51)])/3 - 4*Pi^2*G[0, 0, S45/(S23 - S51)] - 
     (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 16*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 4*Pi^2*G[0, 1, S45/(S23 - S51)] + 
     16*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
     2*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 8*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 8*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 4*Pi^2*G[1, 0, S45/(S23 - S51)] + 
     16*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     8*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     4*Pi^2*G[1, 1, S45/(S23 - S51)] - 16*G[0, 0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] - 8*G[0, 1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] - 16*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] - 20*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 20*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] - 8*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] + 8*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] + 8*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] - 8*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] - 16*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] - 16*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] + 16*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] - 32*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     24*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     8*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     8*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     (2*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 - 
     (2*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
     16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
     16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
     16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
     16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
     16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
     16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
     16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
     16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, 0, S45/(S23 - S51)]*
      Log[-S45]^2 - 8*G[0, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
     8*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 8*G[1, 1, S45/(S23 - S51)]*
      Log[-S45]^2 - (8*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
     (8*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (4*Log[-S45]^4)/3 + 
     (10*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     (10*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
     16*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
     8*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     8*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
     16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     8*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 - 
     8*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     8*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
     8*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 16*G[0, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 + 8*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     8*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 8*G[1, 1, S45/(S23 - S51)]*
      Log[-S51]^2 + (8*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     (8*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 - 
     12*G[0, S45/(S23 - S51)]*Zeta[3] + (92*G[0, -(S51/(S12 - S34))]*Zeta[3])/
      3 + 12*G[1, S45/(S23 - S51)]*Zeta[3] + (116*Log[-S45]*Zeta[3])/3 - 
     (92*Log[-S51]*Zeta[3])/3), 
 b[24] -> ep*(-4*G[0, -(S51/(S12 - S34))] - 4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 4*Log[-S45]^2 + 
     8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^2) + 
   ep^3*((-2*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
     16*G[0, 0, 0, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S45])/3 - 
     (8*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 + 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 8*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^2 + (8*Log[-S51]^3)/3 - 4*Zeta[3]) + 
   ep^4*((-4*Pi^4)/45 - (4*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S45]^2)/3 + 
     (4*Log[-S45]^4)/3 + (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - (2*Pi^2*Log[-S51]^2)/3 - 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 + 
     (104*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (128*Log[-S45]*Zeta[3])/3 - 
     (104*Log[-S51]*Zeta[3])/3), b[25] -> 0, 
 b[26] -> ep*(-4*G[0, -(S51/(S12 - S34))] - 4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 
     4*G[1, 0, -(S51/(S12 - S34))] + 4*Log[-S45]^2 + 
     8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^2) + 
   ep^3*((-2*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
     (2*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
     16*G[0, 0, 0, -(S51/(S12 - S34))] + 8*G[0, 1, 0, -(S51/(S12 - S34))] + 
     8*G[1, 0, 0, -(S51/(S12 - S34))] - 4*G[1, 1, 0, -(S51/(S12 - S34))] + 
     (2*Pi^2*Log[-S45])/3 - (8*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 + 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 8*G[1, 0, -(S51/(S12 - S34))]*
      Log[-S51] - 8*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (8*Log[-S51]^3)/3 - 4*Zeta[3]) + 
   ep^4*((-4*Pi^4)/45 - (4*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     (4*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
     (2*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     (2*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     8*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     8*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     4*G[1, 1, 1, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S45]^2)/3 + 
     (4*Log[-S45]^4)/3 + (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     8*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - (2*Pi^2*Log[-S51]^2)/3 - 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     8*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 + 
     (104*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 4*G[1, -(S51/(S12 - S34))]*
      Zeta[3] + (128*Log[-S45]*Zeta[3])/3 - (104*Log[-S51]*Zeta[3])/3), 
 b[27] -> 8*ep*G[0, -(S51/(S12 - S34))] - 
   (4*ep^2*(Pi^2 - 12*G[0, 0, -(S51/(S12 - S34))] + 
      6*G[0, 1, -(S51/(S12 - S34))] + 12*G[0, -(S51/(S12 - S34))]*Log[-S51]))/
    3 - (4*ep^3*(G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) - 
      2*(12*G[0, 0, 0, -(S51/(S12 - S34))] - 
        9*G[0, 0, 1, -(S51/(S12 - S34))] - 6*G[0, 1, 0, -(S51/(S12 - S34))] + 
        6*G[0, 1, 1, -(S51/(S12 - S34))] + Pi^2*Log[-S51] - 
        12*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 3*Zeta[3])))/3 + 
   ep^4*((-8*Pi^4)/45 + 64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     56*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     48*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     48*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     (8*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 + 
     (4*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 - 
     (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 16*Log[-S51]*Zeta[3]), 
 b[28] -> 8*ep*G[0, -(S51/(S12 - S34))] + 
   ep^2*((-4*Pi^2)/3 + 8*G[1, 0, -(S51/(S12 - S34))] - 
     8*G[0, -(S51/(S12 - S34))]*Log[-S12] - 8*G[0, -(S51/(S12 - S34))]*
      Log[-S51]) + ep^3*((8*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
     (8*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))] - 16*G[0, 1, 0, -(S51/(S12 - S34))] - 
     16*G[1, 0, 0, -(S51/(S12 - S34))] + 16*G[1, 1, 0, -(S51/(S12 - S34))] + 
     (8*Pi^2*Log[-S12])/3 + 16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 8*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^2 - 16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     8*G[0, -(S51/(S12 - S34))]*Log[-S51]^2) + 
   ep^4*((-2*Pi^4)/5 - (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     (16*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
     4*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
     (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     32*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 4*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] + (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - (8*Pi^2*Log[-S12]^2)/3 - 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     (232*G[0, -(S51/(S12 - S34))]*Zeta[3])/3), 
 b[29] -> ep*(-8*Log[-S45] + 8*Log[-S51]) + 
   ep^2*((-4*Pi^2)/3 - 8*G[0, S45/(S23 - S51)]*Log[-S45] + 
     8*G[1, S45/(S23 - S51)]*Log[-S45] + 8*Log[-S45]^2 + 
     8*G[0, S45/(S23 - S51)]*Log[-S51] - 8*G[1, S45/(S23 - S51)]*Log[-S51] - 
     8*Log[-S51]^2) + ep^3*((-8*Pi^2*G[0, S45/(S23 - S51)])/3 + 
     (8*Pi^2*G[1, S45/(S23 - S51)])/3 - 16*G[0, 0, S45/(S23 - S51)]*
      Log[-S45] + 16*G[0, 1, S45/(S23 - S51)]*Log[-S45] + 
     16*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 16*G[1, 1, S45/(S23 - S51)]*
      Log[-S45] + 8*G[0, S45/(S23 - S51)]*Log[-S45]^2 - 
     8*G[1, S45/(S23 - S51)]*Log[-S45]^2 - (16*Log[-S45]^3)/3 + 
     (8*Pi^2*Log[-S51])/3 + 16*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
     16*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 16*G[1, 0, S45/(S23 - S51)]*
      Log[-S51] + 16*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
     8*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[1, S45/(S23 - S51)]*
      Log[-S51]^2 + (16*Log[-S51]^3)/3) + 
   ep^4*((-2*Pi^4)/5 - (16*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
     (16*Pi^2*G[0, 1, S45/(S23 - S51)])/3 + 
     (16*Pi^2*G[1, 0, S45/(S23 - S51)])/3 - 
     (16*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
     (4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 - 
     (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
     32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
     32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
     32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
     32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
     32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
     32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
     32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
     32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + 16*G[0, 0, S45/(S23 - S51)]*
      Log[-S45]^2 - 16*G[0, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
     16*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 16*G[1, 1, S45/(S23 - S51)]*
      Log[-S45]^2 - (16*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
     (16*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (8*Log[-S45]^4)/3 + 
     4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51] - 4*Pi^2*G[1, S45/(S23 - S51)]*
      Log[-S51] + 32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 - 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, 1, S45/(S23 - S51)]*
      Log[-S51]^2 + 16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
     16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 + 
     (232*Log[-S45]*Zeta[3])/3 - (232*Log[-S51]*Zeta[3])/3), 
 b[30] -> ep*(-8*Log[-S45] + 8*Log[-S51]) + 
   ep^2*((-4*Pi^2)/3 + 8*Log[-S45]^2 - 8*Log[-S51]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 
     (16*Log[-S51]^3)/3 - 8*Zeta[3]) + 
   ep^4*((-8*Pi^4)/45 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 - 
     (4*Pi^2*Log[-S51]^2)/3 - (8*Log[-S51]^4)/3 + (256*Log[-S45]*Zeta[3])/3 - 
     (208*Log[-S51]*Zeta[3])/3), 
 b[31] -> 2*(2 + ep*(-4*G[0, -(S51/(S12 - S34))] - 4*Log[-S12]) + 
    ep^2*(Pi^2/3 + 8*G[0, 0, -(S51/(S12 - S34))] - 
      6*G[1, 0, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
      4*Log[-S12]^2) + ep^3*((-2*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
      Pi^2*G[1, -(S51/(S12 - S34))] - 16*G[0, 0, 0, -(S51/(S12 - S34))] + 
      12*G[0, 1, 0, -(S51/(S12 - S34))] + 12*G[1, 0, 0, -(S51/(S12 - S34))] - 
      6*G[1, 1, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S12])/3 - 
      16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 8*G[0, -(S51/(S12 - S34))]*
       Log[-S12]^2 - (8*Log[-S12]^3)/3 - (124*Zeta[3])/3) + 
    ep^4*((-37*Pi^4)/36 + (4*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
      2*Pi^2*G[0, 1, -(S51/(S12 - S34))] - Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
      Pi^2*G[1, 1, -(S51/(S12 - S34))] + 
      32*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
      24*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
      24*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
      12*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
      24*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
      24*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
      12*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
      6*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
      (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
      2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] + 
      32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      12*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (2*Pi^2*Log[-S12]^2)/3 + 
      16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
      12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
      (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 + 
      (248*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 30*G[1, -(S51/(S12 - S34))]*
       Zeta[3] + (248*Log[-S12]*Zeta[3])/3)), 
 b[32] -> 2*(ep^3*((4*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
      16*G[1, 0, 0, -(S51/(S12 - S34))] - 8*G[1, 1, 0, -(S51/(S12 - S34))] + 
      8*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 8*G[1, 0, -(S51/(S12 - S34))]*
       Log[-S51]) + ep^4*((8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
      32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
      16*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
      8*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
      (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
      16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      16*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      8*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      8*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
      (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
      16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      16*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      8*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      8*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 16*G[1, -(S51/(S12 - S34))]*
       Zeta[3])), b[33] -> 4 - 8*ep*(G[1, -(S51/(S12 - S34))] + Log[-S51]) - 
   (4*ep^2*(Pi^2 + 9*G[0, 1, -(S51/(S12 - S34))] + 
      9*G[1, 0, -(S51/(S12 - S34))] - 12*G[1, 1, -(S51/(S12 - S34))] - 
      12*G[1, -(S51/(S12 - S34))]*Log[-S51] - 6*Log[-S51]^2))/3 + 
   (2*ep^3*(G[1, -(S51/(S12 - S34))]*(Pi^2 - 24*Log[-S51]^2) + 
      2*(-9*G[0, 0, 1, -(S51/(S12 - S34))] - 
        18*G[0, 1, 0, -(S51/(S12 - S34))] + 
        18*G[0, 1, 1, -(S51/(S12 - S34))] - 
        18*G[1, 0, 0, -(S51/(S12 - S34))] + 
        18*G[1, 0, 1, -(S51/(S12 - S34))] + 
        27*G[1, 1, 0, -(S51/(S12 - S34))] - 
        24*G[1, 1, 1, -(S51/(S12 - S34))] + 2*Pi^2*Log[-S51] + 
        18*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        18*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
        24*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^3 - 
        53*Zeta[3])))/3 - ep^4*((167*Pi^4)/90 - 
     (2*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     12*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     24*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     24*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     48*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     48*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     48*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     48*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     48*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     24*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     72*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     48*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     72*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     48*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     84*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     72*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (8*Pi^2*Log[-S51]^2)/3 - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 - 
     2*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) + 
     2*G[1, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2) - 
     (388*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (424*Log[-S51]*Zeta[3])/3), 
 b[34] -> (8*ep^3*(Pi^2*G[0, -(S51/(S12 - S34))] - 
      Pi^2*G[1, -(S51/(S12 - S34))] + 6*(G[0, 0, 1, -(S51/(S12 - S34))] - 
        G[0, 1, 0, -(S51/(S12 - S34))] - G[1, 0, 1, -(S51/(S12 - S34))] + 
        G[1, 1, 0, -(S51/(S12 - S34))] - 3*Zeta[3])))/3 - 
   ep^4*((34*Pi^4)/15 - (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     (8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
     (32*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     8*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
     48*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     32*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     16*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     80*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     48*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     (16*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, -(S51/(S12 - S34))]*Zeta[3] - 80*G[1, -(S51/(S12 - S34))]*
      Zeta[3] - 96*Log[-S51]*Zeta[3]), 
 b[35] -> 4 - ep*(-8*G[0, S45/(S23 - S51)] + 8*G[1, S45/(S23 - S51)] + 
     8*Log[-S51]) - ep^2*((-2*Pi^2)/3 - 16*G[0, 0, S45/(S23 - S51)] + 
     16*G[0, 1, S45/(S23 - S51)] + 16*G[1, 0, S45/(S23 - S51)] - 
     16*G[1, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, S45/(S23 - S51)]*Log[-S51] - 8*Log[-S51]^2) - 
   ep^3*((-4*Pi^2*G[0, S45/(S23 - S51)])/3 + (4*Pi^2*G[1, S45/(S23 - S51)])/
      3 - 32*G[0, 0, 0, S45/(S23 - S51)] + 32*G[0, 0, 1, S45/(S23 - S51)] + 
     32*G[0, 1, 0, S45/(S23 - S51)] - 32*G[0, 1, 1, S45/(S23 - S51)] + 
     32*G[1, 0, 0, S45/(S23 - S51)] - 32*G[1, 0, 1, S45/(S23 - S51)] - 
     32*G[1, 1, 0, S45/(S23 - S51)] + 32*G[1, 1, 1, S45/(S23 - S51)] + 
     (4*Pi^2*Log[-S51])/3 + 32*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 32*G[1, 0, S45/(S23 - S51)]*
      Log[-S51] + 32*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[1, S45/(S23 - S51)]*
      Log[-S51]^2 + (16*Log[-S51]^3)/3 + (248*Zeta[3])/3) - 
   ep^4*((37*Pi^4)/18 - (8*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
     (8*Pi^2*G[0, 1, S45/(S23 - S51)])/3 + (8*Pi^2*G[1, 0, S45/(S23 - S51)])/
      3 - (8*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
     64*G[0, 0, 0, 0, S45/(S23 - S51)] + 64*G[0, 0, 0, 1, S45/(S23 - S51)] + 
     64*G[0, 0, 1, 0, S45/(S23 - S51)] - 64*G[0, 0, 1, 1, S45/(S23 - S51)] + 
     64*G[0, 1, 0, 0, S45/(S23 - S51)] - 64*G[0, 1, 0, 1, S45/(S23 - S51)] - 
     64*G[0, 1, 1, 0, S45/(S23 - S51)] + 64*G[0, 1, 1, 1, S45/(S23 - S51)] + 
     64*G[1, 0, 0, 0, S45/(S23 - S51)] - 64*G[1, 0, 0, 1, S45/(S23 - S51)] - 
     64*G[1, 0, 1, 0, S45/(S23 - S51)] + 64*G[1, 0, 1, 1, S45/(S23 - S51)] - 
     64*G[1, 1, 0, 0, S45/(S23 - S51)] + 64*G[1, 1, 0, 1, S45/(S23 - S51)] + 
     64*G[1, 1, 1, 0, S45/(S23 - S51)] - 64*G[1, 1, 1, 1, S45/(S23 - S51)] + 
     (8*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 - 
     (8*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
     64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
     64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 - 
     32*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 32*G[0, 1, S45/(S23 - S51)]*
      Log[-S51]^2 + 32*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
     32*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     (32*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (32*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 + 
     (496*G[0, S45/(S23 - S51)]*Zeta[3])/3 - 
     (496*G[1, S45/(S23 - S51)]*Zeta[3])/3 - (496*Log[-S51]*Zeta[3])/3), 
 b[36] -> 0, b[37] -> 2*(2 - 4*ep*Log[-S51] + 
    ep^2*((-2*Pi^2)/3 + 4*Log[-S51]^2) + 
    ep^3*((4*Pi^2*Log[-S51])/3 - (8*Log[-S51]^3)/3 - (106*Zeta[3])/3) + 
    ep^4*((-167*Pi^4)/180 - (4*Pi^2*Log[-S51]^2)/3 + (4*Log[-S51]^4)/3 + 
      (212*Log[-S51]*Zeta[3])/3)), 
 b[38] -> 2*(ep^3*((-4*Pi^2*Log[-S45])/3 + (4*Pi^2*Log[-S51])/3 - 
      24*Zeta[3]) + ep^4*((-17*Pi^4)/15 + (4*Pi^2*Log[-S45]^2)/3 - 
      (4*Pi^2*Log[-S51]^2)/3 - 8*Log[-S45]*Zeta[3] + 56*Log[-S51]*Zeta[3])), 
 b[39] -> 4 - ep*(8*G[0, S45/(S23 - S51)] - 8*G[0, -(S51/(S12 - S34))] - 
     8*G[1, S45/(S23 - S51)] + 8*G[1, -(S51/(S12 - S34))] + 8*Log[-S51]) - 
   ep^2*(6*Pi^2 + 16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] - 
     16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] - 
     16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
     16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
     16*G[0, 0, S45/(S23 - S51)] - 16*G[0, 0, -(S51/(S12 - S34))] - 
     16*G[0, 1, S45/(S23 - S51)] + 16*G[0, 1, -(S51/(S12 - S34))] - 
     16*G[1, 0, S45/(S23 - S51)] + 16*G[1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 1, S45/(S23 - S51)] - 16*G[1, 1, -(S51/(S12 - S34))] - 
     16*G[0, S45/(S23 - S51)]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51] + 16*G[1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, -(S51/(S12 - S34))]*Log[-S51] - 8*Log[-S51]^2) - 
   ep^3*((20*Pi^2*G[0, S45/(S23 - S51)])/3 + 
     12*Pi^2*G[0, -(S51/(S12 - S34))] - (20*Pi^2*G[1, S45/(S23 - S51)])/3 - 
     12*Pi^2*G[1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[0, 0, 0, S45/(S23 - S51)] - 
     32*G[0, 0, 0, -(S51/(S12 - S34))] - 32*G[0, 0, 1, S45/(S23 - S51)] + 
     32*G[0, 0, 1, -(S51/(S12 - S34))] - 32*G[0, 1, 0, S45/(S23 - S51)] + 
     32*G[0, 1, 0, -(S51/(S12 - S34))] + 32*G[0, 1, 1, S45/(S23 - S51)] - 
     32*G[0, 1, 1, -(S51/(S12 - S34))] - 32*G[1, 0, 0, S45/(S23 - S51)] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))] + 32*G[1, 0, 1, S45/(S23 - S51)] - 
     32*G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, 1, 0, S45/(S23 - S51)] - 
     32*G[1, 1, 0, -(S51/(S12 - S34))] - 32*G[1, 1, 1, S45/(S23 - S51)] + 
     32*G[1, 1, 1, -(S51/(S12 - S34))] - 12*Pi^2*Log[-S51] - 
     32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51] + 
     32*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*G[0, 0, -(S51/(S12 - S34))]*
      Log[-S51] + 32*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, 0, S45/(S23 - S51)]*
      Log[-S51] - 32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*G[1, 1, -(S51/(S12 - S34))]*
      Log[-S51] + 16*G[0, S45/(S23 - S51)]*Log[-S51]^2 - 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 16*G[1, S45/(S23 - S51)]*
      Log[-S51]^2 + 16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*Log[-S51]^3)/3 + (368*Zeta[3])/3) - 
   ep^4*((493*Pi^4)/90 + (40*Pi^2*G[0, S45/(S23 - S51)]*
       G[0, -(S51/(S12 - S34))])/3 - (40*Pi^2*G[0, -(S51/(S12 - S34))]*
       G[1, S45/(S23 - S51)])/3 - (40*Pi^2*G[0, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 + (40*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 + (40*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
     24*Pi^2*G[0, 0, -(S51/(S12 - S34))] + 64*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] - (40*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
     64*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
     24*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 64*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 64*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - (40*Pi^2*G[1, 0, S45/(S23 - S51)])/3 - 
     64*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     64*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     24*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 64*G[0, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 64*G[0, 1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 64*G[1, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + (40*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
     64*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     64*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     64*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     24*Pi^2*G[1, 1, -(S51/(S12 - S34))] + 64*G[0, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[1, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 64*G[1, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] + 64*G[0, 0, 0, 0, S45/(S23 - S51)] - 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 0, 0, 1, S45/(S23 - S51)] + 
     64*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     64*G[0, 0, 1, 0, S45/(S23 - S51)] + 
     64*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 0, 1, 1, S45/(S23 - S51)] - 
     64*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[0, 1, 0, 0, S45/(S23 - S51)] + 
     64*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 1, S45/(S23 - S51)] - 
     64*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[0, 1, 1, 0, S45/(S23 - S51)] - 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 1, S45/(S23 - S51)] + 
     64*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, 0, 0, 0, S45/(S23 - S51)] + 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 1, S45/(S23 - S51)] - 
     64*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 1, 0, S45/(S23 - S51)] - 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 1, S45/(S23 - S51)] + 
     64*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     64*G[1, 1, 0, 0, S45/(S23 - S51)] - 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 1, S45/(S23 - S51)] + 
     64*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     64*G[1, 1, 1, 0, S45/(S23 - S51)] + 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 1, S45/(S23 - S51)] - 
     64*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (40*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 - 
     24*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     (40*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
     24*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] - 64*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] + 64*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] - 64*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 64*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 64*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] - 64*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] + 64*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 64*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] - 64*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] + 64*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 64*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 64*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] + 64*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] - 64*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 64*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*G[0, 0, 0, S45/(S23 - S51)]*
      Log[-S51] + 64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 12*Pi^2*Log[-S51]^2 + 
     32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
     32*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     32*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     32*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 32*G[0, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - 32*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 32*G[1, 0, S45/(S23 - S51)]*
      Log[-S51]^2 + 32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     32*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 32*G[1, 1, -(S51/(S12 - S34))]*
      Log[-S51]^2 - (32*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
     (32*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 - 
     (112*G[0, S45/(S23 - S51)]*Zeta[3])/3 + 
     (736*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
     (112*G[1, S45/(S23 - S51)]*Zeta[3])/3 - 
     (736*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (736*Log[-S51]*Zeta[3])/3), 
 b[40] -> (-8*ep^3*(Pi^2*G[0, -(S51/(S12 - S34))] - 
      Pi^2*G[1, -(S51/(S12 - S34))] + Pi^2*Log[-S45] - Pi^2*Log[-S51] + 
      18*Zeta[3]))/3 - 
   (2*ep^4*(17*Pi^4 + 40*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 
      40*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 
      40*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
      40*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 20*Pi^2*Log[-S45]^2 - 
      40*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
      40*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 20*Pi^2*Log[-S51]^2 + 
      840*G[0, -(S51/(S12 - S34))]*Zeta[3] - 840*G[1, -(S51/(S12 - S34))]*
       Zeta[3] + 120*Log[-S45]*Zeta[3] - 840*Log[-S51]*Zeta[3]))/15, 
 b[41] -> 2*(2 - 4*ep*Log[-S12] + ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
    ep^3*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3) + 
    ep^4*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + (4*Log[-S12]^4)/3 + 
      (128*Log[-S12]*Zeta[3])/3)), b[42] -> 0, 
 b[43] -> 4 - ep*(-8*G[0, S45/(S23 - S51)] - 8*G[0, -(S51/(S12 - S34))] + 
     8*G[1, S45/(S23 - S51)] - 8*G[1, -(S51/(S12 - S34))] + 8*Log[-S51]) - 
   ep^2*((-10*Pi^2)/3 - 16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] + 
     16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] - 
     16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
     16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
     16*G[0, 0, S45/(S23 - S51)] - 16*G[0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, S45/(S23 - S51)] - 48*G[0, 1, -(S51/(S12 - S34))] + 
     16*G[1, 0, S45/(S23 - S51)] - 16*G[1, 0, -(S51/(S12 - S34))] - 
     16*G[1, 1, S45/(S23 - S51)] + 16*G[1, 1, -(S51/(S12 - S34))] + 
     16*G[0, S45/(S23 - S51)]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51] - 16*G[1, S45/(S23 - S51)]*Log[-S51] + 
     16*G[1, -(S51/(S12 - S34))]*Log[-S51] - 8*Log[-S51]^2) - 
   ep^3*((-20*Pi^2*G[0, S45/(S23 - S51)])/3 - 
     (20*Pi^2*G[0, -(S51/(S12 - S34))])/3 + (20*Pi^2*G[1, S45/(S23 - S51)])/
      3 - (20*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 32*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] - 96*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 96*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[0, 0, 0, S45/(S23 - S51)] - 
     32*G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[0, 0, 1, S45/(S23 - S51)] - 
     224*G[0, 0, 1, -(S51/(S12 - S34))] + 32*G[0, 1, 0, S45/(S23 - S51)] - 
     96*G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[0, 1, 1, S45/(S23 - S51)] + 
     96*G[0, 1, 1, -(S51/(S12 - S34))] + 32*G[1, 0, 0, S45/(S23 - S51)] - 
     32*G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, 0, 1, S45/(S23 - S51)] + 
     32*G[1, 0, 1, -(S51/(S12 - S34))] - 32*G[1, 1, 0, S45/(S23 - S51)] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[1, 1, 1, S45/(S23 - S51)] - 
     32*G[1, 1, 1, -(S51/(S12 - S34))] + (20*Pi^2*Log[-S51])/3 + 
     32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51] + 
     32*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*G[0, 0, -(S51/(S12 - S34))]*
      Log[-S51] - 32*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
     96*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, 0, S45/(S23 - S51)]*
      Log[-S51] + 32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 32*G[1, 1, -(S51/(S12 - S34))]*
      Log[-S51] - 16*G[0, S45/(S23 - S51)]*Log[-S51]^2 - 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 16*G[1, S45/(S23 - S51)]*
      Log[-S51]^2 - 16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*Log[-S51]^3)/3 + (56*Zeta[3])/3) - 
   ep^4*((-53*Pi^4)/30 - (40*Pi^2*G[0, S45/(S23 - S51)]*
       G[0, -(S51/(S12 - S34))])/3 + (40*Pi^2*G[0, -(S51/(S12 - S34))]*
       G[1, S45/(S23 - S51)])/3 - (40*Pi^2*G[0, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 + (40*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - (40*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
     (40*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 64*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + (40*Pi^2*G[0, 1, S45/(S23 - S51)])/3 + 
     64*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
     40*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 192*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 192*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + (40*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
     64*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     192*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     (40*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 64*G[0, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 64*G[0, 1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 64*G[1, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - (40*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
     64*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     192*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     64*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     (40*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[1, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 64*G[1, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] - 448*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 448*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] - 192*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] + 192*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] + 192*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] - 192*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] - 64*G[0, 0, 0, 0, S45/(S23 - S51)] - 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 0, 0, 1, S45/(S23 - S51)] - 
     960*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     64*G[0, 0, 1, 0, S45/(S23 - S51)] - 
     448*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 0, 1, 1, S45/(S23 - S51)] + 
     448*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 0, S45/(S23 - S51)] - 
     192*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 0, 1, S45/(S23 - S51)] + 
     192*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 0, S45/(S23 - S51)] + 
     192*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 1, 1, S45/(S23 - S51)] - 
     192*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 0, S45/(S23 - S51)] - 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 0, 1, S45/(S23 - S51)] + 
     64*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 0, S45/(S23 - S51)] + 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, 1, 1, S45/(S23 - S51)] - 
     64*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 0, S45/(S23 - S51)] + 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[1, 1, 0, 1, S45/(S23 - S51)] - 
     64*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 0, S45/(S23 - S51)] - 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 1, 1, S45/(S23 - S51)] + 
     64*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
     (40*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
     (40*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     (40*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
     (40*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     64*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
     192*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     192*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     448*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     192*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     192*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (20*Pi^2*Log[-S51]^2)/3 - 
     32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
     32*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     32*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     32*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 32*G[0, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 + 32*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
     96*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 32*G[1, 0, S45/(S23 - S51)]*
      Log[-S51]^2 - 32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     32*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 32*G[1, 1, -(S51/(S12 - S34))]*
      Log[-S51]^2 + (32*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     (32*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 + 
     (112*G[0, S45/(S23 - S51)]*Zeta[3])/3 + 
     (112*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
     (112*G[1, S45/(S23 - S51)]*Zeta[3])/3 + 
     (112*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (112*Log[-S51]*Zeta[3])/3), 
 b[44] -> 0, b[45] -> 
  2*(2 + ep*(8*G[0, -(S51/(S12 - S34))] + 4*Log[-S12] - 8*Log[-S51]) + 
    ep^2*(-Pi^2 + 16*G[0, 0, -(S51/(S12 - S34))] - 4*Log[-S12]^2 - 
      16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2) + 
    ep^3*((-8*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
      32*G[0, 0, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S12])/3 + 
      (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
      32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
       Log[-S51]^2 - (16*Log[-S51]^3)/3 - (148*Zeta[3])/3) + 
    ep^4*((-277*Pi^4)/180 - (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
      64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S12]^2)/3 - 
      (4*Log[-S12]^4)/3 + (16*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
      64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 + 
      32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
      (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
      (424*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - (128*Log[-S12]*Zeta[3])/3 + 
      (424*Log[-S51]*Zeta[3])/3)), 
 b[46] -> ep^3*((-8*Pi^2*G[0, -(S51/(S12 - S34))])/3 - (8*Pi^2*Log[-S45])/3 + 
     (8*Pi^2*Log[-S51])/3 - 48*Zeta[3]) + 
   ep^4*((-34*Pi^4)/15 - (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     (8*Pi^2*Log[-S45]^2)/3 + (16*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/
      3 - (8*Pi^2*Log[-S51]^2)/3 - 112*G[0, -(S51/(S12 - S34))]*Zeta[3] - 
     16*Log[-S45]*Zeta[3] + 112*Log[-S51]*Zeta[3]), 
 b[47] -> -2*(ep^2*((4*Pi^2)/3 + 8*G[0, S45/(S23 - S51)]*Log[-S45] - 
      8*G[1, S45/(S23 - S51)]*Log[-S45] - 8*G[0, S45/(S23 - S51)]*Log[-S51] + 
      8*G[1, S45/(S23 - S51)]*Log[-S51]) + 
    ep^3*((8*Pi^2*G[0, S45/(S23 - S51)])/3 - (8*Pi^2*G[1, S45/(S23 - S51)])/
       3 + 16*G[0, 0, S45/(S23 - S51)]*Log[-S45] - 
      16*G[0, 1, S45/(S23 - S51)]*Log[-S45] - 16*G[1, 0, S45/(S23 - S51)]*
       Log[-S45] + 16*G[1, 1, S45/(S23 - S51)]*Log[-S45] - 
      8*G[0, S45/(S23 - S51)]*Log[-S45]^2 + 8*G[1, S45/(S23 - S51)]*
       Log[-S45]^2 - (8*Pi^2*Log[-S51])/3 - 16*G[0, 0, S45/(S23 - S51)]*
       Log[-S51] + 16*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
      16*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 16*G[1, 1, S45/(S23 - S51)]*
       Log[-S51] + 8*G[0, S45/(S23 - S51)]*Log[-S51]^2 - 
      8*G[1, S45/(S23 - S51)]*Log[-S51]^2) + 
    ep^4*((2*Pi^4)/5 + (16*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
      (16*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
      (16*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
      (16*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
      (4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 + 
      (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 + 
      32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
      32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
      32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
      32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] - 
      32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
      32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
      32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
      32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - 16*G[0, 0, S45/(S23 - S51)]*
       Log[-S45]^2 + 16*G[0, 1, S45/(S23 - S51)]*Log[-S45]^2 + 
      16*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 - 16*G[1, 1, S45/(S23 - S51)]*
       Log[-S45]^2 + (16*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
      (16*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 - 4*Pi^2*G[0, S45/(S23 - S51)]*
       Log[-S51] + 4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51] - 
      32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
      32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
      32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
      32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
      32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
      32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
      32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
      32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (8*Pi^2*Log[-S51]^2)/3 + 
      16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 16*G[0, 1, S45/(S23 - S51)]*
       Log[-S51]^2 - 16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
      16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
      (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
      (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3)), b[48] -> 0, b[49] -> 0, 
 b[50] -> 0, b[51] -> ep^2*((-8*Pi^2)/3 - 32*G[0, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51]) + 
   ep^3*((16*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
     (16*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))] + (16*Pi^2*Log[-S12])/3 + 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^2 + 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51]^2) + 
   ep^4*((-4*Pi^4)/5 - (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
     (32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
     8*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
     (32*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     128*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 8*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] + (32*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - (16*Pi^2*Log[-S12]^2)/3 - 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3), 
 b[52] -> -2*(ep^2*(8*G[1, 0, -(S51/(S12 - S34))] + 
      8*G[1, -(S51/(S12 - S34))]*Log[-S12] - 8*G[1, -(S51/(S12 - S34))]*
       Log[-S51]) + ep^3*(16*G[0, 1, 0, -(S51/(S12 - S34))] + 
      16*G[1, 0, 0, -(S51/(S12 - S34))] - 16*G[1, 1, 0, -(S51/(S12 - S34))] + 
      16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 8*G[1, -(S51/(S12 - S34))]*
       Log[-S12]^2 - 16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 8*G[1, -(S51/(S12 - S34))]*
       Log[-S51]^2) + ep^4*((-4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
      32*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
      32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
      32*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
      32*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
      32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
      32*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
      32*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
      (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
      32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
      16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
      (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
      (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
      32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
      16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
      16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
      (16*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3)), b[53] -> 0, 
 b[54] -> ep^2*((8*Pi^2)/3 + 32*G[0, 0, -(S51/(S12 - S34))] - 
     16*G[1, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51]) + 
   ep^3*((-8*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
     (16*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
     32*G[0, 1, 0, -(S51/(S12 - S34))] + 32*G[1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, -(S51/(S12 - S34))] - (16*Pi^2*Log[-S12])/3 - 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 16*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^2 - 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[0, -(S51/(S12 - S34))]*Log[-S51]^2) + 
   ep^4*((4*Pi^4)/5 + (32*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
     (32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
     8*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
     (32*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     128*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 8*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] - (32*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (16*Pi^2*Log[-S12]^2)/3 + 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
     112*G[0, -(S51/(S12 - S34))]*Zeta[3]), b[55] -> 0, b[56] -> 0, 
 b[57] -> 0, b[58] -> -16*ep^2*G[1, 0, -(S51/(S12 - S34))] + 
   ep^3*((-16*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 1, 0, -(S51/(S12 - S34))] - 64*G[1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))] - 16*G[1, 0, -(S51/(S12 - S34))]*
      Log[-S12] + 48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]) + 
   ep^4*((-32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
     (8*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
     (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     64*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     128*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     16*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 16*G[1, -(S51/(S12 - S34))]*
      Zeta[3]), b[59] -> 0, 
 b[60] -> (8*ep^2*(Pi^2 - 6*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] + 
      6*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] - 
      6*G[1, 0, -(S51/(S12 - S34))]))/3 - 
   (8*ep^3*(-(Pi^2*G[1, S45/(S23 - S51)]) + 3*Pi^2*G[1, -(S51/(S12 - S34))] - 
      12*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] - 
      6*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
      18*G[0, 1, 0, -(S51/(S12 - S34))] + 12*G[1, 0, 0, -(S51/(S12 - S34))] + 
      6*G[1, 0, 1, -(S51/(S12 - S34))] - 12*G[1, 1, 0, -(S51/(S12 - S34))] + 
      2*Pi^2*Log[-S51] - 12*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      G[0, S45/(S23 - S51)]*(Pi^2 + 12*G[0, 0, -(S51/(S12 - S34))] + 
        6*G[0, 1, -(S51/(S12 - S34))] - 12*G[0, -(S51/(S12 - S34))]*
         Log[-S51]) - G[0, -(S51/(S12 - S34))]*
       (Pi^2 - 12*G[0, 0, S45/(S23 - S51)] + 12*G[0, 1, S45/(S23 - S51)] + 
        12*G[1, 0, S45/(S23 - S51)] - 12*G[1, 1, S45/(S23 - S51)] - 
        12*G[1, S45/(S23 - S51)]*Log[-S51])))/3 + 
   (8*ep^4*(-2*Pi^4 - 10*Pi^2*G[0, 0, S45/(S23 - S51)] + 
      10*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 120*G[0, 0, S45/(S23 - S51)]*
       G[0, 0, -(S51/(S12 - S34))] + 10*Pi^2*G[0, 1, S45/(S23 - S51)] + 
      120*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
      40*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 60*G[0, 0, S45/(S23 - S51)]*
       G[0, 1, -(S51/(S12 - S34))] + 60*G[0, 1, S45/(S23 - S51)]*
       G[0, 1, -(S51/(S12 - S34))] + 10*Pi^2*G[1, 0, S45/(S23 - S51)] + 
      120*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
      60*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
      35*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
      10*Pi^2*G[1, 1, S45/(S23 - S51)] - 120*G[0, 0, -(S51/(S12 - S34))]*
       G[1, 1, S45/(S23 - S51)] - 60*G[0, 1, -(S51/(S12 - S34))]*
       G[1, 1, S45/(S23 - S51)] + 30*Pi^2*G[1, 1, -(S51/(S12 - S34))] + 
      120*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] + 
      150*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] + 
      60*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] - 
      60*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
      90*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
      180*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
      180*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
      90*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
      120*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
      150*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
      120*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
      60*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
      120*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
      60*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
      120*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 10*Pi^2*G[1, S45/(S23 - S51)]*
       Log[-S51] + 30*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
      120*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      60*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      180*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      120*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      60*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      120*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 10*Pi^2*Log[-S51]^2 - 
      60*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 5*G[0, S45/(S23 - S51)]*
       (G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*Log[-S51]^2) - 
        2*(-12*G[0, 0, 0, -(S51/(S12 - S34))] - 
          15*G[0, 0, 1, -(S51/(S12 - S34))] - 
          6*G[0, 1, 0, -(S51/(S12 - S34))] + 
          6*G[0, 1, 1, -(S51/(S12 - S34))] + Pi^2*Log[-S51] + 
          12*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
          6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 9*Zeta[3])) + 
      90*G[1, S45/(S23 - S51)]*Zeta[3] - 90*G[1, -(S51/(S12 - S34))]*
       Zeta[3] + 5*G[0, -(S51/(S12 - S34))]*
       (-24*G[0, 0, 0, S45/(S23 - S51)] + 24*G[0, 0, 1, S45/(S23 - S51)] + 
        24*G[0, 1, 0, S45/(S23 - S51)] - 24*G[0, 1, 1, S45/(S23 - S51)] + 
        24*G[1, 0, 0, S45/(S23 - S51)] - 24*G[1, 0, 1, S45/(S23 - S51)] - 
        24*G[1, 1, 0, S45/(S23 - S51)] + 24*G[1, 1, 1, S45/(S23 - S51)] - 
        2*Pi^2*Log[-S51] + 24*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
        24*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 24*G[1, 0, S45/(S23 - S51)]*
         Log[-S51] + 24*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
        G[1, S45/(S23 - S51)]*(5*Pi^2 + 12*Log[-S51]^2) + 42*Zeta[3])))/15, 
 b[61] -> 0, b[62] -> -16*ep*G[0, -(S51/(S12 - S34))] + 
   (4*ep^2*(Pi^2 - 6*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] - 
      24*G[0, 0, -(S51/(S12 - S34))] + 6*G[0, 1, -(S51/(S12 - S34))] + 
      6*G[0, -(S51/(S12 - S34))]*(G[1, S45/(S23 - S51)] + 4*Log[-S51])))/3 - 
   (4*ep^3*(-(Pi^2*G[1, S45/(S23 - S51)]) - 12*G[1, S45/(S23 - S51)]*
       G[0, 0, -(S51/(S12 - S34))] - 6*G[1, S45/(S23 - S51)]*
       G[0, 1, -(S51/(S12 - S34))] + 48*G[0, 0, 0, -(S51/(S12 - S34))] - 
      12*G[0, 0, 1, -(S51/(S12 - S34))] - 12*G[0, 1, 0, -(S51/(S12 - S34))] + 
      12*G[0, 1, 1, -(S51/(S12 - S34))] + 2*Pi^2*Log[-S51] - 
      48*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      12*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + G[0, S45/(S23 - S51)]*
       (Pi^2 + 12*G[0, 0, -(S51/(S12 - S34))] + 
        6*G[0, 1, -(S51/(S12 - S34))] - 12*G[0, -(S51/(S12 - S34))]*
         Log[-S51]) + G[0, -(S51/(S12 - S34))]*
       (Pi^2 + 12*G[0, 0, S45/(S23 - S51)] - 12*G[0, 1, S45/(S23 - S51)] - 
        12*G[1, 0, S45/(S23 - S51)] + 12*G[1, 1, S45/(S23 - S51)] + 
        12*G[1, S45/(S23 - S51)]*Log[-S51] + 24*Log[-S51]^2)))/3 - 
   (4*ep^4*(5*G[0, S45/(S23 - S51)]*(G[0, -(S51/(S12 - S34))]*
         (5*Pi^2 + 12*Log[-S51]^2) - 2*(-12*G[0, 0, 0, -(S51/(S12 - S34))] - 
          15*G[0, 0, 1, -(S51/(S12 - S34))] - 
          6*G[0, 1, 0, -(S51/(S12 - S34))] + 
          6*G[0, 1, 1, -(S51/(S12 - S34))] + Pi^2*Log[-S51] + 
          12*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
          6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 9*Zeta[3])) + 
      2*(Pi^4 - 5*Pi^2*G[0, 1, S45/(S23 - S51)] + 
        10*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 30*G[0, 1, S45/(S23 - S51)]*
         G[0, 1, -(S51/(S12 - S34))] + 5*G[0, 0, S45/(S23 - S51)]*
         (Pi^2 + 12*G[0, 0, -(S51/(S12 - S34))] + 
          6*G[0, 1, -(S51/(S12 - S34))]) - 5*Pi^2*G[1, 0, S45/(S23 - S51)] - 
        30*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
        5*Pi^2*G[1, 1, S45/(S23 - S51)] + 30*G[0, 1, -(S51/(S12 - S34))]*
         G[1, 1, S45/(S23 - S51)] - 60*G[1, S45/(S23 - S51)]*
         G[0, 0, 0, -(S51/(S12 - S34))] - 75*G[1, S45/(S23 - S51)]*
         G[0, 0, 1, -(S51/(S12 - S34))] - 30*G[1, S45/(S23 - S51)]*
         G[0, 1, 0, -(S51/(S12 - S34))] + 30*G[1, S45/(S23 - S51)]*
         G[0, 1, 1, -(S51/(S12 - S34))] + 
        240*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
        15*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
        60*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
        60*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
        60*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
        60*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
        60*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
        60*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 5*Pi^2*G[1, S45/(S23 - S51)]*
         Log[-S51] + 30*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*
         Log[-S51] - 240*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        60*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        60*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
        60*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 5*Pi^2*Log[-S51]^2 - 
        30*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
        5*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*G[0, 1, S45/(S23 - S51)] - 
          12*G[1, 0, S45/(S23 - S51)] + 12*G[1, 1, S45/(S23 - S51)] + 
          12*G[1, S45/(S23 - S51)]*Log[-S51] + 24*Log[-S51]^2) - 
        45*G[1, S45/(S23 - S51)]*Zeta[3]) - 5*G[0, -(S51/(S12 - S34))]*
       (G[1, S45/(S23 - S51)]*(5*Pi^2 + 12*Log[-S51]^2) + 
        2*(-12*G[0, 0, 0, S45/(S23 - S51)] + 12*G[0, 0, 1, S45/(S23 - S51)] + 
          12*G[0, 1, 0, S45/(S23 - S51)] - 12*G[0, 1, 1, S45/(S23 - S51)] + 
          12*G[1, 0, 0, S45/(S23 - S51)] - 12*G[1, 0, 1, S45/(S23 - S51)] - 
          12*G[1, 1, 0, S45/(S23 - S51)] + 12*G[1, 1, 1, S45/(S23 - S51)] + 
          Pi^2*Log[-S51] + 12*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
          12*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 12*G[1, 0, S45/(S23 - S51)]*
           Log[-S51] + 12*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
          8*Log[-S51]^3 + 55*Zeta[3]))))/15, b[63] -> 0, 
 b[64] -> -16*ep*G[0, -(S51/(S12 - S34))] + 
   ep^2*((4*Pi^2)/3 - 16*G[0, 0, -(S51/(S12 - S34))] - 
     8*G[1, 0, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     24*G[0, -(S51/(S12 - S34))]*Log[-S51]) + 
   ep^3*(-4*Pi^2*G[0, -(S51/(S12 - S34))] + (8*Pi^2*G[1, -(S51/(S12 - S34))])/
      3 - 64*G[0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, 0, -(S51/(S12 - S34))] + 16*G[1, 0, 0, -(S51/(S12 - S34))] - 
     16*G[1, 1, 0, -(S51/(S12 - S34))] - (8*Pi^2*Log[-S12])/3 - 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 8*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^2 + 48*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     24*G[0, -(S51/(S12 - S34))]*Log[-S51]^2) + 
   ep^4*((2*Pi^4)/5 - (16*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
     4*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
     (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 4*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] - (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (8*Pi^2*Log[-S12]^2)/3 + 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
     4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     96*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 16*G[0, -(S51/(S12 - S34))]*
      Log[-S51]^3 + (440*G[0, -(S51/(S12 - S34))]*Zeta[3])/3), 
 b[65] -> 4*ep*G[1, -(S51/(S12 - S34))] + 
   8*ep^2*(2*G[0, 1, -(S51/(S12 - S34))] + G[1, 0, -(S51/(S12 - S34))] - 
     G[1, 1, -(S51/(S12 - S34))] + G[1, -(S51/(S12 - S34))]*Log[-S12] - 
     2*G[1, -(S51/(S12 - S34))]*Log[-S51]) - 
   ep^3*(-8*(5*G[0, 0, 1, -(S51/(S12 - S34))] + 
       4*G[0, 1, 0, -(S51/(S12 - S34))] - 4*G[0, 1, 1, -(S51/(S12 - S34))] + 
       2*G[1, 0, 0, -(S51/(S12 - S34))] - G[1, 0, 1, -(S51/(S12 - S34))] - 
       4*G[1, 1, 0, -(S51/(S12 - S34))] + 2*G[1, 1, 1, -(S51/(S12 - S34))] + 
       2*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       2*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       2*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       4*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]) + 
     (2*G[1, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S12]^2 - 24*Log[-S51]^2))/
      3) - (4*ep^4*(Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
      66*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
      60*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
      60*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
      48*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
      36*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
      72*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
      48*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
      24*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
      6*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
      48*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
      12*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
      48*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
      12*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
      60*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
      24*G[1, 1, 1, 1, -(S51/(S12 - S34))] + Pi^2*G[1, -(S51/(S12 - S34))]*
       Log[-S12] - 24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 4*G[1, -(S51/(S12 - S34))]*
       Log[-S12]^3 - 2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
      84*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      72*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
      36*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
      48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
      48*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
      24*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 8*G[1, -(S51/(S12 - S34))]*
       Log[-S51]^3 + 2*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 + 6*Log[-S12]^2 - 
        18*Log[-S51]^2) - G[1, 0, -(S51/(S12 - S34))]*
       (Pi^2 + 12*Log[-S51]^2) + 68*G[1, -(S51/(S12 - S34))]*Zeta[3]))/3, 
 b[66] -> 2 + ep*(4*G[0, -(S51/(S12 - S34))] + 4*G[1, -(S51/(S12 - S34))] + 
     4*Log[-S12] - 8*Log[-S51]) + 
   ep^2*((-5*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 
     24*G[0, 1, -(S51/(S12 - S34))] + 8*G[1, 0, -(S51/(S12 - S34))] - 
     8*G[1, 1, -(S51/(S12 - S34))] - 8*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     8*G[1, -(S51/(S12 - S34))]*Log[-S12] - 4*Log[-S12]^2 - 
     16*G[1, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2) + 
   ep^3*((2*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
     (10*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
     16*G[0, 0, 0, -(S51/(S12 - S34))] + 72*G[0, 0, 1, -(S51/(S12 - S34))] + 
     16*G[0, 1, 0, -(S51/(S12 - S34))] - 48*G[0, 1, 1, -(S51/(S12 - S34))] - 
     16*G[1, 0, 0, -(S51/(S12 - S34))] - 8*G[1, 0, 1, -(S51/(S12 - S34))] - 
     16*G[1, 1, 0, -(S51/(S12 - S34))] + 16*G[1, 1, 1, -(S51/(S12 - S34))] + 
     (2*Pi^2*Log[-S12])/3 + 16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 8*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^2 - 8*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
     64*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^2 - (16*Log[-S51]^3)/3 - (88*Zeta[3])/3) + 
   ep^4*((-149*Pi^4)/180 - (4*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
     4*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 
     (4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
     (4*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     168*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     128*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     144*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     128*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     96*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     8*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     80*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     16*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     80*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (2*Pi^2*Log[-S12]^2)/3 - 
     16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - (4*Log[-S12]^4)/3 + 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     176*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 + 
     64*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     (248*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
     (176*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (248*Log[-S12]*Zeta[3])/3 + 
     (424*Log[-S51]*Zeta[3])/3), b[67] -> 0, 
 b[68] -> 2 + ep*(-4*G[0, S45/(S23 - S51)] + 4*G[1, S45/(S23 - S51)] - 
     4*Log[-S51]) + ep^2*((-5*Pi^2)/3 - 8*G[0, 0, S45/(S23 - S51)] + 
     8*G[0, 1, S45/(S23 - S51)] + 8*G[1, 0, S45/(S23 - S51)] - 
     8*G[1, 1, S45/(S23 - S51)] + 8*G[0, S45/(S23 - S51)]*Log[-S51] - 
     8*G[1, S45/(S23 - S51)]*Log[-S51] + 4*Log[-S51]^2) + 
   ep^3*((-2*Pi^2*G[0, S45/(S23 - S51)])/3 + (2*Pi^2*G[1, S45/(S23 - S51)])/
      3 - 16*G[0, 0, 0, S45/(S23 - S51)] + 16*G[0, 0, 1, S45/(S23 - S51)] + 
     16*G[0, 1, 0, S45/(S23 - S51)] - 16*G[0, 1, 1, S45/(S23 - S51)] + 
     16*G[1, 0, 0, S45/(S23 - S51)] - 16*G[1, 0, 1, S45/(S23 - S51)] - 
     16*G[1, 1, 0, S45/(S23 - S51)] + 16*G[1, 1, 1, S45/(S23 - S51)] + 
     (10*Pi^2*Log[-S51])/3 + 16*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
     16*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 16*G[1, 0, S45/(S23 - S51)]*
      Log[-S51] + 16*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
     8*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[1, S45/(S23 - S51)]*
      Log[-S51]^2 - (8*Log[-S51]^3)/3 - (88*Zeta[3])/3) + 
   ep^4*((-149*Pi^4)/180 - (4*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
     (4*Pi^2*G[0, 1, S45/(S23 - S51)])/3 + (4*Pi^2*G[1, 0, S45/(S23 - S51)])/
      3 - (4*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
     32*G[0, 0, 0, 0, S45/(S23 - S51)] + 32*G[0, 0, 0, 1, S45/(S23 - S51)] + 
     32*G[0, 0, 1, 0, S45/(S23 - S51)] - 32*G[0, 0, 1, 1, S45/(S23 - S51)] + 
     32*G[0, 1, 0, 0, S45/(S23 - S51)] - 32*G[0, 1, 0, 1, S45/(S23 - S51)] - 
     32*G[0, 1, 1, 0, S45/(S23 - S51)] + 32*G[0, 1, 1, 1, S45/(S23 - S51)] + 
     32*G[1, 0, 0, 0, S45/(S23 - S51)] - 32*G[1, 0, 0, 1, S45/(S23 - S51)] - 
     32*G[1, 0, 1, 0, S45/(S23 - S51)] + 32*G[1, 0, 1, 1, S45/(S23 - S51)] - 
     32*G[1, 1, 0, 0, S45/(S23 - S51)] + 32*G[1, 1, 0, 1, S45/(S23 - S51)] + 
     32*G[1, 1, 1, 0, S45/(S23 - S51)] - 32*G[1, 1, 1, 1, S45/(S23 - S51)] + 
     (4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 - 
     (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
     32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (10*Pi^2*Log[-S51]^2)/3 - 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, 1, S45/(S23 - S51)]*
      Log[-S51]^2 + 16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
     16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + (4*Log[-S51]^4)/3 + 
     (248*G[0, S45/(S23 - S51)]*Zeta[3])/3 - 
     (248*G[1, S45/(S23 - S51)]*Zeta[3])/3 + (176*Log[-S51]*Zeta[3])/3), 
 b[69] -> 4 - 8*ep*Log[-S51] + ep^2*(-4*Pi^2 + 8*Log[-S51]^2) + 
   ep^3*(8*Pi^2*Log[-S51] - (16*Log[-S51]^3)/3 - (332*Zeta[3])/3) + 
   ep^4*((-59*Pi^4)/30 - 8*Pi^2*Log[-S51]^2 + (8*Log[-S51]^4)/3 + 
     (664*Log[-S51]*Zeta[3])/3), 
 b[70] -> 8 + ep*(-16*G[1, -(S51/(S12 - S34))] - 16*Log[-S12]) + 
   ep^2*(-4*Pi^2 - 8*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] + 
     8*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] + 
     8*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
     8*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
     32*G[0, 1, -(S51/(S12 - S34))] - 16*G[1, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, -(S51/(S12 - S34))] + 16*G[1, -(S51/(S12 - S34))]*Log[-S12] + 
     16*Log[-S12]^2 - 8*G[0, S45/(S23 - S51)]*Log[-S45] + 
     8*G[1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, S45/(S23 - S51)]*Log[-S51] - 
     8*G[1, S45/(S23 - S51)]*Log[-S51] + 16*G[1, -(S51/(S12 - S34))]*
      Log[-S51]) + ep^3*(-4*Pi^2*G[0, S45/(S23 - S51)] - 
     4*Pi^2*G[0, -(S51/(S12 - S34))] + 4*Pi^2*G[1, S45/(S23 - S51)] + 
     (28*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 16*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[0, 0, 1, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, -(S51/(S12 - S34))] + 64*G[0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, -(S51/(S12 - S34))] + 64*G[1, 0, 1, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))] - 64*G[1, 1, 1, -(S51/(S12 - S34))] + 
     (8*Pi^2*Log[-S12])/3 + 32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 16*G[1, -(S51/(S12 - S34))]*
      Log[-S12]^2 - (32*Log[-S12]^3)/3 + (4*Pi^2*Log[-S45])/3 - 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S45] + 16*G[0, 1, S45/(S23 - S51)]*
      Log[-S45] + 16*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 
     16*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, S45/(S23 - S51)]*
      Log[-S45]^2 - 8*G[1, S45/(S23 - S51)]*Log[-S45]^2 + 4*Pi^2*Log[-S51] + 
     16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 16*G[0, 1, S45/(S23 - S51)]*
      Log[-S51] + 32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 32*G[1, 0, -(S51/(S12 - S34))]*
      Log[-S51] + 16*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 8*G[0, S45/(S23 - S51)]*
      Log[-S51]^2 + 8*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
     16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (304*Zeta[3])/3) + 
   ep^4*((-23*Pi^4)/9 - (20*Pi^2*G[0, S45/(S23 - S51)]*
       G[0, -(S51/(S12 - S34))])/3 + (20*Pi^2*G[0, -(S51/(S12 - S34))]*
       G[1, S45/(S23 - S51)])/3 + (20*Pi^2*G[0, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - (20*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - 8*Pi^2*G[0, 0, S45/(S23 - S51)] - 
     8*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 32*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] + 8*Pi^2*G[0, 1, S45/(S23 - S51)] + 
     32*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
     (56*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 32*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 8*Pi^2*G[1, 0, S45/(S23 - S51)] + 
     32*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     32*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     16*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 32*G[0, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 32*G[1, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 8*Pi^2*G[1, 1, S45/(S23 - S51)] - 
     32*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     32*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     32*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     (56*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 32*G[0, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[0, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[1, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[1, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] - 
     128*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     64*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     128*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     128*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     128*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     128*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     128*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     128*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     128*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
     (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (8*Pi^2*Log[-S12]^2)/3 - 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (16*Log[-S12]^4)/3 + 
     (4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 - 
     (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
     32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
     32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
     32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
     32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
     32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
     32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
     32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
     32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - (4*Pi^2*Log[-S45]^2)/3 + 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 16*G[0, 1, S45/(S23 - S51)]*
      Log[-S45]^2 - 16*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
     16*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
     (16*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
     (16*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
     (20*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
     8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
     (20*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
     16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] - 32*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] - 32*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 32*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[0, 0, 0, S45/(S23 - S51)]*
      Log[-S51] - 32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Pi^2*Log[-S51]^2 - 
     16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
     16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, 1, S45/(S23 - S51)]*
      Log[-S51]^2 - 32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 32*G[1, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - 16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 24*G[0, S45/(S23 - S51)]*
      Zeta[3] - 24*G[0, -(S51/(S12 - S34))]*Zeta[3] + 
     24*G[1, S45/(S23 - S51)]*Zeta[3] + (920*G[1, -(S51/(S12 - S34))]*
       Zeta[3])/3 + (512*Log[-S12]*Zeta[3])/3 + 8*Log[-S45]*Zeta[3] + 
     24*Log[-S51]*Zeta[3]), b[71] -> 0, 
 b[72] -> ep^2*(8*G[1, 0, -(S51/(S12 - S34))] + 8*G[1, -(S51/(S12 - S34))]*
      Log[-S12] - 8*G[1, -(S51/(S12 - S34))]*Log[-S51]) + 
   ep^3*(16*G[0, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 0, -(S51/(S12 - S34))] - 16*G[1, 1, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 8*G[1, -(S51/(S12 - S34))]*
      Log[-S12]^2 - 16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 8*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^2) + ep^4*((-4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
     32*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     32*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3), 
 b[73] -> ep^2*(-16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
     16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
     16*G[0, 1, -(S51/(S12 - S34))] + 16*G[1, 0, -(S51/(S12 - S34))] + 
     16*G[1, -(S51/(S12 - S34))]*Log[-S12] - 16*G[1, -(S51/(S12 - S34))]*
      Log[-S51]) + ep^3*((-32*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
     32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] + 
     32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
     64*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
     64*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
     32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     32*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
     32*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
     32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
     96*G[0, 0, 1, -(S51/(S12 - S34))] + 32*G[0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, 1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 16*G[1, -(S51/(S12 - S34))]*
      Log[-S12]^2 + 32*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
      Log[-S51] - 32*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
      Log[-S51] - 32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^2) + 
   ep^4*((-40*Pi^2*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 + 
     (40*Pi^2*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 - 
     (104*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 128*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 128*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 128*G[0, 1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] - 24*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     128*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     64*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     (64*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[1, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 64*G[1, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 64*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] - 256*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 256*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 64*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] - 128*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] + 128*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 64*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] + 128*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] - 128*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 64*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 64*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 64*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 64*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] - 
     448*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     128*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     192*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
     24*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 64*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)]*Log[-S51] - 64*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)]*Log[-S51] + 128*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 128*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)]*Log[-S51] + 64*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 64*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 64*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)]*Log[-S51] - 64*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 64*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[0, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 32*G[1, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 32*G[1, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - 32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     160*G[1, -(S51/(S12 - S34))]*Zeta[3]), 
 b[74] -> 8*ep*(G[0, -(S51/(S12 - S34))] + Log[-S45] - Log[-S51]) + 
   4*ep^2*(Pi^2 + 4*G[0, 0, -(S51/(S12 - S34))] + 
     4*G[1, 0, -(S51/(S12 - S34))] - 4*G[1, S45/(S23 - S51)]*Log[-S45] - 
     2*Log[-S45]^2 + 4*G[0, S45/(S23 - S51)]*(G[0, -(S51/(S12 - S34))] + 
       Log[-S45] - Log[-S51]) + 4*G[1, S45/(S23 - S51)]*Log[-S51] + 
     2*Log[-S51]^2 - 4*G[0, -(S51/(S12 - S34))]*(G[1, S45/(S23 - S51)] + 
       Log[-S51])) + (4*ep^3*(-6*Pi^2*G[1, S45/(S23 - S51)] - 
      24*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] - 
      12*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
      12*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
      24*G[0, 0, 0, -(S51/(S12 - S34))] + 12*G[0, 0, 1, -(S51/(S12 - S34))] + 
      36*G[0, 1, 0, -(S51/(S12 - S34))] + 24*G[1, 0, 0, -(S51/(S12 - S34))] - 
      Pi^2*Log[-S45] + 24*G[0, 0, S45/(S23 - S51)]*Log[-S45] - 
      24*G[0, 1, S45/(S23 - S51)]*Log[-S45] - 24*G[1, 0, S45/(S23 - S51)]*
       Log[-S45] + 24*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 
      12*G[1, S45/(S23 - S51)]*Log[-S45]^2 + 4*Log[-S45]^3 - 
      5*Pi^2*Log[-S51] - 24*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
      24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 24*G[0, 1, S45/(S23 - S51)]*
       Log[-S51] + 24*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
      24*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 24*G[1, 1, S45/(S23 - S51)]*
       Log[-S51] - 12*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 4*Log[-S51]^3 + 
      6*G[0, S45/(S23 - S51)]*(Pi^2 + 4*G[0, 0, -(S51/(S12 - S34))] + 
        2*G[0, 1, -(S51/(S12 - S34))] + 2*G[1, 0, -(S51/(S12 - S34))] - 
        2*Log[-S45]^2 - 4*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
        2*Log[-S51]^2) + G[0, -(S51/(S12 - S34))]*
       (5*Pi^2 + 24*G[0, 0, S45/(S23 - S51)] - 24*G[0, 1, S45/(S23 - S51)] - 
        24*G[1, 0, S45/(S23 - S51)] + 24*G[1, 1, S45/(S23 - S51)] + 
        24*G[1, S45/(S23 - S51)]*Log[-S51] + 12*Log[-S51]^2) + 18*Zeta[3]))/
    3 + ep^4*((12*Pi^4)/5 - (8*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 + 16*Pi^2*G[0, 0, S45/(S23 - S51)] + 
     (40*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] - 16*Pi^2*G[0, 1, S45/(S23 - S51)] - 
     64*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
     (32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 32*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 16*Pi^2*G[1, 0, S45/(S23 - S51)] - 
     64*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     32*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     32*G[0, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
     16*Pi^2*G[1, 1, S45/(S23 - S51)] + 64*G[0, 0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + 32*G[0, 1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + 32*G[1, 0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
     64*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] - 
     80*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] - 
     96*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[1, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] - 
     16*G[1, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     96*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     192*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     96*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     16*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     16*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     16*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     (8*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 + 
     64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
     64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
     64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
     64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] - 
     64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
     64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
     64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
     64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + (4*Pi^2*Log[-S45]^2)/3 - 
     32*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 + 32*G[0, 1, S45/(S23 - S51)]*
      Log[-S45]^2 + 32*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 - 
     32*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
     (32*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 - (8*Log[-S45]^4)/3 + 
     (40*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 64*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 64*G[0, 0, 0, S45/(S23 - S51)]*
      Log[-S51] - 64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     96*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (20*Pi^2*Log[-S51]^2)/3 + 
     32*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 32*G[0, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - 32*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
     32*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 + 32*G[1, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 + 32*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     (32*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
     48*G[1, S45/(S23 - S51)]*Zeta[3] + 16*G[1, -(S51/(S12 - S34))]*Zeta[3] - 
     (256*Log[-S45]*Zeta[3])/3 + (112*Log[-S51]*Zeta[3])/3 - 
     (8*G[0, -(S51/(S12 - S34))]*(-24*G[0, 0, 0, S45/(S23 - S51)] + 
        24*G[0, 0, 1, S45/(S23 - S51)] + 24*G[0, 1, 0, S45/(S23 - S51)] - 
        24*G[0, 1, 1, S45/(S23 - S51)] + 24*G[1, 0, 0, S45/(S23 - S51)] - 
        24*G[1, 0, 1, S45/(S23 - S51)] - 24*G[1, 1, 0, S45/(S23 - S51)] + 
        24*G[1, 1, 1, S45/(S23 - S51)] + 5*Pi^2*Log[-S51] + 
        24*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 24*G[0, 1, S45/(S23 - S51)]*
         Log[-S51] - 24*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
        24*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 4*Log[-S51]^3 + 
        G[1, S45/(S23 - S51)]*(5*Pi^2 + 12*Log[-S51]^2) + 14*Zeta[3]))/3 + 
     (8*G[0, S45/(S23 - S51)]*(Pi^2*G[1, -(S51/(S12 - S34))] + 
        24*G[0, 0, 0, -(S51/(S12 - S34))] + 
        30*G[0, 0, 1, -(S51/(S12 - S34))] + 
        36*G[0, 1, 0, -(S51/(S12 - S34))] - 
        12*G[0, 1, 1, -(S51/(S12 - S34))] + 
        12*G[1, 0, 0, -(S51/(S12 - S34))] + 
        6*G[1, 0, 1, -(S51/(S12 - S34))] - Pi^2*Log[-S45] + 4*Log[-S45]^3 - 
        5*Pi^2*Log[-S51] - 24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
        12*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        12*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^3 + 
        G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*Log[-S51]^2) + 18*Zeta[3]))/3), 
 b[75] -> 0, b[76] -> 2 + ep*(4*G[0, S45/(S23 - S51)] + 
     16*G[0, -(S51/(S12 - S34))] - 4*G[1, S45/(S23 - S51)] - 
     8*G[1, -(S51/(S12 - S34))] - 4*Log[-S51]) + 
   ep^2*((11*Pi^2)/3 + 32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] - 
     32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] - 
     8*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
     8*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
     8*G[0, 0, S45/(S23 - S51)] + 32*G[0, 0, -(S51/(S12 - S34))] - 
     8*G[0, 1, S45/(S23 - S51)] - 40*G[0, 1, -(S51/(S12 - S34))] - 
     8*G[1, 0, S45/(S23 - S51)] + 24*G[1, 0, -(S51/(S12 - S34))] + 
     8*G[1, 1, S45/(S23 - S51)] + 16*G[1, 1, -(S51/(S12 - S34))] - 
     8*G[1, -(S51/(S12 - S34))]*Log[-S12] - 8*G[0, S45/(S23 - S51)]*
      Log[-S51] - 32*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     8*G[1, S45/(S23 - S51)]*Log[-S51] + 24*G[1, -(S51/(S12 - S34))]*
      Log[-S51] + 4*Log[-S51]^2) + ep^3*((22*Pi^2*G[0, S45/(S23 - S51)])/3 + 
     (40*Pi^2*G[0, -(S51/(S12 - S34))])/3 - (22*Pi^2*G[1, S45/(S23 - S51)])/
      3 + (20*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 64*G[0, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
      G[0, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] + 80*G[0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 80*G[1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 16*G[0, 0, 0, S45/(S23 - S51)] + 
     64*G[0, 0, 0, -(S51/(S12 - S34))] - 16*G[0, 0, 1, S45/(S23 - S51)] - 
     224*G[0, 0, 1, -(S51/(S12 - S34))] - 16*G[0, 1, 0, S45/(S23 - S51)] + 
     96*G[0, 1, 0, -(S51/(S12 - S34))] + 16*G[0, 1, 1, S45/(S23 - S51)] + 
     80*G[0, 1, 1, -(S51/(S12 - S34))] - 16*G[1, 0, 0, S45/(S23 - S51)] + 
     48*G[1, 0, 0, -(S51/(S12 - S34))] + 16*G[1, 0, 1, S45/(S23 - S51)] + 
     80*G[1, 0, 1, -(S51/(S12 - S34))] + 16*G[1, 1, 0, S45/(S23 - S51)] + 
     48*G[1, 1, 0, -(S51/(S12 - S34))] - 16*G[1, 1, 1, S45/(S23 - S51)] - 
     32*G[1, 1, 1, -(S51/(S12 - S34))] - 16*G[0, 1, -(S51/(S12 - S34))]*
      Log[-S12] + 16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     8*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 - (22*Pi^2*Log[-S51])/3 - 
     64*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51] + 
     16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 64*G[0, 0, -(S51/(S12 - S34))]*
      Log[-S51] + 16*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
     96*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, 0, S45/(S23 - S51)]*
      Log[-S51] - 48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 48*G[1, 1, -(S51/(S12 - S34))]*
      Log[-S51] + 8*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 
     32*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 8*G[1, S45/(S23 - S51)]*
      Log[-S51]^2 - 24*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (8*Log[-S51]^3)/3 + (80*Zeta[3])/3) + 
   ep^4*((197*Pi^4)/60 + (80*Pi^2*G[0, S45/(S23 - S51)]*
       G[0, -(S51/(S12 - S34))])/3 - (80*Pi^2*G[0, -(S51/(S12 - S34))]*
       G[1, S45/(S23 - S51)])/3 + (28*Pi^2*G[0, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - (28*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 + (44*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
     (80*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 128*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] - (44*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
     128*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
     (28*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 128*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] + 128*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - (44*Pi^2*G[1, 0, S45/(S23 - S51)])/3 - 
     128*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     128*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     (116*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 160*G[0, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 160*G[0, 1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 160*G[1, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + (44*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
     128*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     128*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     160*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 32*G[0, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[1, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[1, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 128*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] + 128*G[0, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] - 128*G[1, S45/(S23 - S51)]*
      G[0, 0, 0, -(S51/(S12 - S34))] - 128*G[0, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] - 416*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] + 416*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] - 128*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] + 256*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 256*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] + 128*G[0, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] + 128*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] - 128*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] - 128*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] + 160*G[0, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 160*G[1, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] + 128*G[0, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] + 128*G[0, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] - 128*G[1, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] + 128*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] - 128*G[0, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] + 32*G[0, 0, 0, 0, S45/(S23 - S51)] + 
     128*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
     32*G[0, 0, 0, 1, S45/(S23 - S51)] - 
     1168*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
     32*G[0, 0, 1, 0, S45/(S23 - S51)] + 
     288*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 0, 1, 1, S45/(S23 - S51)] + 
     448*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     32*G[0, 1, 0, 0, S45/(S23 - S51)] + 
     192*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 0, 1, S45/(S23 - S51)] + 
     352*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, 0, S45/(S23 - S51)] + 
     192*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, 1, 1, S45/(S23 - S51)] - 
     160*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     32*G[1, 0, 0, 0, S45/(S23 - S51)] + 
     96*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     32*G[1, 0, 0, 1, S45/(S23 - S51)] + 
     304*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     32*G[1, 0, 1, 0, S45/(S23 - S51)] + 
     192*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 1, S45/(S23 - S51)] - 
     160*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 0, S45/(S23 - S51)] + 
     96*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, 1, S45/(S23 - S51)] - 
     64*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
     32*G[1, 1, 1, 0, S45/(S23 - S51)] - 
     96*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     32*G[1, 1, 1, 1, S45/(S23 - S51)] + 
     64*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
     (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
     (44*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 - 
     (80*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     (44*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
     (44*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     128*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
     128*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
     128*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     128*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
     32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
     160*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     160*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     128*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
     128*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     480*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     192*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     192*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
     96*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     192*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     96*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
     96*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (22*Pi^2*Log[-S51]^2)/3 + 
     64*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     64*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
     16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 64*G[0, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 - 16*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
     96*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 16*G[1, 0, S45/(S23 - S51)]*
      Log[-S51]^2 + 48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 48*G[1, 1, -(S51/(S12 - S34))]*
      Log[-S51]^2 - (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (64*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
     (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 16*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^3 + (4*Log[-S51]^4)/3 + (160*G[0, S45/(S23 - S51)]*Zeta[3])/
      3 - (224*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
     (160*G[1, S45/(S23 - S51)]*Zeta[3])/3 + 
     (784*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (160*Log[-S51]*Zeta[3])/3), 
 b[77] -> 0, b[78] -> 0, 
 b[79] -> 2 + ep*(12*G[0, -(S51/(S12 - S34))] - 12*G[1, -(S51/(S12 - S34))] - 
     4*Log[-S12]) + ep^2*((-13*Pi^2)/3 + 8*G[0, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))] - 8*G[1, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))] - 24*G[0, 0, -(S51/(S12 - S34))] - 
     16*G[0, 1, -(S51/(S12 - S34))] + 16*G[1, 0, -(S51/(S12 - S34))] + 
     24*G[1, 1, -(S51/(S12 - S34))] - 24*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     16*G[1, -(S51/(S12 - S34))]*Log[-S12] + 4*Log[-S12]^2 + 
     8*G[1, -(S51/(S12 - S34))]*Log[-S51]) + 
   ep^3*(6*Pi^2*G[0, -(S51/(S12 - S34))] - (2*Pi^2*G[1, -(S51/(S12 - S34))])/
      3 + 16*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] - 
     16*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
     32*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
     32*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
     16*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     16*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     16*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
     16*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     16*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
     16*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
     48*G[0, 0, 0, -(S51/(S12 - S34))] - 48*G[0, 1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 1, 1, -(S51/(S12 - S34))] - 64*G[1, 0, 0, -(S51/(S12 - S34))] + 
     48*G[1, 0, 1, -(S51/(S12 - S34))] + 64*G[1, 1, 0, -(S51/(S12 - S34))] - 
     48*G[1, 1, 1, -(S51/(S12 - S34))] + (26*Pi^2*Log[-S12])/3 + 
     48*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 24*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^2 - 16*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (8*Log[-S12]^3)/3 - 16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
      Log[-S51] + 16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
      Log[-S51] + 16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 8*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^2 - (64*Zeta[3])/3) + 
   ep^4*((-91*Pi^4)/60 + (20*Pi^2*G[0, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - (20*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 - 12*Pi^2*G[0, 0, -(S51/(S12 - S34))] + 
     (112*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
      G[0, 1, -(S51/(S12 - S34))] - 64*G[0, 1, -(S51/(S12 - S34))]*
      G[1, 0, S45/(S23 - S51)] + 24*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
     32*G[0, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     32*G[0, 1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
     32*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
     (92*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 32*G[0, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[0, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[1, 0, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] - 32*G[1, 1, S45/(S23 - S51)]*
      G[1, 1, -(S51/(S12 - S34))] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 0, 1, S45/(S23 - S51)] + 128*G[0, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] - 128*G[1, S45/(S23 - S51)]*
      G[0, 0, 1, -(S51/(S12 - S34))] - 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
      G[0, 1, 0, -(S51/(S12 - S34))] + 32*G[1, -(S51/(S12 - S34))]*
      G[0, 1, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
      G[0, 1, 1, -(S51/(S12 - S34))] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 0, 0, -(S51/(S12 - S34))] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 0, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
      G[1, 1, 0, -(S51/(S12 - S34))] - 32*G[1, -(S51/(S12 - S34))]*
      G[1, 1, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
      G[1, 1, 1, -(S51/(S12 - S34))] - 96*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     128*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     160*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     96*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     96*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     96*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
     64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     96*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     96*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
     96*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 12*Pi^2*G[0, -(S51/(S12 - S34))]*
      Log[-S12] + (40*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     96*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     96*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     96*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     96*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (26*Pi^2*Log[-S12]^2)/3 - 
     48*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     48*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 16*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^3 + (32*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
     (4*Log[-S12]^4)/3 - 12*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
     32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
     64*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
     32*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
     32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 16*G[1, S45/(S23 - S51)]*
      G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 16*G[1, 0, -(S51/(S12 - S34))]*
      Log[-S51]^2 + 16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
     128*G[0, -(S51/(S12 - S34))]*Zeta[3] + 208*G[1, -(S51/(S12 - S34))]*
      Zeta[3] + (128*Log[-S12]*Zeta[3])/3), 
 b[80] -> -1 + ep*(-6*G[0, -(S51/(S12 - S34))] + 2*G[1, -(S51/(S12 - S34))] - 
     6*Log[-S12] + 8*Log[-S51]) + 
   ep^2*((19*Pi^2)/2 + 12*G[0, 0, -(S51/(S12 - S34))] + 
     28*G[0, 1, -(S51/(S12 - S34))] - 12*G[1, 0, -(S51/(S12 - S34))] - 
     4*G[1, 1, -(S51/(S12 - S34))] + 12*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
     12*G[1, -(S51/(S12 - S34))]*Log[-S12] + 6*Log[-S12]^2 - 
     16*G[1, -(S51/(S12 - S34))]*Log[-S51] - 8*Log[-S51]^2) + 
   ep^3*((-17*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
     5*Pi^2*G[1, -(S51/(S12 - S34))] - 24*G[0, 0, 0, -(S51/(S12 - S34))] + 
     64*G[0, 0, 1, -(S51/(S12 - S34))] + 56*G[0, 1, 0, -(S51/(S12 - S34))] - 
     56*G[0, 1, 1, -(S51/(S12 - S34))] + 24*G[1, 0, 0, -(S51/(S12 - S34))] + 
     16*G[1, 0, 1, -(S51/(S12 - S34))] - 48*G[1, 1, 0, -(S51/(S12 - S34))] + 
     8*G[1, 1, 1, -(S51/(S12 - S34))] - (17*Pi^2*Log[-S12])/3 - 
     24*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 8*G[0, 1, -(S51/(S12 - S34))]*
      Log[-S12] + 24*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     24*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 12*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^2 - 12*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 4*Log[-S12]^3 - 
     (40*Pi^2*Log[-S51])/3 - 64*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, -(S51/(S12 - S34))]*
      Log[-S51]^2 + (16*Log[-S51]^3)/3 + (452*Zeta[3])/3) + 
   ep^4*((317*Pi^4)/72 + (34*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
     (62*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
     (34*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
     (38*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
     48*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
     184*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     48*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
     128*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
     16*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
     112*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     64*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
     112*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
     48*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
     24*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
     16*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
     32*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
     32*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     24*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
     16*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
     (34*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
     (46*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
     48*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     16*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     48*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     80*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     48*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + (17*Pi^2*Log[-S12]^2)/3 + 
     24*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     8*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     24*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     24*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 8*G[0, -(S51/(S12 - S34))]*
      Log[-S12]^3 + 8*G[1, -(S51/(S12 - S34))]*Log[-S12]^3 + 2*Log[-S12]^4 + 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
     176*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     128*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (40*Pi^2*Log[-S51]^2)/3 + 
     64*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 - 
     (40*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (904*Log[-S51]*Zeta[3])/3), 
 b[81] -> 2*(-1/2 + ep*(G[0, -(S51/(S12 - S34))] - 
      3*G[1, -(S51/(S12 - S34))] + Log[-S12]) + 
    ep^2*((41*Pi^2)/12 - 2*G[0, 0, -(S51/(S12 - S34))] + 
      6*G[0, 1, -(S51/(S12 - S34))] - 6*G[1, 0, -(S51/(S12 - S34))] + 
      6*G[1, 1, -(S51/(S12 - S34))] - 2*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
      6*G[1, -(S51/(S12 - S34))]*Log[-S12] - Log[-S12]^2) + 
    ep^3*((-41*Pi^2*G[0, -(S51/(S12 - S34))])/6 + 
      (17*Pi^2*G[1, -(S51/(S12 - S34))])/2 + 
      4*G[0, 0, 0, -(S51/(S12 - S34))] - 12*G[0, 0, 1, -(S51/(S12 - S34))] + 
      12*G[0, 1, 0, -(S51/(S12 - S34))] - 12*G[0, 1, 1, -(S51/(S12 - S34))] + 
      12*G[1, 0, 0, -(S51/(S12 - S34))] + 36*G[1, 0, 1, -(S51/(S12 - S34))] - 
      24*G[1, 1, 0, -(S51/(S12 - S34))] - 12*G[1, 1, 1, -(S51/(S12 - S34))] - 
      (41*Pi^2*Log[-S12])/6 + 4*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      12*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 2*G[0, -(S51/(S12 - S34))]*
       Log[-S12]^2 - 6*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
      (2*Log[-S12]^3)/3 + (310*Zeta[3])/3) + 
    ep^4*((4361*Pi^4)/720 + (41*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
      17*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 
      15*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
      17*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
      8*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
      24*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
      24*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
      24*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
      24*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
      72*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
      48*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
      24*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
      24*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
      24*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
      48*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
      72*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
      48*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
      24*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
      60*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
      24*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
      (41*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
      17*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] - 
      8*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
      24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
      72*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
      48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
      24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + (41*Pi^2*Log[-S12]^2)/6 - 
      4*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
      12*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
      12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
      12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
      (4*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 4*G[1, -(S51/(S12 - S34))]*
       Log[-S12]^3 - Log[-S12]^4/3 - (620*G[0, -(S51/(S12 - S34))]*Zeta[3])/
       3 + 188*G[1, -(S51/(S12 - S34))]*Zeta[3] - (620*Log[-S12]*Zeta[3])/
       3)), b[82] -> -1 + ep*(-2*G[0, S45/(S23 - S51)] + 
     2*G[1, S45/(S23 - S51)] + 2*Log[-S51]) + 
   ep^2*((41*Pi^2)/6 - 4*G[0, 0, S45/(S23 - S51)] + 
     4*G[0, 1, S45/(S23 - S51)] + 4*G[1, 0, S45/(S23 - S51)] - 
     4*G[1, 1, S45/(S23 - S51)] + 4*G[0, S45/(S23 - S51)]*Log[-S51] - 
     4*G[1, S45/(S23 - S51)]*Log[-S51] - 2*Log[-S51]^2) + 
   ep^3*((41*Pi^2*G[0, S45/(S23 - S51)])/3 - (41*Pi^2*G[1, S45/(S23 - S51)])/
      3 - 8*G[0, 0, 0, S45/(S23 - S51)] + 8*G[0, 0, 1, S45/(S23 - S51)] + 
     8*G[0, 1, 0, S45/(S23 - S51)] - 8*G[0, 1, 1, S45/(S23 - S51)] + 
     8*G[1, 0, 0, S45/(S23 - S51)] - 8*G[1, 0, 1, S45/(S23 - S51)] - 
     8*G[1, 1, 0, S45/(S23 - S51)] + 8*G[1, 1, 1, S45/(S23 - S51)] - 
     (41*Pi^2*Log[-S51])/3 + 8*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
     8*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 8*G[1, 0, S45/(S23 - S51)]*
      Log[-S51] + 8*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
     4*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 4*G[1, S45/(S23 - S51)]*
      Log[-S51]^2 + (4*Log[-S51]^3)/3 + (620*Zeta[3])/3) + 
   ep^4*((4361*Pi^4)/360 + (82*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
     (82*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
     (82*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
     (82*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
     16*G[0, 0, 0, 0, S45/(S23 - S51)] + 16*G[0, 0, 0, 1, S45/(S23 - S51)] + 
     16*G[0, 0, 1, 0, S45/(S23 - S51)] - 16*G[0, 0, 1, 1, S45/(S23 - S51)] + 
     16*G[0, 1, 0, 0, S45/(S23 - S51)] - 16*G[0, 1, 0, 1, S45/(S23 - S51)] - 
     16*G[0, 1, 1, 0, S45/(S23 - S51)] + 16*G[0, 1, 1, 1, S45/(S23 - S51)] + 
     16*G[1, 0, 0, 0, S45/(S23 - S51)] - 16*G[1, 0, 0, 1, S45/(S23 - S51)] - 
     16*G[1, 0, 1, 0, S45/(S23 - S51)] + 16*G[1, 0, 1, 1, S45/(S23 - S51)] - 
     16*G[1, 1, 0, 0, S45/(S23 - S51)] + 16*G[1, 1, 0, 1, S45/(S23 - S51)] + 
     16*G[1, 1, 1, 0, S45/(S23 - S51)] - 16*G[1, 1, 1, 1, S45/(S23 - S51)] - 
     (82*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
     (82*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
     16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
     16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
     16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
     16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
     16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (41*Pi^2*Log[-S51]^2)/3 - 
     8*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[0, 1, S45/(S23 - S51)]*
      Log[-S51]^2 + 8*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
     8*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
     (8*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
     (8*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (2*Log[-S51]^4)/3 + 
     (1240*G[0, S45/(S23 - S51)]*Zeta[3])/3 - 
     (1240*G[1, S45/(S23 - S51)]*Zeta[3])/3 - (1240*Log[-S51]*Zeta[3])/3), 
 b[83] -> 2*(-1/2 + ep*(3*G[0, S45/(S23 - S51)] - 3*G[1, S45/(S23 - S51)] + 
      Log[-S51]) + ep^2*((19*Pi^2)/4 + 6*G[0, 0, S45/(S23 - S51)] - 
      6*G[0, 1, S45/(S23 - S51)] - 6*G[1, 0, S45/(S23 - S51)] + 
      6*G[1, 1, S45/(S23 - S51)] - 6*G[0, S45/(S23 - S51)]*Log[-S51] + 
      6*G[1, S45/(S23 - S51)]*Log[-S51] - Log[-S51]^2) + 
    ep^3*((17*Pi^2*G[0, S45/(S23 - S51)])/6 - (17*Pi^2*G[1, S45/(S23 - S51)])/
       6 + 12*G[0, 0, 0, S45/(S23 - S51)] - 12*G[0, 0, 1, S45/(S23 - S51)] - 
      12*G[0, 1, 0, S45/(S23 - S51)] + 12*G[0, 1, 1, S45/(S23 - S51)] - 
      12*G[1, 0, 0, S45/(S23 - S51)] + 12*G[1, 0, 1, S45/(S23 - S51)] + 
      12*G[1, 1, 0, S45/(S23 - S51)] - 12*G[1, 1, 1, S45/(S23 - S51)] - 
      (19*Pi^2*Log[-S51])/2 - 12*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
      12*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 12*G[1, 0, S45/(S23 - S51)]*
       Log[-S51] - 12*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
      6*G[0, S45/(S23 - S51)]*Log[-S51]^2 - 6*G[1, S45/(S23 - S51)]*
       Log[-S51]^2 + (2*Log[-S51]^3)/3 + (226*Zeta[3])/3) + 
    ep^4*((317*Pi^4)/144 + (17*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
      (17*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
      (17*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
      (17*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
      24*G[0, 0, 0, 0, S45/(S23 - S51)] - 24*G[0, 0, 0, 1, S45/(S23 - S51)] - 
      24*G[0, 0, 1, 0, S45/(S23 - S51)] + 24*G[0, 0, 1, 1, S45/(S23 - S51)] - 
      24*G[0, 1, 0, 0, S45/(S23 - S51)] + 24*G[0, 1, 0, 1, S45/(S23 - S51)] + 
      24*G[0, 1, 1, 0, S45/(S23 - S51)] - 24*G[0, 1, 1, 1, S45/(S23 - S51)] - 
      24*G[1, 0, 0, 0, S45/(S23 - S51)] + 24*G[1, 0, 0, 1, S45/(S23 - S51)] + 
      24*G[1, 0, 1, 0, S45/(S23 - S51)] - 24*G[1, 0, 1, 1, S45/(S23 - S51)] + 
      24*G[1, 1, 0, 0, S45/(S23 - S51)] - 24*G[1, 1, 0, 1, S45/(S23 - S51)] - 
      24*G[1, 1, 1, 0, S45/(S23 - S51)] + 24*G[1, 1, 1, 1, S45/(S23 - S51)] - 
      (17*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
      (17*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
      24*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
      24*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
      24*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
      24*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
      24*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
      24*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
      24*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
      24*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (19*Pi^2*Log[-S51]^2)/2 + 
      12*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 12*G[0, 1, S45/(S23 - S51)]*
       Log[-S51]^2 - 12*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
      12*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 4*G[0, S45/(S23 - S51)]*
       Log[-S51]^3 + 4*G[1, S45/(S23 - S51)]*Log[-S51]^3 - Log[-S51]^4/3 - 
      (452*Log[-S51]*Zeta[3])/3)), 
 b[84] -> 32*ep*G[0, -(S51/(S12 - S34))] + 
   ep^2*((-56*Pi^2)/3 + 32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] - 
     32*G[0, 1, -(S51/(S12 - S34))] + 80*G[1, 0, -(S51/(S12 - S34))] - 
     32*G[0, -(S51/(S12 - S34))]*(G[1, S45/(S23 - S51)] + Log[-S12] + 
       Log[-S51])) + (8*ep^3*(-5*Pi^2*G[1, -(S51/(S12 - S34))] + 
      2*G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*G[0, 0, S45/(S23 - S51)] - 
        12*G[0, 1, S45/(S23 - S51)] - 12*G[1, 0, S45/(S23 - S51)] + 
        12*G[1, 1, S45/(S23 - S51)] + 6*Log[-S12]^2 - 
        12*G[0, S45/(S23 - S51)]*Log[-S51] + 12*G[1, S45/(S23 - S51)]*
         Log[-S51] + 6*Log[-S51]^2) + 
      2*(6*G[0, S45/(S23 - S51)]*(2*G[0, 0, -(S51/(S12 - S34))] + 
          G[0, 1, -(S51/(S12 - S34))] + G[1, 0, -(S51/(S12 - S34))]) - 
        6*G[1, S45/(S23 - S51)]*(2*G[0, 0, -(S51/(S12 - S34))] + 
          G[0, 1, -(S51/(S12 - S34))] + G[1, 0, -(S51/(S12 - S34))]) + 
        24*G[0, 0, 0, -(S51/(S12 - S34))] - 
        6*G[0, 0, 1, -(S51/(S12 - S34))] + 6*G[0, 1, 0, -(S51/(S12 - S34))] + 
        12*G[0, 1, 1, -(S51/(S12 - S34))] + 
        6*G[1, 0, 0, -(S51/(S12 - S34))] - 6*G[1, 0, 1, -(S51/(S12 - S34))] + 
        9*G[1, 1, 0, -(S51/(S12 - S34))] + 3*Pi^2*Log[-S12] + 
        12*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        6*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 4*Pi^2*Log[-S51] - 
        12*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        18*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 45*Zeta[3])))/3 + 
   ep^4*((-344*Pi^4)/45 - (16*Pi^2*G[1, S45/(S23 - S51)]*
       G[1, -(S51/(S12 - S34))])/3 + 128*G[0, 0, S45/(S23 - S51)]*
      G[0, 0, -(S51/(S12 - S34))] - 128*G[0, 0, -(S51/(S12 - S34))]*
      G[0, 1, S45/(S23 - S51)] + 64*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 
     64*G[0, 0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
     64*G[0, 1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
     128*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
     64*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
     (88*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] - 64*G[1, 0, S45/(S23 - S51)]*
      G[1, 0, -(S51/(S12 - S34))] + 128*G[0, 0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + 64*G[0, 1, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] + 64*G[1, 0, -(S51/(S12 - S34))]*
      G[1, 1, S45/(S23 - S51)] - 24*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
     128*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] - 
     160*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] - 
     192*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
     64*G[1, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] - 
     32*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
     480*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
     384*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
     192*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
     96*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
     128*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
     320*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
     160*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
     64*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
     160*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
     32*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
     112*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 32*Pi^2*G[1, -(S51/(S12 - S34))]*
      Log[-S12] - 128*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     160*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
     128*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
     64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
     128*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 16*Pi^2*Log[-S12]^2 - 
     64*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
     64*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
     (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
     128*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     128*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     224*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
     64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
     192*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
     32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - (64*Pi^2*Log[-S51]^2)/3 + 
     64*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
     32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     96*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
     (16*G[0, S45/(S23 - S51)]*(Pi^2*G[1, -(S51/(S12 - S34))] + 
        G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*Log[-S51]^2) + 
        6*(4*G[0, 0, 0, -(S51/(S12 - S34))] + 
          5*G[0, 0, 1, -(S51/(S12 - S34))] + 
          6*G[0, 1, 0, -(S51/(S12 - S34))] - 
          2*G[0, 1, 1, -(S51/(S12 - S34))] + 
          2*G[1, 0, 0, -(S51/(S12 - S34))] + G[1, 0, 1, -(S51/(S12 - S34))] - 
          4*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
          2*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
          2*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - Zeta[3])))/3 + 
     32*G[1, S45/(S23 - S51)]*Zeta[3] - 80*G[1, -(S51/(S12 - S34))]*Zeta[3] + 
     128*Log[-S12]*Zeta[3] + 352*Log[-S51]*Zeta[3] - 
     (16*G[0, -(S51/(S12 - S34))]*(-24*G[0, 0, 0, S45/(S23 - S51)] + 
        24*G[0, 0, 1, S45/(S23 - S51)] + 24*G[0, 1, 0, S45/(S23 - S51)] - 
        24*G[0, 1, 1, S45/(S23 - S51)] + 24*G[1, 0, 0, S45/(S23 - S51)] - 
        24*G[1, 0, 1, S45/(S23 - S51)] - 24*G[1, 1, 0, S45/(S23 - S51)] + 
        24*G[1, 1, 1, S45/(S23 - S51)] + 5*Pi^2*Log[-S12] + 4*Log[-S12]^3 + 
        5*Pi^2*Log[-S51] + 24*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
        24*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 24*G[1, 0, S45/(S23 - S51)]*
         Log[-S51] + 24*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 4*Log[-S51]^3 + 
        G[1, S45/(S23 - S51)]*(5*Pi^2 + 12*Log[-S51]^2) + 22*Zeta[3]))/3), 
 b[85] -> 0, b[86] -> 0}


==> anc/N2/Letters.m <==
todeltax = {S45^2 - 2*S45*x*(S23 + S34 + 2*S51*(-1 + x) + S12*x - 2*S34*x) + 
       x^2*((S23 - S34)^2 + 4*S12*(S23 - S51) - 2*S12*(S23 + S34 - 2*S51)*x + 
         S12^2*x^2) -> \[CapitalDelta][1, x], 
     S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)) -> \[CapitalDelta][0], 
     x^2*(-(S12*S23) + S23*S34 + S12*S51*x)^2 + 
       S45^2*(S51^2 - 2*S51*(S34 + 2*S12*(-1 + x))*x + S34^2*x^2) + 
       2*S45*x*(-(S12*S51*(S51 + S34*(-2 + x))*x) + 2*S12^2*S51*(-1 + x)*x + 
         S23*S34*(S51 - S34*x) + S12*S23*(S34*x + S51*(-1 + 2*x))) -> 
      \[CapitalDelta][2, x]}
 
deltatox = {\[CapitalDelta][1, x] -> 
      S45^2 - 2*S45*x*(S23 + S34 + 2*S51*(-1 + x) + S12*x - 2*S34*x) + 
       x^2*((S23 - S34)^2 + 4*S12*(S23 - S51) - 2*S12*(S23 + S34 - 2*S51)*x + 
         S12^2*x^2), \[CapitalDelta][0] -> S12^2*(S23 - S51)^2 + 
       (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + S23*S45*S51 + 
         S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)), 
     \[CapitalDelta][2, x] -> x^2*(-(S12*S23) + S23*S34 + S12*S51*x)^2 + 
       S45^2*(S51^2 - 2*S51*(S34 + 2*S12*(-1 + x))*x + S34^2*x^2) + 
       2*S45*x*(-(S12*S51*(S51 + S34*(-2 + x))*x) + 2*S12^2*S51*(-1 + x)*x + 
         S23*S34*(S51 - S34*x) + S12*S23*(S34*x + S51*(-1 + 2*x)))}
 
alphabetinx = {-((-1 + x)*(-S45 + S12*x)), -(S51*x), 
     -((S34 + S12*(-1 + x))*x), -S45 - S23*x + S45*x, -S45, -(S12*x^2), 
     -((S23 + S34 - S51)*x), S45*(-1 + x) + S34*x, -(x*(S12 + S23 - S12*x)), 
     -S45 + (S12 - S34)*x, -(x*(S23 - S45 + S12*x)), -((S23 - S45 - S51)*x), 
     (S12 - S34 + S51)*x, -S45 + S45*x - (S23 - S51)*x, 
     -((S34 - S51 + S12*(-1 + x))*x), (S12 - S34)*x, (-S23 + S45)*x, 
     -S45 - S51*x, -(x*(S51 + S12*x)), -(S51*(-1 + x)*x*(-S45 + S12*x)) + 
      (S34 + S12*(-1 + x))*x*(S45 + S23*x - S45*x), 
     S34*(-S12 + S34 + S45)*x^2, S23*(S12 + S23 - S45)*x^2, 
     x*(S45*(S51 + S34*x - S51*x) - 
       x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x))), 
     -(x*(-(S23*(S45 + (-S12 + S34)*x)) + (-1 + x)*(S34*S45 - S45*S51 + 
          S12*S51*x))), -(x*(S45*S51*(-1 + x) + S23*S34*x - 
        S45*(S34 + S12*(-1 + x))*x + S12*(S23 - S51)*(-1 + x)*x)), 
     x*(S12*S45*(-1 + x) + S45*S51*(-1 + x) - S12*(S23 + S51*(-1 + x))*x + 
       S34*(S45 + S23*x - S45*x)), (S45 - S12*x)/(S12 - S12*x), 
     (S45*(-1 + x))/(-S45 + S12*x), S34/(-S12 + S34 + S45), 
     (S12 + S23 - S45)/S23, -((S23*S34 - S34*S45 + S45*S51 + 
        S12*(-S23 + S51) - Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + 
        S45*S51 + S12*(-S23 + S51) + Sqrt[\[CapitalDelta][0]])), 
     (S45*S51*(-2 + x) - S34*S45*x + x*(S23*S34 + S12*(-S23 + S51) + 
         Sqrt[\[CapitalDelta][0]]))/(S45*S51*(-2 + x) - S34*S45*x + 
       x*(S23*S34 + S12*(-S23 + S51) - Sqrt[\[CapitalDelta][0]])), 
     (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51 - 2*S51*x) + 
       Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 - S45*S51 + 
       S12*(S23 + S51*(-1 + 2*x)) + Sqrt[\[CapitalDelta][0]]), 
     (S23*S34 - S34*S45 + S45*S51 + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
         S23*(-1 + 2*x)) - Sqrt[\[CapitalDelta][0]])/
      (S23*S34 - S34*S45 + S45*S51 + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
         S23*(-1 + 2*x)) + Sqrt[\[CapitalDelta][0]]), 
     (2*S34*S45 - 2*S45*S51 + 2*S12*S45*(-1 + x) + S23*S34*x - S34*S45*x + 
       S45*S51*x + S12*(-S23 + S51)*x - x*Sqrt[\[CapitalDelta][0]])/
      (2*S34*S45 - 2*S45*S51 + 2*S12*S45*(-1 + x) + S23*S34*x - S34*S45*x + 
       S45*S51*x + S12*(-S23 + S51)*x + x*Sqrt[\[CapitalDelta][0]]), 
     -((-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
        Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 
        2*S34*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])), 
     -((-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51) - 
        Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + 2*S23*S51 - 
        S45*S51 + S12*(S23 + S51) + Sqrt[\[CapitalDelta][0]])), 
     -((S12^2*S23 - S12*S23*S34 - S12*S23*S45 - S12*S34*S45 - S23*S34*S45 + 
        S34*S45^2 - S12^2*S51 + 2*S12*S45*S51 - S45^2*S51 + 
        (-S12 + S45)*Sqrt[\[CapitalDelta][0]])/(-(S12^2*S23) + S12*S23*S34 + 
        S12*S23*S45 + S12*S34*S45 + S23*S34*S45 - S34*S45^2 + S12^2*S51 - 
        2*S12*S45*S51 + S45^2*S51 + (-S12 + S45)*Sqrt[\[CapitalDelta][0]])), 
     (S12 - S45)*x, x^2*Sqrt[\[CapitalDelta][0]], 
     S23*x*(S45 + (-S12 + S34)*x) - x*(S45 - S12*x)*(S45 + S51 - S12*x + 
        S34*x - S51*x), ((-(S23*S34) + S34*S45 - S45*S51 + 2*S12^2*x + 
        S12*(S23 - 2*S45 - S51 - 2*S34*x + 2*S51*x) + 
        Sqrt[\[CapitalDelta][0]])*(2*S23*S45 - 2*S45^2 - 2*S45*S51 + 
        S23*(-S12 + S34)*x + 2*S12*S45*x - S34*S45*x + S12*S51*x + 
        S45*S51*x + x*Sqrt[\[CapitalDelta][0]]))/
      ((S23*S34 - S34*S45 + S45*S51 - 2*S12^2*x + 
        S12*(-S23 + 2*S45 + S51 + 2*S34*x - 2*S51*x) + 
        Sqrt[\[CapitalDelta][0]])*(-2*S23*S45 + 2*S45^2 + 2*S45*S51 + 
        S23*(S12 - S34)*x - 2*S12*S45*x + S34*S45*x - S12*S51*x - S45*S51*x + 
        x*Sqrt[\[CapitalDelta][0]])), 
     -((S45 - 2*S12*x - S23*x + S34*x + S12*x^2 + 
        Sqrt[\[CapitalDelta][1, x]])/(-S45 + 2*S12*x + S23*x - S34*x - 
        S12*x^2 + Sqrt[\[CapitalDelta][1, x]])), 
     -((S45 + S23*x - S34*x - 2*S45*x + S12*x^2 + 
        Sqrt[\[CapitalDelta][1, x]])/(-S45 - S23*x + S34*x + 2*S45*x - 
        S12*x^2 + Sqrt[\[CapitalDelta][1, x]])), 
     (-S45 + S23*x + S34*x + S12*x^2 + Sqrt[\[CapitalDelta][1, x]])/
      (S45 - S23*x - S34*x - S12*x^2 + Sqrt[\[CapitalDelta][1, x]]), 
     Sqrt[\[CapitalDelta][1, x]], (S45 + S23*x + S34*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(S45 + S23*x + S34*x - S12*x^2 + 
       Sqrt[\[CapitalDelta][1, x]]), 
     -((S23*S34*S45 - S34*S45^2 - 2*S23*S45*S51 - 2*S34*S45*S51 + S45^2*S51 + 
        2*S45*S51^2 + S23^2*S34*x + S23*S34^2*x - S23*S34*S45*x - 
        S34^2*S45*x - 2*S23*S34*S51*x + S23*S45*S51*x + 3*S34*S45*S51*x - 
        2*S45*S51^2*x + S12^2*(-S23 + S51)*x^2 + 
        S12*(-(S23^2*x) + S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) + 
          S23*(S51*(3 - 2*x)*x + S34*(-1 + x)*x + S45*(-1 + 2*x)) + 
          S45*(-(S34*(-2 + x)*x) + S51*(1 - 4*x + x^2))) - 
        Sqrt[S45^2 - 2*S45*x*(S23 + S34 - 2*S51 + S12*x - 2*S34*x + 
             2*S51*x) + x^2*((S23 - S34)^2 + S12^2*x^2 - 
             2*S12*(2*S51 + S23*(-2 + x) + S34*x - 2*S51*x))]*
         Sqrt[\[CapitalDelta][0]])/(S23*S34*S45 - S34*S45^2 - 2*S23*S45*S51 - 
        2*S34*S45*S51 + S45^2*S51 + 2*S45*S51^2 + S23^2*S34*x + S23*S34^2*x - 
        S23*S34*S45*x - S34^2*S45*x - 2*S23*S34*S51*x + S23*S45*S51*x + 
        3*S34*S45*S51*x - 2*S45*S51^2*x + S12^2*(-S23 + S51)*x^2 + 
        S12*(-(S23^2*x) + S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) + 
          S23*(S51*(3 - 2*x)*x + S34*(-1 + x)*x + S45*(-1 + 2*x)) + 
          S45*(-(S34*(-2 + x)*x) + S51*(1 - 4*x + x^2))) + 
        Sqrt[S45^2 - 2*S45*x*(S23 + S34 - 2*S51 + S12*x - 2*S34*x + 
             2*S51*x) + x^2*((S23 - S34)^2 + S12^2*x^2 - 
             2*S12*(2*S51 + S23*(-2 + x) + S34*x - 2*S51*x))]*
         Sqrt[\[CapitalDelta][0]])), x*(S12*S45*(-1 + x) + S45*S51*(-1 + x) + 
       S34*(S45 + S51*x)), x^2*(S23*S51 + S12*(S45 + S51 + S23*x - S45*x - 
         S51*x)), x*Sqrt[\[CapitalDelta][2, x]], 
     ((S45*S51*(-1 + x) + S12*S51*x - S12*S51*x^2 + 
        x*Sqrt[\[CapitalDelta][0]] + Sqrt[\[CapitalDelta][2, x]])*
       (-(S12*S51*x) + S12*S51*x^2 + S45*(S51 - S51*x) + 
        x*Sqrt[\[CapitalDelta][0]] + Sqrt[\[CapitalDelta][2, x]]))/
      ((S45*S51*(-1 + x) + S12*S51*x - S12*S51*x^2 - 
        x*Sqrt[\[CapitalDelta][0]] + Sqrt[\[CapitalDelta][2, x]])*
       (-(S12*S51*x) + S12*S51*x^2 + S45*(S51 - S51*x) - 
        x*Sqrt[\[CapitalDelta][0]] + Sqrt[\[CapitalDelta][2, x]])), 
     -((S12*S23*x - S23*S34*x + 2*S23*S51*x + S12*S51*x^2 + 
        S45*(S51 + S34*x - 2*S51*x) + Sqrt[\[CapitalDelta][2, x]])/
       (S12*S23*x - S23*S34*x + 2*S23*S51*x + S12*S51*x^2 + 
        S45*(S51 + S34*x - 2*S51*x) - Sqrt[\[CapitalDelta][2, x]])), 
     (S12*S23*x - S23*S34*x - S12*S51*x^2 + S45*(S51 + S34*x) + 
       Sqrt[\[CapitalDelta][2, x]])/(-(S12*S23*x) + S23*S34*x + S12*S51*x^2 - 
       S45*(S51 + S34*x) + Sqrt[\[CapitalDelta][2, x]]), 
     (-(S45*S51) + S12*S23*x - S23*S34*x + S34*S45*x + S12*S51*x^2 + 
       Sqrt[\[CapitalDelta][2, x]])/(-(S12*S23*x) + S23*S34*x - S12*S51*x^2 + 
       S45*(S51 - S34*x) + Sqrt[\[CapitalDelta][2, x]]), 
     -((2*S23*S45 - 2*S45^2 - S45*S51 + S23*(-S12 + S34)*x + 2*S12*S45*x - 
        S34*S45*x + S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/
       (-2*S23*S45 + 2*S45^2 + S45*S51 + S23*(S12 - S34)*x - 2*S12*S45*x + 
        S34*S45*x - S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]]))}


==> anc/N2/N2_Euclidean_point_input.m <==
nonplanarlist = {70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 84, 85, 86}
 
pointEx = {S45 -> -1/7, S12 -> -1/11, S51 -> -1/5, S23 -> -1/2, S34 -> -1/3}
 
pointExx = {S45 -> -1/7, S12 -> -1/11, S51 -> -1/5, S23 -> -1/2, S34 -> -1/3, 
     x -> 1/8}
 
DEQ = {-2*dLog[12]*gb[1], -2*dLog[13]*gb[2], -2*dLog[5]*gb[3], 
     -2*dLog[3]*gb[4], -2*dLog[6]*gb[5], -2*dLog[4]*gb[6], -2*dLog[2]*gb[7], 
     dLog[1]*(-1/2*gb[3] - gb[5]/2 - gb[8]) + dLog[6]*(gb[3]/2 - gb[8]/2) + 
      dLog[5]*(gb[5]/2 - gb[8]/2) - (3*dLog[27]*gb[9])/4 - 
      (3*dLog[28]*gb[9])/4, dLog[27]*(gb[3] - gb[8]) + 
      dLog[28]*(gb[5] - gb[8]) - dLog[1]*gb[9] - (3*dLog[5]*gb[9])/2 - 
      (3*dLog[6]*gb[9])/2 + 2*dLog[39]*gb[9], 
     dLog[1]*(-1/2*gb[1] - gb[2]/2 - gb[10]) + 
      dLog[13]*(gb[1]/2 - gb[10]/2) + dLog[12]*(gb[2]/2 - gb[10]/2) - 
      (3*dLog[43]*gb[11])/4 - (3*dLog[44]*gb[11])/4, 
     dLog[43]*(gb[1] - gb[10]) + dLog[44]*(gb[2] - gb[10]) - dLog[1]*gb[11] - 
      (3*dLog[12]*gb[11])/2 - (3*dLog[13]*gb[11])/2 + 2*dLog[46]*gb[11], 
     -2*dLog[2]*gb[12], dLog[1]*(-gb[4] - gb[13]) + dLog[8]*(gb[4] - gb[13]), 
     dLog[4]*(-gb[7] - gb[14]) + dLog[14]*(gb[7] - gb[14]), 
     dLog[1]*(-gb[6] - gb[15]) + dLog[9]*(gb[6] - gb[15]), 
     dLog[3]*(-gb[7] - gb[16]) + dLog[15]*(gb[7] - gb[16]), 
     dLog[4]*(-gb[3] - gb[17]) + dLog[17]*(gb[3] - gb[17]), 
     dLog[4]*(-gb[1] - gb[18]) + dLog[18]*(gb[1] - gb[18]), 
     dLog[3]*(-gb[5] - gb[19]) + dLog[16]*(gb[5] - gb[19]), 
     dLog[3]*(-gb[2] - gb[20]) + dLog[19]*(gb[2] - gb[20]), 
     dLog[1]*(-1/2*gb[5] - gb[8]/2) - (dLog[27]*gb[9])/4 + 
      (dLog[30]*gb[9])/4 + dLog[4]*(gb[5]/2 + gb[8] - gb[17]/2 - 3*gb[21]) + 
      dLog[6]*(gb[8]/2 - gb[17]/2 - 2*gb[21]) + dLog[9]*gb[21] + 
      dLog[22]*(-1/2*gb[8] + gb[17]/2 + gb[21]), 
     dLog[1]*(-1/2*gb[2] - gb[10]/2) - (dLog[43]*gb[11])/4 - 
      (dLog[47]*gb[11])/4 + dLog[4]*(gb[2]/2 + gb[10] - gb[18]/2 - 
        3*gb[22]) + dLog[13]*(gb[10]/2 - gb[18]/2 - 2*gb[22]) + 
      dLog[9]*gb[22] + dLog[24]*(-1/2*gb[10] + gb[18]/2 + gb[22]), 
     dLog[1]*(-1/2*gb[1] - gb[10]/2) - (dLog[44]*gb[11])/4 + 
      (dLog[45]*gb[11])/4 + dLog[3]*(gb[1]/2 + gb[10] - gb[20]/2 - 
        3*gb[23]) + dLog[12]*(gb[10]/2 - gb[20]/2 - 2*gb[23]) + 
      dLog[8]*gb[23] + dLog[23]*(-1/2*gb[10] + gb[20]/2 + gb[23]), 
     dLog[1]*(-1/2*gb[3] - gb[8]/2) - (dLog[28]*gb[9])/4 + 
      (dLog[29]*gb[9])/4 + dLog[3]*(gb[3]/2 + gb[8] - gb[19]/2 - 3*gb[24]) + 
      dLog[5]*(gb[8]/2 - gb[19]/2 - 2*gb[24]) + dLog[8]*gb[24] + 
      dLog[21]*(-1/2*gb[8] + gb[19]/2 + gb[24]), 
     dLog[15]*(-1/2*gb[4] + gb[7]/2) + dLog[1]*(-1/2*gb[4] - gb[13]/2) + 
      dLog[4]*(gb[7]/2 + gb[14]/2) + dLog[20]*(gb[4]/2 - gb[7]/2 + gb[13]/2 - 
        gb[14]/2 - 2*gb[25]) + dLog[9]*gb[25] + 
      dLog[7]*(-1/2*gb[13] + gb[14]/2 + gb[25]), 
     dLog[14]*(-1/2*gb[6] + gb[7]/2) + dLog[1]*(-1/2*gb[6] - gb[15]/2) + 
      dLog[3]*(gb[7]/2 + gb[16]/2) + dLog[20]*(gb[6]/2 - gb[7]/2 + gb[15]/2 - 
        gb[16]/2 - 2*gb[26]) + dLog[8]*gb[26] + 
      dLog[7]*(-1/2*gb[15] + gb[16]/2 + gb[26]), dLog[3]*(-gb[2] - gb[20]) + 
      dLog[2]*(gb[2] + gb[20] - 2*gb[27]) + 
      dLog[13]*(-gb[12] + gb[20] - 2*gb[27]) + dLog[15]*gb[27] + 
      dLog[6]*(gb[12] - gb[20] + gb[27]), dLog[3]*(-gb[5] - gb[19]) + 
      dLog[2]*(gb[5] + gb[19] - 2*gb[28]) + 
      dLog[6]*(-gb[12] + gb[19] - 2*gb[28]) + dLog[15]*gb[28] + 
      dLog[13]*(gb[12] - gb[19] + gb[28]), dLog[4]*(-gb[1] - gb[18]) + 
      dLog[2]*(gb[1] + gb[18] - 2*gb[29]) + 
      dLog[12]*(-gb[12] + gb[18] - 2*gb[29]) + dLog[14]*gb[29] + 
      dLog[5]*(gb[12] - gb[18] + gb[29]), dLog[4]*(-gb[3] - gb[17]) + 
      dLog[2]*(gb[3] + gb[17] - 2*gb[30]) + 
      dLog[5]*(-gb[12] + gb[17] - 2*gb[30]) + dLog[14]*gb[30] + 
      dLog[12]*(gb[12] - gb[17] + gb[30]), 
     dLog[15]*((3*gb[7])/2 - (3*gb[16])/2) + 
      dLog[16]*((3*gb[5])/2 - (3*gb[19])/2) - 2*dLog[2]*gb[31] - 
      2*dLog[6]*gb[31] + dLog[13]*((-3*gb[5])/2 - (3*gb[7])/2 + 
        (3*gb[16])/4 + (3*gb[19])/4 + (3*gb[31])/2 - (3*gb[32])/4) + 
      dLog[3]*((3*gb[16])/4 + (3*gb[19])/4 + gb[31]/2 + (3*gb[32])/4), 
     dLog[2]*(2*gb[16] - 2*gb[19] - 2*gb[32]) + 
      dLog[6]*(-2*gb[16] + 2*gb[19] - 2*gb[32]) + 
      dLog[3]*(gb[5] + gb[7] - gb[16]/2 - gb[19]/2 - gb[31] - (3*gb[32])/2) + 
      dLog[13]*(-gb[5] - gb[7] + gb[16]/2 + gb[19]/2 + gb[31] - gb[32]/2) + 
      4*dLog[19]*gb[32], dLog[15]*((3*gb[7])/2 - (3*gb[16])/2) + 
      dLog[19]*((3*gb[2])/2 - (3*gb[20])/2) - 2*dLog[2]*gb[33] - 
      2*dLog[13]*gb[33] + dLog[6]*((-3*gb[2])/2 - (3*gb[7])/2 + 
        (3*gb[16])/4 + (3*gb[20])/4 + (3*gb[33])/2 - (3*gb[34])/4) + 
      dLog[3]*((3*gb[16])/4 + (3*gb[20])/4 + gb[33]/2 + (3*gb[34])/4), 
     dLog[2]*(2*gb[16] - 2*gb[20] - 2*gb[34]) + 
      dLog[13]*(-2*gb[16] + 2*gb[20] - 2*gb[34]) + 
      dLog[3]*(gb[2] + gb[7] - gb[16]/2 - gb[20]/2 - gb[33] - (3*gb[34])/2) + 
      dLog[6]*(-gb[2] - gb[7] + gb[16]/2 + gb[20]/2 + gb[33] - gb[34]/2) + 
      4*dLog[16]*gb[34], dLog[14]*((3*gb[7])/2 - (3*gb[14])/2) + 
      dLog[18]*((3*gb[1])/2 - (3*gb[18])/2) - 2*dLog[2]*gb[35] - 
      2*dLog[12]*gb[35] + dLog[5]*((-3*gb[1])/2 - (3*gb[7])/2 + 
        (3*gb[14])/4 + (3*gb[18])/4 + (3*gb[35])/2 - (3*gb[36])/4) + 
      dLog[4]*((3*gb[14])/4 + (3*gb[18])/4 + gb[35]/2 + (3*gb[36])/4), 
     dLog[2]*(2*gb[14] - 2*gb[18] - 2*gb[36]) + 
      dLog[12]*(-2*gb[14] + 2*gb[18] - 2*gb[36]) + 
      dLog[4]*(gb[1] + gb[7] - gb[14]/2 - gb[18]/2 - gb[35] - (3*gb[36])/2) + 
      dLog[5]*(-gb[1] - gb[7] + gb[14]/2 + gb[18]/2 + gb[35] - gb[36]/2) + 
      4*dLog[17]*gb[36], dLog[14]*((3*gb[7])/2 - (3*gb[14])/2) + 
      dLog[17]*((3*gb[3])/2 - (3*gb[17])/2) - 2*dLog[2]*gb[37] - 
      2*dLog[5]*gb[37] + dLog[12]*((-3*gb[3])/2 - (3*gb[7])/2 + 
        (3*gb[14])/4 + (3*gb[17])/4 + (3*gb[37])/2 - (3*gb[38])/4) + 
      dLog[4]*((3*gb[14])/4 + (3*gb[17])/4 + gb[37]/2 + (3*gb[38])/4), 
     dLog[2]*(2*gb[14] - 2*gb[17] - 2*gb[38]) + 
      dLog[5]*(-2*gb[14] + 2*gb[17] - 2*gb[38]) + 
      dLog[4]*(gb[3] + gb[7] - gb[14]/2 - gb[17]/2 - gb[37] - (3*gb[38])/2) + 
      dLog[12]*(-gb[3] - gb[7] + gb[14]/2 + gb[17]/2 + gb[37] - gb[38]/2) + 
      4*dLog[18]*gb[38], dLog[12]*(2*gb[1] + 2*gb[2] - 2*gb[10]) - 
      3*dLog[44]*gb[11] + 3*dLog[47]*gb[11] + dLog[9]*(3*gb[6] - 3*gb[15]) - 
      4*dLog[4]*gb[39] - 2*dLog[13]*gb[39] + 
      dLog[24]*((3*gb[1])/2 - (3*gb[2])/2 - 3*gb[6] + (3*gb[15])/2 + 
        (3*gb[39])/2 - (3*gb[40])/2) + dLog[18]*((-7*gb[1])/2 - gb[2]/2 + 
        3*gb[6] + 2*gb[10] - (3*gb[15])/2 + gb[39]/2 + (3*gb[40])/2) + 
      dLog[1]*((-3*gb[1])/2 + (3*gb[2])/2 + (3*gb[15])/2 + gb[39]/2 + 
        (3*gb[40])/2), -(dLog[43]*gb[11]) + dLog[47]*gb[11] + 
      dLog[13]*(2*gb[10] - 2*gb[15] - 2*gb[40]) + 
      dLog[1]*(-1/2*gb[1] + gb[2]/2 + gb[6] - gb[15]/2 - gb[39]/2 - 
        (3*gb[40])/2) + dLog[18]*(-1/2*gb[1] + gb[2]/2 + gb[6] - 2*gb[10] + 
        (3*gb[15])/2 - gb[39]/2 - (3*gb[40])/2) + 
      dLog[24]*(gb[1]/2 - gb[2]/2 - gb[6] + gb[15]/2 + gb[39]/2 - gb[40]/2) + 
      4*dLog[10]*gb[40], dLog[5]*(2*gb[3] + 2*gb[5] - 2*gb[8]) - 
      3*dLog[28]*gb[9] - 3*dLog[30]*gb[9] + dLog[9]*(3*gb[6] - 3*gb[15]) - 
      4*dLog[4]*gb[41] - 2*dLog[6]*gb[41] + 
      dLog[22]*((3*gb[3])/2 - (3*gb[5])/2 - 3*gb[6] + (3*gb[15])/2 + 
        (3*gb[41])/2 - (3*gb[42])/2) + dLog[17]*((-7*gb[3])/2 - gb[5]/2 + 
        3*gb[6] + 2*gb[8] - (3*gb[15])/2 + gb[41]/2 + (3*gb[42])/2) + 
      dLog[1]*((-3*gb[3])/2 + (3*gb[5])/2 + (3*gb[15])/2 + gb[41]/2 + 
        (3*gb[42])/2), -(dLog[27]*gb[9]) - dLog[30]*gb[9] + 
      dLog[6]*(2*gb[8] - 2*gb[15] - 2*gb[42]) + 
      dLog[1]*(-1/2*gb[3] + gb[5]/2 + gb[6] - gb[15]/2 - gb[41]/2 - 
        (3*gb[42])/2) + dLog[17]*(-1/2*gb[3] + gb[5]/2 + gb[6] - 2*gb[8] + 
        (3*gb[15])/2 - gb[41]/2 - (3*gb[42])/2) + 
      dLog[22]*(gb[3]/2 - gb[5]/2 - gb[6] + gb[15]/2 + gb[41]/2 - gb[42]/2) + 
      4*dLog[11]*gb[42], dLog[13]*(2*gb[1] + 2*gb[2] - 2*gb[10]) - 
      3*dLog[43]*gb[11] - 3*dLog[45]*gb[11] + dLog[8]*(3*gb[4] - 3*gb[13]) - 
      4*dLog[3]*gb[43] - 2*dLog[12]*gb[43] + 
      dLog[23]*((-3*gb[1])/2 + (3*gb[2])/2 - 3*gb[4] + (3*gb[13])/2 + 
        (3*gb[43])/2 - (3*gb[44])/2) + dLog[19]*(-1/2*gb[1] - (7*gb[2])/2 + 
        3*gb[4] + 2*gb[10] - (3*gb[13])/2 + gb[43]/2 + (3*gb[44])/2) + 
      dLog[1]*((3*gb[1])/2 - (3*gb[2])/2 + (3*gb[13])/2 + gb[43]/2 + 
        (3*gb[44])/2), -(dLog[44]*gb[11]) - dLog[45]*gb[11] + 
      dLog[12]*(2*gb[10] - 2*gb[13] - 2*gb[44]) + 
      dLog[1]*(gb[1]/2 - gb[2]/2 + gb[4] - gb[13]/2 - gb[43]/2 - 
        (3*gb[44])/2) + dLog[19]*(gb[1]/2 - gb[2]/2 + gb[4] - 2*gb[10] + 
        (3*gb[13])/2 - gb[43]/2 - (3*gb[44])/2) + 
      dLog[23]*(-1/2*gb[1] + gb[2]/2 - gb[4] + gb[13]/2 + gb[43]/2 - 
        gb[44]/2) + 4*dLog[11]*gb[44], 
     dLog[6]*(2*gb[3] + 2*gb[5] - 2*gb[8]) - 3*dLog[27]*gb[9] - 
      3*dLog[29]*gb[9] + dLog[8]*(3*gb[4] - 3*gb[13]) - 4*dLog[3]*gb[45] - 
      2*dLog[5]*gb[45] + dLog[21]*((-3*gb[3])/2 - 3*gb[4] + (3*gb[5])/2 + 
        (3*gb[13])/2 + (3*gb[45])/2 - (3*gb[46])/2) + 
      dLog[16]*(-1/2*gb[3] + 3*gb[4] - (7*gb[5])/2 + 2*gb[8] - (3*gb[13])/2 + 
        gb[45]/2 + (3*gb[46])/2) + dLog[1]*((3*gb[3])/2 - (3*gb[5])/2 + 
        (3*gb[13])/2 + gb[45]/2 + (3*gb[46])/2), -(dLog[28]*gb[9]) - 
      dLog[29]*gb[9] + dLog[5]*(2*gb[8] - 2*gb[13] - 2*gb[46]) + 
      dLog[1]*(gb[3]/2 + gb[4] - gb[5]/2 - gb[13]/2 - gb[45]/2 - 
        (3*gb[46])/2) + dLog[16]*(gb[3]/2 + gb[4] - gb[5]/2 - 2*gb[8] + 
        (3*gb[13])/2 - gb[45]/2 - (3*gb[46])/2) + 
      dLog[21]*(-1/2*gb[3] - gb[4] + gb[5]/2 + gb[13]/2 + gb[45]/2 - 
        gb[46]/2) + 4*dLog[10]*gb[46], dLog[18]*(-2*gb[1] + 2*gb[6]) + 
      dLog[14]*(2*gb[6] - 2*gb[7]) + dLog[2]*(2*gb[1] - 2*gb[6] - 2*gb[47]) + 
      dLog[12]*(-2*gb[6] + 2*gb[7] - 2*gb[47]) + 2*dLog[5]*gb[47], 
     dLog[17]*(-2*gb[3] + 2*gb[6]) + dLog[14]*(2*gb[6] - 2*gb[7]) + 
      dLog[2]*(2*gb[3] - 2*gb[6] - 2*gb[48]) + 
      dLog[5]*(-2*gb[6] + 2*gb[7] - 2*gb[48]) + 2*dLog[12]*gb[48], 
     dLog[18]*(-2*gb[1] + 2*gb[6]) + dLog[17]*(-2*gb[3] + 2*gb[6]) + 
      dLog[5]*(2*gb[1] - 2*gb[6] - 2*gb[49]) + 
      dLog[12]*(2*gb[3] - 2*gb[6] - 2*gb[49]) + 2*dLog[2]*gb[49], 
     dLog[19]*(-2*gb[2] + 2*gb[4]) + dLog[15]*(2*gb[4] - 2*gb[7]) + 
      dLog[2]*(2*gb[2] - 2*gb[4] - 2*gb[50]) + 
      dLog[13]*(-2*gb[4] + 2*gb[7] - 2*gb[50]) + 2*dLog[6]*gb[50], 
     dLog[16]*(2*gb[4] - 2*gb[5]) + dLog[15]*(2*gb[4] - 2*gb[7]) + 
      dLog[2]*(-2*gb[4] + 2*gb[5] - 2*gb[51]) + 
      dLog[6]*(-2*gb[4] + 2*gb[7] - 2*gb[51]) + 2*dLog[13]*gb[51], 
     dLog[19]*(-2*gb[2] + 2*gb[4]) + dLog[16]*(2*gb[4] - 2*gb[5]) + 
      dLog[6]*(2*gb[2] - 2*gb[4] - 2*gb[52]) + 
      dLog[13]*(-2*gb[4] + 2*gb[5] - 2*gb[52]) + 2*dLog[2]*gb[52], 
     -1/4*(dLog[38]*gb[9]) + dLog[37]*(gb[8]/2 - gb[17]/2 - gb[21]) + 
      dLog[31]*(gb[13]/2 - gb[14]/2 - gb[25]) + 
      dLog[36]*(-1/8*gb[3] - gb[4]/4 + gb[5]/8 + gb[13]/8 + gb[45]/8 - 
        gb[46]/8) + dLog[34]*(-1/8*gb[3] + gb[4]/4 - gb[5]/8 - gb[7]/4 - 
        gb[13]/8 + gb[14]/8 + gb[17]/8 + gb[37]/4 - gb[38]/8 - gb[45]/8 + 
        gb[46]/8) - (3*dLog[2]*gb[53])/2 - (3*dLog[5]*gb[53])/2 - 
      (3*dLog[6]*gb[53])/2 + (dLog[13]*gb[53])/2 - (3*dLog[20]*gb[53])/2 + 
      (dLog[24]*gb[53])/2 + 2*dLog[40]*gb[53] + 
      dLog[35]*(-1/2*gb[8] + gb[17]/2 + (3*gb[21])/2 - gb[25]/2 - gb[38]/8 + 
        gb[46]/8 - (3*gb[51])/8 - gb[54]/8) + 
      dLog[33]*(-1/2*gb[21] + gb[25]/2 - gb[38]/8 + gb[46]/8 + gb[51]/8 + 
        gb[54]/8), dLog[9]*(12*gb[21] - 12*gb[25]) + 
      dLog[4]*(-gb[3] + 2*gb[5] - 3*gb[7] + 4*gb[8] - (3*gb[14])/2 - 
        (3*gb[17])/2 - 12*gb[21] + gb[37] + (3*gb[38])/2) + 
      dLog[1]*(gb[3]/2 + 3*gb[4] - (5*gb[5])/2 - 2*gb[8] + (3*gb[13])/2 - 
        gb[45]/2 - (3*gb[46])/2) + dLog[16]*(-1/2*gb[3] - 3*gb[4] + 
        (5*gb[5])/2 + 2*gb[8] - (3*gb[13])/2 + gb[45]/2 + (3*gb[46])/2) + 
      6*dLog[33]*gb[53] - 6*dLog[35]*gb[53] + 
      dLog[20]*(gb[3]/2 - 3*gb[4] + gb[5]/2 + 3*gb[7] - 2*gb[8] - 
        (3*gb[13])/2 + (3*gb[14])/2 + (3*gb[17])/2 + 6*gb[21] + 6*gb[25] - 
        gb[37] + gb[45]/2 - (3*gb[51])/2 - gb[54]/2) + 
      dLog[5]*(6*gb[21] - 6*gb[25] + (3*gb[38])/2 - (3*gb[46])/2 - 
        (3*gb[51])/2 - gb[54]/2) + dLog[6]*(-1/2*gb[3] + 3*gb[4] - gb[5]/2 - 
        3*gb[7] + 2*gb[8] + (3*gb[13])/2 - (3*gb[14])/2 - (3*gb[17])/2 - 
        6*gb[21] - 6*gb[25] + gb[37] - gb[45]/2 + (3*gb[51])/2 - gb[54]/2) + 
      dLog[2]*(gb[3]/2 + 3*gb[4] - (5*gb[5])/2 - 2*gb[8] + (3*gb[13])/2 + 
        6*gb[21] - 6*gb[25] - (3*gb[38])/2 - gb[45]/2 + (3*gb[51])/2 - 
        gb[54]/2) - 2*dLog[26]*gb[54] + dLog[13]*(-6*gb[21] + 6*gb[25] + 
        (3*gb[38])/2 - (3*gb[46])/2 - (3*gb[51])/2 + (3*gb[54])/2) + 
      dLog[24]*(-6*gb[21] + 6*gb[25] - (3*gb[38])/2 + (3*gb[46])/2 + 
        (3*gb[51])/2 + (3*gb[54])/2), (dLog[48]*gb[11])/4 + 
      dLog[33]*(-1/2*gb[10] + gb[18]/2 + gb[22]) + 
      dLog[31]*(-1/2*gb[13] + gb[14]/2 + gb[25]) + 
      dLog[32]*(gb[1]/8 - gb[2]/8 + gb[4]/4 - gb[13]/8 - gb[43]/8 + 
        gb[44]/8) + dLog[35]*(-1/8*gb[1] - gb[2]/8 + gb[4]/4 - gb[7]/4 + 
        (3*gb[13])/8 - (3*gb[14])/8 + gb[18]/8 - gb[25] + gb[35]/4 - 
        gb[36]/8 - gb[43]/8 + gb[44]/8) - (3*dLog[2]*gb[55])/2 + 
      (dLog[6]*gb[55])/2 - (3*dLog[12]*gb[55])/2 - (3*dLog[13]*gb[55])/2 - 
      (3*dLog[20]*gb[55])/2 + (dLog[22]*gb[55])/2 + 2*dLog[40]*gb[55] + 
      dLog[34]*(-1/2*gb[10] + gb[13]/2 - gb[14]/2 + gb[18]/2 + (3*gb[22])/2 - 
        (3*gb[25])/2 - gb[36]/8 + gb[44]/8 - (3*gb[50])/8 - gb[56]/8) + 
      dLog[37]*(gb[22]/2 - gb[25]/2 + gb[36]/8 - gb[44]/8 - gb[50]/8 - 
        gb[56]/8), dLog[9]*(12*gb[22] - 12*gb[25]) + 
      dLog[4]*(-gb[1] + 2*gb[2] - 3*gb[7] + 4*gb[10] - (3*gb[14])/2 - 
        (3*gb[18])/2 - 12*gb[22] + gb[35] + (3*gb[36])/2) + 
      dLog[1]*(gb[1]/2 - (5*gb[2])/2 + 3*gb[4] - 2*gb[10] + (3*gb[13])/2 - 
        gb[43]/2 - (3*gb[44])/2) + dLog[19]*(-1/2*gb[1] + (5*gb[2])/2 - 
        3*gb[4] + 2*gb[10] - (3*gb[13])/2 + gb[43]/2 + (3*gb[44])/2) - 
      6*dLog[34]*gb[55] - 6*dLog[37]*gb[55] + 
      dLog[20]*(gb[1]/2 + gb[2]/2 - 3*gb[4] + 3*gb[7] - 2*gb[10] - 
        (3*gb[13])/2 + (3*gb[14])/2 + (3*gb[18])/2 + 6*gb[22] + 6*gb[25] - 
        gb[35] + gb[43]/2 - (3*gb[50])/2 - gb[56]/2) + 
      dLog[12]*(6*gb[22] - 6*gb[25] + (3*gb[36])/2 - (3*gb[44])/2 - 
        (3*gb[50])/2 - gb[56]/2) + dLog[13]*(-1/2*gb[1] - gb[2]/2 + 3*gb[4] - 
        3*gb[7] + 2*gb[10] + (3*gb[13])/2 - (3*gb[14])/2 - (3*gb[18])/2 - 
        6*gb[22] - 6*gb[25] + gb[35] - gb[43]/2 + (3*gb[50])/2 - gb[56]/2) + 
      dLog[2]*(gb[1]/2 - (5*gb[2])/2 + 3*gb[4] - 2*gb[10] + (3*gb[13])/2 + 
        6*gb[22] - 6*gb[25] - (3*gb[36])/2 - gb[43]/2 + (3*gb[50])/2 - 
        gb[56]/2) - 2*dLog[50]*gb[56] + dLog[6]*(-6*gb[22] + 6*gb[25] + 
        (3*gb[36])/2 - (3*gb[44])/2 - (3*gb[50])/2 + (3*gb[56])/2) + 
      dLog[22]*(-6*gb[22] + 6*gb[25] - (3*gb[36])/2 + (3*gb[44])/2 + 
        (3*gb[50])/2 + (3*gb[56])/2), -1/4*(dLog[38]*gb[9]) + 
      dLog[36]*(gb[8]/2 - gb[19]/2 - gb[24]) + 
      dLog[31]*(gb[15]/2 - gb[16]/2 - gb[26]) + 
      dLog[37]*(gb[3]/8 - gb[5]/8 - gb[6]/4 + gb[15]/8 + gb[41]/8 - 
        gb[42]/8) + dLog[35]*(-1/8*gb[3] - gb[5]/8 + gb[6]/4 - gb[7]/4 - 
        gb[15]/8 + gb[16]/8 + gb[19]/8 + gb[31]/4 - gb[32]/8 - gb[41]/8 + 
        gb[42]/8) - (3*dLog[2]*gb[57])/2 - (3*dLog[5]*gb[57])/2 - 
      (3*dLog[6]*gb[57])/2 + (dLog[12]*gb[57])/2 - (3*dLog[20]*gb[57])/2 + 
      (dLog[23]*gb[57])/2 + 2*dLog[40]*gb[57] + 
      dLog[34]*(-1/2*gb[8] + gb[19]/2 + (3*gb[24])/2 - gb[26]/2 - gb[32]/8 + 
        gb[42]/8 - (3*gb[48])/8 - gb[58]/8) + 
      dLog[32]*(-1/2*gb[24] + gb[26]/2 - gb[32]/8 + gb[42]/8 + gb[48]/8 + 
        gb[58]/8), dLog[8]*(12*gb[24] - 12*gb[26]) + 
      dLog[3]*(2*gb[3] - gb[5] - 3*gb[7] + 4*gb[8] - (3*gb[16])/2 - 
        (3*gb[19])/2 - 12*gb[24] + gb[31] + (3*gb[32])/2) + 
      dLog[1]*((-5*gb[3])/2 + gb[5]/2 + 3*gb[6] - 2*gb[8] + (3*gb[15])/2 - 
        gb[41]/2 - (3*gb[42])/2) + dLog[17]*((5*gb[3])/2 - gb[5]/2 - 
        3*gb[6] + 2*gb[8] - (3*gb[15])/2 + gb[41]/2 + (3*gb[42])/2) + 
      6*dLog[32]*gb[57] - 6*dLog[34]*gb[57] + 
      dLog[20]*(gb[3]/2 + gb[5]/2 - 3*gb[6] + 3*gb[7] - 2*gb[8] - 
        (3*gb[15])/2 + (3*gb[16])/2 + (3*gb[19])/2 + 6*gb[24] + 6*gb[26] - 
        gb[31] + gb[41]/2 - (3*gb[48])/2 - gb[58]/2) + 
      dLog[6]*(6*gb[24] - 6*gb[26] + (3*gb[32])/2 - (3*gb[42])/2 - 
        (3*gb[48])/2 - gb[58]/2) + dLog[5]*(-1/2*gb[3] - gb[5]/2 + 3*gb[6] - 
        3*gb[7] + 2*gb[8] + (3*gb[15])/2 - (3*gb[16])/2 - (3*gb[19])/2 - 
        6*gb[24] - 6*gb[26] + gb[31] - gb[41]/2 + (3*gb[48])/2 - gb[58]/2) + 
      dLog[2]*((-5*gb[3])/2 + gb[5]/2 + 3*gb[6] - 2*gb[8] + (3*gb[15])/2 + 
        6*gb[24] - 6*gb[26] - (3*gb[32])/2 - gb[41]/2 + (3*gb[48])/2 - 
        gb[58]/2) - 2*dLog[25]*gb[58] + dLog[12]*(-6*gb[24] + 6*gb[26] + 
        (3*gb[32])/2 - (3*gb[42])/2 - (3*gb[48])/2 + (3*gb[58])/2) + 
      dLog[23]*(-6*gb[24] + 6*gb[26] - (3*gb[32])/2 + (3*gb[42])/2 + 
        (3*gb[48])/2 + (3*gb[58])/2), (dLog[48]*gb[11])/4 + 
      dLog[32]*(-1/2*gb[10] + gb[20]/2 + gb[23]) + 
      dLog[31]*(-1/2*gb[15] + gb[16]/2 + gb[26]) + 
      dLog[33]*(-1/8*gb[1] + gb[2]/8 + gb[6]/4 - gb[15]/8 - gb[39]/8 + 
        gb[40]/8) + dLog[34]*(-1/8*gb[1] - gb[2]/8 + gb[6]/4 - gb[7]/4 + 
        (3*gb[15])/8 - (3*gb[16])/8 + gb[20]/8 - gb[26] + gb[33]/4 - 
        gb[34]/8 - gb[39]/8 + gb[40]/8) - (3*dLog[2]*gb[59])/2 + 
      (dLog[5]*gb[59])/2 - (3*dLog[12]*gb[59])/2 - (3*dLog[13]*gb[59])/2 - 
      (3*dLog[20]*gb[59])/2 + (dLog[21]*gb[59])/2 + 2*dLog[40]*gb[59] + 
      dLog[35]*(-1/2*gb[10] + gb[15]/2 - gb[16]/2 + gb[20]/2 + (3*gb[23])/2 - 
        (3*gb[26])/2 - gb[34]/8 + gb[40]/8 - (3*gb[47])/8 - gb[60]/8) + 
      dLog[36]*(gb[23]/2 - gb[26]/2 + gb[34]/8 - gb[40]/8 - gb[47]/8 - 
        gb[60]/8), dLog[8]*(12*gb[23] - 12*gb[26]) + 
      dLog[3]*(2*gb[1] - gb[2] - 3*gb[7] + 4*gb[10] - (3*gb[16])/2 - 
        (3*gb[20])/2 - 12*gb[23] + gb[33] + (3*gb[34])/2) + 
      dLog[1]*((-5*gb[1])/2 + gb[2]/2 + 3*gb[6] - 2*gb[10] + (3*gb[15])/2 - 
        gb[39]/2 - (3*gb[40])/2) + dLog[18]*((5*gb[1])/2 - gb[2]/2 - 
        3*gb[6] + 2*gb[10] - (3*gb[15])/2 + gb[39]/2 + (3*gb[40])/2) - 
      6*dLog[35]*gb[59] - 6*dLog[36]*gb[59] + 
      dLog[20]*(gb[1]/2 + gb[2]/2 - 3*gb[6] + 3*gb[7] - 2*gb[10] - 
        (3*gb[15])/2 + (3*gb[16])/2 + (3*gb[20])/2 + 6*gb[23] + 6*gb[26] - 
        gb[33] + gb[39]/2 - (3*gb[47])/2 - gb[60]/2) + 
      dLog[13]*(6*gb[23] - 6*gb[26] + (3*gb[34])/2 - (3*gb[40])/2 - 
        (3*gb[47])/2 - gb[60]/2) + dLog[12]*(-1/2*gb[1] - gb[2]/2 + 3*gb[6] - 
        3*gb[7] + 2*gb[10] + (3*gb[15])/2 - (3*gb[16])/2 - (3*gb[20])/2 - 
        6*gb[23] - 6*gb[26] + gb[33] - gb[39]/2 + (3*gb[47])/2 - gb[60]/2) + 
      dLog[2]*((-5*gb[1])/2 + gb[2]/2 + 3*gb[6] - 2*gb[10] + (3*gb[15])/2 + 
        6*gb[23] - 6*gb[26] - (3*gb[34])/2 - gb[39]/2 + (3*gb[47])/2 - 
        gb[60]/2) - 2*dLog[49]*gb[60] + dLog[5]*(-6*gb[23] + 6*gb[26] + 
        (3*gb[34])/2 - (3*gb[40])/2 - (3*gb[47])/2 + (3*gb[60])/2) + 
      dLog[21]*(-6*gb[23] + 6*gb[26] - (3*gb[34])/2 + (3*gb[40])/2 + 
        (3*gb[47])/2 + (3*gb[60])/2), (dLog[48]*gb[11])/8 + 
      dLog[33]*(-1/4*gb[10] + gb[18]/4 + gb[22]/2) + 
      dLog[32]*(-1/4*gb[10] + gb[20]/4 + gb[23]/2) - (3*dLog[2]*gb[61])/2 + 
      (dLog[7]*gb[61])/2 - (3*dLog[12]*gb[61])/2 - (3*dLog[13]*gb[61])/2 - 
      dLog[20]*gb[61] + 2*dLog[40]*gb[61] + 
      dLog[35]*(-1/4*gb[10] - gb[12]/4 + gb[18]/4 + gb[20]/4 + gb[22]/4 + 
        (3*gb[23])/4 - gb[27]/8 - (3*gb[29])/8 - gb[62]/8) + 
      dLog[34]*(-1/4*gb[10] - gb[12]/4 + gb[18]/4 + gb[20]/4 + (3*gb[22])/4 + 
        gb[23]/4 - (3*gb[27])/8 - gb[29]/8 - gb[62]/8) + 
      dLog[31]*(-1/4*gb[22] - gb[23]/4 + gb[27]/8 + gb[29]/8 + gb[62]/8), 
     dLog[1]*(-gb[1] - gb[2] - 2*gb[10]) + 
      dLog[4]*(gb[1] + gb[2] + 2*gb[10] - 6*gb[22]) + 6*dLog[9]*gb[22] + 
      dLog[3]*(gb[1] + gb[2] + 2*gb[10] - 6*gb[23]) + 6*dLog[8]*gb[23] - 
      3*dLog[15]*gb[27] - 3*dLog[14]*gb[29] + 6*dLog[31]*gb[61] - 
      6*dLog[34]*gb[61] - 6*dLog[35]*gb[61] + 
      dLog[13]*(-3*gb[22] + 3*gb[23] + (3*gb[27])/2 - (3*gb[29])/2 - 
        gb[62]/2) + dLog[12]*(3*gb[22] - 3*gb[23] - (3*gb[27])/2 + 
        (3*gb[29])/2 - gb[62]/2) + dLog[2]*(-gb[1] - gb[2] - 2*gb[10] + 
        3*gb[22] + 3*gb[23] + (3*gb[27])/2 + (3*gb[29])/2 - gb[62]/2) - 
      dLog[20]*gb[62] + dLog[7]*(-3*gb[22] - 3*gb[23] + (3*gb[27])/2 + 
        (3*gb[29])/2 + (3*gb[62])/2), -1/8*(dLog[38]*gb[9]) + 
      dLog[37]*(gb[8]/4 - gb[17]/4 - gb[21]/2) + 
      dLog[36]*(gb[8]/4 - gb[19]/4 - gb[24]/2) + 
      dLog[35]*(-1/4*gb[8] - gb[12]/4 + gb[17]/4 + gb[19]/4 + gb[21]/2 - 
        gb[28]/4) + dLog[34]*(-1/4*gb[8] - gb[12]/4 + gb[17]/4 + gb[19]/4 + 
        gb[24]/2 - gb[30]/4) - (3*dLog[2]*gb[63])/2 - (3*dLog[5]*gb[63])/2 - 
      (3*dLog[6]*gb[63])/2 + (dLog[7]*gb[63])/2 - dLog[20]*gb[63] + 
      2*dLog[40]*gb[63] + dLog[31]*(gb[21]/4 + gb[24]/4 - gb[28]/8 - 
        gb[30]/8 - gb[64]/8), dLog[1]*(-gb[3] - gb[5] - 2*gb[8]) + 
      dLog[4]*(gb[3] + gb[5] + 2*gb[8] - 6*gb[21]) + 6*dLog[9]*gb[21] + 
      dLog[3]*(gb[3] + gb[5] + 2*gb[8] - 6*gb[24]) + 6*dLog[8]*gb[24] - 
      3*dLog[15]*gb[28] - 3*dLog[14]*gb[30] - 6*dLog[31]*gb[63] + 
      dLog[6]*(-3*gb[21] + 3*gb[24] + (3*gb[28])/2 - (3*gb[30])/2 - 
        gb[64]/2) + dLog[5]*(3*gb[21] - 3*gb[24] - (3*gb[28])/2 + 
        (3*gb[30])/2 - gb[64]/2) + dLog[2]*(-gb[3] - gb[5] - 2*gb[8] + 
        3*gb[21] + 3*gb[24] + (3*gb[28])/2 + (3*gb[30])/2 - gb[64]/2) - 
      dLog[20]*gb[64] + dLog[7]*(-3*gb[21] - 3*gb[24] + (3*gb[28])/2 + 
        (3*gb[30])/2 + (3*gb[64])/2), dLog[19]*(-gb[2] + gb[20] + gb[32]) + 
      dLog[3]*(gb[2] - gb[4] + gb[5] + gb[7]/4 - gb[16]/2 - gb[19]/8 - 
        (3*gb[20])/8 - gb[31]/4 - gb[32]/8 - (3*gb[33])/4 - (3*gb[34])/8 - 
        (3*gb[52])/4 - gb[65] - gb[66]/2) + 
      dLog[2]*(-gb[4] - (3*gb[7])/4 + gb[16]/2 - gb[19]/8 + (5*gb[20])/8 - 
        gb[31]/4 - (9*gb[32])/8 + (5*gb[33])/4 - (3*gb[34])/8 - 
        (3*gb[52])/4 + gb[65] - gb[66]/2) + 
      dLog[6]*(gb[4] + (3*gb[7])/4 - gb[16]/2 + gb[19]/8 - (5*gb[20])/8 + 
        gb[31]/4 + gb[32]/8 - (5*gb[33])/4 + (3*gb[34])/8 + (3*gb[52])/4 - 
        gb[65] + gb[66]/2) + dLog[13]*(gb[4] - gb[5] - gb[7]/4 + gb[16]/2 + 
        gb[19]/8 - (5*gb[20])/8 + gb[31]/4 + gb[32]/8 + (3*gb[33])/4 + 
        (3*gb[34])/8 + (3*gb[52])/4 - gb[65] + gb[66]/2), 
     dLog[19]*(-gb[4] + gb[20] - gb[32] + 4*gb[65]) + 
      dLog[16]*(-gb[4] + gb[20] - 2*gb[31] - gb[32] + 2*gb[33] + 4*gb[65]) - 
      2*dLog[2]*gb[66] - 4*dLog[3]*gb[66] + 
      dLog[13]*(gb[4] - gb[20] + gb[32] - 4*gb[65] + 2*gb[66]) + 
      dLog[6]*(gb[4] - gb[20] + 2*gb[31] + gb[32] - 2*gb[33] - 4*gb[65] + 
        2*gb[66]), dLog[17]*(-gb[3] + gb[17] + gb[36]) + 
      dLog[4]*(gb[1] + gb[3] - gb[6] + gb[7]/4 - gb[14]/2 - (3*gb[17])/8 - 
        gb[18]/8 - gb[35]/4 - gb[36]/8 - (3*gb[37])/4 - (3*gb[38])/8 - 
        (3*gb[49])/4 - gb[67] - gb[68]/2) + 
      dLog[2]*(-gb[6] - (3*gb[7])/4 + gb[14]/2 + (5*gb[17])/8 - gb[18]/8 - 
        gb[35]/4 - (9*gb[36])/8 + (5*gb[37])/4 - (3*gb[38])/8 - 
        (3*gb[49])/4 + gb[67] - gb[68]/2) + 
      dLog[12]*(gb[6] + (3*gb[7])/4 - gb[14]/2 - (5*gb[17])/8 + gb[18]/8 + 
        gb[35]/4 + gb[36]/8 - (5*gb[37])/4 + (3*gb[38])/8 + (3*gb[49])/4 - 
        gb[67] + gb[68]/2) + dLog[5]*(-gb[1] + gb[6] - gb[7]/4 + gb[14]/2 - 
        (5*gb[17])/8 + gb[18]/8 + gb[35]/4 + gb[36]/8 + (3*gb[37])/4 + 
        (3*gb[38])/8 + (3*gb[49])/4 - gb[67] + gb[68]/2), 
     dLog[17]*(-gb[6] + gb[17] - gb[36] + 4*gb[67]) + 
      dLog[18]*(-gb[6] + gb[17] - 2*gb[35] - gb[36] + 2*gb[37] + 4*gb[67]) - 
      2*dLog[2]*gb[68] - 4*dLog[4]*gb[68] + 
      dLog[5]*(gb[6] - gb[17] + gb[36] - 4*gb[67] + 2*gb[68]) + 
      dLog[12]*(gb[6] - gb[17] + 2*gb[35] + gb[36] - 2*gb[37] - 4*gb[67] + 
        2*gb[68]), -2*dLog[2]*gb[69], 4*dLog[3]*gb[4] + 2*dLog[4]*gb[6] + 
      dLog[5]*(gb[5] - gb[8]) - (3*dLog[27]*gb[9])/2 - (3*dLog[28]*gb[9])/2 + 
      dLog[12]*(gb[2] - gb[10]) - (3*dLog[43]*gb[11])/2 - 
      (3*dLog[44]*gb[11])/2 + dLog[8]*(-2*gb[4] + 2*gb[13]) + 
      dLog[9]*(-gb[6] + gb[15]) + dLog[19]*(-1/2*gb[1] + (5*gb[2])/2 - 
        3*gb[4] + 2*gb[10] - (3*gb[13])/2 + gb[43]/2 + (3*gb[44])/2) + 
      dLog[16]*(-1/2*gb[3] - 3*gb[4] + (5*gb[5])/2 + 2*gb[8] - (3*gb[13])/2 + 
        gb[45]/2 + (3*gb[46])/2) + dLog[1]*(-gb[1] + gb[2] - gb[3] + gb[5] - 
        gb[70]) + dLog[2]*(-2*gb[2] + 2*gb[4] - 2*gb[5] + gb[6] - 2*gb[8] - 
        2*gb[10] + 2*gb[13] + gb[15] + gb[70]) - 6*dLog[34]*gb[71] - 
      6*dLog[35]*gb[71] - 6*dLog[42]*gb[71] + 
      dLog[41]*((3*gb[49])/4 - (3*gb[52])/4 - (3*gb[72])/2) + 
      dLog[6]*(gb[1]/2 - gb[2]/2 + gb[3] + gb[4] - 2*gb[5] - gb[6] + gb[8] - 
        gb[13]/2 - gb[15] + gb[39]/4 + gb[40]/4 - gb[41]/4 - (5*gb[42])/4 - 
        gb[43]/4 - gb[44]/4 - gb[45]/4 - gb[46]/4 - (3*gb[49])/4 + 
        (3*gb[52])/4 - gb[70] + gb[72]/2) + 
      dLog[13]*(gb[1] - 2*gb[2] + gb[3]/2 + gb[4] - gb[5]/2 - gb[6] + 
        gb[10] - gb[13]/2 - gb[15] - gb[39]/4 - (5*gb[40])/4 + gb[41]/4 + 
        gb[42]/4 - gb[43]/4 - gb[44]/4 - gb[45]/4 - gb[46]/4 - (3*gb[49])/4 + 
        (3*gb[52])/4 - gb[70] + gb[72]/2) + 
      dLog[10]*(gb[39]/4 + (5*gb[40])/4 - gb[41]/4 - gb[42]/4 + gb[43]/4 + 
        gb[44]/4 - gb[45]/4 - (5*gb[46])/4 + gb[72]) + 
      dLog[11]*(-1/4*gb[39] - gb[40]/4 + gb[41]/4 + (5*gb[42])/4 - gb[43]/4 - 
        (5*gb[44])/4 + gb[45]/4 + gb[46]/4 + gb[72]) + (dLog[53]*gb[73])/2 - 
      (dLog[55]*gb[73])/2, -1/8*(dLog[38]*gb[9]) + (dLog[48]*gb[11])/8 + 
      dLog[33]*(-1/16*gb[1] + gb[2]/16 + gb[6]/8 - gb[15]/16 - gb[39]/16 + 
        gb[40]/16) + dLog[37]*(gb[3]/16 - gb[5]/16 - gb[6]/8 + gb[15]/16 + 
        gb[41]/16 - gb[42]/16) + dLog[32]*(gb[1]/16 - gb[2]/16 + gb[4]/8 - 
        gb[13]/16 - gb[43]/16 + gb[44]/16) + 
      dLog[36]*(-1/16*gb[3] - gb[4]/8 + gb[5]/16 + gb[13]/16 + gb[45]/16 - 
        gb[46]/16) - 3*dLog[1]*gb[71] - dLog[2]*gb[71] - 
      (3*dLog[5]*gb[71])/2 - (3*dLog[6]*gb[71])/2 - (3*dLog[12]*gb[71])/2 - 
      (3*dLog[13]*gb[71])/2 + 2*dLog[40]*gb[71] + 2*dLog[41]*gb[71] + 
      dLog[34]*(gb[2]/4 - gb[4]/8 + gb[5]/4 - gb[13]/16 + gb[15]/16 - 
        gb[39]/32 + (3*gb[40])/32 - gb[41]/32 + (3*gb[42])/32 - gb[43]/32 - 
        gb[44]/32 - gb[45]/32 - gb[46]/32 - gb[49]/32 - (7*gb[52])/32 - 
        gb[70]/8 - gb[72]/16) + dLog[35]*(gb[2]/4 - gb[4]/8 + gb[5]/4 - 
        gb[13]/16 + gb[15]/16 - gb[39]/32 + (3*gb[40])/32 - gb[41]/32 + 
        (3*gb[42])/32 - gb[43]/32 - gb[44]/32 - gb[45]/32 - gb[46]/32 - 
        gb[49]/32 - (7*gb[52])/32 - gb[70]/8 - gb[72]/16) + 
      dLog[42]*(-1/16*gb[49] + gb[52]/16 + gb[72]/8) + (dLog[52]*gb[73])/16, 
     dLog[19]*(gb[2] - gb[4]) + dLog[16]*(-gb[4] + gb[5]) + 
      dLog[18]*(-gb[1] + gb[6]) + dLog[17]*(-gb[3] + gb[6]) - 
      dLog[27]*gb[9] + dLog[28]*gb[9] + dLog[29]*gb[9] - dLog[30]*gb[9] - 
      dLog[43]*gb[11] + dLog[44]*gb[11] + dLog[45]*gb[11] + dLog[47]*gb[11] + 
      dLog[24]*(gb[1]/2 - gb[2]/2 - gb[6] + gb[15]/2 + gb[39]/2 - gb[40]/2) + 
      dLog[22]*(gb[3]/2 - gb[5]/2 - gb[6] + gb[15]/2 + gb[41]/2 - gb[42]/2) + 
      dLog[23]*(gb[1]/2 - gb[2]/2 + gb[4] - gb[13]/2 - gb[43]/2 + gb[44]/2) + 
      dLog[21]*(gb[3]/2 + gb[4] - gb[5]/2 - gb[13]/2 - gb[45]/2 + gb[46]/2) + 
      12*dLog[42]*gb[71] + dLog[10]*(-1/2*gb[39] + (3*gb[40])/2 + gb[41]/2 + 
        gb[42]/2 - gb[43]/2 - gb[44]/2 + gb[45]/2 - (3*gb[46])/2 - 
        2*gb[72]) + dLog[11]*(gb[39]/2 + gb[40]/2 - gb[41]/2 + (3*gb[42])/2 + 
        gb[43]/2 - (3*gb[44])/2 - gb[45]/2 - gb[46]/2 - 2*gb[72]) + 
      dLog[12]*(2*gb[2] + gb[3]/2 - 2*gb[4] + (5*gb[5])/2 - gb[6] + 
        gb[15]/2 - gb[39]/4 + (3*gb[40])/4 - gb[41]/4 + (3*gb[42])/4 - 
        gb[43]/4 - gb[44]/4 + gb[45]/4 - (3*gb[46])/4 - (3*gb[49])/4 - 
        (9*gb[52])/4 - gb[70] - (3*gb[72])/2) + 
      dLog[5]*(gb[1]/2 + (5*gb[2])/2 - 2*gb[4] + 2*gb[5] - gb[6] + gb[15]/2 - 
        gb[39]/4 + (3*gb[40])/4 - gb[41]/4 + (3*gb[42])/4 + gb[43]/4 - 
        (3*gb[44])/4 - gb[45]/4 - gb[46]/4 - (3*gb[49])/4 - (9*gb[52])/4 - 
        gb[70] - (3*gb[72])/2) + dLog[1]*(-gb[1] + gb[2] - gb[3] - 2*gb[4] + 
        gb[5] + 2*gb[6] + gb[13] - gb[15] - gb[39]/2 - gb[40]/2 - gb[41]/2 - 
        gb[42]/2 + gb[43]/2 + gb[44]/2 + gb[45]/2 + gb[46]/2 + (3*gb[49])/2 - 
        (3*gb[52])/2 - gb[72]) + dLog[6]*(-1/2*gb[1] - (5*gb[2])/2 + 
        2*gb[4] - 2*gb[5] + gb[6] + gb[13]/2 - gb[15] - gb[39]/4 - gb[40]/4 + 
        gb[41]/4 - (3*gb[42])/4 + gb[43]/4 + gb[44]/4 + gb[45]/4 + gb[46]/4 + 
        (3*gb[49])/4 + (9*gb[52])/4 + gb[70] - gb[72]/2) + 
      dLog[13]*(-2*gb[2] - gb[3]/2 + 2*gb[4] - (5*gb[5])/2 + gb[6] + 
        gb[13]/2 - gb[15] + gb[39]/4 - (3*gb[40])/4 - gb[41]/4 - gb[42]/4 + 
        gb[43]/4 + gb[44]/4 + gb[45]/4 + gb[46]/4 + (3*gb[49])/4 + 
        (9*gb[52])/4 + gb[70] - gb[72]/2) + 
      dLog[2]*(-gb[40] - gb[42] + gb[44] + gb[46] + (3*gb[49])/2 - 
        (3*gb[52])/2 + gb[72]) + dLog[41]*((-3*gb[49])/2 + (3*gb[52])/2 + 
        3*gb[72]) - (dLog[53]*gb[73])/2 + (dLog[55]*gb[73])/2 + 
      (dLog[56]*gb[73])/2, dLog[54]*(-2*gb[43] + 2*gb[45]) - 
      24*dLog[52]*gb[71] + dLog[56]*(gb[1] + 5*gb[2] + gb[3] - 4*gb[4] + 
        5*gb[5] - 2*gb[6] - gb[13] + gb[15] - gb[39]/2 + (3*gb[40])/2 - 
        gb[41]/2 + (3*gb[42])/2 - (3*gb[43])/2 - (3*gb[44])/2 + gb[45]/2 - 
        (3*gb[46])/2 - (3*gb[49])/2 - (9*gb[52])/2 - 2*gb[70] - 3*gb[72]) + 
      dLog[55]*(-gb[1] - 5*gb[2] - gb[3] + 4*gb[4] - 5*gb[5] + 2*gb[6] + 
        gb[13] - gb[15] - gb[39]/2 - gb[40]/2 + (3*gb[41])/2 - gb[42]/2 + 
        gb[43]/2 + gb[44]/2 + gb[45]/2 + gb[46]/2 + (3*gb[49])/2 + 
        (9*gb[52])/2 + 2*gb[70] - gb[72]) + 
      dLog[53]*(gb[1] + 5*gb[2] + gb[3] - 4*gb[4] + 5*gb[5] - 2*gb[6] - 
        gb[13] + gb[15] - (3*gb[39])/2 + gb[40]/2 + gb[41]/2 + gb[42]/2 - 
        gb[43]/2 - gb[44]/2 - gb[45]/2 - gb[46]/2 - (3*gb[49])/2 - 
        (9*gb[52])/2 - 2*gb[70] + gb[72]) + 2*dLog[1]*gb[73] + 
      4*dLog[2]*gb[73] + dLog[5]*gb[73] + dLog[6]*gb[73] + 
      2*dLog[10]*gb[73] + 2*dLog[11]*gb[73] + dLog[12]*gb[73] + 
      dLog[13]*gb[73] - 8*dLog[51]*gb[73], dLog[14]*(-2*gb[6] + 2*gb[7]) + 
      dLog[28]*gb[9] - dLog[29]*gb[9] + dLog[44]*gb[11] - dLog[45]*gb[11] + 
      dLog[20]*(2*gb[6] - 2*gb[7] + 2*gb[15] - 2*gb[16] - 8*gb[26]) + 
      dLog[7]*(-2*gb[15] + 2*gb[16] + 4*gb[26]) - dLog[25]*gb[58] - 
      dLog[49]*gb[60] + dLog[1]*(2*gb[1] - 2*gb[2] + 2*gb[3] + gb[4] - 
        2*gb[5] - gb[6] + gb[13] - gb[15] - gb[40] - gb[42] + gb[44] + 
        gb[46] - (3*gb[49])/2 + (3*gb[52])/2 + gb[70] + gb[72]) + 
      dLog[3]*(-2*gb[1] + 4*gb[2] - 2*gb[3] - 3*gb[4] + 4*gb[5] - 2*gb[6] + 
        (11*gb[7])/4 - 2*gb[15] + (7*gb[16])/2 + gb[19]/8 - (5*gb[20])/8 - 
        4*gb[23] - 4*gb[24] + 16*gb[26] + gb[31]/4 + (9*gb[32])/8 - 
        (5*gb[33])/4 + (3*gb[34])/8 + gb[40] + gb[42] - gb[44] - gb[46] + 
        (3*gb[49])/2 - (15*gb[52])/4 + gb[58] + gb[60] - 3*gb[65] + 
        gb[66]/2 - 2*gb[70] - gb[72] - 4*gb[74]) + 
      dLog[2]*(gb[4] - gb[13] + 4*gb[23] + 4*gb[24] - 4*gb[26] + gb[74]) + 
      dLog[8]*(3*gb[4] - 3*gb[13] + 4*gb[23] + 4*gb[24] - 4*gb[26] + 
        2*gb[74]) + dLog[32]*(2*gb[57] + 2*gb[59] - 4*gb[71] - gb[75]) + 
      dLog[36]*(-2*gb[57] - 2*gb[59] + 4*gb[71] + gb[75]) + 
      dLog[12]*((5*gb[1])/8 - gb[2]/2 + (3*gb[3])/8 - (3*gb[7])/8 + 
        gb[13]/2 - 2*gb[24] + 2*gb[26] + gb[32]/2 - gb[39]/16 - gb[40]/16 + 
        gb[41]/16 - (7*gb[42])/16 - (9*gb[43])/16 + (7*gb[44])/16 + 
        gb[45]/16 + gb[46]/16 + (3*gb[47])/8 - (3*gb[48])/8 - (3*gb[49])/8 + 
        gb[58]/2 - gb[65]/2 + gb[72]/4 - gb[74]/2 - gb[76]/4) + 
      dLog[21]*((5*gb[1])/8 - (5*gb[2])/2 + (3*gb[3])/8 + gb[4] - 2*gb[5] + 
        gb[6] - (9*gb[7])/8 + gb[13]/2 + gb[15] - (3*gb[16])/2 - gb[19]/8 + 
        (5*gb[20])/8 + 2*gb[24] - 6*gb[26] - gb[31]/4 - (5*gb[32])/8 + 
        (5*gb[33])/4 - (3*gb[34])/8 - gb[39]/16 - gb[40]/16 + gb[41]/16 - 
        (7*gb[42])/16 - (9*gb[43])/16 + (7*gb[44])/16 + gb[45]/16 + 
        gb[46]/16 + (3*gb[47])/8 - (3*gb[48])/8 - (3*gb[49])/8 + 
        (9*gb[52])/4 - gb[58]/2 + (5*gb[65])/2 - gb[66]/2 + gb[70] + 
        gb[72]/4 + (3*gb[74])/2 - gb[76]/4) + 
      dLog[5]*((-5*gb[1])/8 + (5*gb[2])/2 - (3*gb[3])/8 - 2*gb[4] + 2*gb[5] - 
        gb[6] + (9*gb[7])/8 + gb[13]/2 - gb[15] + (3*gb[16])/2 + gb[19]/8 - 
        (5*gb[20])/8 - 4*gb[23] - 2*gb[24] + 10*gb[26] + gb[31]/4 + 
        (5*gb[32])/8 - (5*gb[33])/4 + (3*gb[34])/8 + gb[39]/16 + gb[40]/16 - 
        gb[41]/16 + (7*gb[42])/16 + (9*gb[43])/16 - (7*gb[44])/16 - 
        gb[45]/16 - gb[46]/16 - (3*gb[47])/8 + (3*gb[48])/8 + (3*gb[49])/8 - 
        (9*gb[52])/4 + gb[58]/2 + gb[60] - (5*gb[65])/2 + gb[66]/2 - gb[70] - 
        gb[72]/4 - (5*gb[74])/2 + gb[76]/4) + 
      dLog[23]*((-5*gb[1])/8 + gb[2]/2 - (3*gb[3])/8 - gb[4] + (3*gb[7])/8 + 
        gb[13]/2 - 2*gb[24] + 2*gb[26] - gb[32]/2 + gb[39]/16 + gb[40]/16 - 
        gb[41]/16 + (7*gb[42])/16 + (9*gb[43])/16 - (7*gb[44])/16 - 
        gb[45]/16 - gb[46]/16 - (3*gb[47])/8 + (3*gb[48])/8 + (3*gb[49])/8 + 
        gb[58]/2 + gb[65]/2 - gb[72]/4 - gb[74]/2 + gb[76]/4), 
     -2*dLog[41]*gb[71] + dLog[42]*(gb[49]/16 - gb[52]/16 - gb[72]/8) + 
      dLog[34]*(-1/8*gb[7] + gb[19]/16 - gb[20]/16 + gb[31]/8 + gb[32]/16 - 
        gb[33]/8 - gb[34]/16 - gb[49]/16 - gb[52]/16 - gb[65]/2 + gb[66]/4 + 
        gb[72]/8) + dLog[35]*(-1/8*gb[7] + gb[19]/16 - gb[20]/16 + gb[31]/8 + 
        gb[32]/16 - gb[33]/8 - gb[34]/16 - gb[49]/16 - gb[52]/16 - gb[65]/2 + 
        gb[66]/4 + gb[72]/8) + dLog[3]*(2*gb[57] + 2*gb[59] - 4*gb[71] - 
        4*gb[75]) + dLog[12]*(gb[57] - (3*gb[75])/2) + 
      dLog[5]*(gb[59] - (3*gb[75])/2) + dLog[2]*(-gb[57] - gb[59] - gb[75]) + 
      dLog[21]*(-gb[57] + 2*gb[71] + gb[75]/2) + 
      dLog[23]*(-gb[59] + 2*gb[71] + gb[75]/2) + 2*dLog[40]*gb[75] + 
      dLog[32]*(gb[1]/16 + (3*gb[3])/16 - (3*gb[7])/16 - gb[39]/32 - 
        gb[40]/32 + gb[41]/32 + gb[42]/32 - gb[43]/32 - gb[44]/32 + 
        gb[45]/32 + gb[46]/32 + (3*gb[47])/16 + gb[48]/16 - (3*gb[49])/16 - 
        gb[65]/4 + gb[72]/8 + gb[74]/4 - gb[76]/8) + 
      dLog[36]*((5*gb[1])/16 - (5*gb[2])/4 + (7*gb[3])/16 + gb[4] - 
        (5*gb[5])/4 + gb[6]/2 - (9*gb[7])/16 + gb[15]/2 - (3*gb[16])/4 - 
        gb[19]/16 + (5*gb[20])/16 + gb[23] + gb[24] - 4*gb[26] - gb[31]/8 - 
        (5*gb[32])/16 + (5*gb[33])/8 + gb[34]/16 - gb[39]/32 - 
        (9*gb[40])/32 + gb[41]/32 - (7*gb[42])/32 - (9*gb[43])/32 + 
        (7*gb[44])/32 - (7*gb[45])/32 + (9*gb[46])/32 - gb[47]/16 - 
        (3*gb[48])/16 - (3*gb[49])/16 + (9*gb[52])/8 - gb[58]/4 - gb[60]/4 + 
        (5*gb[65])/4 - gb[66]/4 + gb[70]/2 + gb[72]/8 + (3*gb[74])/4 - 
        gb[76]/8), dLog[4]*(gb[39] - gb[41]) - 2*dLog[25]*gb[58] - 
      2*dLog[49]*gb[60] + dLog[20]*(-gb[1] - gb[2] + 6*gb[6] - 6*gb[7] + 
        4*gb[10] + 3*gb[15] - 3*gb[16] - 3*gb[20] - 12*gb[23] - 12*gb[26] + 
        2*gb[33] - gb[39] + 3*gb[47] + gb[60]) + 
      dLog[19]*(2*gb[4] - 2*gb[20] + 2*gb[32] - 8*gb[65]) + 
      dLog[35]*(12*gb[59] - 12*gb[71]) - 12*dLog[34]*gb[71] + 
      dLog[10]*(-1/2*gb[39] + gb[40]/2 + gb[41]/2 + gb[42]/2 - gb[43]/2 - 
        gb[44]/2 + gb[45]/2 - gb[46]/2 - 2*gb[72]) + 
      dLog[6]*(gb[1]/2 + (5*gb[2])/2 + gb[3]/2 - 2*gb[4] + (5*gb[5])/2 - 
        gb[6] - gb[13]/2 + gb[15]/2 + gb[39]/4 + gb[40]/4 - (3*gb[41])/4 + 
        gb[42]/4 - gb[43]/4 - gb[44]/4 - gb[45]/4 - gb[46]/4 - (3*gb[49])/4 - 
        (9*gb[52])/4 - gb[70] + gb[72]/2) + 
      dLog[13]*(-1/2*gb[1] + (3*gb[2])/2 + gb[3]/2 - 2*gb[4] + (5*gb[5])/2 - 
        gb[6] + 4*gb[10] - gb[13]/2 - (5*gb[15])/2 + 3*gb[16] - 3*gb[20] - 
        12*gb[23] + 12*gb[26] - 2*gb[33] + gb[39]/4 + gb[40]/4 + gb[41]/4 + 
        gb[42]/4 - gb[43]/4 - gb[44]/4 - gb[45]/4 - gb[46]/4 + 3*gb[47] - 
        (3*gb[49])/4 - (9*gb[52])/4 + gb[60] - gb[70] + gb[72]/2) + 
      dLog[11]*(-1/2*gb[39] - gb[40]/2 + gb[41]/2 - gb[42]/2 - gb[43]/2 + 
        gb[44]/2 + gb[45]/2 + gb[46]/2 + 2*gb[72]) + 
      dLog[1]*(5*gb[1] - 5*gb[2] + 5*gb[3] + 4*gb[4] - 5*gb[5] - 4*gb[6] + 
        gb[13] - gb[15] + gb[39]/2 - (3*gb[40])/2 + gb[41]/2 - (3*gb[42])/2 - 
        gb[43]/2 + (3*gb[44])/2 - gb[45]/2 + (3*gb[46])/2 - (9*gb[49])/2 + 
        (9*gb[52])/2 + 2*gb[70] + 3*gb[72]) + (dLog[53]*gb[73])/2 + 
      2*dLog[54]*gb[73] - (dLog[55]*gb[73])/2 + (3*dLog[56]*gb[73])/2 + 
      dLog[5]*((-5*gb[1])/2 + (5*gb[2])/2 - (5*gb[3])/2 - 2*gb[4] + 
        (5*gb[5])/2 - gb[6] + 3*gb[7] + gb[13]/2 - (5*gb[15])/2 + 3*gb[16] - 
        gb[20] - 4*gb[23] - 4*gb[24] + 16*gb[26] + gb[32] - 2*gb[33] + 
        gb[39]/4 + gb[40]/4 + gb[41]/4 + gb[42]/4 + (3*gb[43])/4 - gb[44]/4 - 
        gb[45]/4 - gb[46]/4 + (9*gb[49])/4 - (9*gb[52])/4 + gb[58] + gb[60] - 
        4*gb[65] - gb[70] + gb[72]/2 - 4*gb[74]) + 
      dLog[2]*(3*gb[1] - 4*gb[2] + 2*gb[3] + 4*gb[4] - 5*gb[5] - 4*gb[6] + 
        3*gb[7] - 4*gb[10] - gb[15] + 4*gb[20] + 16*gb[23] + 4*gb[24] - 
        4*gb[26] - gb[32] - gb[40] + gb[41] - gb[42] + gb[44] + gb[46] - 
        3*gb[47] - (3*gb[49])/2 + (9*gb[52])/2 + gb[58] + 4*gb[65] + 
        2*gb[70] + gb[72] + 4*gb[74]) + dLog[8]*(2*gb[4] - 2*gb[13] + 
        8*gb[23] + 8*gb[24] - 8*gb[26] + 8*gb[74]) + 
      dLog[32]*(4*gb[57] + 16*gb[59] - 32*gb[71] - 8*gb[75]) + 
      dLog[3]*(-gb[43] + gb[45] - 4*gb[76]) + 
      dLog[12]*(gb[1]/2 + (5*gb[2])/2 + gb[3]/2 - 2*gb[4] + (5*gb[5])/2 - 
        gb[6] - gb[13]/2 + gb[15]/2 - gb[39]/4 + (3*gb[40])/4 - gb[41]/4 + 
        (3*gb[42])/4 - (3*gb[43])/4 - (3*gb[44])/4 + gb[45]/4 - 
        (3*gb[46])/4 - (3*gb[49])/4 - (9*gb[52])/4 - gb[70] - (3*gb[72])/2 - 
        2*gb[76]) + dLog[23]*(-2*gb[1] + gb[2] - 3*gb[3] - 2*gb[4] + 
        3*gb[7] - 4*gb[10] + gb[13] + 4*gb[20] + 8*gb[23] - 4*gb[24] + 
        4*gb[26] - gb[32] + gb[39]/2 + gb[40]/2 - gb[41]/2 + gb[42]/2 + 
        (3*gb[43])/2 - gb[44]/2 - gb[45]/2 - gb[46]/2 - 3*gb[47] + 3*gb[49] + 
        gb[58] + 4*gb[65] - 2*gb[72] - 4*gb[74] + 2*gb[76]), 
     dLog[15]*(-2*gb[4] + 2*gb[7]) + dLog[27]*gb[9] - dLog[30]*gb[9] + 
      dLog[43]*gb[11] + dLog[47]*gb[11] + dLog[20]*(2*gb[4] - 2*gb[7] + 
        2*gb[13] - 2*gb[14] - 8*gb[25]) + dLog[7]*(-2*gb[13] + 2*gb[14] + 
        4*gb[25]) - dLog[26]*gb[54] - dLog[50]*gb[56] + dLog[1]*gb[70] + 
      dLog[4]*(2*gb[2] - 4*gb[4] + 2*gb[5] - gb[6] + (11*gb[7])/4 - 
        4*gb[13] + (7*gb[14])/2 + 2*gb[15] - (5*gb[17])/8 + gb[18]/8 - 
        4*gb[21] - 4*gb[22] + 16*gb[25] + gb[35]/4 + (9*gb[36])/8 - 
        (5*gb[37])/4 + (3*gb[38])/8 + gb[40] + gb[42] - gb[44] - gb[46] - 
        (3*gb[49])/4 - (3*gb[52])/2 + gb[54] + gb[56] - 3*gb[67] + gb[68]/2 - 
        2*gb[70] - gb[72] - 4*gb[77]) + dLog[2]*(gb[6] - gb[15] + 4*gb[21] + 
        4*gb[22] - 4*gb[25] + gb[77]) + dLog[9]*(3*gb[6] - 3*gb[15] + 
        4*gb[21] + 4*gb[22] - 4*gb[25] + 2*gb[77]) + 
      dLog[33]*(2*gb[53] + 2*gb[55] - 4*gb[71] - gb[78]) + 
      dLog[37]*(-2*gb[53] - 2*gb[55] + 4*gb[71] + gb[78]) + 
      dLog[6]*((3*gb[2])/8 - gb[3]/2 + (5*gb[5])/8 - (3*gb[7])/8 + gb[15]/2 - 
        2*gb[22] + 2*gb[25] + gb[36]/2 + gb[39]/16 + gb[40]/16 - 
        (9*gb[41])/16 + (7*gb[42])/16 + gb[43]/16 - (7*gb[44])/16 - 
        gb[45]/16 - gb[46]/16 - (3*gb[50])/8 + (3*gb[51])/8 - (3*gb[52])/8 + 
        gb[56]/2 - gb[67]/2 - gb[72]/4 - gb[77]/2 - gb[79]/4) + 
      dLog[24]*((-13*gb[2])/8 - gb[3]/2 + 2*gb[4] - (11*gb[5])/8 - 
        (9*gb[7])/8 + 2*gb[13] - (3*gb[14])/2 - gb[15]/2 + (5*gb[17])/8 - 
        gb[18]/8 + 2*gb[22] - 6*gb[25] - gb[35]/4 - (5*gb[36])/8 + 
        (5*gb[37])/4 - (3*gb[38])/8 + gb[39]/16 - (15*gb[40])/16 - 
        (9*gb[41])/16 - (9*gb[42])/16 + gb[43]/16 + (9*gb[44])/16 - 
        gb[45]/16 + (15*gb[46])/16 + (3*gb[49])/4 - (3*gb[50])/8 + 
        (3*gb[51])/8 + (9*gb[52])/8 - gb[56]/2 + (5*gb[67])/2 - gb[68]/2 + 
        gb[70] + (3*gb[72])/4 + (3*gb[77])/2 - gb[79]/4) + 
      dLog[13]*((13*gb[2])/8 + gb[3]/2 - 2*gb[4] + (11*gb[5])/8 - gb[6] + 
        (9*gb[7])/8 - 2*gb[13] + (3*gb[14])/2 + (3*gb[15])/2 - (5*gb[17])/8 + 
        gb[18]/8 - 4*gb[21] - 2*gb[22] + 10*gb[25] + gb[35]/4 + 
        (5*gb[36])/8 - (5*gb[37])/4 + (3*gb[38])/8 - gb[39]/16 + 
        (15*gb[40])/16 + (9*gb[41])/16 + (9*gb[42])/16 - gb[43]/16 - 
        (9*gb[44])/16 + gb[45]/16 - (15*gb[46])/16 - (3*gb[49])/4 + 
        (3*gb[50])/8 - (3*gb[51])/8 - (9*gb[52])/8 + gb[54] + gb[56]/2 - 
        (5*gb[67])/2 + gb[68]/2 - gb[70] - (3*gb[72])/4 - (5*gb[77])/2 + 
        gb[79]/4) + dLog[22]*((-3*gb[2])/8 + gb[3]/2 - (5*gb[5])/8 - gb[6] + 
        (3*gb[7])/8 + gb[15]/2 - 2*gb[22] + 2*gb[25] - gb[36]/2 - gb[39]/16 - 
        gb[40]/16 + (9*gb[41])/16 - (7*gb[42])/16 - gb[43]/16 + 
        (7*gb[44])/16 + gb[45]/16 + gb[46]/16 + (3*gb[50])/8 - (3*gb[51])/8 + 
        (3*gb[52])/8 + gb[56]/2 + gb[67]/2 + gb[72]/4 - gb[77]/2 + gb[79]/4), 
     -2*dLog[41]*gb[71] + dLog[42]*(gb[49]/16 - gb[52]/16 - gb[72]/8) + 
      dLog[34]*(-1/8*gb[7] - gb[17]/16 + gb[18]/16 + gb[35]/8 + gb[36]/16 - 
        gb[37]/8 - gb[38]/16 - gb[49]/16 - gb[52]/16 - gb[67]/2 + gb[68]/4 - 
        gb[72]/8) + dLog[35]*(-1/8*gb[7] - gb[17]/16 + gb[18]/16 + gb[35]/8 + 
        gb[36]/16 - gb[37]/8 - gb[38]/16 - gb[49]/16 - gb[52]/16 - gb[67]/2 + 
        gb[68]/4 - gb[72]/8) + dLog[4]*(2*gb[53] + 2*gb[55] - 4*gb[71] - 
        4*gb[78]) + dLog[13]*(gb[53] - (3*gb[78])/2) + 
      dLog[6]*(gb[55] - (3*gb[78])/2) + dLog[2]*(-gb[53] - gb[55] - gb[78]) + 
      dLog[22]*(-gb[53] + 2*gb[71] + gb[78]/2) + 
      dLog[24]*(-gb[55] + 2*gb[71] + gb[78]/2) + 2*dLog[40]*gb[78] + 
      dLog[33]*(gb[1]/4 + (9*gb[2])/16 + gb[3]/4 - gb[4] + (11*gb[5])/16 - 
        gb[6]/2 + (9*gb[7])/16 - gb[13] + (3*gb[14])/4 + gb[15]/2 - 
        (5*gb[17])/16 + gb[18]/16 - gb[21] - gb[22] + 4*gb[25] + gb[35]/8 + 
        (5*gb[36])/16 - (5*gb[37])/8 - gb[38]/16 + (7*gb[39])/32 + 
        (7*gb[40])/32 + (9*gb[41])/32 + (9*gb[42])/32 - gb[43]/32 - 
        (9*gb[44])/32 + gb[45]/32 - (7*gb[46])/32 - (3*gb[49])/8 + 
        (3*gb[50])/16 + gb[51]/16 - (9*gb[52])/16 + gb[54]/4 + gb[56]/4 - 
        (5*gb[67])/4 + gb[68]/4 - gb[70]/2 - (3*gb[72])/8 - (3*gb[77])/4 + 
        gb[79]/8) + dLog[37]*((-3*gb[2])/16 - gb[5]/16 + (3*gb[7])/16 - 
        gb[39]/32 - gb[40]/32 + gb[41]/32 + gb[42]/32 - gb[43]/32 - 
        gb[44]/32 + gb[45]/32 + gb[46]/32 - gb[50]/16 - (3*gb[51])/16 + 
        (3*gb[52])/16 + gb[67]/4 + gb[72]/8 - gb[77]/4 + gb[79]/8), 
     dLog[3]*(-gb[43] + gb[45]) - 2*dLog[26]*gb[54] + 
      dLog[20]*(-gb[3] + 6*gb[4] - gb[5] - 6*gb[7] + 4*gb[8] + 3*gb[13] - 
        3*gb[14] - 3*gb[17] - 12*gb[21] - 12*gb[25] + 2*gb[37] - gb[45] + 
        3*gb[51] + gb[54]) - 2*dLog[50]*gb[56] + 
      dLog[17]*(2*gb[6] - 2*gb[17] + 2*gb[36] - 8*gb[67]) + 
      dLog[35]*(12*gb[53] - 12*gb[71]) - 12*dLog[34]*gb[71] + 
      dLog[11]*(gb[39]/2 + gb[40]/2 - gb[41]/2 + gb[42]/2 + gb[43]/2 - 
        gb[44]/2 - gb[45]/2 - gb[46]/2 - 2*gb[72]) + 
      dLog[12]*(gb[1]/2 + (5*gb[2])/2 + gb[3]/2 - 2*gb[4] + (5*gb[5])/2 - 
        gb[6] - gb[13]/2 + gb[15]/2 - gb[39]/4 + (3*gb[40])/4 - gb[41]/4 + 
        (3*gb[42])/4 - (3*gb[43])/4 - (3*gb[44])/4 + gb[45]/4 - 
        (3*gb[46])/4 - (3*gb[49])/4 - (9*gb[52])/4 - gb[70] - (3*gb[72])/2) + 
      dLog[5]*(gb[1]/2 + (5*gb[2])/2 - gb[3]/2 - 2*gb[4] + (3*gb[5])/2 - 
        gb[6] + 4*gb[8] - (7*gb[13])/2 + 3*gb[14] + gb[15]/2 - 3*gb[17] - 
        12*gb[21] + 12*gb[25] - 2*gb[37] - gb[39]/4 + (3*gb[40])/4 - 
        gb[41]/4 + (3*gb[42])/4 + gb[43]/4 - (3*gb[44])/4 + gb[45]/4 - 
        (3*gb[46])/4 - (3*gb[49])/4 + 3*gb[51] - (9*gb[52])/4 + gb[54] - 
        gb[70] - (3*gb[72])/2) + dLog[1]*(-gb[1] + gb[2] - gb[3] - 2*gb[4] + 
        gb[5] + 2*gb[6] + gb[13] - gb[15] - gb[39]/2 - gb[40]/2 - gb[41]/2 - 
        gb[42]/2 + gb[43]/2 + gb[44]/2 + gb[45]/2 + gb[46]/2 + (3*gb[49])/2 - 
        (3*gb[52])/2 + 2*gb[70] - gb[72]) + 
      dLog[10]*(gb[39]/2 - gb[40]/2 - gb[41]/2 - gb[42]/2 + gb[43]/2 + 
        gb[44]/2 - gb[45]/2 + gb[46]/2 + 2*gb[72]) - (dLog[53]*gb[73])/2 - 
      (3*dLog[55]*gb[73])/2 + (dLog[56]*gb[73])/2 + 
      dLog[13]*(gb[1]/2 - gb[2]/2 + gb[3]/2 - 2*gb[4] - gb[5]/2 - gb[6] + 
        3*gb[7] - (7*gb[13])/2 + 3*gb[14] + (3*gb[15])/2 - gb[17] - 
        4*gb[21] - 4*gb[22] + 16*gb[25] + gb[36] - 2*gb[37] - gb[39]/4 + 
        (3*gb[40])/4 + (3*gb[41])/4 + (3*gb[42])/4 + gb[43]/4 - 
        (3*gb[44])/4 + gb[45]/4 - (3*gb[46])/4 - (3*gb[49])/4 + 
        (3*gb[52])/4 + gb[54] + gb[56] - 4*gb[67] - gb[70] - (3*gb[72])/2 - 
        4*gb[77]) + dLog[2]*(-gb[1] - 2*gb[2] - 2*gb[4] - gb[5] + 2*gb[6] + 
        3*gb[7] - 4*gb[8] + gb[13] - 2*gb[15] + 4*gb[17] + 16*gb[21] + 
        4*gb[22] - 4*gb[25] - gb[36] - gb[40] - gb[42] + gb[43] + gb[44] + 
        gb[46] + (3*gb[49])/2 - 3*gb[51] + (3*gb[52])/2 + gb[56] + 4*gb[67] + 
        2*gb[70] + gb[72] + 4*gb[77]) + dLog[9]*(2*gb[6] - 2*gb[15] + 
        8*gb[21] + 8*gb[22] - 8*gb[25] + 8*gb[77]) + 
      dLog[37]*(-16*gb[53] - 4*gb[55] + 32*gb[71] + 8*gb[78]) + 
      dLog[4]*(gb[39] - gb[41] - 4*gb[79]) + 
      dLog[6]*(gb[1]/2 + (5*gb[2])/2 + gb[3]/2 - 2*gb[4] + (5*gb[5])/2 - 
        gb[6] - gb[13]/2 + gb[15]/2 + gb[39]/4 + gb[40]/4 - (3*gb[41])/4 + 
        gb[42]/4 - gb[43]/4 - gb[44]/4 - gb[45]/4 - gb[46]/4 - (3*gb[49])/4 - 
        (9*gb[52])/4 - gb[70] + gb[72]/2 - 2*gb[79]) + 
      dLog[22]*(-3*gb[2] + gb[3] - 2*gb[5] - 2*gb[6] + 3*gb[7] - 4*gb[8] + 
        gb[15] + 4*gb[17] + 8*gb[21] - 4*gb[22] + 4*gb[25] - gb[36] - 
        gb[39]/2 - gb[40]/2 + (3*gb[41])/2 - gb[42]/2 - gb[43]/2 + gb[44]/2 + 
        gb[45]/2 + gb[46]/2 - 3*gb[51] + 3*gb[52] + gb[56] + 4*gb[67] + 
        2*gb[72] - 4*gb[77] + 2*gb[79]), 
     dLog[3]*(3*gb[2] - 2*gb[4] + 3*gb[5] - gb[20] + gb[32] - 2*gb[33] - 
        3*gb[52] - 4*gb[65]) + dLog[19]*(-gb[4] + gb[20] - gb[32] + 
        4*gb[65]) + dLog[13]*(3*gb[4] - 3*gb[7] - 3*gb[12] + 3*gb[20] - 
        6*gb[27] + 3*gb[50] - 2*gb[80]) - 2*dLog[2]*gb[80] + 
      dLog[6]*(4*gb[4] - 3*gb[7] - 3*gb[12] + 3*gb[19] - gb[20] - 6*gb[28] - 
        2*gb[31] + gb[32] - 2*gb[33] + 3*gb[51] - 4*gb[65] + gb[66] + 
        2*gb[69] + gb[80] - gb[81]) + dLog[15]*(-3*gb[2] - 4*gb[4] - 
        3*gb[5] + 6*gb[7] + 6*gb[12] - 3*gb[19] - 2*gb[20] + 6*gb[27] + 
        6*gb[28] + 2*gb[31] - gb[32] + 4*gb[33] - 3*gb[50] - 3*gb[51] + 
        3*gb[52] + 4*gb[65] - gb[66] - 2*gb[69] + gb[80] + gb[81]), 
     dLog[3]*(3*gb[2] - 2*gb[4] + 3*gb[5] - gb[20] + gb[32] - 2*gb[33] - 
        3*gb[52] - 4*gb[65]) + dLog[16]*(-gb[4] + gb[20] - 2*gb[31] - 
        gb[32] + 2*gb[33] + 4*gb[65]) + dLog[6]*(3*gb[4] - 3*gb[7] - 
        3*gb[12] + 3*gb[19] - 6*gb[28] + 3*gb[51] - 2*gb[81]) - 
      2*dLog[2]*gb[81] + dLog[13]*(4*gb[4] - 3*gb[7] - 3*gb[12] + 2*gb[20] - 
        6*gb[27] + gb[32] - 4*gb[33] + 3*gb[50] - 4*gb[65] + gb[66] + 
        2*gb[69] - gb[80] + gb[81]) + dLog[15]*(-3*gb[2] - 4*gb[4] - 
        3*gb[5] + 6*gb[7] + 6*gb[12] - 3*gb[19] - 2*gb[20] + 6*gb[27] + 
        6*gb[28] + 2*gb[31] - gb[32] + 4*gb[33] - 3*gb[50] - 3*gb[51] + 
        3*gb[52] + 4*gb[65] - gb[66] - 2*gb[69] + gb[80] + gb[81]), 
     dLog[4]*(3*gb[1] + 3*gb[3] - 2*gb[6] - gb[17] + gb[36] - 2*gb[37] - 
        3*gb[49] - 4*gb[67]) + dLog[18]*(-gb[6] + gb[17] - 2*gb[35] - 
        gb[36] + 2*gb[37] + 4*gb[67]) + dLog[12]*(3*gb[6] - 3*gb[7] - 
        3*gb[12] + 3*gb[18] - 6*gb[29] + 3*gb[47] - 2*gb[82]) - 
      2*dLog[2]*gb[82] + dLog[5]*(4*gb[6] - 3*gb[7] - 3*gb[12] + 2*gb[17] - 
        6*gb[30] + gb[36] - 4*gb[37] + 3*gb[48] - 4*gb[67] + gb[68] + 
        2*gb[69] + gb[82] - gb[83]) + dLog[14]*(-3*gb[1] - 3*gb[3] - 
        4*gb[6] + 6*gb[7] + 6*gb[12] - 2*gb[17] - 3*gb[18] + 6*gb[29] + 
        6*gb[30] + 2*gb[35] - gb[36] + 4*gb[37] - 3*gb[47] - 3*gb[48] + 
        3*gb[49] + 4*gb[67] - gb[68] - 2*gb[69] + gb[82] + gb[83]), 
     dLog[4]*(3*gb[1] + 3*gb[3] - 2*gb[6] - gb[17] + gb[36] - 2*gb[37] - 
        3*gb[49] - 4*gb[67]) + dLog[17]*(-gb[6] + gb[17] - gb[36] + 
        4*gb[67]) + dLog[5]*(3*gb[6] - 3*gb[7] - 3*gb[12] + 3*gb[17] - 
        6*gb[30] + 3*gb[48] - 2*gb[83]) - 2*dLog[2]*gb[83] + 
      dLog[12]*(4*gb[6] - 3*gb[7] - 3*gb[12] - gb[17] + 3*gb[18] - 6*gb[29] - 
        2*gb[35] + gb[36] - 2*gb[37] + 3*gb[47] - 4*gb[67] + gb[68] + 
        2*gb[69] - gb[82] + gb[83]) + dLog[14]*(-3*gb[1] - 3*gb[3] - 
        4*gb[6] + 6*gb[7] + 6*gb[12] - 2*gb[17] - 3*gb[18] + 6*gb[29] + 
        6*gb[30] + 2*gb[35] - gb[36] + 4*gb[37] - 3*gb[47] - 3*gb[48] + 
        3*gb[49] + 4*gb[67] - gb[68] - 2*gb[69] + gb[82] + gb[83]), 
     -2*dLog[26]*gb[54] - 2*dLog[50]*gb[56] - 2*dLog[25]*gb[58] - 
      2*dLog[49]*gb[60] + dLog[1]*(4*gb[1] - 4*gb[2] + 4*gb[3] + 2*gb[4] - 
        4*gb[5] - 2*gb[6] + 2*gb[13] - 2*gb[15] - 2*gb[40] - 2*gb[42] + 
        2*gb[44] + 2*gb[46] - 3*gb[49] + 3*gb[52] + 4*gb[70] + 2*gb[72]) + 
      dLog[3]*(-4*gb[1] + 4*gb[2] - 4*gb[3] - 4*gb[4] + 4*gb[5] - 4*gb[6] + 
        6*gb[7] - 4*gb[15] + 6*gb[16] - 8*gb[23] - 8*gb[24] + 32*gb[26] + 
        2*gb[40] + 2*gb[42] - 2*gb[44] - 2*gb[46] + 3*gb[49] - 3*gb[52] + 
        2*gb[58] + 2*gb[60] - 4*gb[70] - 2*gb[72] - 8*gb[74]) + 
      dLog[8]*(2*gb[4] - 2*gb[13] + 8*gb[23] + 8*gb[24] - 8*gb[26] + 
        8*gb[74]) + dLog[4]*(-4*gb[1] + 4*gb[2] - 4*gb[3] - 8*gb[4] + 
        4*gb[5] + 6*gb[7] - 8*gb[13] + 6*gb[14] + 4*gb[15] - 8*gb[21] - 
        8*gb[22] + 32*gb[25] + 2*gb[40] + 2*gb[42] - 2*gb[44] - 2*gb[46] + 
        3*gb[49] - 3*gb[52] + 2*gb[54] + 2*gb[56] - 4*gb[70] - 2*gb[72] - 
        8*gb[77]) + dLog[9]*(2*gb[6] - 2*gb[15] + 8*gb[21] + 8*gb[22] - 
        8*gb[25] + 8*gb[77]) + dLog[15]*(6*gb[2] + 8*gb[4] + 6*gb[5] - 
        12*gb[7] - 12*gb[12] + 6*gb[19] + 4*gb[20] - 12*gb[27] - 12*gb[28] - 
        4*gb[31] + 2*gb[32] - 8*gb[33] + 6*gb[50] + 6*gb[51] - 6*gb[52] - 
        8*gb[65] + 2*gb[66] + 4*gb[69] - 2*gb[80] - 2*gb[81]) + 
      dLog[14]*(6*gb[1] + 6*gb[3] + 8*gb[6] - 12*gb[7] - 12*gb[12] + 
        4*gb[17] + 6*gb[18] - 12*gb[29] - 12*gb[30] - 4*gb[35] + 2*gb[36] - 
        8*gb[37] + 6*gb[47] + 6*gb[48] - 6*gb[49] - 8*gb[67] + 2*gb[68] + 
        4*gb[69] - 2*gb[82] - 2*gb[83]) + dLog[2]*(gb[1] - 7*gb[2] + gb[3] + 
        2*gb[4] - 7*gb[5] - 2*gb[6] + 6*gb[7] + 12*gb[12] + 4*gb[13] - 
        3*gb[14] - 3*gb[16] - 2*gb[17] - 3*gb[18] - 3*gb[19] - 2*gb[20] + 
        4*gb[21] + 4*gb[22] + 4*gb[23] + 4*gb[24] - 16*gb[25] - 16*gb[26] + 
        6*gb[27] + 6*gb[28] + 6*gb[29] + 6*gb[30] + 2*gb[31] - gb[32] + 
        4*gb[33] + 2*gb[35] - gb[36] + 4*gb[37] - 2*gb[40] - 2*gb[42] + 
        2*gb[44] + 2*gb[46] - 3*gb[47] - 3*gb[48] - 3*gb[50] - 3*gb[51] + 
        6*gb[52] + 2*gb[62] + 2*gb[64] + 4*gb[65] - gb[66] + 4*gb[67] - 
        gb[68] - 4*gb[69] + 4*gb[70] + 2*gb[72] + 4*gb[74] + 4*gb[77] + 
        gb[80] + gb[81] + gb[82] + gb[83]) + 
      dLog[20]*(6*gb[4] + 6*gb[6] - 12*gb[7] + 6*gb[13] - 6*gb[14] + 
        6*gb[15] - 6*gb[16] - 24*gb[25] - 24*gb[26] - gb[84]) + 
      dLog[13]*(gb[1] + 2*gb[2] + gb[3] - 10*gb[4] + 2*gb[5] - 2*gb[6] + 
        9*gb[7] - 7*gb[13] + 6*gb[14] - gb[15] + 3*gb[16] - gb[17] + 
        3*gb[18] - 3*gb[20] - 4*gb[21] - 4*gb[22] + 28*gb[25] + 12*gb[26] + 
        6*gb[27] - 6*gb[29] + 2*gb[33] - 2*gb[35] + gb[36] - 2*gb[37] + 
        gb[40] + gb[41] + gb[42] + gb[43] - gb[44] - gb[46] + 3*gb[47] - 
        (3*gb[49])/2 - 3*gb[50] - (3*gb[52])/2 + gb[54] + 2*gb[56] + gb[60] - 
        2*gb[62] - 4*gb[67] + gb[68] - 2*gb[70] - gb[72] + gb[76]/2 - 
        4*gb[77] + gb[79]/2 + gb[80] - gb[82] - gb[84]/2) + 
      dLog[12]*(-gb[1] - 2*gb[2] - gb[3] + 4*gb[4] - 2*gb[5] - 4*gb[6] + 
        3*gb[7] + gb[13] - 5*gb[15] + 3*gb[16] + gb[17] - 3*gb[18] + 
        3*gb[20] + 4*gb[21] + 4*gb[22] - 4*gb[25] + 12*gb[26] - 6*gb[27] + 
        6*gb[29] - 2*gb[33] + 2*gb[35] - gb[36] + 2*gb[37] - gb[40] - 
        gb[41] - gb[42] - gb[43] + gb[44] + gb[46] - 3*gb[47] + 
        (3*gb[49])/2 + 3*gb[50] + (3*gb[52])/2 - gb[54] + gb[60] - 2*gb[62] + 
        4*gb[67] - gb[68] + 2*gb[70] + gb[72] - gb[76]/2 + 4*gb[77] - 
        gb[79]/2 - gb[80] + gb[82] - gb[84]/2) + 
      dLog[6]*(2*gb[1] - 5*gb[2] + 2*gb[3] - 2*gb[4] - 5*gb[5] + 2*gb[6] + 
        3*gb[7] - 3*gb[13] + 3*gb[14] - gb[15] + 3*gb[17] - 3*gb[19] + 
        gb[20] + 4*gb[23] + 4*gb[24] + 12*gb[25] - 4*gb[26] + 6*gb[28] - 
        6*gb[30] + 2*gb[31] - gb[32] + 2*gb[33] - 2*gb[37] - gb[40] - 
        gb[41] - gb[42] - gb[43] + gb[44] + gb[46] + 3*gb[48] - 
        (3*gb[49])/2 - 3*gb[51] + (9*gb[52])/2 + gb[54] - gb[60] - 2*gb[64] + 
        4*gb[65] - gb[66] + 2*gb[70] + gb[72] + 4*gb[74] - gb[76]/2 - 
        gb[79]/2 + gb[81] - gb[83] - gb[84]/2) + 
      dLog[5]*(-2*gb[1] + 5*gb[2] - 2*gb[3] - 4*gb[4] + 5*gb[5] - 8*gb[6] + 
        9*gb[7] - 3*gb[13] + 3*gb[14] - 5*gb[15] + 6*gb[16] - 3*gb[17] + 
        3*gb[19] - gb[20] - 4*gb[23] - 4*gb[24] + 12*gb[25] + 28*gb[26] - 
        6*gb[28] + 6*gb[30] - 2*gb[31] + gb[32] - 2*gb[33] + 2*gb[37] + 
        gb[40] + gb[41] + gb[42] + gb[43] - gb[44] - gb[46] - 3*gb[48] + 
        (3*gb[49])/2 + 3*gb[51] - (9*gb[52])/2 + gb[54] + 2*gb[58] + gb[60] - 
        2*gb[64] - 4*gb[65] + gb[66] - 2*gb[70] - gb[72] - 4*gb[74] + 
        gb[76]/2 + gb[79]/2 - gb[81] + gb[83] - gb[84]/2) + 
      dLog[7]*(-3*gb[1] - 3*gb[2] - 3*gb[3] - 2*gb[4] - 3*gb[5] - 2*gb[6] + 
        6*gb[7] + 12*gb[12] + 4*gb[13] - 3*gb[14] + 4*gb[15] - 3*gb[16] - 
        2*gb[17] - 3*gb[18] - 3*gb[19] - 2*gb[20] - 4*gb[21] - 4*gb[22] - 
        4*gb[23] - 4*gb[24] - 8*gb[25] - 8*gb[26] + 6*gb[27] + 6*gb[28] + 
        6*gb[29] + 6*gb[30] + 2*gb[31] - gb[32] + 4*gb[33] + 2*gb[35] - 
        gb[36] + 4*gb[37] - 3*gb[47] - 3*gb[48] + 3*gb[49] - 3*gb[50] - 
        3*gb[51] + 3*gb[52] + 2*gb[62] + 2*gb[64] + 4*gb[65] - gb[66] + 
        4*gb[67] - gb[68] - 4*gb[69] - 4*gb[74] - 4*gb[77] + gb[80] + 
        gb[81] + gb[82] + gb[83] + 2*gb[84]) + 
      dLog[31]*(16*gb[53] - 16*gb[55] + 16*gb[57] - 16*gb[59] + 40*gb[61] - 
        40*gb[63] + 8*gb[85] - 8*gb[86]) + dLog[34]*(-4*gb[53] + 12*gb[55] - 
        4*gb[57] + 12*gb[59] - 32*gb[61] + 8*gb[63] + 8*gb[71] + 2*gb[75] + 
        2*gb[78] - 2*gb[85] + 6*gb[86]) + dLog[35]*(-4*gb[53] + 12*gb[55] - 
        4*gb[57] + 12*gb[59] - 32*gb[61] + 8*gb[63] + 8*gb[71] + 2*gb[75] + 
        2*gb[78] - 2*gb[85] + 6*gb[86]), -2*dLog[41]*gb[71] + 
      dLog[42]*(gb[49]/16 - gb[52]/16 - gb[72]/8) + 
      dLog[21]*(-gb[57] + 2*gb[71] + gb[75]/2) + 
      dLog[36]*((5*gb[1])/16 - (5*gb[2])/4 + (7*gb[3])/16 + gb[4] - 
        (5*gb[5])/4 + gb[6]/2 - (9*gb[7])/16 + gb[15]/2 - (3*gb[16])/4 - 
        gb[19]/16 + (5*gb[20])/16 + gb[23] + gb[24] - 4*gb[26] - gb[31]/8 - 
        (5*gb[32])/16 + (5*gb[33])/8 + gb[34]/16 - gb[39]/32 - 
        (9*gb[40])/32 + gb[41]/32 - (7*gb[42])/32 - (9*gb[43])/32 + 
        (7*gb[44])/32 - (7*gb[45])/32 + (9*gb[46])/32 - gb[47]/16 - 
        (3*gb[48])/16 - (3*gb[49])/16 + (9*gb[52])/8 - gb[58]/4 - gb[60]/4 + 
        (5*gb[65])/4 - gb[66]/4 + gb[70]/2 + gb[72]/8 + (3*gb[74])/4 - 
        gb[76]/8) + dLog[22]*(-gb[53] + 2*gb[71] + gb[78]/2) + 
      dLog[37]*((-3*gb[2])/16 - gb[5]/16 + (3*gb[7])/16 - gb[39]/32 - 
        gb[40]/32 + gb[41]/32 + gb[42]/32 - gb[43]/32 - gb[44]/32 + 
        gb[45]/32 + gb[46]/32 - gb[50]/16 - (3*gb[51])/16 + (3*gb[52])/16 + 
        gb[67]/4 + gb[72]/8 - gb[77]/4 + gb[79]/8) + 
      dLog[35]*((3*gb[2])/16 + gb[4]/8 + (3*gb[5])/16 - (5*gb[7])/16 - 
        (3*gb[12])/8 - gb[16]/16 + gb[19]/4 + gb[20]/16 - gb[27]/4 - 
        gb[28]/4 + gb[32]/8 - (3*gb[33])/8 - gb[34]/16 + gb[39]/32 + 
        gb[40]/32 - gb[41]/32 - gb[42]/32 + gb[43]/32 + gb[44]/32 - 
        gb[45]/32 - gb[46]/32 - gb[49]/16 + (3*gb[50])/16 + (3*gb[51])/16 - 
        gb[52]/4 - gb[65]/2 + gb[66]/16 - gb[67]/4 + (3*gb[69])/8 + 
        gb[77]/4 - gb[79]/8 - gb[80]/16 + (3*gb[81])/16) + 
      dLog[34]*((-5*gb[1])/16 + (5*gb[2])/4 - (5*gb[3])/16 - gb[4] + 
        (5*gb[5])/4 - (3*gb[6])/8 + (7*gb[7])/16 - (3*gb[12])/8 - gb[14]/16 - 
        gb[15]/2 + (3*gb[16])/4 + gb[17]/8 + (3*gb[18])/16 + gb[19]/16 - 
        (5*gb[20])/16 - gb[23] - gb[24] + 4*gb[26] - gb[29]/4 - gb[30]/4 + 
        gb[31]/8 + (5*gb[32])/16 - (5*gb[33])/8 - gb[34]/16 - gb[35]/8 + 
        gb[36]/16 - gb[37]/4 + gb[39]/32 + (9*gb[40])/32 - gb[41]/32 + 
        (7*gb[42])/32 + (9*gb[43])/32 - (7*gb[44])/32 + (7*gb[45])/32 - 
        (9*gb[46])/32 + (3*gb[47])/16 + (3*gb[48])/16 + gb[49]/8 - 
        (19*gb[52])/16 + gb[58]/4 + gb[60]/4 - (5*gb[65])/4 + gb[66]/4 - 
        gb[67]/2 + gb[68]/16 + (3*gb[69])/8 - gb[70]/2 - gb[72]/4 - 
        (3*gb[74])/4 + gb[76]/8 - gb[82]/16 + (3*gb[83])/16) + 
      dLog[31]*((-3*gb[1])/16 - (3*gb[2])/16 - (3*gb[3])/16 - gb[4]/8 - 
        (3*gb[5])/16 - gb[6]/8 + (3*gb[7])/8 + (3*gb[12])/4 + gb[14]/16 + 
        gb[16]/16 - gb[17]/8 - (3*gb[18])/16 - (3*gb[19])/16 - gb[20]/8 + 
        gb[27]/4 + gb[28]/4 + gb[29]/4 + gb[30]/4 + gb[31]/8 - gb[32]/16 + 
        gb[33]/4 + gb[35]/8 - gb[36]/16 + gb[37]/4 - (3*gb[47])/16 - 
        (3*gb[48])/16 + (3*gb[49])/16 - (3*gb[50])/16 - (3*gb[51])/16 + 
        (3*gb[52])/16 + gb[65]/4 - gb[66]/16 + gb[67]/4 - gb[68]/16 - 
        gb[69]/4 - gb[74]/4 - gb[77]/4 + gb[80]/16 + gb[81]/16 + gb[82]/16 + 
        gb[83]/16 + gb[84]/8) + dLog[20]*(gb[53] + gb[57] - 2*gb[71] - 
        gb[75]/2 - gb[78]/2 - gb[85]) + 2*dLog[40]*gb[85] + 
      dLog[2]*(-gb[55] - gb[59] + 2*gb[61] - 2*gb[63] + gb[75]/2 + gb[78]/2 - 
        (3*gb[85])/2 - gb[86]/2) + dLog[7]*(gb[53] - gb[55] + gb[57] - 
        gb[59] + 2*gb[61] - 2*gb[63] + gb[85]/2 - gb[86]/2) + 
      dLog[6]*(-gb[53] + gb[55] + gb[59] - 2*gb[61] + 2*gb[63] - gb[75]/2 - 
        (3*gb[85])/2 + gb[86]/2) + dLog[5]*(gb[55] - gb[57] + gb[59] - 
        2*gb[61] + 2*gb[63] - gb[78]/2 - (3*gb[85])/2 + gb[86]/2), 
     -2*dLog[41]*gb[71] + dLog[42]*(gb[49]/16 - gb[52]/16 - gb[72]/8) + 
      dLog[23]*(-gb[59] + 2*gb[71] + gb[75]/2) + 
      dLog[32]*(gb[1]/16 + (3*gb[3])/16 - (3*gb[7])/16 - gb[39]/32 - 
        gb[40]/32 + gb[41]/32 + gb[42]/32 - gb[43]/32 - gb[44]/32 + 
        gb[45]/32 + gb[46]/32 + (3*gb[47])/16 + gb[48]/16 - (3*gb[49])/16 - 
        gb[65]/4 + gb[72]/8 + gb[74]/4 - gb[76]/8) + 
      dLog[24]*(-gb[55] + 2*gb[71] + gb[78]/2) + 
      dLog[33]*(gb[1]/4 + (9*gb[2])/16 + gb[3]/4 - gb[4] + (11*gb[5])/16 - 
        gb[6]/2 + (9*gb[7])/16 - gb[13] + (3*gb[14])/4 + gb[15]/2 - 
        (5*gb[17])/16 + gb[18]/16 - gb[21] - gb[22] + 4*gb[25] + gb[35]/8 + 
        (5*gb[36])/16 - (5*gb[37])/8 - gb[38]/16 + (7*gb[39])/32 + 
        (7*gb[40])/32 + (9*gb[41])/32 + (9*gb[42])/32 - gb[43]/32 - 
        (9*gb[44])/32 + gb[45]/32 - (7*gb[46])/32 - (3*gb[49])/8 + 
        (3*gb[50])/16 + gb[51]/16 - (9*gb[52])/16 + gb[54]/4 + gb[56]/4 - 
        (5*gb[67])/4 + gb[68]/4 - gb[70]/2 - (3*gb[72])/8 - (3*gb[77])/4 + 
        gb[79]/8) + dLog[31]*((3*gb[1])/16 + (3*gb[2])/16 + (3*gb[3])/16 + 
        gb[4]/8 + (3*gb[5])/16 + gb[6]/8 - (3*gb[7])/8 - (3*gb[12])/4 - 
        gb[14]/16 - gb[16]/16 + gb[17]/8 + (3*gb[18])/16 + (3*gb[19])/16 + 
        gb[20]/8 - gb[27]/4 - gb[28]/4 - gb[29]/4 - gb[30]/4 - gb[31]/8 + 
        gb[32]/16 - gb[33]/4 - gb[35]/8 + gb[36]/16 - gb[37]/4 + 
        (3*gb[47])/16 + (3*gb[48])/16 - (3*gb[49])/16 + (3*gb[50])/16 + 
        (3*gb[51])/16 - (3*gb[52])/16 - gb[65]/4 + gb[66]/16 - gb[67]/4 + 
        gb[68]/16 + gb[69]/4 + gb[74]/4 + gb[77]/4 - gb[80]/16 - gb[81]/16 - 
        gb[82]/16 - gb[83]/16 - gb[84]/8) + 
      dLog[35]*((-3*gb[2])/16 - gb[4]/8 - (3*gb[5])/16 + gb[7]/16 + 
        (3*gb[12])/8 + gb[16]/16 - gb[17]/16 + gb[18]/16 - (3*gb[19])/16 - 
        gb[20]/8 + gb[27]/4 + gb[28]/4 + gb[31]/8 - gb[32]/16 + gb[33]/4 + 
        gb[35]/8 + gb[36]/16 - gb[37]/8 - gb[38]/16 - gb[39]/32 - gb[40]/32 + 
        gb[41]/32 + gb[42]/32 - gb[43]/32 - gb[44]/32 + gb[45]/32 + 
        gb[46]/32 - gb[49]/16 - (3*gb[50])/16 - (3*gb[51])/16 + gb[52]/8 - 
        gb[66]/16 - gb[67]/4 + gb[69]/8 - gb[76]/8 - gb[77]/4 + gb[80]/16 + 
        gb[81]/16 + gb[82]/4 + gb[84]/8) + dLog[34]*(gb[1]/16 + gb[2]/2 + 
        gb[3]/16 - gb[4] + gb[5]/2 - (5*gb[6])/8 + (13*gb[7])/16 + 
        (3*gb[12])/8 - gb[13] + (13*gb[14])/16 + gb[15]/2 - (7*gb[17])/16 - 
        gb[18]/8 - gb[21] - gb[22] + 4*gb[25] + gb[29]/4 + gb[30]/4 + 
        gb[35]/4 + gb[36]/4 - (3*gb[37])/8 - gb[38]/16 + (7*gb[39])/32 + 
        (7*gb[40])/32 + (9*gb[41])/32 + (9*gb[42])/32 - gb[43]/32 - 
        (9*gb[44])/32 + gb[45]/32 - (7*gb[46])/32 - (3*gb[47])/16 - 
        (3*gb[48])/16 - gb[49]/4 - (7*gb[52])/16 + gb[54]/4 + gb[56]/4 - 
        gb[65]/4 - gb[67] + (3*gb[68])/16 + gb[69]/8 - gb[70]/2 - gb[72]/4 - 
        gb[74]/4 - gb[77] + gb[79]/8 + gb[80]/4 + gb[82]/16 + gb[83]/16 + 
        gb[84]/8) + dLog[2]*(-gb[53] - gb[57] - 2*gb[61] + 2*gb[63] + 
        gb[75]/2 + gb[78]/2 - gb[85]/2 - (3*gb[86])/2) + 
      dLog[13]*(gb[53] - gb[55] + gb[57] + 2*gb[61] - 2*gb[63] - gb[75]/2 + 
        gb[85]/2 - (3*gb[86])/2) + dLog[12]*(gb[53] + gb[57] - gb[59] + 
        2*gb[61] - 2*gb[63] - gb[78]/2 + gb[85]/2 - (3*gb[86])/2) + 
      dLog[20]*(gb[55] + gb[59] - 2*gb[71] - gb[75]/2 - gb[78]/2 - gb[86]) + 
      dLog[7]*(-gb[53] + gb[55] - gb[57] + gb[59] - 2*gb[61] + 2*gb[63] - 
        gb[85]/2 + gb[86]/2) + 2*dLog[40]*gb[86]}
 
replbb[2] = {gb[1] -> (-2*Pi^2)/3 + 16*G[0, 0, S45/(S23 - S51)] - 
       16*G[0, 1, S45/(S23 - S51)] - 16*G[1, 0, S45/(S23 - S51)] + 
       16*G[1, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*Log[-S45] + 
       16*G[1, S45/(S23 - S51)]*Log[-S45] + 8*Log[-S45]^2, 
     gb[2] -> (-2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
       16*G[0, 1, -(S51/(S12 - S34))] - 16*G[1, 0, -(S51/(S12 - S34))] + 
       16*G[1, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51] + 16*G[1, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2, 
     gb[3] -> ((-4*Pi^2)/3 + 16*Log[-S45]^2)/2, 
     gb[4] -> (-2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
       16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2, 
     gb[5] -> ((-4*Pi^2)/3 + 16*Log[-S12]^2)/2, 
     gb[6] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[7] -> ((-4*Pi^2)/3 + 16*Log[-S51]^2)/2, 
     gb[8] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, gb[9] -> 0, 
     gb[10] -> (-2*Pi^2)/3 - 4*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))] + 4*G[0, -(S51/(S12 - S34))]*
        G[1, S45/(S23 - S51)] + 4*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))] - 4*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))] - 4*G[0, S45/(S23 - S51)]*Log[-S45] + 
       4*G[1, S45/(S23 - S51)]*Log[-S45] + 8*Log[-S45]^2 + 
       4*G[0, S45/(S23 - S51)]*Log[-S51] - 4*G[1, S45/(S23 - S51)]*Log[-S51], 
     gb[11] -> (-8*Pi^2)/3 - 8*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*
        G[1, S45/(S23 - S51)] + 8*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))] - 8*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))] - 8*G[0, S45/(S23 - S51)]*Log[-S45] + 
       8*G[1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, S45/(S23 - S51)]*
        Log[-S51] - 8*G[1, S45/(S23 - S51)]*Log[-S51], 
     gb[12] -> (2*Pi^2)/3 + 8*Log[-S51]^2, 
     gb[13] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[14] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[15] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[16] -> (2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
       8*G[1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51] + 8*Log[-S51]^2, gb[17] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[18] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[19] -> (2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
       16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2, 
     gb[20] -> (-2*Pi^2)/3 + 16*G[0, 0, -(S51/(S12 - S34))] - 
       8*G[0, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51] + 8*Log[-S51]^2, gb[21] -> 0, gb[22] -> 0, 
     gb[23] -> (-2*Pi^2)/3 - 4*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))] + 4*G[0, -(S51/(S12 - S34))]*
        G[1, S45/(S23 - S51)] - 8*G[0, 0, -(S51/(S12 - S34))] - 
       4*G[0, S45/(S23 - S51)]*Log[-S45] + 4*G[1, S45/(S23 - S51)]*
        Log[-S45] + 4*Log[-S45]^2 + 4*G[0, S45/(S23 - S51)]*Log[-S51] + 
       8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 4*G[1, S45/(S23 - S51)]*
        Log[-S51] - 4*Log[-S51]^2, gb[24] -> (-2*Pi^2)/3 - 
       8*G[0, 0, -(S51/(S12 - S34))] + 4*Log[-S45]^2 + 
       8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^2, gb[25] -> 0, 
     gb[26] -> (-2*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 
       4*G[1, 0, -(S51/(S12 - S34))] + 4*Log[-S45]^2 + 
       8*G[0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^2, 
     gb[27] -> (-4*(Pi^2 - 12*G[0, 0, -(S51/(S12 - S34))] + 
         6*G[0, 1, -(S51/(S12 - S34))] + 12*G[0, -(S51/(S12 - S34))]*
          Log[-S51]))/3, gb[28] -> (-4*Pi^2)/3 + 
       8*G[1, 0, -(S51/(S12 - S34))] - 8*G[0, -(S51/(S12 - S34))]*Log[-S12] - 
       8*G[0, -(S51/(S12 - S34))]*Log[-S51], 
     gb[29] -> (-4*Pi^2)/3 - 8*G[0, S45/(S23 - S51)]*Log[-S45] + 
       8*G[1, S45/(S23 - S51)]*Log[-S45] + 8*Log[-S45]^2 + 
       8*G[0, S45/(S23 - S51)]*Log[-S51] - 8*G[1, S45/(S23 - S51)]*
        Log[-S51] - 8*Log[-S51]^2, gb[30] -> (-4*Pi^2)/3 + 8*Log[-S45]^2 - 
       8*Log[-S51]^2, gb[31] -> 2*(Pi^2/3 + 8*G[0, 0, -(S51/(S12 - S34))] - 
        6*G[1, 0, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*
         Log[-S12] + 4*Log[-S12]^2), gb[32] -> 0, 
     gb[33] -> (-4*(Pi^2 + 9*G[0, 1, -(S51/(S12 - S34))] + 
         9*G[1, 0, -(S51/(S12 - S34))] - 12*G[1, 1, -(S51/(S12 - S34))] - 
         12*G[1, -(S51/(S12 - S34))]*Log[-S51] - 6*Log[-S51]^2))/3, 
     gb[34] -> 0, gb[35] -> (2*Pi^2)/3 + 16*G[0, 0, S45/(S23 - S51)] - 
       16*G[0, 1, S45/(S23 - S51)] - 16*G[1, 0, S45/(S23 - S51)] + 
       16*G[1, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, S45/(S23 - S51)]*Log[-S51] + 8*Log[-S51]^2, gb[36] -> 0, 
     gb[37] -> 2*((-2*Pi^2)/3 + 4*Log[-S51]^2), gb[38] -> 0, 
     gb[39] -> -6*Pi^2 - 16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] + 
       16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] + 
       16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
       16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
       16*G[0, 0, S45/(S23 - S51)] + 16*G[0, 0, -(S51/(S12 - S34))] + 
       16*G[0, 1, S45/(S23 - S51)] - 16*G[0, 1, -(S51/(S12 - S34))] + 
       16*G[1, 0, S45/(S23 - S51)] - 16*G[1, 0, -(S51/(S12 - S34))] - 
       16*G[1, 1, S45/(S23 - S51)] + 16*G[1, 1, -(S51/(S12 - S34))] + 
       16*G[0, S45/(S23 - S51)]*Log[-S51] - 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51] - 16*G[1, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2, gb[40] -> 0, 
     gb[41] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2), gb[42] -> 0, 
     gb[43] -> (10*Pi^2)/3 + 16*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        G[1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))] + 16*G[0, 0, S45/(S23 - S51)] + 
       16*G[0, 0, -(S51/(S12 - S34))] - 16*G[0, 1, S45/(S23 - S51)] + 
       48*G[0, 1, -(S51/(S12 - S34))] - 16*G[1, 0, S45/(S23 - S51)] + 
       16*G[1, 0, -(S51/(S12 - S34))] + 16*G[1, 1, S45/(S23 - S51)] - 
       16*G[1, 1, -(S51/(S12 - S34))] - 16*G[0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, S45/(S23 - S51)]*
        Log[-S51] - 16*G[1, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2, 
     gb[44] -> 0, gb[45] -> 2*(-Pi^2 + 16*G[0, 0, -(S51/(S12 - S34))] - 
        4*Log[-S12]^2 - 16*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
        8*Log[-S51]^2), gb[46] -> 0, gb[47] -> 
      -2*((4*Pi^2)/3 + 8*G[0, S45/(S23 - S51)]*Log[-S45] - 
        8*G[1, S45/(S23 - S51)]*Log[-S45] - 8*G[0, S45/(S23 - S51)]*
         Log[-S51] + 8*G[1, S45/(S23 - S51)]*Log[-S51]), gb[48] -> 0, 
     gb[49] -> 0, gb[50] -> 0, gb[51] -> (-8*Pi^2)/3 - 
       32*G[0, 0, -(S51/(S12 - S34))] + 16*G[1, 0, -(S51/(S12 - S34))] - 
       16*G[0, -(S51/(S12 - S34))]*Log[-S12] + 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51], gb[52] -> -2*(8*G[1, 0, -(S51/(S12 - S34))] + 
        8*G[1, -(S51/(S12 - S34))]*Log[-S12] - 8*G[1, -(S51/(S12 - S34))]*
         Log[-S51]), gb[53] -> 0, gb[54] -> (8*Pi^2)/3 + 
       32*G[0, 0, -(S51/(S12 - S34))] - 16*G[1, 0, -(S51/(S12 - S34))] + 
       16*G[0, -(S51/(S12 - S34))]*Log[-S12] - 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51], gb[55] -> 0, gb[56] -> 0, gb[57] -> 0, 
     gb[58] -> -16*G[1, 0, -(S51/(S12 - S34))], gb[59] -> 0, 
     gb[60] -> (8*(Pi^2 - 6*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] + 
         6*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] - 
         6*G[1, 0, -(S51/(S12 - S34))]))/3, gb[61] -> 0, 
     gb[62] -> (4*(Pi^2 - 6*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] - 
         24*G[0, 0, -(S51/(S12 - S34))] + 6*G[0, 1, -(S51/(S12 - S34))] + 
         6*G[0, -(S51/(S12 - S34))]*(G[1, S45/(S23 - S51)] + 4*Log[-S51])))/
       3, gb[63] -> 0, gb[64] -> (4*Pi^2)/3 - 
       16*G[0, 0, -(S51/(S12 - S34))] - 8*G[1, 0, -(S51/(S12 - S34))] + 
       8*G[0, -(S51/(S12 - S34))]*Log[-S12] + 24*G[0, -(S51/(S12 - S34))]*
        Log[-S51], gb[65] -> 8*(2*G[0, 1, -(S51/(S12 - S34))] + 
        G[1, 0, -(S51/(S12 - S34))] - G[1, 1, -(S51/(S12 - S34))] + 
        G[1, -(S51/(S12 - S34))]*Log[-S12] - 2*G[1, -(S51/(S12 - S34))]*
         Log[-S51]), gb[66] -> (-5*Pi^2)/3 - 8*G[0, 0, -(S51/(S12 - S34))] + 
       24*G[0, 1, -(S51/(S12 - S34))] + 8*G[1, 0, -(S51/(S12 - S34))] - 
       8*G[1, 1, -(S51/(S12 - S34))] - 8*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
       8*G[1, -(S51/(S12 - S34))]*Log[-S12] - 4*Log[-S12]^2 - 
       16*G[1, -(S51/(S12 - S34))]*Log[-S51] + 8*Log[-S51]^2, gb[67] -> 0, 
     gb[68] -> (-5*Pi^2)/3 - 8*G[0, 0, S45/(S23 - S51)] + 
       8*G[0, 1, S45/(S23 - S51)] + 8*G[1, 0, S45/(S23 - S51)] - 
       8*G[1, 1, S45/(S23 - S51)] + 8*G[0, S45/(S23 - S51)]*Log[-S51] - 
       8*G[1, S45/(S23 - S51)]*Log[-S51] + 4*Log[-S51]^2, 
     gb[69] -> -4*Pi^2 + 8*Log[-S51]^2, 
     gb[70] -> -4*Pi^2 - 8*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] + 
       8*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] + 
       8*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
       8*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
       32*G[0, 1, -(S51/(S12 - S34))] - 16*G[1, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, -(S51/(S12 - S34))] + 16*G[1, -(S51/(S12 - S34))]*
        Log[-S12] + 16*Log[-S12]^2 - 8*G[0, S45/(S23 - S51)]*Log[-S45] + 
       8*G[1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, S45/(S23 - S51)]*
        Log[-S51] - 8*G[1, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, -(S51/(S12 - S34))]*Log[-S51], gb[71] -> 0, 
     gb[72] -> 8*G[1, 0, -(S51/(S12 - S34))] + 8*G[1, -(S51/(S12 - S34))]*
        Log[-S12] - 8*G[1, -(S51/(S12 - S34))]*Log[-S51], 
     gb[73] -> -16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
       16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] - 
       16*G[0, 1, -(S51/(S12 - S34))] + 16*G[1, 0, -(S51/(S12 - S34))] + 
       16*G[1, -(S51/(S12 - S34))]*Log[-S12] - 16*G[1, -(S51/(S12 - S34))]*
        Log[-S51], gb[74] -> 4*(Pi^2 + 4*G[0, 0, -(S51/(S12 - S34))] + 
        4*G[1, 0, -(S51/(S12 - S34))] - 4*G[1, S45/(S23 - S51)]*Log[-S45] - 
        2*Log[-S45]^2 + 4*G[0, S45/(S23 - S51)]*(G[0, -(S51/(S12 - S34))] + 
          Log[-S45] - Log[-S51]) + 4*G[1, S45/(S23 - S51)]*Log[-S51] + 
        2*Log[-S51]^2 - 4*G[0, -(S51/(S12 - S34))]*(G[1, S45/(S23 - S51)] + 
          Log[-S51])), gb[75] -> 0, gb[76] -> (11*Pi^2)/3 + 
       32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))] - 
       32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)] - 
       8*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
       8*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))] + 
       8*G[0, 0, S45/(S23 - S51)] + 32*G[0, 0, -(S51/(S12 - S34))] - 
       8*G[0, 1, S45/(S23 - S51)] - 40*G[0, 1, -(S51/(S12 - S34))] - 
       8*G[1, 0, S45/(S23 - S51)] + 24*G[1, 0, -(S51/(S12 - S34))] + 
       8*G[1, 1, S45/(S23 - S51)] + 16*G[1, 1, -(S51/(S12 - S34))] - 
       8*G[1, -(S51/(S12 - S34))]*Log[-S12] - 8*G[0, S45/(S23 - S51)]*
        Log[-S51] - 32*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*G[1, S45/(S23 - S51)]*Log[-S51] + 24*G[1, -(S51/(S12 - S34))]*
        Log[-S51] + 4*Log[-S51]^2, gb[77] -> 0, gb[78] -> 0, 
     gb[79] -> (-13*Pi^2)/3 + 8*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))] - 8*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))] - 24*G[0, 0, -(S51/(S12 - S34))] - 
       16*G[0, 1, -(S51/(S12 - S34))] + 16*G[1, 0, -(S51/(S12 - S34))] + 
       24*G[1, 1, -(S51/(S12 - S34))] - 24*G[0, -(S51/(S12 - S34))]*
        Log[-S12] + 16*G[1, -(S51/(S12 - S34))]*Log[-S12] + 4*Log[-S12]^2 + 
       8*G[1, -(S51/(S12 - S34))]*Log[-S51], 
     gb[80] -> (19*Pi^2)/2 + 12*G[0, 0, -(S51/(S12 - S34))] + 
       28*G[0, 1, -(S51/(S12 - S34))] - 12*G[1, 0, -(S51/(S12 - S34))] - 
       4*G[1, 1, -(S51/(S12 - S34))] + 12*G[0, -(S51/(S12 - S34))]*
        Log[-S12] + 12*G[1, -(S51/(S12 - S34))]*Log[-S12] + 6*Log[-S12]^2 - 
       16*G[1, -(S51/(S12 - S34))]*Log[-S51] - 8*Log[-S51]^2, 
     gb[81] -> 2*((41*Pi^2)/12 - 2*G[0, 0, -(S51/(S12 - S34))] + 
        6*G[0, 1, -(S51/(S12 - S34))] - 6*G[1, 0, -(S51/(S12 - S34))] + 
        6*G[1, 1, -(S51/(S12 - S34))] - 2*G[0, -(S51/(S12 - S34))]*
         Log[-S12] + 6*G[1, -(S51/(S12 - S34))]*Log[-S12] - Log[-S12]^2), 
     gb[82] -> (41*Pi^2)/6 - 4*G[0, 0, S45/(S23 - S51)] + 
       4*G[0, 1, S45/(S23 - S51)] + 4*G[1, 0, S45/(S23 - S51)] - 
       4*G[1, 1, S45/(S23 - S51)] + 4*G[0, S45/(S23 - S51)]*Log[-S51] - 
       4*G[1, S45/(S23 - S51)]*Log[-S51] - 2*Log[-S51]^2, 
     gb[83] -> 2*((19*Pi^2)/4 + 6*G[0, 0, S45/(S23 - S51)] - 
        6*G[0, 1, S45/(S23 - S51)] - 6*G[1, 0, S45/(S23 - S51)] + 
        6*G[1, 1, S45/(S23 - S51)] - 6*G[0, S45/(S23 - S51)]*Log[-S51] + 
        6*G[1, S45/(S23 - S51)]*Log[-S51] - Log[-S51]^2), 
     gb[84] -> (-56*Pi^2)/3 + 32*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))] - 32*G[0, 1, -(S51/(S12 - S34))] + 
       80*G[1, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
        (G[1, S45/(S23 - S51)] + Log[-S12] + Log[-S51]), gb[85] -> 0, 
     gb[86] -> 0}
 
replbb[3] = {gb[1] -> (-4*Pi^2*G[0, S45/(S23 - S51)])/3 + 
       (4*Pi^2*G[1, S45/(S23 - S51)])/3 + 32*G[0, 0, 0, S45/(S23 - S51)] - 
       32*G[0, 0, 1, S45/(S23 - S51)] - 32*G[0, 1, 0, S45/(S23 - S51)] + 
       32*G[0, 1, 1, S45/(S23 - S51)] - 32*G[1, 0, 0, S45/(S23 - S51)] + 
       32*G[1, 0, 1, S45/(S23 - S51)] + 32*G[1, 1, 0, S45/(S23 - S51)] - 
       32*G[1, 1, 1, S45/(S23 - S51)] + (4*Pi^2*Log[-S45])/3 - 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S45] + 32*G[0, 1, S45/(S23 - S51)]*
        Log[-S45] + 32*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 16*G[0, S45/(S23 - S51)]*
        Log[-S45]^2 - 16*G[1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[2] -> (-4*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))] - 
       32*G[0, 0, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 1, -(S51/(S12 - S34))] - 
       32*G[1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 0, 1, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 1, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 - 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 - 16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (16*Log[-S51]^3)/3 - (128*Zeta[3])/3, 
     gb[3] -> ((8*Pi^2*Log[-S45])/3 - (32*Log[-S45]^3)/3 - (256*Zeta[3])/3)/
       2, gb[4] -> (-4*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 - 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (128*Zeta[3])/3, 
     gb[5] -> ((8*Pi^2*Log[-S12])/3 - (32*Log[-S12]^3)/3 - (256*Zeta[3])/3)/
       2, gb[6] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - 
       (128*Zeta[3])/3, gb[7] -> ((8*Pi^2*Log[-S51])/3 - (32*Log[-S51]^3)/3 - 
        (256*Zeta[3])/3)/2, gb[8] -> (4*Pi^2*Log[-S45])/3 - 
       (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, gb[9] -> 0, 
     gb[10] -> -2*Pi^2*G[0, S45/(S23 - S51)] - 
       2*Pi^2*G[0, -(S51/(S12 - S34))] + 2*Pi^2*G[1, S45/(S23 - S51)] + 
       2*Pi^2*G[1, -(S51/(S12 - S34))] - 8*G[0, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] + 8*G[1, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] - 8*G[0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 8*G[1, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] - 8*G[1, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] + 8*G[0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 8*G[1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] + 8*G[0, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] - 8*G[1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + 8*G[0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 8*G[1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 8*G[0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 8*G[1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] - 8*G[0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 8*G[1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S45])/3 - 
       8*G[0, 0, S45/(S23 - S51)]*Log[-S45] + 8*G[0, 1, S45/(S23 - S51)]*
        Log[-S45] + 8*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 
       8*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 4*G[0, S45/(S23 - S51)]*
        Log[-S45]^2 - 4*G[1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (16*Log[-S45]^3)/3 + 2*Pi^2*Log[-S51] + 8*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))]*Log[-S51] - 8*G[0, -(S51/(S12 - S34))]*
        G[1, S45/(S23 - S51)]*Log[-S51] - 8*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51] + 8*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51] + 8*G[0, 0, S45/(S23 - S51)]*
        Log[-S51] - 8*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
       8*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 8*G[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 4*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 
       4*G[1, S45/(S23 - S51)]*Log[-S51]^2 - (128*Zeta[3])/3, 
     gb[11] -> -4*Pi^2*G[0, S45/(S23 - S51)] - 
       4*Pi^2*G[0, -(S51/(S12 - S34))] + 4*Pi^2*G[1, S45/(S23 - S51)] + 
       4*Pi^2*G[1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S45])/3 - 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S45] + 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S45] + 16*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, S45/(S23 - S51)]*
        Log[-S45]^2 - 8*G[1, S45/(S23 - S51)]*Log[-S45]^2 + 
       4*Pi^2*Log[-S51] + 16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*
        Log[-S51] - 16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*
        Log[-S51] - 16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
        Log[-S51] + 16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
        Log[-S51] + 16*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 16*G[1, 0, S45/(S23 - S51)]*
        Log[-S51] + 16*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       8*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[1, S45/(S23 - S51)]*
        Log[-S51]^2 - 16*Zeta[3], gb[12] -> (-4*Pi^2*Log[-S51])/3 - 
       (16*Log[-S51]^3)/3 - (104*Zeta[3])/3, 
     gb[13] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     gb[14] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     gb[15] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[16] -> (4*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
       (4*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))] - 
       16*G[0, 1, 0, -(S51/(S12 - S34))] - 
       16*G[1, 0, 0, -(S51/(S12 - S34))] + 8*G[1, 1, 0, -(S51/(S12 - S34))] - 
       (4*Pi^2*Log[-S51])/3 - 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (104*Zeta[3])/3, 
     gb[17] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[18] -> (-4*(Pi^2*Log[-S45] + 4*Log[-S45]^3 + 26*Zeta[3]))/3, 
     gb[19] -> (4*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))] - (4*Pi^2*Log[-S51])/3 - 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (104*Zeta[3])/3, 
     gb[20] -> (-4*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))] - 
       24*G[0, 0, 1, -(S51/(S12 - S34))] - 
       16*G[0, 1, 0, -(S51/(S12 - S34))] + 
       16*G[0, 1, 1, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 - 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (128*Zeta[3])/3, gb[21] -> 0, 
     gb[22] -> 0, gb[23] -> -2*Pi^2*G[0, S45/(S23 - S51)] - 
       (4*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 2*Pi^2*G[1, S45/(S23 - S51)] - 
       8*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] - 
       8*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] + 
       8*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] + 
       8*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
       4*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       4*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       8*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       8*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       16*G[0, 0, 0, -(S51/(S12 - S34))] - 4*G[0, 0, 1, -(S51/(S12 - S34))] - 
       8*G[0, 0, S45/(S23 - S51)]*Log[-S45] + 8*G[0, 1, S45/(S23 - S51)]*
        Log[-S45] + 8*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 
       8*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 4*G[0, S45/(S23 - S51)]*
        Log[-S45]^2 - 4*G[1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (8*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 8*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))]*Log[-S51] - 8*G[0, -(S51/(S12 - S34))]*
        G[1, S45/(S23 - S51)]*Log[-S51] + 8*G[0, 0, S45/(S23 - S51)]*
        Log[-S51] + 16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       8*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 8*G[1, 0, S45/(S23 - S51)]*
        Log[-S51] + 8*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       4*G[0, S45/(S23 - S51)]*Log[-S51]^2 - 8*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 + 4*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (8*Log[-S51]^3)/3 - 4*Zeta[3], gb[24] -> 
      (-2*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
       16*G[0, 0, 0, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S45])/3 - 
       (8*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 + 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 8*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 + (8*Log[-S51]^3)/3 - 4*Zeta[3], gb[25] -> 0, 
     gb[26] -> (-2*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
       (2*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
       16*G[0, 0, 0, -(S51/(S12 - S34))] + 8*G[0, 1, 0, -(S51/(S12 - S34))] + 
       8*G[1, 0, 0, -(S51/(S12 - S34))] - 4*G[1, 1, 0, -(S51/(S12 - S34))] + 
       (2*Pi^2*Log[-S45])/3 - (8*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 + 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       8*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 8*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 + (8*Log[-S51]^3)/3 - 4*Zeta[3], 
     gb[27] -> (-4*(G[0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) - 
         2*(12*G[0, 0, 0, -(S51/(S12 - S34))] - 
           9*G[0, 0, 1, -(S51/(S12 - S34))] - 
           6*G[0, 1, 0, -(S51/(S12 - S34))] + 
           6*G[0, 1, 1, -(S51/(S12 - S34))] + Pi^2*Log[-S51] - 
           12*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
           6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 3*Zeta[3])))/3, 
     gb[28] -> (8*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))] - 
       16*G[0, 1, 0, -(S51/(S12 - S34))] - 
       16*G[1, 0, 0, -(S51/(S12 - S34))] + 
       16*G[1, 1, 0, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S12])/3 + 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 8*G[0, -(S51/(S12 - S34))]*
        Log[-S12]^2 - 16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*G[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     gb[29] -> (-8*Pi^2*G[0, S45/(S23 - S51)])/3 + 
       (8*Pi^2*G[1, S45/(S23 - S51)])/3 - 16*G[0, 0, S45/(S23 - S51)]*
        Log[-S45] + 16*G[0, 1, S45/(S23 - S51)]*Log[-S45] + 
       16*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 16*G[1, 1, S45/(S23 - S51)]*
        Log[-S45] + 8*G[0, S45/(S23 - S51)]*Log[-S45]^2 - 
       8*G[1, S45/(S23 - S51)]*Log[-S45]^2 - (16*Log[-S45]^3)/3 + 
       (8*Pi^2*Log[-S51])/3 + 16*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 16*G[1, 0, S45/(S23 - S51)]*
        Log[-S51] + 16*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       8*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[1, S45/(S23 - S51)]*
        Log[-S51]^2 + (16*Log[-S51]^3)/3, 
     gb[30] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 + 
       (4*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 - 8*Zeta[3], 
     gb[31] -> 2*((-2*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
        Pi^2*G[1, -(S51/(S12 - S34))] - 16*G[0, 0, 0, -(S51/(S12 - S34))] + 
        12*G[0, 1, 0, -(S51/(S12 - S34))] + 
        12*G[1, 0, 0, -(S51/(S12 - S34))] - 
        6*G[1, 1, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S12])/3 - 
        16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 8*G[0, -(S51/(S12 - S34))]*
         Log[-S12]^2 - (8*Log[-S12]^3)/3 - (124*Zeta[3])/3), 
     gb[32] -> 2*((4*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
        16*G[1, 0, 0, -(S51/(S12 - S34))] - 
        8*G[1, 1, 0, -(S51/(S12 - S34))] + 8*G[1, 0, -(S51/(S12 - S34))]*
         Log[-S12] - 8*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]), 
     gb[33] -> (2*(G[1, -(S51/(S12 - S34))]*(Pi^2 - 24*Log[-S51]^2) + 
         2*(-9*G[0, 0, 1, -(S51/(S12 - S34))] - 
           18*G[0, 1, 0, -(S51/(S12 - S34))] + 
           18*G[0, 1, 1, -(S51/(S12 - S34))] - 
           18*G[1, 0, 0, -(S51/(S12 - S34))] + 
           18*G[1, 0, 1, -(S51/(S12 - S34))] + 
           27*G[1, 1, 0, -(S51/(S12 - S34))] - 
           24*G[1, 1, 1, -(S51/(S12 - S34))] + 2*Pi^2*Log[-S51] + 
           18*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
           18*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
           24*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^3 - 
           53*Zeta[3])))/3, gb[34] -> 
      (8*(Pi^2*G[0, -(S51/(S12 - S34))] - Pi^2*G[1, -(S51/(S12 - S34))] + 
         6*(G[0, 0, 1, -(S51/(S12 - S34))] - G[0, 1, 0, -(S51/(S12 - S34))] - 
           G[1, 0, 1, -(S51/(S12 - S34))] + G[1, 1, 0, -(S51/(S12 - S34))] - 
           3*Zeta[3])))/3, gb[35] -> (4*Pi^2*G[0, S45/(S23 - S51)])/3 - 
       (4*Pi^2*G[1, S45/(S23 - S51)])/3 + 32*G[0, 0, 0, S45/(S23 - S51)] - 
       32*G[0, 0, 1, S45/(S23 - S51)] - 32*G[0, 1, 0, S45/(S23 - S51)] + 
       32*G[0, 1, 1, S45/(S23 - S51)] - 32*G[1, 0, 0, S45/(S23 - S51)] + 
       32*G[1, 0, 1, S45/(S23 - S51)] + 32*G[1, 1, 0, S45/(S23 - S51)] - 
       32*G[1, 1, 1, S45/(S23 - S51)] - (4*Pi^2*Log[-S51])/3 - 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*G[0, 1, S45/(S23 - S51)]*
        Log[-S51] + 32*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 16*G[0, S45/(S23 - S51)]*
        Log[-S51]^2 - 16*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       (16*Log[-S51]^3)/3 - (248*Zeta[3])/3, gb[36] -> 0, 
     gb[37] -> 2*((4*Pi^2*Log[-S51])/3 - (8*Log[-S51]^3)/3 - 
        (106*Zeta[3])/3), gb[38] -> 2*((-4*Pi^2*Log[-S45])/3 + 
        (4*Pi^2*Log[-S51])/3 - 24*Zeta[3]), 
     gb[39] -> (-20*Pi^2*G[0, S45/(S23 - S51)])/3 - 
       12*Pi^2*G[0, -(S51/(S12 - S34))] + (20*Pi^2*G[1, S45/(S23 - S51)])/3 + 
       12*Pi^2*G[1, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 32*G[0, 0, 0, S45/(S23 - S51)] + 
       32*G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[0, 0, 1, S45/(S23 - S51)] - 
       32*G[0, 0, 1, -(S51/(S12 - S34))] + 32*G[0, 1, 0, S45/(S23 - S51)] - 
       32*G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[0, 1, 1, S45/(S23 - S51)] + 
       32*G[0, 1, 1, -(S51/(S12 - S34))] + 32*G[1, 0, 0, S45/(S23 - S51)] - 
       32*G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, 0, 1, S45/(S23 - S51)] + 
       32*G[1, 0, 1, -(S51/(S12 - S34))] - 32*G[1, 1, 0, S45/(S23 - S51)] + 
       32*G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[1, 1, 1, S45/(S23 - S51)] - 
       32*G[1, 1, 1, -(S51/(S12 - S34))] + 12*Pi^2*Log[-S51] + 
       32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*G[0, 0, -(S51/(S12 - S34))]*
        Log[-S51] - 32*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, 0, S45/(S23 - S51)]*
        Log[-S51] + 32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 32*G[1, 1, -(S51/(S12 - S34))]*
        Log[-S51] - 16*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 
       16*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 16*G[1, S45/(S23 - S51)]*
        Log[-S51]^2 - 16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (16*Log[-S51]^3)/3 - (368*Zeta[3])/3, 
     gb[40] -> (-8*(Pi^2*G[0, -(S51/(S12 - S34))] - 
         Pi^2*G[1, -(S51/(S12 - S34))] + Pi^2*Log[-S45] - Pi^2*Log[-S51] + 
         18*Zeta[3]))/3, gb[41] -> 2*((2*Pi^2*Log[-S12])/3 - 
        (8*Log[-S12]^3)/3 - (64*Zeta[3])/3), gb[42] -> 0, 
     gb[43] -> (20*Pi^2*G[0, S45/(S23 - S51)])/3 + 
       (20*Pi^2*G[0, -(S51/(S12 - S34))])/3 - (20*Pi^2*G[1, S45/(S23 - S51)])/
        3 + (20*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
       32*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] + 
       32*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] - 
       32*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       96*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
       96*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
       32*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       32*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
       32*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
       32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
       32*G[0, 0, 0, S45/(S23 - S51)] + 32*G[0, 0, 0, -(S51/(S12 - S34))] - 
       32*G[0, 0, 1, S45/(S23 - S51)] + 224*G[0, 0, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, S45/(S23 - S51)] + 96*G[0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 1, S45/(S23 - S51)] - 96*G[0, 1, 1, -(S51/(S12 - S34))] - 
       32*G[1, 0, 0, S45/(S23 - S51)] + 32*G[1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 0, 1, S45/(S23 - S51)] - 32*G[1, 0, 1, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, S45/(S23 - S51)] - 32*G[1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 1, S45/(S23 - S51)] + 32*G[1, 1, 1, -(S51/(S12 - S34))] - 
       (20*Pi^2*Log[-S51])/3 - 32*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))]*Log[-S51] + 32*G[0, -(S51/(S12 - S34))]*
        G[1, S45/(S23 - S51)]*Log[-S51] - 32*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[0, 0, S45/(S23 - S51)]*
        Log[-S51] - 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 96*G[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 32*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, 1, S45/(S23 - S51)]*
        Log[-S51] + 32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 - 16*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (56*Zeta[3])/3, gb[44] -> 0, gb[45] -> 
      2*((-8*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
        32*G[0, 0, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S12])/3 + 
        (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
        32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        16*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
        (148*Zeta[3])/3), gb[46] -> (-8*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*Log[-S45])/3 + (8*Pi^2*Log[-S51])/3 - 48*Zeta[3], 
     gb[47] -> -2*((8*Pi^2*G[0, S45/(S23 - S51)])/3 - 
        (8*Pi^2*G[1, S45/(S23 - S51)])/3 + 16*G[0, 0, S45/(S23 - S51)]*
         Log[-S45] - 16*G[0, 1, S45/(S23 - S51)]*Log[-S45] - 
        16*G[1, 0, S45/(S23 - S51)]*Log[-S45] + 16*G[1, 1, S45/(S23 - S51)]*
         Log[-S45] - 8*G[0, S45/(S23 - S51)]*Log[-S45]^2 + 
        8*G[1, S45/(S23 - S51)]*Log[-S45]^2 - (8*Pi^2*Log[-S51])/3 - 
        16*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 16*G[0, 1, S45/(S23 - S51)]*
         Log[-S51] + 16*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
        16*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 8*G[0, S45/(S23 - S51)]*
         Log[-S51]^2 - 8*G[1, S45/(S23 - S51)]*Log[-S51]^2), gb[48] -> 0, 
     gb[49] -> 0, gb[50] -> 0, gb[51] -> (16*Pi^2*G[0, -(S51/(S12 - S34))])/
        3 - (16*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
       32*G[0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, -(S51/(S12 - S34))] + (16*Pi^2*Log[-S12])/3 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 16*G[0, -(S51/(S12 - S34))]*
        Log[-S12]^2 + 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     gb[52] -> -2*(16*G[0, 1, 0, -(S51/(S12 - S34))] + 
        16*G[1, 0, 0, -(S51/(S12 - S34))] - 
        16*G[1, 1, 0, -(S51/(S12 - S34))] + 16*G[0, 1, -(S51/(S12 - S34))]*
         Log[-S12] - 16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 8*G[1, -(S51/(S12 - S34))]*
         Log[-S51]^2), gb[53] -> 0, gb[54] -> 
      (-8*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
       (16*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
       32*G[0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 0, -(S51/(S12 - S34))] - (16*Pi^2*Log[-S12])/3 - 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 16*G[0, -(S51/(S12 - S34))]*
        Log[-S12]^2 - 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, -(S51/(S12 - S34))]*Log[-S51]^2, gb[55] -> 0, gb[56] -> 0, 
     gb[57] -> 0, gb[58] -> (-16*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
       32*G[0, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, -(S51/(S12 - S34))] - 16*G[1, 0, -(S51/(S12 - S34))]*
        Log[-S12] + 48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51], gb[59] -> 0, 
     gb[60] -> (-8*(-(Pi^2*G[1, S45/(S23 - S51)]) + 
         3*Pi^2*G[1, -(S51/(S12 - S34))] - 12*G[1, S45/(S23 - S51)]*
          G[0, 0, -(S51/(S12 - S34))] - 6*G[1, S45/(S23 - S51)]*
          G[0, 1, -(S51/(S12 - S34))] + 18*G[0, 1, 0, -(S51/(S12 - S34))] + 
         12*G[1, 0, 0, -(S51/(S12 - S34))] + 
         6*G[1, 0, 1, -(S51/(S12 - S34))] - 
         12*G[1, 1, 0, -(S51/(S12 - S34))] + 2*Pi^2*Log[-S51] - 
         12*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + G[0, S45/(S23 - S51)]*
          (Pi^2 + 12*G[0, 0, -(S51/(S12 - S34))] + 
           6*G[0, 1, -(S51/(S12 - S34))] - 12*G[0, -(S51/(S12 - S34))]*
            Log[-S51]) - G[0, -(S51/(S12 - S34))]*
          (Pi^2 - 12*G[0, 0, S45/(S23 - S51)] + 12*G[0, 1, S45/(S23 - S51)] + 
           12*G[1, 0, S45/(S23 - S51)] - 12*G[1, 1, S45/(S23 - S51)] - 
           12*G[1, S45/(S23 - S51)]*Log[-S51])))/3, gb[61] -> 0, 
     gb[62] -> (-4*(-(Pi^2*G[1, S45/(S23 - S51)]) - 12*G[1, S45/(S23 - S51)]*
          G[0, 0, -(S51/(S12 - S34))] - 6*G[1, S45/(S23 - S51)]*
          G[0, 1, -(S51/(S12 - S34))] + 48*G[0, 0, 0, -(S51/(S12 - S34))] - 
         12*G[0, 0, 1, -(S51/(S12 - S34))] - 
         12*G[0, 1, 0, -(S51/(S12 - S34))] + 
         12*G[0, 1, 1, -(S51/(S12 - S34))] + 2*Pi^2*Log[-S51] - 
         48*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
         12*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + G[0, S45/(S23 - S51)]*
          (Pi^2 + 12*G[0, 0, -(S51/(S12 - S34))] + 
           6*G[0, 1, -(S51/(S12 - S34))] - 12*G[0, -(S51/(S12 - S34))]*
            Log[-S51]) + G[0, -(S51/(S12 - S34))]*
          (Pi^2 + 12*G[0, 0, S45/(S23 - S51)] - 12*G[0, 1, S45/(S23 - S51)] - 
           12*G[1, 0, S45/(S23 - S51)] + 12*G[1, 1, S45/(S23 - S51)] + 
           12*G[1, S45/(S23 - S51)]*Log[-S51] + 24*Log[-S51]^2)))/3, 
     gb[63] -> 0, gb[64] -> -4*Pi^2*G[0, -(S51/(S12 - S34))] + 
       (8*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))] + 
       16*G[0, 1, 0, -(S51/(S12 - S34))] + 
       16*G[1, 0, 0, -(S51/(S12 - S34))] - 
       16*G[1, 1, 0, -(S51/(S12 - S34))] - (8*Pi^2*Log[-S12])/3 - 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 8*G[0, -(S51/(S12 - S34))]*
        Log[-S12]^2 + 48*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       24*G[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     gb[65] -> 8*(5*G[0, 0, 1, -(S51/(S12 - S34))] + 
         4*G[0, 1, 0, -(S51/(S12 - S34))] - 
         4*G[0, 1, 1, -(S51/(S12 - S34))] + 
         2*G[1, 0, 0, -(S51/(S12 - S34))] - G[1, 0, 1, -(S51/(S12 - S34))] - 
         4*G[1, 1, 0, -(S51/(S12 - S34))] + 
         2*G[1, 1, 1, -(S51/(S12 - S34))] + 2*G[0, 1, -(S51/(S12 - S34))]*
          Log[-S12] - 2*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
         6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
         2*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
         4*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]) - 
       (2*G[1, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S12]^2 - 24*Log[-S51]^2))/
        3, gb[66] -> (2*Pi^2*G[0, -(S51/(S12 - S34))])/3 - 
       (10*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
       16*G[0, 0, 0, -(S51/(S12 - S34))] + 
       72*G[0, 0, 1, -(S51/(S12 - S34))] + 
       16*G[0, 1, 0, -(S51/(S12 - S34))] - 
       48*G[0, 1, 1, -(S51/(S12 - S34))] - 
       16*G[1, 0, 0, -(S51/(S12 - S34))] - 8*G[1, 0, 1, -(S51/(S12 - S34))] - 
       16*G[1, 1, 0, -(S51/(S12 - S34))] + 
       16*G[1, 1, 1, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S12])/3 + 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 8*G[0, -(S51/(S12 - S34))]*
        Log[-S12]^2 - 8*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
       64*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (88*Zeta[3])/3, gb[67] -> 0, 
     gb[68] -> (-2*Pi^2*G[0, S45/(S23 - S51)])/3 + 
       (2*Pi^2*G[1, S45/(S23 - S51)])/3 - 16*G[0, 0, 0, S45/(S23 - S51)] + 
       16*G[0, 0, 1, S45/(S23 - S51)] + 16*G[0, 1, 0, S45/(S23 - S51)] - 
       16*G[0, 1, 1, S45/(S23 - S51)] + 16*G[1, 0, 0, S45/(S23 - S51)] - 
       16*G[1, 0, 1, S45/(S23 - S51)] - 16*G[1, 1, 0, S45/(S23 - S51)] + 
       16*G[1, 1, 1, S45/(S23 - S51)] + (10*Pi^2*Log[-S51])/3 + 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S51] - 16*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 8*G[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 8*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       (8*Log[-S51]^3)/3 - (88*Zeta[3])/3, 
     gb[69] -> 8*Pi^2*Log[-S51] - (16*Log[-S51]^3)/3 - (332*Zeta[3])/3, 
     gb[70] -> -4*Pi^2*G[0, S45/(S23 - S51)] - 
       4*Pi^2*G[0, -(S51/(S12 - S34))] + 4*Pi^2*G[1, S45/(S23 - S51)] + 
       (28*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 16*G[0, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 64*G[0, 0, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, 1, -(S51/(S12 - S34))] - 
       32*G[1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[1, 0, 1, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 1, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S12])/3 + 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 16*G[1, -(S51/(S12 - S34))]*
        Log[-S12]^2 - (32*Log[-S12]^3)/3 + (4*Pi^2*Log[-S45])/3 - 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S45] + 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S45] + 16*G[1, 0, S45/(S23 - S51)]*Log[-S45] - 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, S45/(S23 - S51)]*
        Log[-S45]^2 - 8*G[1, S45/(S23 - S51)]*Log[-S45]^2 + 
       4*Pi^2*Log[-S51] + 16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*
        Log[-S51] - 16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*
        Log[-S51] - 16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
        Log[-S51] + 16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
        Log[-S51] + 16*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 32*G[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] - 16*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*G[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       8*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[1, S45/(S23 - S51)]*
        Log[-S51]^2 - 16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (304*Zeta[3])/3, gb[71] -> 0, gb[72] -> 
      16*G[0, 1, 0, -(S51/(S12 - S34))] + 16*G[1, 0, 0, -(S51/(S12 - S34))] - 
       16*G[1, 1, 0, -(S51/(S12 - S34))] + 16*G[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - 16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       8*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 8*G[1, -(S51/(S12 - S34))]*
        Log[-S51]^2, gb[73] -> (-32*Pi^2*G[1, -(S51/(S12 - S34))])/3 - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
       64*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       64*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       32*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
       32*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       96*G[0, 0, 1, -(S51/(S12 - S34))] + 
       32*G[0, 1, 1, -(S51/(S12 - S34))] + 
       32*G[1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - 32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 + 32*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[1, 0, -(S51/(S12 - S34))]*
        Log[-S51] + 32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2, 
     gb[74] -> (4*(-6*Pi^2*G[1, S45/(S23 - S51)] - 24*G[1, S45/(S23 - S51)]*
          G[0, 0, -(S51/(S12 - S34))] - 12*G[1, S45/(S23 - S51)]*
          G[0, 1, -(S51/(S12 - S34))] - 12*G[1, S45/(S23 - S51)]*
          G[1, 0, -(S51/(S12 - S34))] + 24*G[0, 0, 0, -(S51/(S12 - S34))] + 
         12*G[0, 0, 1, -(S51/(S12 - S34))] + 
         36*G[0, 1, 0, -(S51/(S12 - S34))] + 
         24*G[1, 0, 0, -(S51/(S12 - S34))] - Pi^2*Log[-S45] + 
         24*G[0, 0, S45/(S23 - S51)]*Log[-S45] - 24*G[0, 1, S45/(S23 - S51)]*
          Log[-S45] - 24*G[1, 0, S45/(S23 - S51)]*Log[-S45] + 
         24*G[1, 1, S45/(S23 - S51)]*Log[-S45] + 12*G[1, S45/(S23 - S51)]*
          Log[-S45]^2 + 4*Log[-S45]^3 - 5*Pi^2*Log[-S51] - 
         24*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
         24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
         24*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 24*G[1, 0, S45/(S23 - S51)]*
          Log[-S51] - 24*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
         24*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 12*G[1, S45/(S23 - S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 + 6*G[0, S45/(S23 - S51)]*
          (Pi^2 + 4*G[0, 0, -(S51/(S12 - S34))] + 
           2*G[0, 1, -(S51/(S12 - S34))] + 2*G[1, 0, -(S51/(S12 - S34))] - 
           2*Log[-S45]^2 - 4*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
           2*Log[-S51]^2) + G[0, -(S51/(S12 - S34))]*
          (5*Pi^2 + 24*G[0, 0, S45/(S23 - S51)] - 
           24*G[0, 1, S45/(S23 - S51)] - 24*G[1, 0, S45/(S23 - S51)] + 
           24*G[1, 1, S45/(S23 - S51)] + 24*G[1, S45/(S23 - S51)]*Log[-S51] + 
           12*Log[-S51]^2) + 18*Zeta[3]))/3, gb[75] -> 0, 
     gb[76] -> (22*Pi^2*G[0, S45/(S23 - S51)])/3 + 
       (40*Pi^2*G[0, -(S51/(S12 - S34))])/3 - (22*Pi^2*G[1, S45/(S23 - S51)])/
        3 + (20*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 
       64*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] - 
       16*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)] + 
       64*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] - 
       64*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] - 
       64*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       16*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
       64*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       64*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
       64*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       16*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       80*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       80*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
       64*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       16*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       16*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       16*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
       16*G[0, 0, 0, S45/(S23 - S51)] + 64*G[0, 0, 0, -(S51/(S12 - S34))] - 
       16*G[0, 0, 1, S45/(S23 - S51)] - 224*G[0, 0, 1, -(S51/(S12 - S34))] - 
       16*G[0, 1, 0, S45/(S23 - S51)] + 96*G[0, 1, 0, -(S51/(S12 - S34))] + 
       16*G[0, 1, 1, S45/(S23 - S51)] + 80*G[0, 1, 1, -(S51/(S12 - S34))] - 
       16*G[1, 0, 0, S45/(S23 - S51)] + 48*G[1, 0, 0, -(S51/(S12 - S34))] + 
       16*G[1, 0, 1, S45/(S23 - S51)] + 80*G[1, 0, 1, -(S51/(S12 - S34))] + 
       16*G[1, 1, 0, S45/(S23 - S51)] + 48*G[1, 1, 0, -(S51/(S12 - S34))] - 
       16*G[1, 1, 1, S45/(S23 - S51)] - 32*G[1, 1, 1, -(S51/(S12 - S34))] - 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 8*G[1, -(S51/(S12 - S34))]*
        Log[-S12]^2 - (22*Pi^2*Log[-S51])/3 - 64*G[0, S45/(S23 - S51)]*
        G[0, -(S51/(S12 - S34))]*Log[-S51] + 64*G[0, -(S51/(S12 - S34))]*
        G[1, S45/(S23 - S51)]*Log[-S51] + 16*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51] - 16*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51] - 16*G[0, 0, S45/(S23 - S51)]*
        Log[-S51] - 64*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 96*G[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 16*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 16*G[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 48*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       8*G[0, S45/(S23 - S51)]*Log[-S51]^2 + 32*G[0, -(S51/(S12 - S34))]*
        Log[-S51]^2 - 8*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       24*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (8*Log[-S51]^3)/3 + 
       (80*Zeta[3])/3, gb[77] -> 0, gb[78] -> 0, 
     gb[79] -> 6*Pi^2*G[0, -(S51/(S12 - S34))] - 
       (2*Pi^2*G[1, -(S51/(S12 - S34))])/3 + 16*G[1, -(S51/(S12 - S34))]*
        G[0, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 16*G[1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] + 16*G[1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 48*G[0, 0, 0, -(S51/(S12 - S34))] - 
       48*G[0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 1, -(S51/(S12 - S34))] - 
       64*G[1, 0, 0, -(S51/(S12 - S34))] + 
       48*G[1, 0, 1, -(S51/(S12 - S34))] + 
       64*G[1, 1, 0, -(S51/(S12 - S34))] - 
       48*G[1, 1, 1, -(S51/(S12 - S34))] + (26*Pi^2*Log[-S12])/3 + 
       48*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       48*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 24*G[0, -(S51/(S12 - S34))]*
        Log[-S12]^2 - 16*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (8*Log[-S12]^3)/3 - 16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
        Log[-S51] + 16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*
        Log[-S51] + 16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 8*G[1, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (64*Zeta[3])/3, gb[80] -> 
      (-17*Pi^2*G[0, -(S51/(S12 - S34))])/3 + 
       5*Pi^2*G[1, -(S51/(S12 - S34))] - 24*G[0, 0, 0, -(S51/(S12 - S34))] + 
       64*G[0, 0, 1, -(S51/(S12 - S34))] + 
       56*G[0, 1, 0, -(S51/(S12 - S34))] - 
       56*G[0, 1, 1, -(S51/(S12 - S34))] + 
       24*G[1, 0, 0, -(S51/(S12 - S34))] + 
       16*G[1, 0, 1, -(S51/(S12 - S34))] - 
       48*G[1, 1, 0, -(S51/(S12 - S34))] + 8*G[1, 1, 1, -(S51/(S12 - S34))] - 
       (17*Pi^2*Log[-S12])/3 - 24*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       8*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       24*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       24*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 12*G[0, -(S51/(S12 - S34))]*
        Log[-S12]^2 - 12*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       4*Log[-S12]^3 - (40*Pi^2*Log[-S51])/3 - 64*G[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + (16*Log[-S51]^3)/3 + 
       (452*Zeta[3])/3, gb[81] -> 2*((-41*Pi^2*G[0, -(S51/(S12 - S34))])/6 + 
        (17*Pi^2*G[1, -(S51/(S12 - S34))])/2 + 
        4*G[0, 0, 0, -(S51/(S12 - S34))] - 
        12*G[0, 0, 1, -(S51/(S12 - S34))] + 
        12*G[0, 1, 0, -(S51/(S12 - S34))] - 
        12*G[0, 1, 1, -(S51/(S12 - S34))] + 
        12*G[1, 0, 0, -(S51/(S12 - S34))] + 
        36*G[1, 0, 1, -(S51/(S12 - S34))] - 
        24*G[1, 1, 0, -(S51/(S12 - S34))] - 
        12*G[1, 1, 1, -(S51/(S12 - S34))] - (41*Pi^2*Log[-S12])/6 + 
        4*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        12*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 2*G[0, -(S51/(S12 - S34))]*
         Log[-S12]^2 - 6*G[1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        (2*Log[-S12]^3)/3 + (310*Zeta[3])/3), 
     gb[82] -> (41*Pi^2*G[0, S45/(S23 - S51)])/3 - 
       (41*Pi^2*G[1, S45/(S23 - S51)])/3 - 8*G[0, 0, 0, S45/(S23 - S51)] + 
       8*G[0, 0, 1, S45/(S23 - S51)] + 8*G[0, 1, 0, S45/(S23 - S51)] - 
       8*G[0, 1, 1, S45/(S23 - S51)] + 8*G[1, 0, 0, S45/(S23 - S51)] - 
       8*G[1, 0, 1, S45/(S23 - S51)] - 8*G[1, 1, 0, S45/(S23 - S51)] + 
       8*G[1, 1, 1, S45/(S23 - S51)] - (41*Pi^2*Log[-S51])/3 + 
       8*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 8*G[0, 1, S45/(S23 - S51)]*
        Log[-S51] - 8*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       8*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 4*G[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 4*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (4*Log[-S51]^3)/3 + (620*Zeta[3])/3, 
     gb[83] -> 2*((17*Pi^2*G[0, S45/(S23 - S51)])/6 - 
        (17*Pi^2*G[1, S45/(S23 - S51)])/6 + 12*G[0, 0, 0, S45/(S23 - S51)] - 
        12*G[0, 0, 1, S45/(S23 - S51)] - 12*G[0, 1, 0, S45/(S23 - S51)] + 
        12*G[0, 1, 1, S45/(S23 - S51)] - 12*G[1, 0, 0, S45/(S23 - S51)] + 
        12*G[1, 0, 1, S45/(S23 - S51)] + 12*G[1, 1, 0, S45/(S23 - S51)] - 
        12*G[1, 1, 1, S45/(S23 - S51)] - (19*Pi^2*Log[-S51])/2 - 
        12*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 12*G[0, 1, S45/(S23 - S51)]*
         Log[-S51] + 12*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
        12*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 6*G[0, S45/(S23 - S51)]*
         Log[-S51]^2 - 6*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
        (2*Log[-S51]^3)/3 + (226*Zeta[3])/3), 
     gb[84] -> (8*(-5*Pi^2*G[1, -(S51/(S12 - S34))] + 
         2*G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*G[0, 0, S45/(S23 - S51)] - 
           12*G[0, 1, S45/(S23 - S51)] - 12*G[1, 0, S45/(S23 - S51)] + 
           12*G[1, 1, S45/(S23 - S51)] + 6*Log[-S12]^2 - 
           12*G[0, S45/(S23 - S51)]*Log[-S51] + 12*G[1, S45/(S23 - S51)]*
            Log[-S51] + 6*Log[-S51]^2) + 
         2*(6*G[0, S45/(S23 - S51)]*(2*G[0, 0, -(S51/(S12 - S34))] + 
             G[0, 1, -(S51/(S12 - S34))] + G[1, 0, -(S51/(S12 - S34))]) - 
           6*G[1, S45/(S23 - S51)]*(2*G[0, 0, -(S51/(S12 - S34))] + 
             G[0, 1, -(S51/(S12 - S34))] + G[1, 0, -(S51/(S12 - S34))]) + 
           24*G[0, 0, 0, -(S51/(S12 - S34))] - 
           6*G[0, 0, 1, -(S51/(S12 - S34))] + 
           6*G[0, 1, 0, -(S51/(S12 - S34))] + 
           12*G[0, 1, 1, -(S51/(S12 - S34))] + 
           6*G[1, 0, 0, -(S51/(S12 - S34))] - 
           6*G[1, 0, 1, -(S51/(S12 - S34))] + 
           9*G[1, 1, 0, -(S51/(S12 - S34))] + 3*Pi^2*Log[-S12] + 
           12*G[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
           6*G[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
           12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12] + 4*Pi^2*Log[-S51] - 
           12*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
           6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
           18*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 45*Zeta[3])))/3, 
     gb[85] -> 0, gb[86] -> 0}
 
replbb[4] = {gb[1] -> (-19*Pi^4)/30 - (8*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
       (8*Pi^2*G[0, 1, S45/(S23 - S51)])/3 + 
       (8*Pi^2*G[1, 0, S45/(S23 - S51)])/3 - 
       (8*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
       64*G[0, 0, 0, 0, S45/(S23 - S51)] - 
       64*G[0, 0, 0, 1, S45/(S23 - S51)] - 
       64*G[0, 0, 1, 0, S45/(S23 - S51)] + 
       64*G[0, 0, 1, 1, S45/(S23 - S51)] - 
       64*G[0, 1, 0, 0, S45/(S23 - S51)] + 
       64*G[0, 1, 0, 1, S45/(S23 - S51)] + 
       64*G[0, 1, 1, 0, S45/(S23 - S51)] - 
       64*G[0, 1, 1, 1, S45/(S23 - S51)] - 
       64*G[1, 0, 0, 0, S45/(S23 - S51)] + 
       64*G[1, 0, 0, 1, S45/(S23 - S51)] + 
       64*G[1, 0, 1, 0, S45/(S23 - S51)] - 
       64*G[1, 0, 1, 1, S45/(S23 - S51)] + 
       64*G[1, 1, 0, 0, S45/(S23 - S51)] - 
       64*G[1, 1, 0, 1, S45/(S23 - S51)] - 
       64*G[1, 1, 1, 0, S45/(S23 - S51)] + 
       64*G[1, 1, 1, 1, S45/(S23 - S51)] + (8*Pi^2*G[0, S45/(S23 - S51)]*
         Log[-S45])/3 - (8*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
       64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
       64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
       64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
       64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
       64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
       64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - (4*Pi^2*Log[-S45]^2)/3 + 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 32*G[0, 1, S45/(S23 - S51)]*
        Log[-S45]^2 - 32*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (32*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (32*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (8*Log[-S45]^4)/3 - 
       (256*G[0, S45/(S23 - S51)]*Zeta[3])/3 + 
       (256*G[1, S45/(S23 - S51)]*Zeta[3])/3 + (256*Log[-S45]*Zeta[3])/3, 
     gb[2] -> (-19*Pi^4)/30 - (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       64*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       64*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       64*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       64*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       64*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       64*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
       (256*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3, 
     gb[3] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S45]^2)/3 + (16*Log[-S45]^4)/3 + 
        (512*Log[-S45]*Zeta[3])/3)/2, gb[4] -> (-19*Pi^4)/30 - 
       (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3, 
     gb[5] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S12]^2)/3 + (16*Log[-S12]^4)/3 + 
        (512*Log[-S12]*Zeta[3])/3)/2, gb[6] -> (-19*Pi^4)/30 - 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (256*Log[-S45]*Zeta[3])/
        3, gb[7] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S51]^2)/3 + 
        (16*Log[-S51]^4)/3 + (512*Log[-S51]*Zeta[3])/3)/2, 
     gb[8] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, gb[9] -> 0, 
     gb[10] -> (-11*Pi^4)/10 - (10*Pi^2*G[0, S45/(S23 - S51)]*
         G[0, -(S51/(S12 - S34))])/3 + (10*Pi^2*G[0, -(S51/(S12 - S34))]*
         G[1, S45/(S23 - S51)])/3 + (10*Pi^2*G[0, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 - (10*Pi^2*G[1, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 - 4*Pi^2*G[0, 0, S45/(S23 - S51)] - 
       4*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 16*G[0, 0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 4*Pi^2*G[0, 1, S45/(S23 - S51)] + 
       16*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       4*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 16*G[0, 0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 16*G[0, 1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] + 4*Pi^2*G[1, 0, S45/(S23 - S51)] + 
       16*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       16*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       4*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 16*G[0, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 16*G[0, 1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 16*G[1, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 4*Pi^2*G[1, 1, S45/(S23 - S51)] - 
       16*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       16*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       16*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       4*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 16*G[0, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 16*G[0, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 16*G[1, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 16*G[1, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] - 16*G[0, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] + 16*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] - 16*G[0, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] + 16*G[1, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] + 16*G[0, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] - 16*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] + 16*G[0, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] - 16*G[1, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] + (2*Pi^2*G[0, S45/(S23 - S51)]*
         Log[-S45])/3 - (2*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
       16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
       16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
       16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
       16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
       16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
       16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + (2*Pi^2*Log[-S45]^2)/3 + 
       8*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 8*G[0, 1, S45/(S23 - S51)]*
        Log[-S45]^2 - 8*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
       8*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (8*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (8*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (8*Log[-S45]^4)/3 + 
       (10*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
       (10*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       16*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       16*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 2*Pi^2*Log[-S51]^2 - 
       8*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       8*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       8*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       8*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       8*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[0, 1, S45/(S23 - S51)]*
        Log[-S51]^2 + 8*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       8*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (8*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (8*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - 12*G[0, S45/(S23 - S51)]*
        Zeta[3] - 12*G[0, -(S51/(S12 - S34))]*Zeta[3] + 
       12*G[1, S45/(S23 - S51)]*Zeta[3] + 12*G[1, -(S51/(S12 - S34))]*
        Zeta[3] + (220*Log[-S45]*Zeta[3])/3 + 12*Log[-S51]*Zeta[3], 
     gb[11] -> (-58*Pi^4)/45 - (20*Pi^2*G[0, S45/(S23 - S51)]*
         G[0, -(S51/(S12 - S34))])/3 + (20*Pi^2*G[0, -(S51/(S12 - S34))]*
         G[1, S45/(S23 - S51)])/3 + (20*Pi^2*G[0, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 - (20*Pi^2*G[1, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 - 8*Pi^2*G[0, 0, S45/(S23 - S51)] - 
       8*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 32*G[0, 0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + 8*Pi^2*G[0, 1, S45/(S23 - S51)] + 
       32*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       8*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 32*G[0, 0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] + 8*Pi^2*G[1, 0, S45/(S23 - S51)] + 
       32*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       32*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       8*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 32*G[0, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 32*G[1, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 8*Pi^2*G[1, 1, S45/(S23 - S51)] - 
       32*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       32*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       32*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       8*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 32*G[0, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 32*G[0, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 32*G[1, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 32*G[1, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] - 32*G[0, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] + 32*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[0, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] + (4*Pi^2*G[0, S45/(S23 - S51)]*
         Log[-S45])/3 - (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
       32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
       32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
       32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
       32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - (4*Pi^2*Log[-S45]^2)/3 + 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S45]^2 - 16*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (16*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (16*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (20*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
       (20*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 4*Pi^2*Log[-S51]^2 - 
       16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - 24*G[0, S45/(S23 - S51)]*
        Zeta[3] - 24*G[0, -(S51/(S12 - S34))]*Zeta[3] + 
       24*G[1, S45/(S23 - S51)]*Zeta[3] + 24*G[1, -(S51/(S12 - S34))]*
        Zeta[3] + 8*Log[-S45]*Zeta[3] + 24*Log[-S51]*Zeta[3], 
     gb[12] -> (-41*Pi^4)/90 + (4*Pi^2*Log[-S51]^2)/3 + (8*Log[-S51]^4)/3 + 
       (208*Log[-S51]*Zeta[3])/3, gb[13] -> (-41*Pi^4)/90 + 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (208*Log[-S45]*Zeta[3])/
        3, gb[14] -> (-41*Pi^4)/90 + (4*Pi^2*Log[-S45]^2)/3 + 
       (8*Log[-S45]^4)/3 + (208*Log[-S45]*Zeta[3])/3, 
     gb[15] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, gb[16] -> (-41*Pi^4)/90 + 
       (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
       (4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       32*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       16*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       16*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       16*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       8*G[1, 1, 1, 0, -(S51/(S12 - S34))] - (8*Pi^2*G[0, -(S51/(S12 - S34))]*
         Log[-S51])/3 + (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (208*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 8*G[1, -(S51/(S12 - S34))]*
        Zeta[3] + (208*Log[-S51]*Zeta[3])/3, 
     gb[17] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, gb[18] -> (-41*Pi^4)/90 + 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (208*Log[-S45]*Zeta[3])/
        3, gb[19] -> (-41*Pi^4)/90 + (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (208*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (208*Log[-S51]*Zeta[3])/3, 
     gb[20] -> (-19*Pi^4)/30 - (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       56*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       48*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       48*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       32*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3, 
     gb[21] -> 0, gb[22] -> 0, gb[23] -> (-5*Pi^4)/9 - 
       (10*Pi^2*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))])/3 + 
       (10*Pi^2*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)])/3 - 
       4*Pi^2*G[0, 0, S45/(S23 - S51)] - (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/
        3 - 16*G[0, 0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] + 
       4*Pi^2*G[0, 1, S45/(S23 - S51)] + 16*G[0, 0, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] - 2*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 
       8*G[0, 0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       8*G[0, 1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       4*Pi^2*G[1, 0, S45/(S23 - S51)] + 16*G[0, 0, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + 8*G[0, 1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] - 4*Pi^2*G[1, 1, S45/(S23 - S51)] - 
       16*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       8*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       16*G[0, -(S51/(S12 - S34))]*G[0, 0, 0, S45/(S23 - S51)] - 
       16*G[0, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] + 
       16*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] + 
       16*G[0, -(S51/(S12 - S34))]*G[0, 0, 1, S45/(S23 - S51)] - 
       20*G[0, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] + 
       20*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] + 
       16*G[0, -(S51/(S12 - S34))]*G[0, 1, 0, S45/(S23 - S51)] - 
       8*G[0, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] + 
       8*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] - 
       16*G[0, -(S51/(S12 - S34))]*G[0, 1, 1, S45/(S23 - S51)] + 
       8*G[0, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
       8*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] + 
       16*G[0, -(S51/(S12 - S34))]*G[1, 0, 0, S45/(S23 - S51)] - 
       16*G[0, -(S51/(S12 - S34))]*G[1, 0, 1, S45/(S23 - S51)] - 
       16*G[0, -(S51/(S12 - S34))]*G[1, 1, 0, S45/(S23 - S51)] + 
       16*G[0, -(S51/(S12 - S34))]*G[1, 1, 1, S45/(S23 - S51)] - 
       32*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       24*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       8*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       8*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       (2*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 - 
       (2*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
       16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
       16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
       16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
       16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
       16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
       16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + 8*G[0, 0, S45/(S23 - S51)]*
        Log[-S45]^2 - 8*G[0, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       8*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 8*G[1, 1, S45/(S23 - S51)]*
        Log[-S45]^2 - (8*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (8*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (4*Log[-S45]^4)/3 + 
       (10*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (10*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
       16*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       8*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       8*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       8*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 - 
       8*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       8*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       8*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       8*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[1, 0, S45/(S23 - S51)]*
        Log[-S51]^2 - 8*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (8*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (8*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 - 
       12*G[0, S45/(S23 - S51)]*Zeta[3] + (92*G[0, -(S51/(S12 - S34))]*
         Zeta[3])/3 + 12*G[1, S45/(S23 - S51)]*Zeta[3] + 
       (116*Log[-S45]*Zeta[3])/3 - (92*Log[-S51]*Zeta[3])/3, 
     gb[24] -> (-4*Pi^4)/45 - (4*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
       32*G[0, 0, 0, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S45]^2)/3 + 
       (4*Log[-S45]^4)/3 + (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - (2*Pi^2*Log[-S51]^2)/3 - 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 + 
       (104*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (128*Log[-S45]*Zeta[3])/3 - 
       (104*Log[-S51]*Zeta[3])/3, gb[25] -> 0, 
     gb[26] -> (-4*Pi^4)/45 - (4*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
       (2*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
       (2*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
       32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       16*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       16*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
       8*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
       16*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
       8*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       8*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
       4*G[1, 1, 1, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S45]^2)/3 + 
       (4*Log[-S45]^4)/3 + (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - (2*Pi^2*Log[-S51]^2)/3 - 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       8*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 + 
       (104*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 4*G[1, -(S51/(S12 - S34))]*
        Zeta[3] + (128*Log[-S45]*Zeta[3])/3 - (104*Log[-S51]*Zeta[3])/3, 
     gb[27] -> (-8*Pi^4)/45 + 64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       56*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       48*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       48*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       32*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (8*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 + 
       (4*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2))/3 - 
       (256*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 16*Log[-S51]*Zeta[3], 
     gb[28] -> (-2*Pi^4)/5 - (8*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
       (16*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
       4*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
       (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 4*Pi^2*G[0, -(S51/(S12 - S34))]*
        Log[-S12] + (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - (8*Pi^2*Log[-S12]^2)/3 - 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (232*G[0, -(S51/(S12 - S34))]*Zeta[3])/3, 
     gb[29] -> (-2*Pi^4)/5 - (16*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
       (16*Pi^2*G[0, 1, S45/(S23 - S51)])/3 + 
       (16*Pi^2*G[1, 0, S45/(S23 - S51)])/3 - 
       (16*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
       (4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 - 
       (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
       32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
       32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
       32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
       32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + 16*G[0, 0, S45/(S23 - S51)]*
        Log[-S45]^2 - 16*G[0, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       16*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 16*G[1, 1, S45/(S23 - S51)]*
        Log[-S45]^2 - (16*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (16*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (8*Log[-S45]^4)/3 + 
       4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51] - 4*Pi^2*G[1, S45/(S23 - S51)]*
        Log[-S51] + 32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 - 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 + 
       (232*Log[-S45]*Zeta[3])/3 - (232*Log[-S51]*Zeta[3])/3, 
     gb[30] -> (-8*Pi^4)/45 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 - 
       (4*Pi^2*Log[-S51]^2)/3 - (8*Log[-S51]^4)/3 + (256*Log[-S45]*Zeta[3])/
        3 - (208*Log[-S51]*Zeta[3])/3, 
     gb[31] -> 2*((-37*Pi^4)/36 + (4*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
        2*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 
        Pi^2*G[1, 0, -(S51/(S12 - S34))] + Pi^2*G[1, 1, -(S51/(S12 - S34))] + 
        32*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
        24*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
        24*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
        12*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
        24*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
        24*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
        12*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
        6*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
        (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
        2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] + 
        32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        12*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (2*Pi^2*Log[-S12]^2)/
         3 + 16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 + 
        (248*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
        30*G[1, -(S51/(S12 - S34))]*Zeta[3] + (248*Log[-S12]*Zeta[3])/3), 
     gb[32] -> 2*((8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
        32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
        16*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
        8*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
        (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
        16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        16*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        8*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        8*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
        16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
        16*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        8*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        8*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        16*G[1, -(S51/(S12 - S34))]*Zeta[3]), 
     gb[33] -> (-167*Pi^4)/90 + (2*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
       12*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       24*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       24*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       48*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       48*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       48*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       48*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       48*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       24*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       72*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       48*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       72*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       48*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       84*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       64*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       48*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       72*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 + 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 + 
       2*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 - 12*Log[-S51]^2) - 
       2*G[1, 0, -(S51/(S12 - S34))]*(Pi^2 + 12*Log[-S51]^2) + 
       (388*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (424*Log[-S51]*Zeta[3])/3, 
     gb[34] -> (-34*Pi^4)/15 + (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
       (32*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
       8*Pi^2*G[1, 1, -(S51/(S12 - S34))] + 
       48*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       32*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       16*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       80*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       32*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       48*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
       (16*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, -(S51/(S12 - S34))]*Zeta[3] + 80*G[1, -(S51/(S12 - S34))]*
        Zeta[3] + 96*Log[-S51]*Zeta[3], 
     gb[35] -> (-37*Pi^4)/18 + (8*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
       (8*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
       (8*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
       (8*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
       64*G[0, 0, 0, 0, S45/(S23 - S51)] - 
       64*G[0, 0, 0, 1, S45/(S23 - S51)] - 
       64*G[0, 0, 1, 0, S45/(S23 - S51)] + 
       64*G[0, 0, 1, 1, S45/(S23 - S51)] - 
       64*G[0, 1, 0, 0, S45/(S23 - S51)] + 
       64*G[0, 1, 0, 1, S45/(S23 - S51)] + 
       64*G[0, 1, 1, 0, S45/(S23 - S51)] - 
       64*G[0, 1, 1, 1, S45/(S23 - S51)] - 
       64*G[1, 0, 0, 0, S45/(S23 - S51)] + 
       64*G[1, 0, 0, 1, S45/(S23 - S51)] + 
       64*G[1, 0, 1, 0, S45/(S23 - S51)] - 
       64*G[1, 0, 1, 1, S45/(S23 - S51)] + 
       64*G[1, 1, 0, 0, S45/(S23 - S51)] - 
       64*G[1, 1, 0, 1, S45/(S23 - S51)] - 
       64*G[1, 1, 1, 0, S45/(S23 - S51)] + 
       64*G[1, 1, 1, 1, S45/(S23 - S51)] - (8*Pi^2*G[0, S45/(S23 - S51)]*
         Log[-S51])/3 + (8*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 32*G[0, 1, S45/(S23 - S51)]*
        Log[-S51]^2 - 32*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
       (32*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (32*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (496*G[0, S45/(S23 - S51)]*Zeta[3])/3 + 
       (496*G[1, S45/(S23 - S51)]*Zeta[3])/3 + (496*Log[-S51]*Zeta[3])/3, 
     gb[36] -> 0, gb[37] -> 2*((-167*Pi^4)/180 - (4*Pi^2*Log[-S51]^2)/3 + 
        (4*Log[-S51]^4)/3 + (212*Log[-S51]*Zeta[3])/3), 
     gb[38] -> 2*((-17*Pi^4)/15 + (4*Pi^2*Log[-S45]^2)/3 - 
        (4*Pi^2*Log[-S51]^2)/3 - 8*Log[-S45]*Zeta[3] + 56*Log[-S51]*Zeta[3]), 
     gb[39] -> (-493*Pi^4)/90 - (40*Pi^2*G[0, S45/(S23 - S51)]*
         G[0, -(S51/(S12 - S34))])/3 + (40*Pi^2*G[0, -(S51/(S12 - S34))]*
         G[1, S45/(S23 - S51)])/3 + (40*Pi^2*G[0, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 - (40*Pi^2*G[1, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 - (40*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
       24*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 64*G[0, 0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] + (40*Pi^2*G[0, 1, S45/(S23 - S51)])/3 + 
       64*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       24*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 64*G[0, 0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] + (40*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
       64*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       64*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       24*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 64*G[0, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 64*G[1, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - (40*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
       64*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       64*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       64*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       24*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 64*G[0, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 64*G[0, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 64*G[1, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 64*G[1, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] - 64*G[0, 0, 0, 0, S45/(S23 - S51)] + 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       64*G[0, 0, 0, 1, S45/(S23 - S51)] - 
       64*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       64*G[0, 0, 1, 0, S45/(S23 - S51)] - 
       64*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
       64*G[0, 0, 1, 1, S45/(S23 - S51)] + 
       64*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*G[0, 1, 0, 0, S45/(S23 - S51)] - 
       64*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
       64*G[0, 1, 0, 1, S45/(S23 - S51)] + 
       64*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*G[0, 1, 1, 0, S45/(S23 - S51)] + 
       64*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, 1, 1, S45/(S23 - S51)] - 
       64*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       64*G[1, 0, 0, 0, S45/(S23 - S51)] - 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, 0, 1, S45/(S23 - S51)] + 
       64*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*G[1, 0, 1, 0, S45/(S23 - S51)] + 
       64*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       64*G[1, 0, 1, 1, S45/(S23 - S51)] - 
       64*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*G[1, 1, 0, 0, S45/(S23 - S51)] + 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[1, 1, 0, 1, S45/(S23 - S51)] - 
       64*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*G[1, 1, 1, 0, S45/(S23 - S51)] - 
       64*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 1, 1, 1, S45/(S23 - S51)] + 
       64*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
       (40*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       24*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
       (40*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       24*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 12*Pi^2*Log[-S51]^2 - 
       32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (32*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (32*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 + 
       (112*G[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (736*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
       (112*G[1, S45/(S23 - S51)]*Zeta[3])/3 + 
       (736*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (736*Log[-S51]*Zeta[3])/3, 
     gb[40] -> (-2*(17*Pi^4 + 40*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 
         40*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 
         40*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
         40*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 20*Pi^2*Log[-S45]^2 - 
         40*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
         40*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 20*Pi^2*Log[-S51]^2 + 
         840*G[0, -(S51/(S12 - S34))]*Zeta[3] - 840*G[1, -(S51/(S12 - S34))]*
          Zeta[3] + 120*Log[-S45]*Zeta[3] - 840*Log[-S51]*Zeta[3]))/15, 
     gb[41] -> 2*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + 
        (4*Log[-S12]^4)/3 + (128*Log[-S12]*Zeta[3])/3), gb[42] -> 0, 
     gb[43] -> (53*Pi^4)/30 + (40*Pi^2*G[0, S45/(S23 - S51)]*
         G[0, -(S51/(S12 - S34))])/3 - (40*Pi^2*G[0, -(S51/(S12 - S34))]*
         G[1, S45/(S23 - S51)])/3 + (40*Pi^2*G[0, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 - (40*Pi^2*G[1, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 + (40*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
       (40*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] - (40*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
       64*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       40*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 192*G[0, 0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 192*G[0, 1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - (40*Pi^2*G[1, 0, S45/(S23 - S51)])/3 - 
       64*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       192*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       (40*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 64*G[1, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] + (40*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
       64*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       192*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       64*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       (40*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 64*G[0, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 64*G[0, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 64*G[1, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 64*G[1, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] + 448*G[0, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] - 448*G[1, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] + 192*G[0, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] - 192*G[1, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] - 192*G[0, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] + 192*G[1, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] + 64*G[0, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] + 64*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] - 64*G[0, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] - 64*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] + 64*G[0, 0, 0, 0, S45/(S23 - S51)] + 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       64*G[0, 0, 0, 1, S45/(S23 - S51)] + 
       960*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*G[0, 0, 1, 0, S45/(S23 - S51)] + 
       448*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       64*G[0, 0, 1, 1, S45/(S23 - S51)] - 
       448*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*G[0, 1, 0, 0, S45/(S23 - S51)] + 
       192*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, 0, 1, S45/(S23 - S51)] - 
       192*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*G[0, 1, 1, 0, S45/(S23 - S51)] - 
       192*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       64*G[0, 1, 1, 1, S45/(S23 - S51)] + 
       192*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       64*G[1, 0, 0, 0, S45/(S23 - S51)] + 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       64*G[1, 0, 0, 1, S45/(S23 - S51)] - 
       64*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       64*G[1, 0, 1, 0, S45/(S23 - S51)] - 
       64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, 1, 1, S45/(S23 - S51)] + 
       64*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*G[1, 1, 0, 0, S45/(S23 - S51)] - 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       64*G[1, 1, 0, 1, S45/(S23 - S51)] + 
       64*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*G[1, 1, 1, 0, S45/(S23 - S51)] + 
       64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       64*G[1, 1, 1, 1, S45/(S23 - S51)] - 
       64*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (40*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 - 
       (40*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       (40*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       (40*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
       192*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       192*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       448*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       192*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       192*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (20*Pi^2*Log[-S51]^2)/
        3 + 32*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       96*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       (32*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (112*G[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (112*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
       (112*G[1, S45/(S23 - S51)]*Zeta[3])/3 - 
       (112*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (112*Log[-S51]*Zeta[3])/3, 
     gb[44] -> 0, gb[45] -> 2*((-277*Pi^4)/180 - 
        (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
        64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S12]^2)/3 - 
        (4*Log[-S12]^4)/3 + (16*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
        64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/
         3 + 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
        (424*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - (128*Log[-S12]*Zeta[3])/
         3 + (424*Log[-S51]*Zeta[3])/3), 
     gb[46] -> (-34*Pi^4)/15 - (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*Log[-S45]^2)/3 + (16*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/
        3 - (8*Pi^2*Log[-S51]^2)/3 - 112*G[0, -(S51/(S12 - S34))]*Zeta[3] - 
       16*Log[-S45]*Zeta[3] + 112*Log[-S51]*Zeta[3], 
     gb[47] -> -2*((2*Pi^4)/5 + (16*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
        (16*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
        (16*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
        (16*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
        (4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 + 
        (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 + 
        32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
        32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
        32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
        32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] - 
        32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
        32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
        32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
        32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - 
        16*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 + 16*G[0, 1, S45/(S23 - S51)]*
         Log[-S45]^2 + 16*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 - 
        16*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 + 
        (16*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
        (16*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
        4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51] + 4*Pi^2*G[1, S45/(S23 - S51)]*
         Log[-S51] - 32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
        32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
        32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
        32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
        32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
        32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
        32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
        32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (8*Pi^2*Log[-S51]^2)/3 + 
        16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 16*G[0, 1, S45/(S23 - S51)]*
         Log[-S51]^2 - 16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
        16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
        (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
        (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3), gb[48] -> 0, gb[49] -> 0, 
     gb[50] -> 0, gb[51] -> (-4*Pi^4)/5 - 
       (16*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 
       (32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
       8*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
       (32*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
       128*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       64*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
       64*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 8*Pi^2*G[0, -(S51/(S12 - S34))]*
        Log[-S12] + (32*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - (16*Pi^2*Log[-S12]^2)/
        3 - 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3, 
     gb[52] -> -2*((-4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
        32*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
        32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
        32*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
        32*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
        32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
        32*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
        32*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
        (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
        32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
        (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
        32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
        32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
        16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        (16*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3), gb[53] -> 0, 
     gb[54] -> (4*Pi^4)/5 + (32*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
       (32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
       8*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
       (32*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
       128*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       64*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
       64*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       64*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 8*Pi^2*G[0, -(S51/(S12 - S34))]*
        Log[-S12] - (32*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (16*Pi^2*Log[-S12]^2)/
        3 + 32*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       112*G[0, -(S51/(S12 - S34))]*Zeta[3], gb[55] -> 0, gb[56] -> 0, 
     gb[57] -> 0, gb[58] -> (-32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
       64*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
       128*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       16*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       16*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
       96*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       96*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[1, -(S51/(S12 - S34))]*Zeta[3], gb[59] -> 0, 
     gb[60] -> (8*(-2*Pi^4 - 10*Pi^2*G[0, 0, S45/(S23 - S51)] + 
         10*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 120*G[0, 0, S45/(S23 - S51)]*
          G[0, 0, -(S51/(S12 - S34))] + 10*Pi^2*G[0, 1, S45/(S23 - S51)] + 
         120*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] - 
         40*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 60*G[0, 0, S45/(S23 - S51)]*
          G[0, 1, -(S51/(S12 - S34))] + 60*G[0, 1, S45/(S23 - S51)]*
          G[0, 1, -(S51/(S12 - S34))] + 10*Pi^2*G[1, 0, S45/(S23 - S51)] + 
         120*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
         60*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
         35*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 
         10*Pi^2*G[1, 1, S45/(S23 - S51)] - 120*G[0, 0, -(S51/(S12 - S34))]*
          G[1, 1, S45/(S23 - S51)] - 60*G[0, 1, -(S51/(S12 - S34))]*
          G[1, 1, S45/(S23 - S51)] + 30*Pi^2*G[1, 1, -(S51/(S12 - S34))] + 
         120*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] + 
         150*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] + 
         60*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] - 
         60*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
         90*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
         180*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
         180*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
         90*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
         120*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
         150*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
         120*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
         60*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
         120*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
         60*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
         120*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
         10*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51] + 
         30*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
         120*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
         60*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
         180*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
         120*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
         60*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
         120*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 10*Pi^2*Log[-S51]^2 - 
         60*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 5*G[0, S45/(S23 - S51)]*
          (G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*Log[-S51]^2) - 
           2*(-12*G[0, 0, 0, -(S51/(S12 - S34))] - 
             15*G[0, 0, 1, -(S51/(S12 - S34))] - 
             6*G[0, 1, 0, -(S51/(S12 - S34))] + 6*G[0, 1, 1, -(S51/
                 (S12 - S34))] + Pi^2*Log[-S51] + 
             12*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
             6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 9*Zeta[3])) + 
         90*G[1, S45/(S23 - S51)]*Zeta[3] - 90*G[1, -(S51/(S12 - S34))]*
          Zeta[3] + 5*G[0, -(S51/(S12 - S34))]*
          (-24*G[0, 0, 0, S45/(S23 - S51)] + 24*G[0, 0, 1, S45/(S23 - S51)] + 
           24*G[0, 1, 0, S45/(S23 - S51)] - 24*G[0, 1, 1, S45/(S23 - S51)] + 
           24*G[1, 0, 0, S45/(S23 - S51)] - 24*G[1, 0, 1, S45/(S23 - S51)] - 
           24*G[1, 1, 0, S45/(S23 - S51)] + 24*G[1, 1, 1, S45/(S23 - S51)] - 
           2*Pi^2*Log[-S51] + 24*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
           24*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
           24*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
           24*G[1, 1, S45/(S23 - S51)]*Log[-S51] + G[1, S45/(S23 - S51)]*
            (5*Pi^2 + 12*Log[-S51]^2) + 42*Zeta[3])))/15, gb[61] -> 0, 
     gb[62] -> (-4*(5*G[0, S45/(S23 - S51)]*(G[0, -(S51/(S12 - S34))]*
            (5*Pi^2 + 12*Log[-S51]^2) - 
           2*(-12*G[0, 0, 0, -(S51/(S12 - S34))] - 
             15*G[0, 0, 1, -(S51/(S12 - S34))] - 
             6*G[0, 1, 0, -(S51/(S12 - S34))] + 6*G[0, 1, 1, -(S51/
                 (S12 - S34))] + Pi^2*Log[-S51] + 
             12*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
             6*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 9*Zeta[3])) + 
         2*(Pi^4 - 5*Pi^2*G[0, 1, S45/(S23 - S51)] + 
           10*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 30*G[0, 1, S45/(S23 - S51)]*
            G[0, 1, -(S51/(S12 - S34))] + 5*G[0, 0, S45/(S23 - S51)]*
            (Pi^2 + 12*G[0, 0, -(S51/(S12 - S34))] + 
             6*G[0, 1, -(S51/(S12 - S34))]) - 5*Pi^2*
            G[1, 0, S45/(S23 - S51)] - 30*G[0, 1, -(S51/(S12 - S34))]*
            G[1, 0, S45/(S23 - S51)] + 5*Pi^2*G[1, 1, S45/(S23 - S51)] + 
           30*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
           60*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] - 
           75*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] - 
           30*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] + 
           30*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] + 
           240*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
           15*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
           60*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
           60*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
           60*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
           60*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
           60*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
           60*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
           5*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51] + 30*G[1, S45/(S23 - S51)]*
            G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
           240*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
           60*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
           60*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
           60*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 5*Pi^2*Log[-S51]^2 - 
           30*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
           5*G[0, 0, -(S51/(S12 - S34))]*(Pi^2 - 12*G[0, 1, S45/
                (S23 - S51)] - 12*G[1, 0, S45/(S23 - S51)] + 
             12*G[1, 1, S45/(S23 - S51)] + 12*G[1, S45/(S23 - S51)]*
              Log[-S51] + 24*Log[-S51]^2) - 45*G[1, S45/(S23 - S51)]*
            Zeta[3]) - 5*G[0, -(S51/(S12 - S34))]*
          (G[1, S45/(S23 - S51)]*(5*Pi^2 + 12*Log[-S51]^2) + 
           2*(-12*G[0, 0, 0, S45/(S23 - S51)] + 12*G[0, 0, 1, S45/
                (S23 - S51)] + 12*G[0, 1, 0, S45/(S23 - S51)] - 
             12*G[0, 1, 1, S45/(S23 - S51)] + 12*G[1, 0, 0, S45/
                (S23 - S51)] - 12*G[1, 0, 1, S45/(S23 - S51)] - 
             12*G[1, 1, 0, S45/(S23 - S51)] + 12*G[1, 1, 1, S45/
                (S23 - S51)] + Pi^2*Log[-S51] + 12*G[0, 0, S45/(S23 - S51)]*
              Log[-S51] - 12*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
             12*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
             12*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 8*Log[-S51]^3 + 
             55*Zeta[3]))))/15, gb[63] -> 0, 
     gb[64] -> (2*Pi^4)/5 - (16*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
       4*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
       (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       32*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 4*Pi^2*G[0, -(S51/(S12 - S34))]*
        Log[-S12] - (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + (8*Pi^2*Log[-S12]^2)/3 + 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
       4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] + 
       96*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       48*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[0, -(S51/(S12 - S34))]*Log[-S51]^3 + 
       (440*G[0, -(S51/(S12 - S34))]*Zeta[3])/3, 
     gb[65] -> (-4*(Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
         66*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
         60*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
         60*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
         48*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
         36*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
         72*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
         48*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
         24*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
         6*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
         48*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
         12*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
         48*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
         12*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
         60*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
         24*G[1, 1, 1, 1, -(S51/(S12 - S34))] + Pi^2*G[1, -(S51/(S12 - S34))]*
          Log[-S12] - 24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
         24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
         24*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
         24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
         12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
         4*G[1, -(S51/(S12 - S34))]*Log[-S12]^3 - 
         2*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
         84*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
         48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
         72*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
         24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
         36*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
         48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
         48*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
         24*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
         8*G[1, -(S51/(S12 - S34))]*Log[-S51]^3 + 
         2*G[0, 1, -(S51/(S12 - S34))]*(Pi^2 + 6*Log[-S12]^2 - 
           18*Log[-S51]^2) - G[1, 0, -(S51/(S12 - S34))]*
          (Pi^2 + 12*Log[-S51]^2) + 68*G[1, -(S51/(S12 - S34))]*Zeta[3]))/3, 
     gb[66] -> (-149*Pi^4)/180 - (4*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
       4*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 
       (4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 - 
       (4*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
       32*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       168*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       128*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
       144*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
       64*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       128*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
       96*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       32*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       8*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       80*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       16*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
       16*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       80*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       32*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (2*Pi^2*Log[-S12]^2)/3 - 
       16*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
       (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - (4*Log[-S12]^4)/3 + 
       (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       176*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       128*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 + 
       64*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (248*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
       (176*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (248*Log[-S12]*Zeta[3])/3 + 
       (424*Log[-S51]*Zeta[3])/3, gb[67] -> 0, 
     gb[68] -> (-149*Pi^4)/180 - (4*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
       (4*Pi^2*G[0, 1, S45/(S23 - S51)])/3 + 
       (4*Pi^2*G[1, 0, S45/(S23 - S51)])/3 - 
       (4*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
       32*G[0, 0, 0, 0, S45/(S23 - S51)] + 
       32*G[0, 0, 0, 1, S45/(S23 - S51)] + 
       32*G[0, 0, 1, 0, S45/(S23 - S51)] - 
       32*G[0, 0, 1, 1, S45/(S23 - S51)] + 
       32*G[0, 1, 0, 0, S45/(S23 - S51)] - 
       32*G[0, 1, 0, 1, S45/(S23 - S51)] - 
       32*G[0, 1, 1, 0, S45/(S23 - S51)] + 
       32*G[0, 1, 1, 1, S45/(S23 - S51)] + 
       32*G[1, 0, 0, 0, S45/(S23 - S51)] - 
       32*G[1, 0, 0, 1, S45/(S23 - S51)] - 
       32*G[1, 0, 1, 0, S45/(S23 - S51)] + 
       32*G[1, 0, 1, 1, S45/(S23 - S51)] - 
       32*G[1, 1, 0, 0, S45/(S23 - S51)] + 
       32*G[1, 1, 0, 1, S45/(S23 - S51)] + 
       32*G[1, 1, 1, 0, S45/(S23 - S51)] - 
       32*G[1, 1, 1, 1, S45/(S23 - S51)] + (4*Pi^2*G[0, S45/(S23 - S51)]*
         Log[-S51])/3 - (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
       32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (10*Pi^2*Log[-S51]^2)/3 - 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + (4*Log[-S51]^4)/3 + 
       (248*G[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (248*G[1, S45/(S23 - S51)]*Zeta[3])/3 + (176*Log[-S51]*Zeta[3])/3, 
     gb[69] -> (-59*Pi^4)/30 - 8*Pi^2*Log[-S51]^2 + (8*Log[-S51]^4)/3 + 
       (664*Log[-S51]*Zeta[3])/3, gb[70] -> (-23*Pi^4)/9 - 
       (20*Pi^2*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))])/3 + 
       (20*Pi^2*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)])/3 + 
       (20*Pi^2*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 - 
       (20*Pi^2*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 - 
       8*Pi^2*G[0, 0, S45/(S23 - S51)] - 8*Pi^2*G[0, 0, -(S51/(S12 - S34))] - 
       32*G[0, 0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] + 
       8*Pi^2*G[0, 1, S45/(S23 - S51)] + 32*G[0, 0, -(S51/(S12 - S34))]*
        G[0, 1, S45/(S23 - S51)] + (56*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       8*Pi^2*G[1, 0, S45/(S23 - S51)] + 32*G[0, 0, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] - 32*G[0, 1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + 16*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
       32*G[0, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       8*Pi^2*G[1, 1, S45/(S23 - S51)] - 32*G[0, 0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 32*G[0, 1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 32*G[1, 0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] - (56*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
       32*G[0, 0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
       32*G[0, 1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
       32*G[1, 0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       32*G[1, 1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       32*G[0, -(S51/(S12 - S34))]*G[0, 0, 0, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, 0, S45/(S23 - S51)] - 
       32*G[0, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] + 
       32*G[0, -(S51/(S12 - S34))]*G[0, 0, 1, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, 1, S45/(S23 - S51)] + 
       32*G[0, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] + 
       32*G[0, -(S51/(S12 - S34))]*G[0, 1, 0, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, 0, S45/(S23 - S51)] + 
       32*G[0, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[0, -(S51/(S12 - S34))]*G[0, 1, 1, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, 1, S45/(S23 - S51)] - 
       32*G[0, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] + 
       32*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] + 
       32*G[0, -(S51/(S12 - S34))]*G[1, 0, 0, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, 0, S45/(S23 - S51)] + 
       32*G[0, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[0, -(S51/(S12 - S34))]*G[1, 0, 1, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, 1, S45/(S23 - S51)] - 
       32*G[0, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] + 
       32*G[1, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] - 
       32*G[0, -(S51/(S12 - S34))]*G[1, 1, 0, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, 0, S45/(S23 - S51)] - 
       32*G[0, S45/(S23 - S51)]*G[1, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, S45/(S23 - S51)]*G[1, 1, 0, -(S51/(S12 - S34))] + 
       32*G[0, -(S51/(S12 - S34))]*G[1, 1, 1, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, 1, S45/(S23 - S51)] + 
       32*G[0, S45/(S23 - S51)]*G[1, 1, 1, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[1, 1, 1, -(S51/(S12 - S34))] - 
       128*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       128*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       128*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       128*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       128*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       128*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       128*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       128*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (8*Pi^2*Log[-S12]^2)/3 - 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (16*Log[-S12]^4)/3 + 
       (4*Pi^2*G[0, S45/(S23 - S51)]*Log[-S45])/3 - 
       (4*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 - 
       32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
       32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] + 
       32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
       32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - (4*Pi^2*Log[-S45]^2)/3 + 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S45]^2 - 16*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (16*G[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (16*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (20*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       8*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51] - 
       (20*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Pi^2*Log[-S51]^2 - 
       16*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 16*G[0, 1, S45/(S23 - S51)]*
        Log[-S51]^2 - 32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 24*G[0, S45/(S23 - S51)]*
        Zeta[3] - 24*G[0, -(S51/(S12 - S34))]*Zeta[3] + 
       24*G[1, S45/(S23 - S51)]*Zeta[3] + (920*G[1, -(S51/(S12 - S34))]*
         Zeta[3])/3 + (512*Log[-S12]*Zeta[3])/3 + 8*Log[-S45]*Zeta[3] + 
       24*Log[-S51]*Zeta[3], gb[71] -> 0, 
     gb[72] -> (-4*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
       (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
       (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (16*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3, 
     gb[73] -> (-40*Pi^2*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 + 
       (40*Pi^2*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 - 
       (104*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
       128*G[0, 0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       128*G[0, 1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))] + 
       128*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       24*Pi^2*G[1, 0, -(S51/(S12 - S34))] - 64*G[0, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] + 64*G[0, 1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] + 64*G[1, 0, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))] - 128*G[0, 1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] - 64*G[1, 0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + (64*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
       64*G[0, 0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       64*G[0, 1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       64*G[1, 0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
       64*G[1, 1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       64*G[1, -(S51/(S12 - S34))]*G[0, 0, 0, S45/(S23 - S51)] + 
       64*G[1, -(S51/(S12 - S34))]*G[0, 0, 1, S45/(S23 - S51)] - 
       256*G[0, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] + 
       256*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] + 
       64*G[1, -(S51/(S12 - S34))]*G[0, 1, 0, S45/(S23 - S51)] - 
       128*G[0, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] + 
       128*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, -(S51/(S12 - S34))]*G[0, 1, 1, S45/(S23 - S51)] + 
       128*G[0, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
       128*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] + 
       64*G[1, -(S51/(S12 - S34))]*G[1, 0, 0, S45/(S23 - S51)] - 
       64*G[0, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[1, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] - 
       64*G[1, -(S51/(S12 - S34))]*G[1, 0, 1, S45/(S23 - S51)] + 
       64*G[0, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] - 
       64*G[1, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] - 
       64*G[1, -(S51/(S12 - S34))]*G[1, 1, 0, S45/(S23 - S51)] + 
       64*G[0, S45/(S23 - S51)]*G[1, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, S45/(S23 - S51)]*G[1, 1, 0, -(S51/(S12 - S34))] + 
       64*G[1, -(S51/(S12 - S34))]*G[1, 1, 1, S45/(S23 - S51)] - 
       64*G[0, S45/(S23 - S51)]*G[1, 1, 1, -(S51/(S12 - S34))] + 
       64*G[1, S45/(S23 - S51)]*G[1, 1, 1, -(S51/(S12 - S34))] - 
       448*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       128*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       192*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
       (8*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
       24*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       128*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       128*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       128*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 32*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 32*G[1, 0, -(S51/(S12 - S34))]*
        Log[-S51]^2 - 32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       160*G[1, -(S51/(S12 - S34))]*Zeta[3], 
     gb[74] -> (12*Pi^4)/5 - (8*Pi^2*G[1, S45/(S23 - S51)]*
         G[1, -(S51/(S12 - S34))])/3 + 16*Pi^2*G[0, 0, S45/(S23 - S51)] + 
       (40*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] - 16*Pi^2*G[0, 1, S45/(S23 - S51)] - 
       64*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       (32*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 32*G[0, 0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 32*G[0, 1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 16*Pi^2*G[1, 0, S45/(S23 - S51)] - 
       64*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] - 
       32*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       32*G[0, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
       16*Pi^2*G[1, 1, S45/(S23 - S51)] + 64*G[0, 0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 32*G[0, 1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 32*G[1, 0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + (16*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 
       64*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] - 
       80*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] - 
       96*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] - 
       16*G[1, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] + 
       64*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       96*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       192*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       96*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       16*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       16*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       16*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       16*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       (8*Pi^2*G[1, S45/(S23 - S51)]*Log[-S45])/3 + 
       64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S45] - 
       64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S45] + 
       64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S45] - 
       64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S45] + 
       64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S45] - 
       64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + (4*Pi^2*Log[-S45]^2)/3 - 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S45]^2 + 32*G[0, 1, S45/(S23 - S51)]*
        Log[-S45]^2 + 32*G[1, 0, S45/(S23 - S51)]*Log[-S45]^2 - 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (32*G[1, S45/(S23 - S51)]*Log[-S45]^3)/3 - (8*Log[-S45]^4)/3 + 
       (40*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 64*G[1, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*G[1, S45/(S23 - S51)]*
        G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       96*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (20*Pi^2*Log[-S51]^2)/3 + 
       32*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 - 32*G[1, 0, S45/(S23 - S51)]*
        Log[-S51]^2 + 32*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (32*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       48*G[1, S45/(S23 - S51)]*Zeta[3] + 16*G[1, -(S51/(S12 - S34))]*
        Zeta[3] - (256*Log[-S45]*Zeta[3])/3 + (112*Log[-S51]*Zeta[3])/3 - 
       (8*G[0, -(S51/(S12 - S34))]*(-24*G[0, 0, 0, S45/(S23 - S51)] + 
          24*G[0, 0, 1, S45/(S23 - S51)] + 24*G[0, 1, 0, S45/(S23 - S51)] - 
          24*G[0, 1, 1, S45/(S23 - S51)] + 24*G[1, 0, 0, S45/(S23 - S51)] - 
          24*G[1, 0, 1, S45/(S23 - S51)] - 24*G[1, 1, 0, S45/(S23 - S51)] + 
          24*G[1, 1, 1, S45/(S23 - S51)] + 5*Pi^2*Log[-S51] + 
          24*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 24*G[0, 1, S45/(S23 - S51)]*
           Log[-S51] - 24*G[1, 0, S45/(S23 - S51)]*Log[-S51] + 
          24*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 4*Log[-S51]^3 + 
          G[1, S45/(S23 - S51)]*(5*Pi^2 + 12*Log[-S51]^2) + 14*Zeta[3]))/3 + 
       (8*G[0, S45/(S23 - S51)]*(Pi^2*G[1, -(S51/(S12 - S34))] + 
          24*G[0, 0, 0, -(S51/(S12 - S34))] + 
          30*G[0, 0, 1, -(S51/(S12 - S34))] + 
          36*G[0, 1, 0, -(S51/(S12 - S34))] - 
          12*G[0, 1, 1, -(S51/(S12 - S34))] + 
          12*G[1, 0, 0, -(S51/(S12 - S34))] + 
          6*G[1, 0, 1, -(S51/(S12 - S34))] - Pi^2*Log[-S45] + 4*Log[-S45]^3 - 
          5*Pi^2*Log[-S51] - 24*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
          12*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
          12*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 4*Log[-S51]^3 + 
          G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*Log[-S51]^2) + 18*Zeta[3]))/
        3, gb[75] -> 0, gb[76] -> (197*Pi^4)/60 + 
       (80*Pi^2*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))])/3 - 
       (80*Pi^2*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)])/3 + 
       (28*Pi^2*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 - 
       (28*Pi^2*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 + 
       (44*Pi^2*G[0, 0, S45/(S23 - S51)])/3 + 
       (80*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 + 128*G[0, 0, S45/(S23 - S51)]*
        G[0, 0, -(S51/(S12 - S34))] - (44*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
       128*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       (28*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 128*G[0, 0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] + 128*G[0, 1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - (44*Pi^2*G[1, 0, S45/(S23 - S51)])/3 - 
       128*G[0, 0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       128*G[0, 1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)] + 
       (116*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
       160*G[0, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       160*G[0, 1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       160*G[1, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
       (44*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 128*G[0, 0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] - 128*G[0, 1, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + 160*G[1, 0, -(S51/(S12 - S34))]*
        G[1, 1, S45/(S23 - S51)] + (8*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
       32*G[0, 0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] - 
       32*G[1, 0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
       32*G[1, 1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))] + 
       128*G[0, -(S51/(S12 - S34))]*G[0, 0, 0, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, 0, S45/(S23 - S51)] + 
       128*G[0, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] - 
       128*G[1, S45/(S23 - S51)]*G[0, 0, 0, -(S51/(S12 - S34))] - 
       128*G[0, -(S51/(S12 - S34))]*G[0, 0, 1, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, 1, S45/(S23 - S51)] - 
       416*G[0, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] + 
       416*G[1, S45/(S23 - S51)]*G[0, 0, 1, -(S51/(S12 - S34))] - 
       128*G[0, -(S51/(S12 - S34))]*G[0, 1, 0, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, 0, S45/(S23 - S51)] + 
       256*G[0, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] - 
       256*G[1, S45/(S23 - S51)]*G[0, 1, 0, -(S51/(S12 - S34))] + 
       128*G[0, -(S51/(S12 - S34))]*G[0, 1, 1, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, 1, S45/(S23 - S51)] + 
       128*G[0, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
       128*G[1, S45/(S23 - S51)]*G[0, 1, 1, -(S51/(S12 - S34))] - 
       128*G[0, -(S51/(S12 - S34))]*G[1, 0, 0, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, 0, S45/(S23 - S51)] + 
       160*G[0, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] - 
       160*G[1, S45/(S23 - S51)]*G[1, 0, 0, -(S51/(S12 - S34))] + 
       128*G[0, -(S51/(S12 - S34))]*G[1, 0, 1, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, 1, S45/(S23 - S51)] + 
       128*G[0, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] - 
       128*G[1, S45/(S23 - S51)]*G[1, 0, 1, -(S51/(S12 - S34))] + 
       128*G[0, -(S51/(S12 - S34))]*G[1, 1, 0, S45/(S23 - S51)] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, 0, S45/(S23 - S51)] + 
       32*G[0, S45/(S23 - S51)]*G[1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, S45/(S23 - S51)]*G[1, 1, 0, -(S51/(S12 - S34))] - 
       128*G[0, -(S51/(S12 - S34))]*G[1, 1, 1, S45/(S23 - S51)] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, 1, S45/(S23 - S51)] - 
       32*G[0, S45/(S23 - S51)]*G[1, 1, 1, -(S51/(S12 - S34))] + 
       32*G[1, S45/(S23 - S51)]*G[1, 1, 1, -(S51/(S12 - S34))] + 
       32*G[0, 0, 0, 0, S45/(S23 - S51)] + 
       128*G[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       32*G[0, 0, 0, 1, S45/(S23 - S51)] - 
       1168*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       32*G[0, 0, 1, 0, S45/(S23 - S51)] + 
       288*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       32*G[0, 0, 1, 1, S45/(S23 - S51)] + 
       448*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*G[0, 1, 0, 0, S45/(S23 - S51)] + 
       192*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       32*G[0, 1, 0, 1, S45/(S23 - S51)] + 
       352*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       32*G[0, 1, 1, 0, S45/(S23 - S51)] + 
       192*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, 1, 1, S45/(S23 - S51)] - 
       160*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       32*G[1, 0, 0, 0, S45/(S23 - S51)] + 
       96*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       32*G[1, 0, 0, 1, S45/(S23 - S51)] + 
       304*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       32*G[1, 0, 1, 0, S45/(S23 - S51)] + 
       192*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, 1, 1, S45/(S23 - S51)] - 
       160*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, 0, S45/(S23 - S51)] + 
       96*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 0, 1, S45/(S23 - S51)] - 
       64*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       32*G[1, 1, 1, 0, S45/(S23 - S51)] - 
       96*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       32*G[1, 1, 1, 1, S45/(S23 - S51)] + 
       64*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
       (4*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       32*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (16*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (44*Pi^2*G[0, S45/(S23 - S51)]*Log[-S51])/3 - 
       (80*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       (44*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       (44*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       128*G[0, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       128*G[0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       128*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       128*G[0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] + 
       128*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       128*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       128*G[0, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       160*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       160*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       128*G[0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       128*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       480*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       192*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       192*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       96*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       192*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       96*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       96*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (22*Pi^2*Log[-S51]^2)/
        3 + 64*G[0, S45/(S23 - S51)]*G[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       64*G[0, -(S51/(S12 - S34))]*G[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       64*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[0, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
       96*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       48*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       48*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (16*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (64*G[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       (16*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 16*G[1, -(S51/(S12 - S34))]*
        Log[-S51]^3 + (4*Log[-S51]^4)/3 + (160*G[0, S45/(S23 - S51)]*Zeta[3])/
        3 - (224*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
       (160*G[1, S45/(S23 - S51)]*Zeta[3])/3 + 
       (784*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (160*Log[-S51]*Zeta[3])/3, 
     gb[77] -> 0, gb[78] -> 0, gb[79] -> (-91*Pi^4)/60 + 
       (20*Pi^2*G[0, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 - 
       (20*Pi^2*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 - 
       12*Pi^2*G[0, 0, -(S51/(S12 - S34))] + 
       (112*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 + 64*G[0, 0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 64*G[0, 1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + 24*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
       32*G[0, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       32*G[0, 1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       32*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       (92*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 - 32*G[0, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 32*G[0, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 32*G[1, 0, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] - 32*G[1, 1, S45/(S23 - S51)]*
        G[1, 1, -(S51/(S12 - S34))] + 32*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 0, S45/(S23 - S51)] - 32*G[1, -(S51/(S12 - S34))]*
        G[0, 0, 1, S45/(S23 - S51)] + 128*G[0, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] - 128*G[1, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] - 32*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 0, S45/(S23 - S51)] + 64*G[0, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] + 32*G[1, -(S51/(S12 - S34))]*
        G[0, 1, 1, S45/(S23 - S51)] - 64*G[0, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] - 32*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 0, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] + 32*G[1, -(S51/(S12 - S34))]*
        G[1, 0, 1, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] + 32*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 0, S45/(S23 - S51)] - 32*G[0, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] + 32*G[1, S45/(S23 - S51)]*
        G[1, 1, 0, -(S51/(S12 - S34))] - 32*G[1, -(S51/(S12 - S34))]*
        G[1, 1, 1, S45/(S23 - S51)] + 32*G[0, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[1, 1, 1, -(S51/(S12 - S34))] - 
       96*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       128*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       160*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       96*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       64*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       96*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       64*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       64*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       96*G[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       96*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       96*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       96*G[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       12*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12] + 
       (40*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       96*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       96*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       96*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       96*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (26*Pi^2*Log[-S12]^2)/
        3 - 48*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       48*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*G[0, -(S51/(S12 - S34))]*Log[-S12]^3 + 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 - 
       12*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, -(S51/(S12 - S34))]*G[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*G[1, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*G[0, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, -(S51/(S12 - S34))]*G[1, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*G[0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*G[0, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, S45/(S23 - S51)]*G[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*G[0, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 16*G[1, S45/(S23 - S51)]*
        G[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 16*G[1, 0, -(S51/(S12 - S34))]*
        Log[-S51]^2 + 16*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       128*G[0, -(S51/(S12 - S34))]*Zeta[3] + 208*G[1, -(S51/(S12 - S34))]*
        Zeta[3] + (128*Log[-S12]*Zeta[3])/3, 
     gb[80] -> (317*Pi^4)/72 + (34*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
       (62*Pi^2*G[0, 1, -(S51/(S12 - S34))])/3 - 
       (34*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
       (38*Pi^2*G[1, 1, -(S51/(S12 - S34))])/3 + 
       48*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       184*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       48*G[0, 0, 1, 0, -(S51/(S12 - S34))] - 
       128*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       16*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
       112*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
       112*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       48*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
       24*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       16*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
       32*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       24*G[1, 1, 1, 0, -(S51/(S12 - S34))] - 
       16*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
       (34*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       (46*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       48*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       48*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       48*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       80*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       48*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + (17*Pi^2*Log[-S12]^2)/
        3 + 24*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       8*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       24*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       24*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       8*G[0, -(S51/(S12 - S34))]*Log[-S12]^3 + 8*G[1, -(S51/(S12 - S34))]*
        Log[-S12]^3 + 2*Log[-S12]^4 + (16*Pi^2*G[1, -(S51/(S12 - S34))]*
         Log[-S51])/3 - 176*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       48*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       128*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (40*Pi^2*Log[-S51]^2)/
        3 + 64*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*G[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 - 
       (40*G[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (904*Log[-S51]*Zeta[3])/3, 
     gb[81] -> 2*((4361*Pi^4)/720 + (41*Pi^2*G[0, 0, -(S51/(S12 - S34))])/3 - 
        17*Pi^2*G[0, 1, -(S51/(S12 - S34))] - 
        15*Pi^2*G[1, 0, -(S51/(S12 - S34))] + 
        17*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 
        8*G[0, 0, 0, 0, -(S51/(S12 - S34))] + 
        24*G[0, 0, 0, 1, -(S51/(S12 - S34))] - 
        24*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
        24*G[0, 0, 1, 1, -(S51/(S12 - S34))] - 
        24*G[0, 1, 0, 0, -(S51/(S12 - S34))] - 
        72*G[0, 1, 0, 1, -(S51/(S12 - S34))] + 
        48*G[0, 1, 1, 0, -(S51/(S12 - S34))] + 
        24*G[0, 1, 1, 1, -(S51/(S12 - S34))] - 
        24*G[1, 0, 0, 0, -(S51/(S12 - S34))] + 
        24*G[1, 0, 0, 1, -(S51/(S12 - S34))] + 
        48*G[1, 0, 1, 0, -(S51/(S12 - S34))] - 
        72*G[1, 0, 1, 1, -(S51/(S12 - S34))] + 
        48*G[1, 1, 0, 0, -(S51/(S12 - S34))] + 
        24*G[1, 1, 0, 1, -(S51/(S12 - S34))] - 
        60*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
        24*G[1, 1, 1, 1, -(S51/(S12 - S34))] + 
        (41*Pi^2*G[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
        17*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        24*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        24*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        24*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        24*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        72*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        48*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        24*G[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + (41*Pi^2*Log[-S12]^2)/
         6 - 4*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        12*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        12*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        12*G[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        (4*G[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
        4*G[1, -(S51/(S12 - S34))]*Log[-S12]^3 - Log[-S12]^4/3 - 
        (620*G[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
        188*G[1, -(S51/(S12 - S34))]*Zeta[3] - (620*Log[-S12]*Zeta[3])/3), 
     gb[82] -> (4361*Pi^4)/360 + (82*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
       (82*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
       (82*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
       (82*Pi^2*G[1, 1, S45/(S23 - S51)])/3 - 
       16*G[0, 0, 0, 0, S45/(S23 - S51)] + 
       16*G[0, 0, 0, 1, S45/(S23 - S51)] + 
       16*G[0, 0, 1, 0, S45/(S23 - S51)] - 
       16*G[0, 0, 1, 1, S45/(S23 - S51)] + 
       16*G[0, 1, 0, 0, S45/(S23 - S51)] - 
       16*G[0, 1, 0, 1, S45/(S23 - S51)] - 
       16*G[0, 1, 1, 0, S45/(S23 - S51)] + 
       16*G[0, 1, 1, 1, S45/(S23 - S51)] + 
       16*G[1, 0, 0, 0, S45/(S23 - S51)] - 
       16*G[1, 0, 0, 1, S45/(S23 - S51)] - 
       16*G[1, 0, 1, 0, S45/(S23 - S51)] + 
       16*G[1, 0, 1, 1, S45/(S23 - S51)] - 
       16*G[1, 1, 0, 0, S45/(S23 - S51)] + 
       16*G[1, 1, 0, 1, S45/(S23 - S51)] + 
       16*G[1, 1, 1, 0, S45/(S23 - S51)] - 
       16*G[1, 1, 1, 1, S45/(S23 - S51)] - (82*Pi^2*G[0, S45/(S23 - S51)]*
         Log[-S51])/3 + (82*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 + 
       16*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
       16*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       16*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
       16*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (41*Pi^2*Log[-S51]^2)/3 - 
       8*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 8*G[0, 1, S45/(S23 - S51)]*
        Log[-S51]^2 + 8*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       8*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (8*G[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (8*G[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (2*Log[-S51]^4)/3 + 
       (1240*G[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (1240*G[1, S45/(S23 - S51)]*Zeta[3])/3 - (1240*Log[-S51]*Zeta[3])/3, 
     gb[83] -> 2*((317*Pi^4)/144 + (17*Pi^2*G[0, 0, S45/(S23 - S51)])/3 - 
        (17*Pi^2*G[0, 1, S45/(S23 - S51)])/3 - 
        (17*Pi^2*G[1, 0, S45/(S23 - S51)])/3 + 
        (17*Pi^2*G[1, 1, S45/(S23 - S51)])/3 + 
        24*G[0, 0, 0, 0, S45/(S23 - S51)] - 
        24*G[0, 0, 0, 1, S45/(S23 - S51)] - 
        24*G[0, 0, 1, 0, S45/(S23 - S51)] + 
        24*G[0, 0, 1, 1, S45/(S23 - S51)] - 
        24*G[0, 1, 0, 0, S45/(S23 - S51)] + 
        24*G[0, 1, 0, 1, S45/(S23 - S51)] + 
        24*G[0, 1, 1, 0, S45/(S23 - S51)] - 
        24*G[0, 1, 1, 1, S45/(S23 - S51)] - 
        24*G[1, 0, 0, 0, S45/(S23 - S51)] + 
        24*G[1, 0, 0, 1, S45/(S23 - S51)] + 
        24*G[1, 0, 1, 0, S45/(S23 - S51)] - 
        24*G[1, 0, 1, 1, S45/(S23 - S51)] + 
        24*G[1, 1, 0, 0, S45/(S23 - S51)] - 
        24*G[1, 1, 0, 1, S45/(S23 - S51)] - 
        24*G[1, 1, 1, 0, S45/(S23 - S51)] + 
        24*G[1, 1, 1, 1, S45/(S23 - S51)] - (17*Pi^2*G[0, S45/(S23 - S51)]*
          Log[-S51])/3 + (17*Pi^2*G[1, S45/(S23 - S51)]*Log[-S51])/3 - 
        24*G[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
        24*G[0, 0, 1, S45/(S23 - S51)]*Log[-S51] + 
        24*G[0, 1, 0, S45/(S23 - S51)]*Log[-S51] - 
        24*G[0, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
        24*G[1, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
        24*G[1, 0, 1, S45/(S23 - S51)]*Log[-S51] - 
        24*G[1, 1, 0, S45/(S23 - S51)]*Log[-S51] + 
        24*G[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (19*Pi^2*Log[-S51]^2)/2 + 
        12*G[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 12*G[0, 1, S45/(S23 - S51)]*
         Log[-S51]^2 - 12*G[1, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
        12*G[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 4*G[0, S45/(S23 - S51)]*
         Log[-S51]^3 + 4*G[1, S45/(S23 - S51)]*Log[-S51]^3 - Log[-S51]^4/3 - 
        (452*Log[-S51]*Zeta[3])/3), gb[84] -> (-344*Pi^4)/45 - 
       (16*Pi^2*G[1, S45/(S23 - S51)]*G[1, -(S51/(S12 - S34))])/3 + 
       128*G[0, 0, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))] - 
       128*G[0, 0, -(S51/(S12 - S34))]*G[0, 1, S45/(S23 - S51)] + 
       64*Pi^2*G[0, 1, -(S51/(S12 - S34))] + 64*G[0, 0, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 64*G[0, 1, S45/(S23 - S51)]*
        G[0, 1, -(S51/(S12 - S34))] - 128*G[0, 0, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] - 64*G[0, 1, -(S51/(S12 - S34))]*
        G[1, 0, S45/(S23 - S51)] + (88*Pi^2*G[1, 0, -(S51/(S12 - S34))])/3 + 
       64*G[0, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       64*G[0, 1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] - 
       64*G[1, 0, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))] + 
       128*G[0, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       64*G[0, 1, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] + 
       64*G[1, 0, -(S51/(S12 - S34))]*G[1, 1, S45/(S23 - S51)] - 
       24*Pi^2*G[1, 1, -(S51/(S12 - S34))] - 128*G[1, S45/(S23 - S51)]*
        G[0, 0, 0, -(S51/(S12 - S34))] - 160*G[1, S45/(S23 - S51)]*
        G[0, 0, 1, -(S51/(S12 - S34))] - 192*G[1, S45/(S23 - S51)]*
        G[0, 1, 0, -(S51/(S12 - S34))] + 64*G[1, S45/(S23 - S51)]*
        G[0, 1, 1, -(S51/(S12 - S34))] - 64*G[1, S45/(S23 - S51)]*
        G[1, 0, 0, -(S51/(S12 - S34))] - 32*G[1, S45/(S23 - S51)]*
        G[1, 0, 1, -(S51/(S12 - S34))] - 
       32*G[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       480*G[0, 0, 1, 0, -(S51/(S12 - S34))] + 
       64*G[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       384*G[0, 1, 0, 0, -(S51/(S12 - S34))] + 
       192*G[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       96*G[0, 1, 1, 0, -(S51/(S12 - S34))] - 
       128*G[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       320*G[1, 0, 0, 0, -(S51/(S12 - S34))] - 
       160*G[1, 0, 1, 0, -(S51/(S12 - S34))] + 
       64*G[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       160*G[1, 1, 0, 0, -(S51/(S12 - S34))] - 
       32*G[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       112*G[1, 1, 1, 0, -(S51/(S12 - S34))] + 
       32*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S12] - 
       128*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       160*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       128*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       64*G[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       128*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S12] - 16*Pi^2*Log[-S12]^2 - 
       64*G[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       64*G[1, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (16*Pi^2*G[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       128*G[1, S45/(S23 - S51)]*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, S45/(S23 - S51)]*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[1, S45/(S23 - S51)]*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       128*G[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*G[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       224*G[0, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*G[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       192*G[1, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*G[1, 1, 0, -(S51/(S12 - S34))]*Log[-S51] - (64*Pi^2*Log[-S51]^2)/
        3 + 64*G[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*G[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       96*G[1, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*G[0, S45/(S23 - S51)]*(Pi^2*G[1, -(S51/(S12 - S34))] + 
          G[0, -(S51/(S12 - S34))]*(5*Pi^2 + 12*Log[-S51]^2) + 
          6*(4*G[0, 0, 0, -(S51/(S12 - S34))] + 
            5*G[0, 0, 1, -(S51/(S12 - S34))] + 
            6*G[0, 1, 0, -(S51/(S12 - S34))] - 
            2*G[0, 1, 1, -(S51/(S12 - S34))] + 
            2*G[1, 0, 0, -(S51/(S12 - S34))] + G[1, 0, 1, 
             -(S51/(S12 - S34))] - 4*G[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
            2*G[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
            2*G[1, 0, -(S51/(S12 - S34))]*Log[-S51] - Zeta[3])))/3 + 
       32*G[1, S45/(S23 - S51)]*Zeta[3] - 80*G[1, -(S51/(S12 - S34))]*
        Zeta[3] + 128*Log[-S12]*Zeta[3] + 352*Log[-S51]*Zeta[3] - 
       (16*G[0, -(S51/(S12 - S34))]*(-24*G[0, 0, 0, S45/(S23 - S51)] + 
          24*G[0, 0, 1, S45/(S23 - S51)] + 24*G[0, 1, 0, S45/(S23 - S51)] - 
          24*G[0, 1, 1, S45/(S23 - S51)] + 24*G[1, 0, 0, S45/(S23 - S51)] - 
          24*G[1, 0, 1, S45/(S23 - S51)] - 24*G[1, 1, 0, S45/(S23 - S51)] + 
          24*G[1, 1, 1, S45/(S23 - S51)] + 5*Pi^2*Log[-S12] + 4*Log[-S12]^3 + 
          5*Pi^2*Log[-S51] + 24*G[0, 0, S45/(S23 - S51)]*Log[-S51] - 
          24*G[0, 1, S45/(S23 - S51)]*Log[-S51] - 24*G[1, 0, S45/(S23 - S51)]*
           Log[-S51] + 24*G[1, 1, S45/(S23 - S51)]*Log[-S51] + 
          4*Log[-S51]^3 + G[1, S45/(S23 - S51)]*(5*Pi^2 + 12*Log[-S51]^2) + 
          22*Zeta[3]))/3, gb[85] -> 0, gb[86] -> 0}
 
repllogs0 = {LL[1] -> Log[-S45], LL[2] -> Log[-(S51*x)], 
     LL[3] -> Log[S12 - S34] + Log[x], LL[4] -> Log[-S45], 
     LL[5] -> Log[-S45], LL[6] -> Log[-S12] + 2*Log[x], 
     LL[7] -> Log[-S23 - S34 + S51] + Log[x], LL[8] -> Log[-S45], 
     LL[9] -> Log[-S12 - S23] + Log[x], LL[10] -> Log[-S45], 
     LL[11] -> Log[-S23 + S45] + Log[x], LL[12] -> Log[-S23 + S45 + S51] + 
       Log[x], LL[13] -> Log[S12 - S34 + S51] + Log[x], LL[14] -> Log[-S45], 
     LL[15] -> Log[S12 - S34 + S51] + Log[x], 
     LL[16] -> Log[S12 - S34] + Log[x], LL[17] -> Log[-S23 + S45] + Log[x], 
     LL[18] -> Log[-S45], LL[19] -> Log[-(S51*x)], 
     LL[20] -> Log[-(S45*(S12 - S34 + S51))] + Log[x], 
     LL[21] -> Log[S34*(-S12 + S34 + S45)] + 2*Log[x], 
     LL[22] -> Log[S23*(S12 + S23 - S45)] + 2*Log[x], 
     LL[23] -> Log[S45*S51*x], LL[24] -> Log[S45*(S23 + S34 - S51)] + Log[x], 
     LL[25] -> Log[S45*S51*x], LL[26] -> Log[-(S45*(S12 - S34 + S51))] + 
       Log[x], LL[27] -> Log[S45/S12], LL[28] -> 0, 
     LL[29] -> Log[S34/(-S12 + S34 + S45)], 
     LL[30] -> Log[(S12 + S23 - S45)/S23], 
     LL[31] -> Log[(-(S23*S34) + S34*S45 + S12*(S23 - S51) - S45*S51 + 
         Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + S51) + Sqrt[\[CapitalDelta][0]])], LL[32] -> 0, 
     LL[33] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) + 
         Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + S12*(S23 - S51) - 
         S45*S51 + Sqrt[\[CapitalDelta][0]])], 
     LL[34] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
         Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])], LL[35] -> 0, 
     LL[36] -> Log[(S23*S34 - S34*S45 - 2*S34*S51 - S45*S51 + 
         S12*(-S23 + S51) + Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + 
         S12*(S23 - S51) + 2*S34*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])], 
     LL[37] -> Log[(S23*S34 - S34*S45 - 2*S23*S51 + S45*S51 - 
         S12*(S23 + S51) + Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + 
         2*S23*S51 - S45*S51 + S12*(S23 + S51) + Sqrt[\[CapitalDelta][0]])], 
     LL[38] -> Log[-((S12^2*S23 - S12*S23*S34 - S12*S23*S45 - S12*S34*S45 - 
          S23*S34*S45 + S34*S45^2 - S12^2*S51 + 2*S12*S45*S51 - S45^2*S51 + 
          (-S12 + S45)*Sqrt[\[CapitalDelta][0]])/(-(S12^2*S23) + 
          S12*S23*S34 + S12*S23*S45 + S12*S34*S45 + S23*S34*S45 - S34*S45^2 + 
          S12^2*S51 - 2*S12*S45*S51 + S45^2*S51 + (-S12 + S45)*
           Sqrt[\[CapitalDelta][0]]))], LL[39] -> Log[S12 - S45] + Log[x], 
     LL[40] -> (Log[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
          2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + 
            S23*(S45*S51 + S34*(S45 + S51)))] + 4*Log[x])/2, 
     LL[41] -> Log[-(S45*(-S23 + S45 + S51))] + Log[x], 
     LL[42] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
         Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])], 
     LL[43] -> Log[-((S12 - S34 + S51)/S45)] + Log[x], 
     LL[44] -> Log[-((-S23 + S45 + S51)/S45)] + Log[x], 
     LL[45] -> -Log[(S51*x)/S45], LL[46] -> Log[S45^2]/2, 
     LL[47] -> Log[S45/(S23 + S34 - S51)] - Log[x], 
     LL[48] -> Log[(S23*S34 - S34*S45 - 2*S23*S51 - 2*S34*S51 + S45*S51 + 
         2*S51^2 + S12*(-S23 + S51) + Sqrt[\[CapitalDelta][0]])/
        (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S23*S51 + 2*S34*S51 - 
         S45*S51 - 2*S51^2 + Sqrt[\[CapitalDelta][0]])], 
     LL[49] -> Log[-(S45*(S12 - S34 + S51))] + Log[x], 
     LL[50] -> Log[S23*S51 + S12*(S45 + S51)] + 2*Log[x], 
     LL[51] -> Log[S45*S51*x], LL[52] -> 
      Log[-((S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
          Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + 
          S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][0]]))], 
     LL[53] -> Log[-((S45*S51)/((S23 - S45)*(S12 - S34 + S51)))] - Log[x], 
     LL[54] -> Log[-((S45*S51)/((S12 - S34)*(S23 - S45)))] - Log[x], 
     LL[55] -> Log[S12/S51] + Log[x], LL[56] -> 
      Log[(-S23 + S45)/(-S23 + S45 + S51)]}
 
repldlogs0 = {L[1] -> 0, L[2] -> x^(-1), L[3] -> x^(-1), L[4] -> 0, 
     L[5] -> 0, L[6] -> 2/x, L[7] -> x^(-1), L[8] -> 0, L[9] -> x^(-1), 
     L[10] -> 0, L[11] -> x^(-1), L[12] -> x^(-1), L[13] -> x^(-1), 
     L[14] -> 0, L[15] -> x^(-1), L[16] -> x^(-1), L[17] -> x^(-1), 
     L[18] -> 0, L[19] -> x^(-1), L[20] -> x^(-1), L[21] -> 2/x, 
     L[22] -> 2/x, L[23] -> x^(-1), L[24] -> x^(-1), L[25] -> x^(-1), 
     L[26] -> x^(-1), L[27] -> 0, L[28] -> 0, L[29] -> 0, L[30] -> 0, 
     L[31] -> 0, L[32] -> 0, L[33] -> 0, L[34] -> 0, L[35] -> 0, L[36] -> 0, 
     L[37] -> 0, L[38] -> 0, L[39] -> x^(-1), L[40] -> 2/x, L[41] -> x^(-1), 
     L[42] -> 0, L[43] -> x^(-1), L[44] -> x^(-1), L[45] -> -x^(-1), 
     L[46] -> 0, L[47] -> -x^(-1), L[48] -> 0, L[49] -> x^(-1), L[50] -> 2/x, 
     L[51] -> x^(-1), L[52] -> 0, L[53] -> -x^(-1), L[54] -> -x^(-1), 
     L[55] -> x^(-1), L[56] -> 0}
 
replebnew0W2norm = {gb[1] -> (-2*Pi^2)/3 + 16*GP[0, 0, x] + 8*Log[-S45]^2 + 
       8*Log[1 - S45/(S23 - S51)]^2 + Log[-S45]*
        (16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)]) + 
       GP[0, x]*(16*Log[-S45] + 16*Log[1 - S45/(S23 - S51)] - 
         16*Log[S45/(S23 - S51)]) - 16*Log[1 - S45/(S23 - S51)]*
        Log[S45/(S23 - S51)] + 8*Log[S45/(S23 - S51)]^2, 
     gb[2] -> (-2*Pi^2)/3 + 16*GP[0, 0, x] - 8*Log[-S51]^2 + 
       8*Log[-(S51/(S12 - S34))]^2 + 16*GP[0, x]*Log[S12 - S34 + S51] + 
       16*Log[-S51]*Log[S12 - S34 + S51] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2, 
     gb[3] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[4] -> (-2*Pi^2)/3 + 16*GP[0, 0, x] + 16*GP[0, x]*Log[S12 - S34] + 
       16*Log[S12 - S34]*Log[-S51] - 8*Log[-S51]^2 + 
       8*Log[-(S51/(S12 - S34))]^2, gb[5] -> (-2*Pi^2)/3 + 64*GP[0, 0, x] + 
       32*GP[0, x]*Log[-S12] + 8*Log[-S12]^2, 
     gb[6] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[7] -> (-2*Pi^2)/3 + 16*GP[0, 0, x] + 16*GP[0, x]*Log[-S51] + 
       8*Log[-S51]^2, gb[8] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, gb[9] -> 0, 
     gb[10] -> (-2*Pi^2)/3 - 8*GP[0, 0, x] + 8*Log[-S45]^2 + 
       Log[-S45]*(4*Log[1 - S45/(S23 - S51)] - 4*Log[S45/(S23 - S51)]) + 
       GP[0, x]*(4*Log[-S45] - 4*Log[1 - S45/(S23 - S51)] + 
         4*Log[S45/(S23 - S51)] - 4*Log[S12 - S34 + S51]) - 
       4*Log[1 - S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
       4*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51], 
     gb[11] -> (-8*Pi^2)/3 - 16*GP[0, 0, x] - 
       8*Log[-(S45/(S12 - S34 + S51))]^2 + 
       GP[0, x]*(16*Log[-(S45/(S12 - S34 + S51))] - 
         8*Log[(-S23 + S45 + S51)/(S12 - S34 + S51)]) + 
       8*Log[-(S45/(S12 - S34 + S51))]*Log[(-S23 + S45 + S51)/
          (S12 - S34 + S51)], gb[12] -> (2*Pi^2)/3 + 16*GP[0, 0, x] + 
       16*GP[0, x]*Log[-S51] + 8*Log[-S51]^2, 
     gb[13] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[14] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[15] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[16] -> (2*Pi^2)/3 + 16*GP[0, 0, x] + 8*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, x]*Log[S12 - S34] + 16*Log[S12 - S34]*Log[-S51] - 
       8*Log[-S51]^2 + 8*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
     gb[17] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[18] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[19] -> (2*Pi^2)/3 + 16*GP[0, 0, x] + 16*GP[0, x]*Log[S12 - S34] + 
       16*Log[S12 - S34]*Log[-S51] - 8*Log[-S51]^2 + 
       8*Log[-(S51/(S12 - S34))]^2, gb[20] -> (-2*Pi^2)/3 + 16*GP[0, 0, x] - 
       8*GP[0, 1, -(S51/(S12 - S34))] + 16*GP[0, x]*Log[S12 - S34] + 
       16*Log[S12 - S34]*Log[-S51] - 8*Log[-S51]^2 + 
       8*Log[-(S51/(S12 - S34))]^2, gb[21] -> 0, gb[22] -> 0, 
     gb[23] -> (-2*Pi^2)/3 - 16*GP[0, 0, x] + 4*Log[-S45]^2 + 
       Log[-S45]*(4*Log[1 - S45/(S23 - S51)] - 4*Log[S45/(S23 - S51)]) + 
       GP[0, x]*(-12*Log[S12 - S34] + 4*Log[-S45] - 
         4*Log[1 - S45/(S23 - S51)] + 4*Log[S45/(S23 - S51)]) + 
       Log[S12 - S34]*(-4*Log[1 - S45/(S23 - S51)] + 4*Log[S45/(S23 - S51)] - 
         8*Log[-S51]) + 4*Log[-S51]^2 - 4*Log[-(S51/(S12 - S34))]^2, 
     gb[24] -> (-2*Pi^2)/3 - 8*GP[0, 0, x] - 8*GP[0, x]*Log[S12 - S34] + 
       4*Log[-S45]^2 - 8*Log[S12 - S34]*Log[-S51] + 4*Log[-S51]^2 - 
       4*Log[-(S51/(S12 - S34))]^2, gb[25] -> 0, 
     gb[26] -> (-2*Pi^2)/3 - 8*GP[0, 0, x] - 4*GP[0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, x]*Log[S12 - S34] + 4*Log[-S45]^2 - 8*Log[S12 - S34]*
        Log[-S51] + 4*Log[-S51]^2 - 4*Log[-(S51/(S12 - S34))]^2 + 
       4*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
     gb[27] -> (-4*Pi^2)/3 - 8*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*(16*Log[S12 - S34] - 16*Log[-S51]) + 16*Log[S12 - S34]*
        Log[-S51] - 16*Log[-S51]^2 + 8*Log[-(S51/(S12 - S34))]^2, 
     gb[28] -> (-4*Pi^2)/3 - 8*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*(24*Log[S12 - S34] - 24*Log[-S51]) - 8*Log[-S12]*Log[-S51] - 
       8*Log[-S51]^2 + Log[S12 - S34]*(8*Log[-S12] + 8*Log[-S51]) + 
       8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
     gb[29] -> (-4*Pi^2)/3 - 32*GP[0, 0, x] + 8*Log[-S45]^2 + 
       Log[-S45]*(8*Log[1 - S45/(S23 - S51)] - 8*Log[S45/(S23 - S51)]) + 
       GP[0, x]*(8*Log[-S45] - 8*Log[1 - S45/(S23 - S51)] + 
         8*Log[S45/(S23 - S51)] - 24*Log[-S51]) - 8*Log[1 - S45/(S23 - S51)]*
        Log[-S51] + 8*Log[S45/(S23 - S51)]*Log[-S51] - 8*Log[-S51]^2, 
     gb[30] -> (-4*Pi^2)/3 - 16*GP[0, 0, x] + 8*Log[-S45]^2 - 
       16*GP[0, x]*Log[-S51] - 8*Log[-S51]^2, 
     gb[31] -> (2*Pi^2)/3 + 64*GP[0, 0, x] + 
       12*GP[0, 1, -(S51/(S12 - S34))] + 8*Log[-S12]^2 + 
       Log[-S12]*(-16*Log[S12 - S34] + 16*Log[-S51]) + 
       GP[0, x]*(32*Log[-S12] - 32*Log[S12 - S34] + 32*Log[-S51]) + 
       8*Log[-(S51/(S12 - S34))]^2 - 12*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)], gb[32] -> 0, 
     gb[33] -> (-4*Pi^2)/3 + 16*GP[0, 0, x] - 16*Log[S12 - S34]*Log[-S51] + 
       8*Log[-S51]^2 + 16*Log[-S51]*Log[S12 - S34 + S51] + 
       GP[0, x]*(-16*Log[S12 - S34] + 16*Log[-S51] + 
         16*Log[S12 - S34 + S51]) - 12*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2, gb[34] -> 0, 
     gb[35] -> (2*Pi^2)/3 + 64*GP[0, 0, x] + 8*Log[1 - S45/(S23 - S51)]^2 + 
       8*Log[S45/(S23 - S51)]^2 - 16*Log[S45/(S23 - S51)]*Log[-S51] + 
       8*Log[-S51]^2 + Log[1 - S45/(S23 - S51)]*(-16*Log[S45/(S23 - S51)] + 
         16*Log[-S51]) + GP[0, x]*(32*Log[1 - S45/(S23 - S51)] - 
         32*Log[S45/(S23 - S51)] + 32*Log[-S51]), gb[36] -> 0, 
     gb[37] -> (-4*Pi^2)/3 + 16*GP[0, 0, x] + 16*GP[0, x]*Log[-S51] + 
       8*Log[-S51]^2, gb[38] -> 0, gb[39] -> -6*Pi^2 - 32*GP[0, 0, x] - 
       8*Log[1 - S45/(S23 - S51)]^2 - 8*Log[S45/(S23 - S51)]^2 + 
       GP[0, x]*(-32*Log[1 - S45/(S23 - S51)] + 32*Log[S45/(S23 - S51)]) - 
       8*Log[-S51]^2 + 8*Log[-(S51/(S12 - S34))]^2 + Log[1 - S45/(S23 - S51)]*
        (16*Log[S45/(S23 - S51)] - 16*Log[S12 - S34 + S51]) + 
       16*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
       16*Log[-S51]*Log[S12 - S34 + S51] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2, gb[40] -> 0, 
     gb[41] -> (-2*Pi^2)/3 + 64*GP[0, 0, x] + 32*GP[0, x]*Log[-S12] + 
       8*Log[-S12]^2, gb[42] -> 0, gb[43] -> (10*Pi^2)/3 + 64*GP[0, 0, x] + 
       32*GP[0, 1, -(S51/(S12 - S34))] + 8*Log[1 - S45/(S23 - S51)]^2 + 
       8*Log[S45/(S23 - S51)]^2 - 8*Log[-S51]^2 + Log[S12 - S34]*
        (32*Log[1 - S45/(S23 - S51)] - 32*Log[S45/(S23 - S51)] + 
         32*Log[-S51]) + 8*Log[-(S51/(S12 - S34))]^2 + 
       GP[0, x]*(64*Log[S12 - S34] + 32*Log[1 - S45/(S23 - S51)] - 
         32*Log[S45/(S23 - S51)] - 32*Log[S12 - S34 + S51]) + 
       Log[1 - S45/(S23 - S51)]*(-16*Log[S45/(S23 - S51)] - 
         16*Log[S12 - S34 + S51]) + 16*Log[S45/(S23 - S51)]*
        Log[S12 - S34 + S51] - 16*Log[-S51]*Log[S12 - S34 + S51] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
       8*Log[1 + S51/(S12 - S34)]^2, gb[44] -> 0, 
     gb[45] -> -2*Pi^2 - 32*GP[0, 0, x] - 8*Log[-S12]^2 + 
       GP[0, x]*(-32*Log[-S12] + 32*Log[S12 - S34]) + 
       32*Log[S12 - S34]*Log[-S51] - 16*Log[-S51]^2 + 
       16*Log[-(S51/(S12 - S34))]^2, gb[46] -> 0, 
     gb[47] -> (-8*Pi^2)/3 - 32*GP[0, 0, x] + 
       Log[-S45]*(16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)]) + 
       GP[0, x]*(16*Log[-S45] - 16*Log[1 - S45/(S23 - S51)] + 
         16*Log[S45/(S23 - S51)] - 16*Log[-S51]) - 
       16*Log[1 - S45/(S23 - S51)]*Log[-S51] + 16*Log[S45/(S23 - S51)]*
        Log[-S51], gb[48] -> 0, gb[49] -> 0, gb[50] -> 0, 
     gb[51] -> (-8*Pi^2)/3 - 16*GP[0, 1, -(S51/(S12 - S34))] + 
       Log[S12 - S34]*(16*Log[-S12] - 16*Log[-S51]) + 
       GP[0, x]*(16*Log[S12 - S34] - 16*Log[-S51]) - 16*Log[-S12]*Log[-S51] + 
       16*Log[-S51]^2 - 16*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
     gb[52] -> 16*GP[0, 1, -(S51/(S12 - S34))] + Log[S12 - S34]*
        (16*Log[-S12] - 16*Log[-S51]) + GP[0, x]*(16*Log[S12 - S34] - 
         16*Log[S12 - S34 + S51]) - 16*Log[-S12]*Log[S12 - S34 + S51] + 
       16*Log[-S51]*Log[S12 - S34 + S51] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)], gb[53] -> 0, 
     gb[54] -> (8*Pi^2)/3 + 16*GP[0, 1, -(S51/(S12 - S34))] + 
       16*Log[-S12]*Log[-S51] - 16*Log[-S51]^2 + Log[S12 - S34]*
        (-16*Log[-S12] + 16*Log[-S51]) + GP[0, x]*(-16*Log[S12 - S34] + 
         16*Log[-S51]) + 16*Log[-(S51/(S12 - S34))]^2 - 
       16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], gb[55] -> 0, 
     gb[56] -> 0, gb[57] -> 0, gb[58] -> 16*GP[0, 1, -(S51/(S12 - S34))] - 
       16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], gb[59] -> 0, 
     gb[60] -> (8*Pi^2)/3 + 16*GP[0, 1, -(S51/(S12 - S34))] + 
       Log[S12 - S34]*(-16*Log[1 - S45/(S23 - S51)] + 
         16*Log[S45/(S23 - S51)]) + 16*Log[1 - S45/(S23 - S51)]*Log[-S51] - 
       16*Log[S45/(S23 - S51)]*Log[-S51] + GP[0, x]*(-16*Log[S12 - S34] + 
         16*Log[-S51]) - 16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
     gb[61] -> 0, gb[62] -> (4*Pi^2)/3 + 8*GP[0, 1, -(S51/(S12 - S34))] + 
       Log[S12 - S34]*(-8*Log[1 - S45/(S23 - S51)] + 8*Log[S45/(S23 - S51)] - 
         32*Log[-S51]) + 8*Log[1 - S45/(S23 - S51)]*Log[-S51] - 
       8*Log[S45/(S23 - S51)]*Log[-S51] + 32*Log[-S51]^2 + 
       GP[0, x]*(-40*Log[S12 - S34] + 40*Log[-S51]) - 
       16*Log[-(S51/(S12 - S34))]^2, gb[63] -> 0, 
     gb[64] -> (4*Pi^2)/3 + 8*GP[0, 1, -(S51/(S12 - S34))] + 
       Log[S12 - S34]*(-8*Log[-S12] - 24*Log[-S51]) + 8*Log[-S12]*Log[-S51] + 
       24*Log[-S51]^2 + GP[0, x]*(-40*Log[S12 - S34] + 40*Log[-S51]) - 
       8*Log[-(S51/(S12 - S34))]^2 - 8*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)], gb[65] -> 8*GP[0, 1, -(S51/(S12 - S34))] + 
       16*Log[S12 - S34]*Log[-S51] - 16*Log[-S51]*Log[S12 - S34 + S51] + 
       Log[-S12]*(-8*Log[S12 - S34] + 8*Log[S12 - S34 + S51]) + 
       8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
       4*Log[1 + S51/(S12 - S34)]^2, gb[66] -> (-5*Pi^2)/3 - 16*GP[0, 0, x] + 
       16*GP[0, 1, -(S51/(S12 - S34))] - 4*Log[-S12]^2 + 
       GP[0, x]*(-16*Log[-S12] + 16*Log[S12 - S34]) + 
       16*Log[S12 - S34]*Log[-S51] + 8*Log[-S51]^2 - 
       4*Log[-(S51/(S12 - S34))]^2 - 16*Log[-S51]*Log[S12 - S34 + S51] + 
       Log[-S12]*(-8*Log[-S51] + 8*Log[S12 - S34 + S51]) + 
       8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
       4*Log[1 + S51/(S12 - S34)]^2, gb[67] -> 0, 
     gb[68] -> (-5*Pi^2)/3 - 16*GP[0, 0, x] - 4*Log[1 - S45/(S23 - S51)]^2 - 
       4*Log[S45/(S23 - S51)]^2 + GP[0, x]*(-16*Log[1 - S45/(S23 - S51)] + 
         16*Log[S45/(S23 - S51)]) + Log[1 - S45/(S23 - S51)]*
        (8*Log[S45/(S23 - S51)] - 8*Log[-S51]) + 8*Log[S45/(S23 - S51)]*
        Log[-S51] + 4*Log[-S51]^2, gb[69] -> -4*Pi^2 + 16*GP[0, 0, x] + 
       16*GP[0, x]*Log[-S51] + 8*Log[-S51]^2, 
     gb[70] -> -4*Pi^2 + 112*GP[0, 0, x] - 16*GP[0, 1, -(S51/(S12 - S34))] + 
       16*Log[-S12]^2 + Log[-S45]*(8*Log[1 - S45/(S23 - S51)] - 
         8*Log[S45/(S23 - S51)]) - 16*Log[S12 - S34]*Log[-S51] - 
       8*Log[1 - S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
       8*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
       16*Log[-S51]*Log[S12 - S34 + S51] + Log[-S12]*(-16*Log[S12 - S34] + 
         16*Log[S12 - S34 + S51]) + GP[0, x]*(64*Log[-S12] - 
         48*Log[S12 - S34] + 8*Log[-S45] - 8*Log[1 - S45/(S23 - S51)] + 
         8*Log[S45/(S23 - S51)] + 40*Log[S12 - S34 + S51]) - 
       16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
       16*Log[1 + S51/(S12 - S34)]^2, gb[71] -> 0, 
     gb[72] -> -8*GP[0, 1, -(S51/(S12 - S34))] + Log[S12 - S34]*
        (-8*Log[-S12] + 8*Log[-S51]) + 8*Log[-S12]*Log[S12 - S34 + S51] - 
       8*Log[-S51]*Log[S12 - S34 + S51] + GP[0, x]*(-8*Log[S12 - S34] + 
         8*Log[S12 - S34 + S51]) + 8*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)], gb[73] -> 
      32*GP[0, 1, S51/(S12 - S34 + S51)] - 32*GP[0, x]*
        Log[1 - S51/(S12 - S34 + S51)] - 
       16*Log[(S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))]*
        Log[1 - S51/(S12 - S34 + S51)], gb[74] -> 4*Pi^2 + 48*GP[0, 0, x] - 
       16*GP[0, 1, -(S51/(S12 - S34))] - 8*Log[-S45]^2 + 
       GP[0, x]*(32*Log[S12 - S34] - 16*Log[-S45] + 
         16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)]) + 
       Log[-S45]*(-16*Log[1 - S45/(S23 - S51)] + 16*Log[S45/(S23 - S51)]) - 
       8*Log[-S51]^2 + Log[S12 - S34]*(16*Log[1 - S45/(S23 - S51)] - 
         16*Log[S45/(S23 - S51)] + 16*Log[-S51]) + 
       8*Log[-(S51/(S12 - S34))]^2 + 16*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)], gb[75] -> 0, 
     gb[76] -> (11*Pi^2)/3 + 32*GP[0, 0, x] - 
       64*GP[0, 1, -(S51/(S12 - S34))] + 4*Log[1 - S45/(S23 - S51)]^2 + 
       4*Log[S45/(S23 - S51)]^2 - 28*Log[-S51]^2 + Log[S12 - S34]*
        (8*Log[-S12] + 24*Log[1 - S45/(S23 - S51)] - 
         24*Log[S45/(S23 - S51)] + 8*Log[-S51]) + 
       16*Log[-(S51/(S12 - S34))]^2 + Log[S45/(S23 - S51)]*
        (24*Log[-S51] - 8*Log[S12 - S34 + S51]) - 
       8*Log[-S12]*Log[S12 - S34 + S51] + 24*Log[-S51]*Log[S12 - S34 + S51] + 
       Log[1 - S45/(S23 - S51)]*(-8*Log[S45/(S23 - S51)] - 24*Log[-S51] + 
         8*Log[S12 - S34 + S51]) + GP[0, x]*(48*Log[S12 - S34] + 
         16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)] - 
         48*Log[-S51] + 16*Log[S12 - S34 + S51]) + 24*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2, gb[77] -> 0, 
     gb[78] -> 0, gb[79] -> (-13*Pi^2)/3 + 32*GP[0, 0, x] - 
       32*GP[0, 1, -(S51/(S12 - S34))] + 4*Log[-S12]^2 + 
       Log[S12 - S34]*(8*Log[1 - S45/(S23 - S51)] - 8*Log[S45/(S23 - S51)] - 
         8*Log[-S51]) - 12*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[1 - S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
       8*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
       8*Log[-S51]*Log[S12 - S34 + S51] + Log[-S12]*(8*Log[S12 - S34] - 
         24*Log[-S51] + 16*Log[S12 - S34 + S51]) + 
       GP[0, x]*(16*Log[-S12] + 16*Log[S12 - S34] - 48*Log[-S51] + 
         32*Log[S12 - S34 + S51]) + 16*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)] + 12*Log[1 + S51/(S12 - S34)]^2, 
     gb[80] -> (19*Pi^2)/2 + 32*GP[0, 0, x] + 
       40*GP[0, 1, -(S51/(S12 - S34))] + 6*Log[-S12]^2 + 
       16*Log[S12 - S34]*Log[-S51] - 8*Log[-S51]^2 + 
       6*Log[-(S51/(S12 - S34))]^2 - 16*Log[-S51]*Log[S12 - S34 + S51] + 
       GP[0, x]*(24*Log[-S12] - 32*Log[S12 - S34] + 8*Log[-S51] + 
         8*Log[S12 - S34 + S51]) + Log[-S12]*(-24*Log[S12 - S34] + 
         12*Log[-S51] + 12*Log[S12 - S34 + S51]) - 12*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)] - 2*Log[1 + S51/(S12 - S34)]^2, 
     gb[81] -> (41*Pi^2)/6 - 16*GP[0, 0, x] + 
       24*GP[0, 1, -(S51/(S12 - S34))] - 2*Log[-S12]^2 - 
       2*Log[-(S51/(S12 - S34))]^2 + Log[-S12]*(-8*Log[S12 - S34] - 
         4*Log[-S51] + 12*Log[S12 - S34 + S51]) + 
       GP[0, x]*(-8*Log[-S12] - 16*Log[S12 - S34] - 8*Log[-S51] + 
         24*Log[S12 - S34 + S51]) - 12*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)] + 6*Log[1 + S51/(S12 - S34)]^2, 
     gb[82] -> (41*Pi^2)/6 - 16*GP[0, 0, x] - 2*Log[1 - S45/(S23 - S51)]^2 - 
       2*Log[S45/(S23 - S51)]^2 + GP[0, x]*(-8*Log[1 - S45/(S23 - S51)] + 
         8*Log[S45/(S23 - S51)] - 8*Log[-S51]) + Log[1 - S45/(S23 - S51)]*
        (4*Log[S45/(S23 - S51)] - 4*Log[-S51]) + 4*Log[S45/(S23 - S51)]*
        Log[-S51] - 2*Log[-S51]^2, gb[83] -> (19*Pi^2)/2 + 32*GP[0, 0, x] + 
       6*Log[1 - S45/(S23 - S51)]^2 + 6*Log[S45/(S23 - S51)]^2 - 
       12*Log[S45/(S23 - S51)]*Log[-S51] - 2*Log[-S51]^2 + 
       GP[0, x]*(24*Log[1 - S45/(S23 - S51)] - 24*Log[S45/(S23 - S51)] + 
         8*Log[-S51]) + Log[1 - S45/(S23 - S51)]*(-12*Log[S45/(S23 - S51)] + 
         12*Log[-S51]), gb[84] -> (-56*Pi^2)/3 - 
       112*GP[0, 1, -(S51/(S12 - S34))] + GP[0, x]*(128*Log[S12 - S34] - 
         128*Log[-S51]) - 32*Log[-S12]*Log[-S51] - 
       32*Log[1 - S45/(S23 - S51)]*Log[-S51] + 32*Log[S45/(S23 - S51)]*
        Log[-S51] - 32*Log[-S51]^2 + Log[S12 - S34]*(32*Log[-S12] + 
         32*Log[1 - S45/(S23 - S51)] - 32*Log[S45/(S23 - S51)] + 
         32*Log[-S51]) + 80*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
     gb[85] -> 0, gb[86] -> 0}
 
replebnew0W3norm = {gb[1] -> -32*GP[0, 0, 0, x] - (16*Log[-S45]^3)/3 - 
       (16*Log[1 - S45/(S23 - S51)]^3)/3 - (4*Pi^2*Log[S45/(S23 - S51)])/3 + 
       16*Log[1 - S45/(S23 - S51)]^2*Log[S45/(S23 - S51)] + 
       (16*Log[S45/(S23 - S51)]^3)/3 + Log[-S45]^2*
        (-16*Log[1 - S45/(S23 - S51)] + 16*Log[S45/(S23 - S51)]) + 
       GP[0, 0, x]*(-32*Log[-S45] - 32*Log[1 - S45/(S23 - S51)] + 
         32*Log[S45/(S23 - S51)]) + Log[1 - S45/(S23 - S51)]*
        ((4*Pi^2)/3 - 16*Log[S45/(S23 - S51)]^2) + 
       Log[-S45]*((4*Pi^2)/3 - 16*Log[1 - S45/(S23 - S51)]^2 + 
         32*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] - 
         16*Log[S45/(S23 - S51)]^2) + GP[0, x]*((4*Pi^2)/3 - 16*Log[-S45]^2 - 
         16*Log[1 - S45/(S23 - S51)]^2 + 32*Log[1 - S45/(S23 - S51)]*
          Log[S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)]^2 + 
         Log[-S45]*(-32*Log[1 - S45/(S23 - S51)] + 
           32*Log[S45/(S23 - S51)])) - (128*Zeta[3])/3, 
     gb[2] -> -32*GP[0, 0, 0, x] - (16*Log[-S51]^3)/3 + 
       (16*Log[-(S51/(S12 - S34))]^3)/3 - 32*GP[0, 0, x]*
        Log[S12 - S34 + S51] + Log[-S51]^2*(16*Log[-(S51/(S12 - S34))] - 
         16*Log[1 + S51/(S12 - S34)]) + (4*Pi^2*Log[1 + S51/(S12 - S34)])/3 - 
       16*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] - 
       (16*Log[1 + S51/(S12 - S34)]^3)/3 + Log[-S51]*
        ((4*Pi^2)/3 - 16*Log[-(S51/(S12 - S34))]^2 + 
         32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         16*Log[1 + S51/(S12 - S34)]^2) + GP[0, x]*((4*Pi^2)/3 + 
         16*Log[-S51]^2 - 16*Log[-(S51/(S12 - S34))]^2 - 
         32*Log[-S51]*Log[S12 - S34 + S51] + 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 16*Log[1 + S51/(S12 - S34)]^2) + 
       Log[-(S51/(S12 - S34))]*((-4*Pi^2)/3 + 16*Log[1 + S51/(S12 - S34)]^
           2) - (128*Zeta[3])/3, gb[3] -> (4*Pi^2*Log[-S45])/3 - 
       (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[4] -> -32*GP[0, 0, 0, x] - 32*GP[0, 0, x]*Log[S12 - S34] - 
       (16*Log[-S51]^3)/3 - (4*Pi^2*Log[-(S51/(S12 - S34))])/3 + 
       16*Log[-S51]^2*Log[-(S51/(S12 - S34))] + 
       (16*Log[-(S51/(S12 - S34))]^3)/3 + Log[-S51]*((4*Pi^2)/3 - 
         16*Log[-(S51/(S12 - S34))]^2) + GP[0, x]*((4*Pi^2)/3 - 
         32*Log[S12 - S34]*Log[-S51] + 16*Log[-S51]^2 - 
         16*Log[-(S51/(S12 - S34))]^2) - (128*Zeta[3])/3, 
     gb[5] -> -256*GP[0, 0, 0, x] + (4*Pi^2*Log[-S12])/3 - 
       128*GP[0, 0, x]*Log[-S12] - (16*Log[-S12]^3)/3 + 
       GP[0, x]*((8*Pi^2)/3 - 32*Log[-S12]^2) - (128*Zeta[3])/3, 
     gb[6] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[7] -> -32*GP[0, 0, 0, x] + (4*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, x]*Log[-S51] - (16*Log[-S51]^3)/3 + 
       GP[0, x]*((4*Pi^2)/3 - 16*Log[-S51]^2) - (128*Zeta[3])/3, 
     gb[8] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[9] -> 0, gb[10] -> 48*GP[0, 0, 0, x] - (16*Log[-S45]^3)/3 + 
       Log[-S45]^2*(-4*Log[1 - S45/(S23 - S51)] + 4*Log[S45/(S23 - S51)]) + 
       Log[-S45]*((-2*Pi^2)/3 - 4*Log[1 - S45/(S23 - S51)]^2 + 
         8*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] - 
         4*Log[S45/(S23 - S51)]^2) + 2*Pi^2*Log[-S51] - 
       2*Pi^2*Log[-(S51/(S12 - S34))] + GP[0, 0, x]*(4*Log[-S45] + 
         12*Log[1 - S45/(S23 - S51)] - 12*Log[S45/(S23 - S51)] - 
         24*Log[-(S45/(S12 - S34 + S51))] + 12*Log[S12 - S34 + S51] + 
         12*Log[(-S23 + S45 + S51)/(S12 - S34 + S51)]) + 
       2*Pi^2*Log[1 + S51/(S12 - S34)] + Log[1 - S45/(S23 - S51)]^2*
        (4*Log[-S51] - 4*Log[-(S51/(S12 - S34))] + 
         4*Log[1 + S51/(S12 - S34)]) + Log[S45/(S23 - S51)]^2*
        (4*Log[-S51] - 4*Log[-(S51/(S12 - S34))] + 
         4*Log[1 + S51/(S12 - S34)]) + Log[S45/(S23 - S51)]*
        (-2*Pi^2 - 4*Log[-S51]^2 - 4*Log[-(S51/(S12 - S34))]^2 + 
         Log[-S51]*(8*Log[-(S51/(S12 - S34))] - 8*Log[1 + S51/(S12 - S34)]) + 
         8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         4*Log[1 + S51/(S12 - S34)]^2) + GP[0, x]*(4*Pi^2 - 4*Log[-S45]^2 + 
         4*Log[1 - S45/(S23 - S51)]^2 + Log[-S45]*
          (4*Log[1 - S45/(S23 - S51)] - 4*Log[S45/(S23 - S51)]) + 
         4*Log[S45/(S23 - S51)]^2 - 4*Log[-S51]^2 + 
         4*Log[-(S51/(S12 - S34))]^2 + 12*Log[-(S45/(S12 - S34 + S51))]^2 - 
         4*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
         8*Log[-S51]*Log[S12 - S34 + S51] + Log[1 - S45/(S23 - S51)]*
          (-8*Log[S45/(S23 - S51)] + 4*Log[S12 - S34 + S51]) - 
         12*Log[-(S45/(S12 - S34 + S51))]*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)] - 8*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 4*Log[1 + S51/(S12 - S34)]^2) + 
       Log[1 - S45/(S23 - S51)]*(2*Pi^2 + 4*Log[-S51]^2 + 
         4*Log[-(S51/(S12 - S34))]^2 + Log[S45/(S23 - S51)]*
          (-8*Log[-S51] + 8*Log[-(S51/(S12 - S34))] - 
           8*Log[1 + S51/(S12 - S34)]) - 8*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 4*Log[1 + S51/(S12 - S34)]^2 + 
         Log[-S51]*(-8*Log[-(S51/(S12 - S34))] + 
           8*Log[1 + S51/(S12 - S34)])) - (128*Zeta[3])/3, 
     gb[11] -> 96*GP[0, 0, 0, x] + Log[-S45]^2*(-8*Log[1 - S45/(S23 - S51)] + 
         8*Log[S45/(S23 - S51)]) + Log[-S45]*((4*Pi^2)/3 - 
         8*Log[1 - S45/(S23 - S51)]^2 + 16*Log[1 - S45/(S23 - S51)]*
          Log[S45/(S23 - S51)] - 8*Log[S45/(S23 - S51)]^2) + 
       4*Pi^2*Log[-S51] - 4*Pi^2*Log[-(S51/(S12 - S34))] + 
       GP[0, 0, x]*(8*Log[-S45] + 24*Log[1 - S45/(S23 - S51)] - 
         24*Log[S45/(S23 - S51)] - 48*Log[-(S45/(S12 - S34 + S51))] + 
         24*Log[S12 - S34 + S51] + 24*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)]) + 4*Pi^2*Log[1 + S51/(S12 - S34)] + 
       Log[1 - S45/(S23 - S51)]^2*(8*Log[-S51] - 8*Log[-(S51/(S12 - S34))] + 
         8*Log[1 + S51/(S12 - S34)]) + Log[S45/(S23 - S51)]^2*
        (8*Log[-S51] - 8*Log[-(S51/(S12 - S34))] + 
         8*Log[1 + S51/(S12 - S34)]) + Log[S45/(S23 - S51)]*
        (-4*Pi^2 - 8*Log[-S51]^2 - 8*Log[-(S51/(S12 - S34))]^2 + 
         Log[-S51]*(16*Log[-(S51/(S12 - S34))] - 
           16*Log[1 + S51/(S12 - S34)]) + 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 8*Log[1 + S51/(S12 - S34)]^2) + 
       GP[0, x]*(8*Pi^2 - 8*Log[-S45]^2 + 8*Log[1 - S45/(S23 - S51)]^2 + 
         Log[-S45]*(8*Log[1 - S45/(S23 - S51)] - 8*Log[S45/(S23 - S51)]) + 
         8*Log[S45/(S23 - S51)]^2 - 8*Log[-S51]^2 + 
         8*Log[-(S51/(S12 - S34))]^2 + 24*Log[-(S45/(S12 - S34 + S51))]^2 - 
         8*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
         16*Log[-S51]*Log[S12 - S34 + S51] + Log[1 - S45/(S23 - S51)]*
          (-16*Log[S45/(S23 - S51)] + 8*Log[S12 - S34 + S51]) - 
         24*Log[-(S45/(S12 - S34 + S51))]*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)] - 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2) + 
       Log[1 - S45/(S23 - S51)]*(4*Pi^2 + 8*Log[-S51]^2 + 
         8*Log[-(S51/(S12 - S34))]^2 + Log[S45/(S23 - S51)]*
          (-16*Log[-S51] + 16*Log[-(S51/(S12 - S34))] - 
           16*Log[1 + S51/(S12 - S34)]) - 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2 + 
         Log[-S51]*(-16*Log[-(S51/(S12 - S34))] + 
           16*Log[1 + S51/(S12 - S34)])) - 16*Zeta[3], 
     gb[12] -> -32*GP[0, 0, 0, x] - (4*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, x]*Log[-S51] - (16*Log[-S51]^3)/3 + 
       GP[0, x]*((-4*Pi^2)/3 - 16*Log[-S51]^2) - (104*Zeta[3])/3, 
     gb[13] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     gb[14] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     gb[15] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[16] -> -32*GP[0, 0, 0, x] + 16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       8*GP[1, 0, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, x]*Log[S12 - S34] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - (16*Log[-S51]^3)/3 + 
       16*Log[-S51]^2*Log[-(S51/(S12 - S34))] + 
       (16*Log[-(S51/(S12 - S34))]^3)/3 - (4*Pi^2*Log[1 + S51/(S12 - S34)])/
        3 - 8*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] + 
       Log[-S51]*((-4*Pi^2)/3 - 16*Log[-(S51/(S12 - S34))]^2 + 
         16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]) + 
       GP[0, x]*((-4*Pi^2)/3 - 16*GP[0, 1, -(S51/(S12 - S34))] - 
         32*Log[S12 - S34]*Log[-S51] + 16*Log[-S51]^2 - 
         16*Log[-(S51/(S12 - S34))]^2 + 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        ((4*Pi^2)/3 + 4*Log[1 + S51/(S12 - S34)]^2) - (104*Zeta[3])/3, 
     gb[17] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[18] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     gb[19] -> -32*GP[0, 0, 0, x] - 32*GP[0, 0, x]*Log[S12 - S34] - 
       (16*Log[-S51]^3)/3 + (4*Pi^2*Log[-(S51/(S12 - S34))])/3 + 
       16*Log[-S51]^2*Log[-(S51/(S12 - S34))] + 
       (16*Log[-(S51/(S12 - S34))]^3)/3 + Log[-S51]*((-4*Pi^2)/3 - 
         16*Log[-(S51/(S12 - S34))]^2) + GP[0, x]*((-4*Pi^2)/3 - 
         32*Log[S12 - S34]*Log[-S51] + 16*Log[-S51]^2 - 
         16*Log[-(S51/(S12 - S34))]^2) - (104*Zeta[3])/3, 
     gb[20] -> -32*GP[0, 0, 0, x] + 8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, x]*Log[S12 - S34] - 
       (16*Log[-S51]^3)/3 + GP[0, 1, -(S51/(S12 - S34))]*
        (16*Log[-S51] - 16*Log[-(S51/(S12 - S34))]) - 
       (4*Pi^2*Log[-(S51/(S12 - S34))])/3 + 16*Log[-S51]^2*
        Log[-(S51/(S12 - S34))] + (16*Log[-(S51/(S12 - S34))]^3)/3 + 
       Log[-S51]*((4*Pi^2)/3 - 16*Log[-(S51/(S12 - S34))]^2) + 
       GP[0, x]*((4*Pi^2)/3 + 16*GP[0, 1, -(S51/(S12 - S34))] - 
         32*Log[S12 - S34]*Log[-S51] + 16*Log[-S51]^2 - 
         16*Log[-(S51/(S12 - S34))]^2) - (128*Zeta[3])/3, gb[21] -> 0, 
     gb[22] -> 0, gb[23] -> 64*GP[0, 0, 0, x] - 
       4*GP[0, 0, 1, -(S51/(S12 - S34))] - (8*Log[-S45]^3)/3 + 
       GP[0, 1, -(S51/(S12 - S34))]*(4*Log[1 - S45/(S23 - S51)] - 
         4*Log[S45/(S23 - S51)]) + Log[-S45]^2*(-4*Log[1 - S45/(S23 - S51)] + 
         4*Log[S45/(S23 - S51)]) + Log[-S45]*(-4*Log[1 - S45/(S23 - S51)]^2 + 
         8*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] - 
         4*Log[S45/(S23 - S51)]^2) + (8*Log[-S51]^3)/3 + 
       Log[1 - S45/(S23 - S51)]^2*(4*Log[-S51] - 4*Log[-(S51/(S12 - S34))]) + 
       Log[S45/(S23 - S51)]^2*(4*Log[-S51] - 4*Log[-(S51/(S12 - S34))]) - 
       (4*Pi^2*Log[-(S51/(S12 - S34))])/3 - 8*Log[-S51]^2*
        Log[-(S51/(S12 - S34))] - (8*Log[-(S51/(S12 - S34))]^3)/3 + 
       Log[S45/(S23 - S51)]*(-2*Pi^2 - 4*Log[-S51]^2 + 
         8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2) + 
       Log[-S51]*((4*Pi^2)/3 + 8*Log[-(S51/(S12 - S34))]^2) + 
       Log[1 - S45/(S23 - S51)]*(2*Pi^2 + 4*Log[-S51]^2 - 
         8*Log[-S51]*Log[-(S51/(S12 - S34))] + 4*Log[-(S51/(S12 - S34))]^2 + 
         Log[S45/(S23 - S51)]*(-8*Log[-S51] + 8*Log[-(S51/(S12 - S34))])) + 
       GP[0, 0, x]*(40*Log[S12 - S34] - 4*Log[-S45] + 
         20*Log[1 - S45/(S23 - S51)] - 20*Log[S45/(S23 - S51)] - 
         8*Log[-(S45/(S12 - S34 + S51))] - 4*Log[S12 - S34 + S51] + 
         4*Log[(-S23 + S45 + S51)/(S12 - S34 + S51)]) + 
       GP[0, x]*((10*Pi^2)/3 + 4*GP[0, 1, -(S51/(S12 - S34))] - 
         4*Log[-S45]^2 + 4*Log[1 - S45/(S23 - S51)]^2 + 
         4*Log[S45/(S23 - S51)]^2 + Log[-S45]*(-4*Log[1 - S45/(S23 - S51)] + 
           4*Log[S45/(S23 - S51)]) - 12*Log[-S51]^2 + Log[S12 - S34]*
          (16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)] + 
           24*Log[-S51]) + 12*Log[-(S51/(S12 - S34))]^2 + 
         4*Log[-(S45/(S12 - S34 + S51))]^2 + Log[1 - S45/(S23 - S51)]*
          (-8*Log[S45/(S23 - S51)] - 4*Log[S12 - S34 + S51]) + 
         4*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51] - 
         4*Log[-(S45/(S12 - S34 + S51))]*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)]) - 4*Zeta[3], 
     gb[24] -> 16*GP[0, 0, 0, x] + 16*GP[0, 0, x]*Log[S12 - S34] + 
       (2*Pi^2*Log[-S45])/3 - (8*Log[-S45]^3)/3 + (8*Log[-S51]^3)/3 - 
       (2*Pi^2*Log[-(S51/(S12 - S34))])/3 - 8*Log[-S51]^2*
        Log[-(S51/(S12 - S34))] - (8*Log[-(S51/(S12 - S34))]^3)/3 + 
       Log[-S51]*((2*Pi^2)/3 + 8*Log[-(S51/(S12 - S34))]^2) + 
       GP[0, x]*((2*Pi^2)/3 + 16*Log[S12 - S34]*Log[-S51] - 8*Log[-S51]^2 + 
         8*Log[-(S51/(S12 - S34))]^2) - 4*Zeta[3], gb[25] -> 0, 
     gb[26] -> 16*GP[0, 0, 0, x] - 8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       4*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       4*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*GP[0, 0, x]*Log[S12 - S34] + 
       (2*Pi^2*Log[-S45])/3 - (8*Log[-S45]^3)/3 + 
       8*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + (8*Log[-S51]^3)/3 - 
       8*Log[-S51]^2*Log[-(S51/(S12 - S34))] - (8*Log[-(S51/(S12 - S34))]^3)/
        3 + (2*Pi^2*Log[1 + S51/(S12 - S34)])/3 + 4*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + Log[-S51]*((2*Pi^2)/3 + 
         8*Log[-(S51/(S12 - S34))]^2 - 8*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + GP[0, x]*((2*Pi^2)/3 + 
         8*GP[0, 1, -(S51/(S12 - S34))] + 16*Log[S12 - S34]*Log[-S51] - 
         8*Log[-S51]^2 + 8*Log[-(S51/(S12 - S34))]^2 - 
         8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]) + 
       Log[-(S51/(S12 - S34))]*((-2*Pi^2)/3 - 2*Log[1 + S51/(S12 - S34)]^2) - 
       4*Zeta[3], gb[27] -> 8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + GP[0, 0, x]*
        (-32*Log[S12 - S34] + 32*Log[-S51]) + GP[0, 1, -(S51/(S12 - S34))]*
        (16*Log[-S51] - 16*Log[-(S51/(S12 - S34))]) - 
       (4*Pi^2*Log[-(S51/(S12 - S34))])/3 + 16*Log[-S51]^2*
        Log[-(S51/(S12 - S34))] + (16*Log[-(S51/(S12 - S34))]^3)/3 + 
       Log[-S51]*((8*Pi^2)/3 - 16*Log[-(S51/(S12 - S34))]^2) + 
       GP[0, x]*((8*Pi^2)/3 + 16*GP[0, 1, -(S51/(S12 - S34))] - 
         32*Log[S12 - S34]*Log[-S51] + 32*Log[-S51]^2 - 
         16*Log[-(S51/(S12 - S34))]^2) - 8*Zeta[3], 
     gb[28] -> 16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + GP[0, 0, x]*(-80*Log[S12 - S34] + 80*Log[-S51]) + 
       8*Log[-S12]^2*Log[-(S51/(S12 - S34))] + 8*Log[-S51]^2*
        Log[-(S51/(S12 - S34))] - 8*Log[-S51]*Log[-(S51/(S12 - S34))]^2 + 
       (16*Log[-(S51/(S12 - S34))]^3)/3 - (8*Pi^2*Log[1 + S51/(S12 - S34)])/
        3 - 8*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] + 
       GP[0, x]*((16*Pi^2)/3 + 32*GP[0, 1, -(S51/(S12 - S34))] - 
         16*Log[S12 - S34]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S12]*(-32*Log[S12 - S34] + 32*Log[-S51]) + 
         8*Log[-(S51/(S12 - S34))]^2 - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-S12]*((8*Pi^2)/3 + 
         8*Log[-(S51/(S12 - S34))]^2 - 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        ((8*Pi^2)/3 + 8*Log[1 + S51/(S12 - S34)]^2), 
     gb[29] -> 128*GP[0, 0, 0, x] - (16*Log[-S45]^3)/3 + 
       Log[-S45]^2*(-8*Log[1 - S45/(S23 - S51)] + 8*Log[S45/(S23 - S51)]) + 
       Log[-S45]*(-8*Log[1 - S45/(S23 - S51)]^2 + 16*Log[1 - S45/(S23 - S51)]*
          Log[S45/(S23 - S51)] - 8*Log[S45/(S23 - S51)]^2) + 
       (8*Pi^2*Log[-S51])/3 + 8*Log[1 - S45/(S23 - S51)]^2*Log[-S51] + 
       8*Log[S45/(S23 - S51)]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       GP[0, 0, x]*(-16*Log[-S45] + 48*Log[1 - S45/(S23 - S51)] - 
         48*Log[S45/(S23 - S51)] + 80*Log[-S51]) + Log[S45/(S23 - S51)]*
        ((-8*Pi^2)/3 - 8*Log[-S51]^2) + Log[1 - S45/(S23 - S51)]*
        ((8*Pi^2)/3 - 16*Log[S45/(S23 - S51)]*Log[-S51] + 8*Log[-S51]^2) + 
       GP[0, x]*((16*Pi^2)/3 - 8*Log[-S45]^2 + 8*Log[1 - S45/(S23 - S51)]^2 + 
         8*Log[S45/(S23 - S51)]^2 + Log[-S45]*(-16*Log[1 - S45/(S23 - S51)] + 
           16*Log[S45/(S23 - S51)]) - 32*Log[S45/(S23 - S51)]*Log[-S51] + 
         24*Log[-S51]^2 + Log[1 - S45/(S23 - S51)]*
          (-16*Log[S45/(S23 - S51)] + 32*Log[-S51])), 
     gb[30] -> 32*GP[0, 0, 0, x] + (4*Pi^2*Log[-S45])/3 - 
       (16*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 32*GP[0, 0, x]*Log[-S51] + 
       (16*Log[-S51]^3)/3 + GP[0, x]*((4*Pi^2)/3 + 16*Log[-S51]^2) - 
       8*Zeta[3], gb[31] -> -256*GP[0, 0, 0, x] - 
       24*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       12*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       12*GP[1, 0, 1, -(S51/(S12 - S34))] - 24*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - (16*Log[-S12]^3)/3 + GP[0, 0, x]*(-128*Log[-S12] + 
         128*Log[S12 - S34] - 128*Log[-S51]) - 16*Log[-S12]^2*
        Log[-(S51/(S12 - S34))] - (16*Log[-(S51/(S12 - S34))]^3)/3 + 
       2*Pi^2*Log[1 + S51/(S12 - S34)] + 12*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + Log[-S12]*((-4*Pi^2)/3 - 
         16*Log[-(S51/(S12 - S34))]^2 + 24*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + GP[0, x]*((-8*Pi^2)/3 - 
         48*GP[0, 1, -(S51/(S12 - S34))] - 32*Log[-S12]^2 + 
         Log[-S12]*(64*Log[S12 - S34] - 64*Log[-S51]) - 
         32*Log[-(S51/(S12 - S34))]^2 + 48*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        ((-4*Pi^2)/3 - 6*Log[1 + S51/(S12 - S34)]^2) - (248*Zeta[3])/3, 
     gb[32] -> 32*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] + GP[0, 1, -(S51/(S12 - S34))]*
        (-16*Log[-S12] + 16*Log[-S51] - 32*Log[-(S51/(S12 - S34))]) + 
       (8*Pi^2*Log[1 + S51/(S12 - S34)])/3 + 16*Log[-S12]*
        Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
       16*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] - 
       8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]^2 + 
       GP[0, x]*(-16*GP[0, 1, -(S51/(S12 - S34))] + 
         16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]), 
     gb[33] -> -32*GP[0, 0, 0, x] + 12*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       12*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       12*GP[1, 0, 1, -(S51/(S12 - S34))] - (16*Log[-S51]^3)/3 + 
       GP[0, 0, x]*(32*Log[S12 - S34] - 32*Log[-S51] - 
         32*Log[S12 - S34 + S51]) - 16*Log[-S51]^2*Log[1 + S51/(S12 - S34)] + 
       ((2*Pi^2)/3 - 12*Log[-(S51/(S12 - S34))]^2)*Log[1 + S51/(S12 - S34)] + 
       18*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]^2 - 
       (16*Log[1 + S51/(S12 - S34)]^3)/3 + Log[-S51]*
        ((8*Pi^2)/3 + 24*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         16*Log[1 + S51/(S12 - S34)]^2) + GP[0, x]*((8*Pi^2)/3 + 
         32*Log[S12 - S34]*Log[-S51] - 16*Log[-S51]^2 - 
         32*Log[-S51]*Log[S12 - S34 + S51] + 24*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 16*Log[1 + S51/(S12 - S34)]^2) - 
       (212*Zeta[3])/3, gb[34] -> 48*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-(S51/(S12 - S34))] - (8*Pi^2*Log[1 + S51/(S12 - S34)])/3 + 
       Log[-(S51/(S12 - S34))]*((8*Pi^2)/3 + 8*Log[1 + S51/(S12 - S34)]^2) - 
       48*Zeta[3], gb[35] -> -256*GP[0, 0, 0, x] - 
       (16*Log[1 - S45/(S23 - S51)]^3)/3 + (16*Log[S45/(S23 - S51)]^3)/3 + 
       GP[0, 0, x]*(-128*Log[1 - S45/(S23 - S51)] + 
         128*Log[S45/(S23 - S51)] - 128*Log[-S51]) + 
       Log[1 - S45/(S23 - S51)]^2*(16*Log[S45/(S23 - S51)] - 16*Log[-S51]) - 
       (4*Pi^2*Log[-S51])/3 - 16*Log[S45/(S23 - S51)]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + GP[0, x]*((-8*Pi^2)/3 - 
         32*Log[1 - S45/(S23 - S51)]^2 - 32*Log[S45/(S23 - S51)]^2 + 
         Log[1 - S45/(S23 - S51)]*(64*Log[S45/(S23 - S51)] - 64*Log[-S51]) + 
         64*Log[S45/(S23 - S51)]*Log[-S51] - 32*Log[-S51]^2) + 
       Log[1 - S45/(S23 - S51)]*((-4*Pi^2)/3 - 16*Log[S45/(S23 - S51)]^2 + 
         32*Log[S45/(S23 - S51)]*Log[-S51] - 16*Log[-S51]^2) + 
       Log[S45/(S23 - S51)]*((4*Pi^2)/3 + 16*Log[-S51]^2) - (248*Zeta[3])/3, 
     gb[36] -> 0, gb[37] -> -32*GP[0, 0, 0, x] + (8*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, x]*Log[-S51] - (16*Log[-S51]^3)/3 + 
       GP[0, x]*((8*Pi^2)/3 - 16*Log[-S51]^2) - (212*Zeta[3])/3, 
     gb[38] -> (8*Pi^2*GP[0, x])/3 - (8*Pi^2*Log[-S45])/3 + 
       (8*Pi^2*Log[-S51])/3 - 48*Zeta[3], 
     gb[39] -> 192*GP[0, 0, 0, x] + (16*Log[1 - S45/(S23 - S51)]^3)/3 - 
       (16*Log[S45/(S23 - S51)]^3)/3 - (16*Log[-S51]^3)/3 + 
       (16*Log[-(S51/(S12 - S34))]^3)/3 + GP[0, 0, x]*
        (48*Log[-S45] + 80*Log[1 - S45/(S23 - S51)] - 
         80*Log[S45/(S23 - S51)] - 96*Log[-(S45/(S12 - S34 + S51))] + 
         16*Log[S12 - S34 + S51] + 48*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)]) + GP[0, x]*((56*Pi^2)/3 + 
         32*Log[1 - S45/(S23 - S51)]^2 + Log[-S45]*
          (48*Log[1 - S45/(S23 - S51)] - 48*Log[S45/(S23 - S51)]) + 
         32*Log[S45/(S23 - S51)]^2 + 48*Log[-(S45/(S12 - S34 + S51))]^2 - 
         16*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51] + 
         Log[1 - S45/(S23 - S51)]*(-64*Log[S45/(S23 - S51)] + 
           16*Log[S12 - S34 + S51]) - 48*Log[-(S45/(S12 - S34 + S51))]*
          Log[(-S23 + S45 + S51)/(S12 - S34 + S51)]) + 
       Log[-S51]^2*(16*Log[-(S51/(S12 - S34))] - 
         16*Log[1 + S51/(S12 - S34)]) + 12*Pi^2*Log[1 + S51/(S12 - S34)] - 
       16*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] - 
       (16*Log[1 + S51/(S12 - S34)]^3)/3 + Log[S45/(S23 - S51)]^2*
        (16*Log[-S51] - 16*Log[-(S51/(S12 - S34))] + 
         16*Log[1 + S51/(S12 - S34)]) + Log[1 - S45/(S23 - S51)]^2*
        (-16*Log[S45/(S23 - S51)] + 16*Log[-S51] - 
         16*Log[-(S51/(S12 - S34))] + 16*Log[1 + S51/(S12 - S34)]) + 
       Log[-S51]*(12*Pi^2 - 16*Log[-(S51/(S12 - S34))]^2 + 
         32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         16*Log[1 + S51/(S12 - S34)]^2) + Log[S45/(S23 - S51)]*
        ((-20*Pi^2)/3 - 16*Log[-S51]^2 - 16*Log[-(S51/(S12 - S34))]^2 + 
         Log[-S51]*(32*Log[-(S51/(S12 - S34))] - 
           32*Log[1 + S51/(S12 - S34)]) + 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 16*Log[1 + S51/(S12 - S34)]^2) + 
       Log[-(S51/(S12 - S34))]*(-12*Pi^2 + 16*Log[1 + S51/(S12 - S34)]^2) + 
       Log[1 - S45/(S23 - S51)]*((20*Pi^2)/3 + 16*Log[S45/(S23 - S51)]^2 + 
         16*Log[-S51]^2 + 16*Log[-(S51/(S12 - S34))]^2 + 
         Log[S45/(S23 - S51)]*(-32*Log[-S51] + 32*Log[-(S51/(S12 - S34))] - 
           32*Log[1 + S51/(S12 - S34)]) - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 16*Log[1 + S51/(S12 - S34)]^2 + 
         Log[-S51]*(-32*Log[-(S51/(S12 - S34))] + 
           32*Log[1 + S51/(S12 - S34)])) - (368*Zeta[3])/3, 
     gb[40] -> (-8*Pi^2*Log[-S45])/3 + (8*Pi^2*Log[-S51])/3 - 
       (8*Pi^2*Log[-(S51/(S12 - S34))])/3 + GP[0, 0, x]*
        (16*Log[-S45] - 16*Log[1 - S45/(S23 - S51)] + 
         16*Log[S45/(S23 - S51)] - 32*Log[-(S45/(S12 - S34 + S51))] - 
         16*Log[S12 - S34 + S51] + 16*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)]) + GP[0, x]*((8*Pi^2)/3 + 
         Log[-S45]*(16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)]) + 
         16*Log[-(S45/(S12 - S34 + S51))]^2 - 16*Log[1 - S45/(S23 - S51)]*
          Log[S12 - S34 + S51] + 16*Log[S45/(S23 - S51)]*
          Log[S12 - S34 + S51] - 16*Log[-(S45/(S12 - S34 + S51))]*
          Log[(-S23 + S45 + S51)/(S12 - S34 + S51)]) + 
       (8*Pi^2*Log[1 + S51/(S12 - S34)])/3 - 48*Zeta[3], 
     gb[41] -> -256*GP[0, 0, 0, x] + (4*Pi^2*Log[-S12])/3 - 
       128*GP[0, 0, x]*Log[-S12] - (16*Log[-S12]^3)/3 + 
       GP[0, x]*((8*Pi^2)/3 - 32*Log[-S12]^2) - (128*Zeta[3])/3, gb[42] -> 0, 
     gb[43] -> -256*GP[0, 0, 0, x] + 64*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 1, -(S51/(S12 - S34))] - (16*Log[1 - S45/(S23 - S51)]^3)/
        3 + (16*Log[S45/(S23 - S51)]^3)/3 - (16*Log[-S51]^3)/3 + 
       (16*Log[-(S51/(S12 - S34))]^3)/3 + GP[0, 1, -(S51/(S12 - S34))]*
        (-64*Log[1 - S45/(S23 - S51)] + 64*Log[S45/(S23 - S51)] - 
         64*Log[-S51] + 64*Log[-(S51/(S12 - S34))]) + 
       GP[0, 0, x]*(-256*Log[S12 - S34] - 128*Log[1 - S45/(S23 - S51)] + 
         128*Log[S45/(S23 - S51)] + 128*Log[S12 - S34 + S51]) + 
       (20*Pi^2*Log[1 + S51/(S12 - S34)])/3 + 16*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + (16*Log[1 + S51/(S12 - S34)]^3)/3 + 
       Log[-S51]^2*(16*Log[-(S51/(S12 - S34))] + 
         16*Log[1 + S51/(S12 - S34)]) + Log[S45/(S23 - S51)]^2*
        (-16*Log[-S51] + 16*Log[-(S51/(S12 - S34))] + 
         16*Log[1 + S51/(S12 - S34)]) + Log[1 - S45/(S23 - S51)]^2*
        (16*Log[S45/(S23 - S51)] - 16*Log[-S51] + 
         16*Log[-(S51/(S12 - S34))] + 16*Log[1 + S51/(S12 - S34)]) + 
       Log[-(S51/(S12 - S34))]*((20*Pi^2)/3 - 16*Log[1 + S51/(S12 - S34)]^
           2) + Log[S45/(S23 - S51)]*((20*Pi^2)/3 + 16*Log[-S51]^2 + 
         16*Log[-(S51/(S12 - S34))]^2 + Log[-S51]*
          (-32*Log[-(S51/(S12 - S34))] - 32*Log[1 + S51/(S12 - S34)]) + 
         32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         16*Log[1 + S51/(S12 - S34)]^2) + Log[-S51]*((-20*Pi^2)/3 - 
         16*Log[-(S51/(S12 - S34))]^2 - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 16*Log[1 + S51/(S12 - S34)]^2) + 
       GP[0, x]*((-40*Pi^2)/3 - 128*GP[0, 1, -(S51/(S12 - S34))] - 
         32*Log[1 - S45/(S23 - S51)]^2 - 32*Log[S45/(S23 - S51)]^2 + 
         Log[S12 - S34]*(-128*Log[1 - S45/(S23 - S51)] + 
           128*Log[S45/(S23 - S51)] - 128*Log[-S51]) + 32*Log[-S51]^2 - 
         32*Log[-(S51/(S12 - S34))]^2 - 64*Log[S45/(S23 - S51)]*
          Log[S12 - S34 + S51] + 64*Log[-S51]*Log[S12 - S34 + S51] + 
         Log[1 - S45/(S23 - S51)]*(64*Log[S45/(S23 - S51)] + 
           64*Log[S12 - S34 + S51]) - 64*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 32*Log[1 + S51/(S12 - S34)]^2) + 
       Log[1 - S45/(S23 - S51)]*((-20*Pi^2)/3 - 16*Log[S45/(S23 - S51)]^2 - 
         16*Log[-S51]^2 - 16*Log[-(S51/(S12 - S34))]^2 + 
         Log[S45/(S23 - S51)]*(32*Log[-S51] - 32*Log[-(S51/(S12 - S34))] - 
           32*Log[1 + S51/(S12 - S34)]) - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 16*Log[1 + S51/(S12 - S34)]^2 + 
         Log[-S51]*(32*Log[-(S51/(S12 - S34))] + 
           32*Log[1 + S51/(S12 - S34)])) - (56*Zeta[3])/3, gb[44] -> 0, 
     gb[45] -> 192*GP[0, 0, 0, x] - (4*Pi^2*Log[-S12])/3 + 
       (16*Log[-S12]^3)/3 + GP[0, 0, x]*(128*Log[-S12] - 64*Log[S12 - S34]) - 
       (32*Log[-S51]^3)/3 - (16*Pi^2*Log[-(S51/(S12 - S34))])/3 + 
       32*Log[-S51]^2*Log[-(S51/(S12 - S34))] + 
       (32*Log[-(S51/(S12 - S34))]^3)/3 + Log[-S51]*((16*Pi^2)/3 - 
         32*Log[-(S51/(S12 - S34))]^2) + GP[0, x]*((8*Pi^2)/3 + 
         32*Log[-S12]^2 - 64*Log[S12 - S34]*Log[-S51] + 32*Log[-S51]^2 - 
         32*Log[-(S51/(S12 - S34))]^2) - (296*Zeta[3])/3, 
     gb[46] -> (8*Pi^2*GP[0, x])/3 - (8*Pi^2*Log[-S45])/3 + 
       (8*Pi^2*Log[-S51])/3 - (8*Pi^2*Log[-(S51/(S12 - S34))])/3 - 
       48*Zeta[3], gb[47] -> 192*GP[0, 0, 0, x] + 
       Log[-S45]^2*(-16*Log[1 - S45/(S23 - S51)] + 16*Log[S45/(S23 - S51)]) + 
       Log[-S45]*(-16*Log[1 - S45/(S23 - S51)]^2 + 
         32*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] - 
         16*Log[S45/(S23 - S51)]^2) + (16*Pi^2*Log[-S51])/3 + 
       16*Log[1 - S45/(S23 - S51)]^2*Log[-S51] + 16*Log[S45/(S23 - S51)]^2*
        Log[-S51] + GP[0, 0, x]*(-32*Log[-S45] + 
         96*Log[1 - S45/(S23 - S51)] - 96*Log[S45/(S23 - S51)] + 
         96*Log[-S51]) + Log[S45/(S23 - S51)]*((-16*Pi^2)/3 - 
         16*Log[-S51]^2) + Log[1 - S45/(S23 - S51)]*((16*Pi^2)/3 - 
         32*Log[S45/(S23 - S51)]*Log[-S51] + 16*Log[-S51]^2) + 
       GP[0, x]*((32*Pi^2)/3 - 16*Log[-S45]^2 + 16*Log[1 - S45/(S23 - S51)]^
           2 + 16*Log[S45/(S23 - S51)]^2 + Log[-S45]*
          (-32*Log[1 - S45/(S23 - S51)] + 32*Log[S45/(S23 - S51)]) - 
         64*Log[S45/(S23 - S51)]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[1 - S45/(S23 - S51)]*(-32*Log[S45/(S23 - S51)] + 64*Log[-S51])), 
     gb[48] -> 0, gb[49] -> 0, gb[50] -> 0, 
     gb[51] -> 32*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] + 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + GP[0, 0, x]*(-96*Log[S12 - S34] + 96*Log[-S51]) + 
       16*Log[-S12]^2*Log[-(S51/(S12 - S34))] - 16*Log[-S51]^2*
        Log[-(S51/(S12 - S34))] + 16*Log[-S51]*Log[-(S51/(S12 - S34))]^2 - 
       (16*Pi^2*Log[1 + S51/(S12 - S34)])/3 - 16*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + GP[0, x]*((32*Pi^2)/3 + 
         64*GP[0, 1, -(S51/(S12 - S34))] + 32*Log[S12 - S34]*Log[-S51] - 
         32*Log[-S51]^2 + Log[-S12]*(-64*Log[S12 - S34] + 64*Log[-S51]) + 
         48*Log[-(S51/(S12 - S34))]^2 - 64*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-S12]*((16*Pi^2)/3 + 
         16*Log[-(S51/(S12 - S34))]^2 - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        ((16*Pi^2)/3 + 16*Log[1 + S51/(S12 - S34)]^2), 
     gb[52] -> 32*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + GP[0, 0, x]*(-96*Log[S12 - S34] + 
         96*Log[S12 - S34 + S51]) + 16*Log[-S12]^2*Log[1 + S51/(S12 - S34)] - 
       16*Log[-S51]^2*Log[1 + S51/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + 16*Log[-S12]*Log[1 + S51/(S12 - S34)]^2 + 
       16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]^2 + 
       Log[-S51]*(32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         16*Log[1 + S51/(S12 - S34)]^2) + 
       GP[0, x]*(-64*GP[0, 1, -(S51/(S12 - S34))] + 32*Log[S12 - S34]*
          Log[-S51] - 32*Log[-S51]*Log[S12 - S34 + S51] + 
         Log[-S12]*(-64*Log[S12 - S34] + 64*Log[S12 - S34 + S51]) + 
         32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
         16*Log[1 + S51/(S12 - S34)]^2), gb[53] -> 0, 
     gb[54] -> -32*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + GP[0, 0, x]*(96*Log[S12 - S34] - 96*Log[-S51]) - 
       16*Log[-S12]^2*Log[-(S51/(S12 - S34))] + 16*Log[-S51]^2*
        Log[-(S51/(S12 - S34))] - 16*Log[-S51]*Log[-(S51/(S12 - S34))]^2 + 
       (16*Pi^2*Log[1 + S51/(S12 - S34)])/3 + 16*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + Log[-S12]*((-16*Pi^2)/3 - 
         16*Log[-(S51/(S12 - S34))]^2 + 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + GP[0, x]*((-32*Pi^2)/3 - 
         64*GP[0, 1, -(S51/(S12 - S34))] + Log[-S12]*(64*Log[S12 - S34] - 
           64*Log[-S51]) - 32*Log[S12 - S34]*Log[-S51] + 32*Log[-S51]^2 - 
         48*Log[-(S51/(S12 - S34))]^2 + 64*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        ((-8*Pi^2)/3 - 16*Log[1 + S51/(S12 - S34)]^2), gb[55] -> 0, 
     gb[56] -> 0, gb[57] -> 0, gb[58] -> 
      -32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] + GP[0, 1, -(S51/(S12 - S34))]*
        (16*Log[-S12] - 48*Log[-S51] + 32*Log[-(S51/(S12 - S34))]) - 
       (16*Pi^2*Log[1 + S51/(S12 - S34)])/3 - 16*Log[-S12]*
        Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
       48*Log[-S51]*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
       32*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]^2 + 
       GP[0, x]*(-16*GP[0, 1, -(S51/(S12 - S34))] + 
         16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]), gb[59] -> 0, 
     gb[60] -> 64*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       48*GP[1, 0, 1, -(S51/(S12 - S34))] + GP[0, 0, x]*
        (96*Log[S12 - S34] - 96*Log[-S51]) + GP[0, 1, -(S51/(S12 - S34))]*
        (16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)] - 
         32*Log[-S51] - 16*Log[-(S51/(S12 - S34))]) - 
       16*Log[1 - S45/(S23 - S51)]^2*Log[-(S51/(S12 - S34))] - 
       16*Log[S45/(S23 - S51)]^2*Log[-(S51/(S12 - S34))] + 
       Log[S45/(S23 - S51)]*((-8*Pi^2)/3 + 32*Log[-S51]*
          Log[-(S51/(S12 - S34))] - 16*Log[-(S51/(S12 - S34))]^2) + 
       Log[1 - S45/(S23 - S51)]*((8*Pi^2)/3 + 32*Log[S45/(S23 - S51)]*
          Log[-(S51/(S12 - S34))] - 32*Log[-S51]*Log[-(S51/(S12 - S34))] + 
         16*Log[-(S51/(S12 - S34))]^2) - 8*Pi^2*Log[1 + S51/(S12 - S34)] - 
       16*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] + 
       Log[-S51]*((-16*Pi^2)/3 + 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + GP[0, x]*((-8*Pi^2)/3 - 
         16*GP[0, 1, -(S51/(S12 - S34))] - 64*Log[1 - S45/(S23 - S51)]*
          Log[-S51] + 64*Log[S45/(S23 - S51)]*Log[-S51] - 32*Log[-S51]^2 + 
         Log[S12 - S34]*(64*Log[1 - S45/(S23 - S51)] - 
           64*Log[S45/(S23 - S51)] + 32*Log[-S51]) + 
         16*Log[-(S51/(S12 - S34))]^2 + 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        ((8*Pi^2)/3 + 16*Log[1 + S51/(S12 - S34)]^2), gb[61] -> 0, 
     gb[62] -> -16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + GP[0, 0, x]*
        (112*Log[S12 - S34] - 112*Log[-S51]) - 
       (4*Pi^2*Log[-(S51/(S12 - S34))])/3 - 8*Log[1 - S45/(S23 - S51)]^2*
        Log[-(S51/(S12 - S34))] - 8*Log[S45/(S23 - S51)]^2*
        Log[-(S51/(S12 - S34))] - 32*Log[-S51]^2*Log[-(S51/(S12 - S34))] - 
       (32*Log[-(S51/(S12 - S34))]^3)/3 + GP[0, 1, -(S51/(S12 - S34))]*
        (8*Log[1 - S45/(S23 - S51)] - 8*Log[S45/(S23 - S51)] - 16*Log[-S51] + 
         16*Log[-(S51/(S12 - S34))]) + Log[S45/(S23 - S51)]*
        ((-4*Pi^2)/3 + 16*Log[-S51]*Log[-(S51/(S12 - S34))] - 
         8*Log[-(S51/(S12 - S34))]^2) + Log[1 - S45/(S23 - S51)]*
        ((4*Pi^2)/3 + 16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
         16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
         8*Log[-(S51/(S12 - S34))]^2) + Log[-S51]*((-8*Pi^2)/3 + 
         32*Log[-(S51/(S12 - S34))]^2) + GP[0, x]*((-4*Pi^2)/3 - 
         8*GP[0, 1, -(S51/(S12 - S34))] - 32*Log[1 - S45/(S23 - S51)]*
          Log[-S51] + 32*Log[S45/(S23 - S51)]*Log[-S51] - 80*Log[-S51]^2 + 
         Log[S12 - S34]*(32*Log[1 - S45/(S23 - S51)] - 
           32*Log[S45/(S23 - S51)] + 80*Log[-S51]) + 
         40*Log[-(S51/(S12 - S34))]^2), gb[63] -> 0, 
     gb[64] -> -16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] - 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + GP[0, 0, x]*(112*Log[S12 - S34] - 112*Log[-S51]) - 
       8*Log[-S12]^2*Log[-(S51/(S12 - S34))] - 24*Log[-S51]^2*
        Log[-(S51/(S12 - S34))] + 24*Log[-S51]*Log[-(S51/(S12 - S34))]^2 - 
       (32*Log[-(S51/(S12 - S34))]^3)/3 + (8*Pi^2*Log[1 + S51/(S12 - S34)])/
        3 + 8*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] + 
       Log[-S12]*((-8*Pi^2)/3 - 8*Log[-(S51/(S12 - S34))]^2 + 
         16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]) + 
       GP[0, x]*((-16*Pi^2)/3 - 32*GP[0, 1, -(S51/(S12 - S34))] + 
         Log[-S12]*(32*Log[S12 - S34] - 32*Log[-S51]) + 
         48*Log[S12 - S34]*Log[-S51] - 48*Log[-S51]^2 + 
         8*Log[-(S51/(S12 - S34))]^2 + 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        (-4*Pi^2 - 8*Log[1 + S51/(S12 - S34)]^2), 
     gb[65] -> -8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       24*GP[1, 0, 1, -(S51/(S12 - S34))] + GP[0, 1, -(S51/(S12 - S34))]*
        (16*Log[-S12] - 32*Log[-S51] + 16*Log[-(S51/(S12 - S34))]) + 
       GP[0, 0, x]*(32*Log[S12 - S34] - 32*Log[S12 - S34 + S51]) - 
       (2*Pi^2*Log[1 + S51/(S12 - S34)])/3 - 8*Log[-S12]^2*
        Log[1 + S51/(S12 - S34)] + 16*Log[-S51]^2*Log[1 + S51/(S12 - S34)] + 
       8*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] - 
       8*Log[-S12]*Log[1 + S51/(S12 - S34)]^2 - 16*Log[-(S51/(S12 - S34))]*
        Log[1 + S51/(S12 - S34)]^2 + (8*Log[1 + S51/(S12 - S34)]^3)/3 + 
       GP[0, x]*(-32*Log[S12 - S34]*Log[-S51] + Log[-S12]*
          (32*Log[S12 - S34] - 32*Log[S12 - S34 + S51]) + 
         32*Log[-S51]*Log[S12 - S34 + S51] - 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-S51]*
        (-16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
         16*Log[1 + S51/(S12 - S34)]^2), gb[66] -> 96*GP[0, 0, 0, x] + 
       24*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 0, 1, -(S51/(S12 - S34))] + (8*Log[-S12]^3)/3 - 
       (16*Log[-S51]^3)/3 + (8*Log[-(S51/(S12 - S34))]^3)/3 + 
       GP[0, 1, -(S51/(S12 - S34))]*(32*Log[-S12] - 64*Log[-S51] + 
         32*Log[-(S51/(S12 - S34))]) + GP[0, 0, x]*(64*Log[-S12] - 
         32*Log[S12 - S34] + 32*Log[-S51] - 32*Log[S12 - S34 + S51]) + 
       Log[-S12]^2*(8*Log[-(S51/(S12 - S34))] - 8*Log[1 + S51/(S12 - S34)]) - 
       (10*Pi^2*Log[1 + S51/(S12 - S34)])/3 + 16*Log[-S51]^2*
        Log[1 + S51/(S12 - S34)] - 8*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + (8*Log[1 + S51/(S12 - S34)]^3)/3 + 
       GP[0, x]*(4*Pi^2 + 16*Log[-S12]^2 - 32*Log[S12 - S34]*Log[-S51] - 
         16*Log[-S51]^2 + 16*Log[-(S51/(S12 - S34))]^2 + 
         Log[-S12]*(32*Log[-S51] - 32*Log[S12 - S34 + S51]) + 
         32*Log[-S51]*Log[S12 - S34 + S51] - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        ((2*Pi^2)/3 - 8*Log[1 + S51/(S12 - S34)]^2) + 
       Log[-S12]*((2*Pi^2)/3 + 8*Log[-(S51/(S12 - S34))]^2 - 
         16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         8*Log[1 + S51/(S12 - S34)]^2) + Log[-S51]*((8*Pi^2)/3 + 
         16*Log[1 + S51/(S12 - S34)]^2) - (88*Zeta[3])/3, gb[67] -> 0, 
     gb[68] -> 96*GP[0, 0, 0, x] + (8*Log[1 - S45/(S23 - S51)]^3)/3 - 
       (8*Log[S45/(S23 - S51)]^3)/3 + (10*Pi^2*Log[-S51])/3 + 
       8*Log[S45/(S23 - S51)]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[1 - S45/(S23 - S51)]^2*(-8*Log[S45/(S23 - S51)] + 8*Log[-S51]) + 
       GP[0, 0, x]*(64*Log[1 - S45/(S23 - S51)] - 64*Log[S45/(S23 - S51)] + 
         32*Log[-S51]) + Log[S45/(S23 - S51)]*((-2*Pi^2)/3 - 8*Log[-S51]^2) + 
       Log[1 - S45/(S23 - S51)]*((2*Pi^2)/3 + 8*Log[S45/(S23 - S51)]^2 - 
         16*Log[S45/(S23 - S51)]*Log[-S51] + 8*Log[-S51]^2) + 
       GP[0, x]*(4*Pi^2 + 16*Log[1 - S45/(S23 - S51)]^2 + 
         16*Log[S45/(S23 - S51)]^2 - 32*Log[S45/(S23 - S51)]*Log[-S51] + 
         Log[1 - S45/(S23 - S51)]*(-32*Log[S45/(S23 - S51)] + 
           32*Log[-S51])) - (88*Zeta[3])/3, 
     gb[69] -> -32*GP[0, 0, 0, x] + 8*Pi^2*Log[-S51] - 
       32*GP[0, 0, x]*Log[-S51] - (16*Log[-S51]^3)/3 + 
       GP[0, x]*(8*Pi^2 - 16*Log[-S51]^2) - (332*Zeta[3])/3, 
     gb[70] -> -416*GP[0, 0, 0, x] - 32*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] + 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - (32*Log[-S12]^3)/3 + Log[-S45]^2*
        (-8*Log[1 - S45/(S23 - S51)] + 8*Log[S45/(S23 - S51)]) + 
       Log[-S45]*((4*Pi^2)/3 - 8*Log[1 - S45/(S23 - S51)]^2 + 
         16*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] - 
         8*Log[S45/(S23 - S51)]^2) + (28*Pi^2*Log[1 + S51/(S12 - S34)])/3 - 
       16*Log[-S12]^2*Log[1 + S51/(S12 - S34)] - 16*Log[-S51]^2*
        Log[1 + S51/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] - (32*Log[1 + S51/(S12 - S34)]^3)/3 + 
       Log[1 - S45/(S23 - S51)]^2*(8*Log[-S51] - 8*Log[-(S51/(S12 - S34))] + 
         8*Log[1 + S51/(S12 - S34)]) + Log[S45/(S23 - S51)]^2*
        (8*Log[-S51] - 8*Log[-(S51/(S12 - S34))] + 
         8*Log[1 + S51/(S12 - S34)]) + Log[-S12]*((8*Pi^2)/3 - 
         16*Log[1 + S51/(S12 - S34)]^2) + Log[-S51]*
        (4*Pi^2 + 32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         16*Log[1 + S51/(S12 - S34)]^2) + Log[S45/(S23 - S51)]*
        (-4*Pi^2 - 8*Log[-S51]^2 - 8*Log[-(S51/(S12 - S34))]^2 + 
         Log[-S51]*(16*Log[-(S51/(S12 - S34))] - 
           16*Log[1 + S51/(S12 - S34)]) + 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 8*Log[1 + S51/(S12 - S34)]^2) + 
       Log[-(S51/(S12 - S34))]*(-4*Pi^2 + 16*Log[1 + S51/(S12 - S34)]^2) + 
       Log[1 - S45/(S23 - S51)]*(4*Pi^2 + 8*Log[-S51]^2 + 
         8*Log[-(S51/(S12 - S34))]^2 + Log[S45/(S23 - S51)]*
          (-16*Log[-S51] + 16*Log[-(S51/(S12 - S34))] - 
           16*Log[1 + S51/(S12 - S34)]) - 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2 + 
         Log[-S51]*(-16*Log[-(S51/(S12 - S34))] + 
           16*Log[1 + S51/(S12 - S34)])) + GP[0, 0, x]*
        (-256*Log[-S12] + 128*Log[S12 - S34] + 8*Log[-S45] + 
         24*Log[1 - S45/(S23 - S51)] - 24*Log[S45/(S23 - S51)] - 
         48*Log[-(S45/(S12 - S34 + S51))] - 104*Log[S12 - S34 + S51] + 
         24*Log[(-S23 + S45 + S51)/(S12 - S34 + S51)] + 
         32*Log[1 - S51/(S12 - S34 + S51)]) + 
       GP[0, x]*((40*Pi^2)/3 + 32*GP[0, 1, -(S51/(S12 - S34))] - 
         32*GP[0, 1, S51/(S12 - S34 + S51)] - 64*Log[-S12]^2 - 
         8*Log[-S45]^2 + 8*Log[1 - S45/(S23 - S51)]^2 + 
         Log[-S45]*(8*Log[1 - S45/(S23 - S51)] - 8*Log[S45/(S23 - S51)]) + 
         8*Log[S45/(S23 - S51)]^2 - 8*Log[-S51]^2 + Log[S12 - S34]*
          (-16*Log[1 - S45/(S23 - S51)] + 16*Log[S45/(S23 - S51)] + 
           48*Log[-S51]) + 8*Log[-(S51/(S12 - S34))]^2 + 
         24*Log[-(S45/(S12 - S34 + S51))]^2 + Log[-S12]*(48*Log[S12 - S34] - 
           48*Log[S12 - S34 + S51]) - 24*Log[S45/(S23 - S51)]*
          Log[S12 - S34 + S51] - 32*Log[-S51]*Log[S12 - S34 + S51] + 
         Log[1 - S45/(S23 - S51)]*(-16*Log[S45/(S23 - S51)] + 
           24*Log[S12 - S34 + S51]) - 24*Log[-(S45/(S12 - S34 + S51))]*
          Log[(-S23 + S45 + S51)/(S12 - S34 + S51)] + 
         32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         40*Log[1 + S51/(S12 - S34)]^2 + 16*Log[(S12*(-S23 + S45 + S51))/
            (S45*(S12 - S34 + S51))]*Log[1 - S51/(S12 - S34 + S51)]) - 
       (304*Zeta[3])/3, gb[71] -> 0, gb[72] -> 
      -16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - 8*Log[-S12]^2*Log[1 + S51/(S12 - S34)] + 
       8*Log[-S51]^2*Log[1 + S51/(S12 - S34)] + 8*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] - 8*Log[-S12]*Log[1 + S51/(S12 - S34)]^2 - 
       8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]^2 + 
       Log[-S51]*(-16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
         8*Log[1 + S51/(S12 - S34)]^2) + GP[0, 0, x]*(80*Log[S12 - S34] + 
         16*Log[-S45] - 16*Log[1 - S45/(S23 - S51)] + 
         16*Log[S45/(S23 - S51)] - 32*Log[-(S45/(S12 - S34 + S51))] - 
         96*Log[S12 - S34 + S51] + 16*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)] - 32*Log[1 - S51/(S12 - S34 + S51)]) + 
       GP[0, x]*(64*GP[0, 1, -(S51/(S12 - S34))] + 
         32*GP[0, 1, S51/(S12 - S34 + S51)] + Log[-S45]*
          (16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)]) + 
         Log[S12 - S34]*(16*Log[1 - S45/(S23 - S51)] - 
           16*Log[S45/(S23 - S51)] - 32*Log[-S51]) + 
         16*Log[-(S45/(S12 - S34 + S51))]^2 + Log[-S12]*(48*Log[S12 - S34] - 
           48*Log[S12 - S34 + S51]) - 32*Log[1 - S45/(S23 - S51)]*
          Log[S12 - S34 + S51] + 32*Log[S45/(S23 - S51)]*
          Log[S12 - S34 + S51] + 32*Log[-S51]*Log[S12 - S34 + S51] - 
         16*Log[-(S45/(S12 - S34 + S51))]*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)] - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 8*Log[1 + S51/(S12 - S34)]^2 - 
         16*Log[(S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))]*
          Log[1 - S51/(S12 - S34 + S51)]), 
     gb[73] -> -64*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] + GP[0, 1, -(S51/(S12 - S34))]*
        (32*Log[-S12] + 32*Log[1 - S45/(S23 - S51)] - 
         32*Log[S45/(S23 - S51)] + 32*Log[-S51] - 
         32*Log[-(S51/(S12 - S34))]) - (32*Pi^2*Log[1 + S51/(S12 - S34)])/3 - 
       16*Log[-S12]^2*Log[1 + S51/(S12 - S34)] - 
       16*Log[1 - S45/(S23 - S51)]^2*Log[1 + S51/(S12 - S34)] - 
       16*Log[S45/(S23 - S51)]^2*Log[1 + S51/(S12 - S34)] + 
       16*Log[-S51]^2*Log[1 + S51/(S12 - S34)] + 16*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] - 16*Log[-S12]*Log[1 + S51/(S12 - S34)]^2 - 
       16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)]^2 + 
       Log[1 - S45/(S23 - S51)]*(32*Log[S45/(S23 - S51)]*
          Log[1 + S51/(S12 - S34)] - 32*Log[-S51]*Log[1 + S51/(S12 - S34)] + 
         32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         16*Log[1 + S51/(S12 - S34)]^2) + Log[-S51]*
        (-32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
         16*Log[1 + S51/(S12 - S34)]^2) + Log[S45/(S23 - S51)]*
        (32*Log[-S51]*Log[1 + S51/(S12 - S34)] - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 16*Log[1 + S51/(S12 - S34)]^2) + 
       GP[0, 0, x]*(256*Log[S12 - S34] - 256*Log[S12 - S34 + S51] - 
         64*Log[1 - S51/(S12 - S34 + S51)]) + 
       GP[0, x]*(192*GP[0, 1, -(S51/(S12 - S34))] + 
         64*GP[0, 1, S51/(S12 - S34 + S51)] + Log[S12 - S34]*
          (96*Log[1 - S45/(S23 - S51)] - 96*Log[S45/(S23 - S51)] - 
           32*Log[-S51]) + Log[-S12]*(96*Log[S12 - S34] - 
           96*Log[S12 - S34 + S51]) - 96*Log[1 - S45/(S23 - S51)]*
          Log[S12 - S34 + S51] + 96*Log[S45/(S23 - S51)]*
          Log[S12 - S34 + S51] + 32*Log[-S51]*Log[S12 - S34 + S51] - 
         32*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         32*Log[1 + S51/(S12 - S34)]^2 - 32*Log[(S12*(-S23 + S45 + S51))/
            (S45*(S12 - S34 + S51))]*Log[1 - S51/(S12 - S34 + S51)]), 
     gb[74] -> -224*GP[0, 0, 0, x] - 48*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       (16*Log[-S45]^3)/3 + Log[-S45]^2*(16*Log[1 - S45/(S23 - S51)] - 
         16*Log[S45/(S23 - S51)]) + Log[-S45]*((-4*Pi^2)/3 + 
         16*Log[1 - S45/(S23 - S51)]^2 - 32*Log[1 - S45/(S23 - S51)]*
          Log[S45/(S23 - S51)] + 16*Log[S45/(S23 - S51)]^2) - 
       (16*Log[-S51]^3)/3 + (20*Pi^2*Log[-(S51/(S12 - S34))])/3 + 
       16*Log[-S51]^2*Log[-(S51/(S12 - S34))] + 
       (16*Log[-(S51/(S12 - S34))]^3)/3 + Log[1 - S45/(S23 - S51)]^2*
        (-16*Log[-S51] + 16*Log[-(S51/(S12 - S34))]) + 
       Log[S45/(S23 - S51)]^2*(-16*Log[-S51] + 16*Log[-(S51/(S12 - S34))]) + 
       GP[0, 1, -(S51/(S12 - S34))]*(32*Log[-S51] + 
         16*Log[-(S51/(S12 - S34))]) + GP[0, 0, x]*(-128*Log[S12 - S34] + 
         16*Log[-S45] - 80*Log[1 - S45/(S23 - S51)] + 
         80*Log[S45/(S23 - S51)] + 32*Log[-(S45/(S12 - S34 + S51))] + 
         16*Log[S12 - S34 + S51] - 16*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)]) + 16*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + GP[0, x]*((-44*Pi^2)/3 + 
         32*GP[0, 1, -(S51/(S12 - S34))] + 16*Log[-S45]^2 - 
         16*Log[1 - S45/(S23 - S51)]^2 + Log[-S45]*
          (16*Log[1 - S45/(S23 - S51)] - 16*Log[S45/(S23 - S51)]) - 
         16*Log[S45/(S23 - S51)]^2 + Log[S12 - S34]*
          (-64*Log[1 - S45/(S23 - S51)] + 64*Log[S45/(S23 - S51)] - 
           64*Log[-S51]) + 32*Log[-S51]^2 - 32*Log[-(S51/(S12 - S34))]^2 - 
         16*Log[-(S45/(S12 - S34 + S51))]^2 - 16*Log[S45/(S23 - S51)]*
          Log[S12 - S34 + S51] + Log[1 - S45/(S23 - S51)]*
          (32*Log[S45/(S23 - S51)] + 16*Log[S12 - S34 + S51]) + 
         16*Log[-(S45/(S12 - S34 + S51))]*Log[(-S23 + S45 + S51)/
            (S12 - S34 + S51)] - 48*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-S51]*((-20*Pi^2)/3 - 
         16*Log[-(S51/(S12 - S34))]^2 - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[1 - S45/(S23 - S51)]*
        (-8*Pi^2 - 16*Log[-S51]^2 + Log[S45/(S23 - S51)]*
          (32*Log[-S51] - 32*Log[-(S51/(S12 - S34))]) + 
         32*Log[-S51]*Log[-(S51/(S12 - S34))] - 
         16*Log[-(S51/(S12 - S34))]^2 - 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[S45/(S23 - S51)]*
        (8*Pi^2 + 16*Log[-S51]^2 - 32*Log[-S51]*Log[-(S51/(S12 - S34))] + 
         16*Log[-(S51/(S12 - S34))]^2 + 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + 24*Zeta[3], gb[75] -> 0, 
     gb[76] -> -128*GP[0, 0, 0, x] - 368*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - (8*Log[1 - S45/(S23 - S51)]^3)/
        3 + (8*Log[S45/(S23 - S51)]^3)/3 - (8*Log[-S51]^3)/3 + 
       (32*Log[-(S51/(S12 - S34))]^3)/3 + GP[0, 1, -(S51/(S12 - S34))]*
        (-16*Log[-S12] + 144*Log[1 - S45/(S23 - S51)] - 
         144*Log[S45/(S23 - S51)] + 144*Log[-S51] + 
         48*Log[-(S51/(S12 - S34))]) + Log[-S51]^2*
        (32*Log[-(S51/(S12 - S34))] - 24*Log[1 + S51/(S12 - S34)]) + 
       Log[S45/(S23 - S51)]^2*(-8*Log[-S51] + 32*Log[-(S51/(S12 - S34))] - 
         8*Log[1 + S51/(S12 - S34)]) + Log[1 - S45/(S23 - S51)]^2*
        (8*Log[S45/(S23 - S51)] - 8*Log[-S51] + 32*Log[-(S51/(S12 - S34))] - 
         8*Log[1 + S51/(S12 - S34)]) + (20*Pi^2*Log[1 + S51/(S12 - S34)])/3 + 
       8*Log[-S12]^2*Log[1 + S51/(S12 - S34)] + 24*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + 8*Log[-S12]*Log[1 + S51/(S12 - S34)]^2 - 
       (16*Log[1 + S51/(S12 - S34)]^3)/3 + Log[-S51]*((-22*Pi^2)/3 - 
         32*Log[-(S51/(S12 - S34))]^2 - 48*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 24*Log[1 + S51/(S12 - S34)]^2) + 
       Log[-(S51/(S12 - S34))]*((40*Pi^2)/3 + 24*Log[1 + S51/(S12 - S34)]^
           2) + Log[S45/(S23 - S51)]*((22*Pi^2)/3 + 8*Log[-S51]^2 + 
         32*Log[-(S51/(S12 - S34))]^2 + 80*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2 + 
         Log[-S51]*(-64*Log[-(S51/(S12 - S34))] + 
           16*Log[1 + S51/(S12 - S34)])) + Log[1 - S45/(S23 - S51)]*
        ((-22*Pi^2)/3 - 8*Log[S45/(S23 - S51)]^2 - 8*Log[-S51]^2 - 
         32*Log[-(S51/(S12 - S34))]^2 + Log[-S51]*
          (64*Log[-(S51/(S12 - S34))] - 16*Log[1 + S51/(S12 - S34)]) - 
         80*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         8*Log[1 + S51/(S12 - S34)]^2 + Log[S45/(S23 - S51)]*
          (16*Log[-S51] - 64*Log[-(S51/(S12 - S34))] + 
           16*Log[1 + S51/(S12 - S34)])) + GP[0, 0, x]*(-320*Log[S12 - S34] - 
         64*Log[1 - S45/(S23 - S51)] + 64*Log[S45/(S23 - S51)] + 
         192*Log[-S51] + 64*Log[S12 - S34 + S51] + 
         96*Log[1 - S51/(S12 - S34 + S51)]) + 
       GP[0, x]*((-44*Pi^2)/3 + 160*GP[0, 1, -(S51/(S12 - S34))] - 
         96*GP[0, 1, S51/(S12 - S34 + S51)] - 16*Log[1 - S45/(S23 - S51)]^2 - 
         16*Log[S45/(S23 - S51)]^2 + Log[S12 - S34]*
          (-144*Log[1 - S45/(S23 - S51)] + 144*Log[S45/(S23 - S51)] - 
           16*Log[-S51]) + 112*Log[-S51]^2 - 64*Log[-(S51/(S12 - S34))]^2 + 
         Log[S45/(S23 - S51)]*(-96*Log[-S51] - 16*Log[S12 - S34 + S51]) - 
         112*Log[-S51]*Log[S12 - S34 + S51] + Log[1 - S45/(S23 - S51)]*
          (32*Log[S45/(S23 - S51)] + 96*Log[-S51] + 
           16*Log[S12 - S34 + S51]) + Log[-S12]*(-80*Log[S12 - S34] + 
           80*Log[S12 - S34 + S51]) - 80*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 16*Log[1 + S51/(S12 - S34)]^2 + 
         48*Log[(S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))]*
          Log[1 - S51/(S12 - S34 + S51)]) + (80*Zeta[3])/3, gb[77] -> 0, 
     gb[78] -> 0, gb[79] -> -128*GP[0, 0, 0, x] + 
       32*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] - (8*Log[-S12]^3)/3 + 
       8*Log[-(S51/(S12 - S34))]^3 + GP[0, 1, -(S51/(S12 - S34))]*
        (80*Log[-S12] - 16*Log[1 - S45/(S23 - S51)] + 
         16*Log[S45/(S23 - S51)] - 16*Log[-S51] + 
         16*Log[-(S51/(S12 - S34))]) + Log[-S12]^2*
        (24*Log[-(S51/(S12 - S34))] - 16*Log[1 + S51/(S12 - S34)]) - 
       (2*Pi^2*Log[1 + S51/(S12 - S34)])/3 + 8*Log[1 - S45/(S23 - S51)]^2*
        Log[1 + S51/(S12 - S34)] + 8*Log[S45/(S23 - S51)]^2*
        Log[1 + S51/(S12 - S34)] - 8*Log[-S51]^2*Log[1 + S51/(S12 - S34)] - 
       32*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] - 
       8*Log[1 + S51/(S12 - S34)]^3 + Log[-S12]*((26*Pi^2)/3 + 
         24*Log[-(S51/(S12 - S34))]^2 - 48*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 16*Log[1 + S51/(S12 - S34)]^2) + 
       Log[-S51]*(16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         8*Log[1 + S51/(S12 - S34)]^2) + Log[S45/(S23 - S51)]*
        (-16*Log[-S51]*Log[1 + S51/(S12 - S34)] + 16*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 8*Log[1 + S51/(S12 - S34)]^2) + 
       Log[1 - S45/(S23 - S51)]*(-16*Log[S45/(S23 - S51)]*
          Log[1 + S51/(S12 - S34)] + 16*Log[-S51]*Log[1 + S51/(S12 - S34)] - 
         16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
         8*Log[1 + S51/(S12 - S34)]^2) + Log[-(S51/(S12 - S34))]*
        (6*Pi^2 + 32*Log[1 + S51/(S12 - S34)]^2) + 
       GP[0, 0, x]*(-64*Log[-S12] - 128*Log[S12 - S34] + 192*Log[-S51] - 
         64*Log[S12 - S34 + S51] + 32*Log[1 - S51/(S12 - S34 + S51)]) + 
       GP[0, x]*((52*Pi^2)/3 + 96*GP[0, 1, -(S51/(S12 - S34))] - 
         32*GP[0, 1, S51/(S12 - S34 + S51)] - 16*Log[-S12]^2 + 
         Log[S12 - S34]*(-48*Log[1 - S45/(S23 - S51)] + 
           48*Log[S45/(S23 - S51)] + 16*Log[-S51]) + 
         48*Log[-(S51/(S12 - S34))]^2 + Log[-S12]*(-48*Log[S12 - S34] + 
           96*Log[-S51] - 48*Log[S12 - S34 + S51]) + 
         48*Log[1 - S45/(S23 - S51)]*Log[S12 - S34 + S51] - 
         48*Log[S45/(S23 - S51)]*Log[S12 - S34 + S51] - 
         16*Log[-S51]*Log[S12 - S34 + S51] - 80*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 32*Log[1 + S51/(S12 - S34)]^2 + 
         16*Log[(S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))]*
          Log[1 - S51/(S12 - S34 + S51)]) - (64*Zeta[3])/3, 
     gb[80] -> -160*GP[0, 0, 0, x] - 24*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 0, 1, -(S51/(S12 - S34))] - 4*Log[-S12]^3 + 
       (16*Log[-S51]^3)/3 - 4*Log[-(S51/(S12 - S34))]^3 + 
       GP[0, 1, -(S51/(S12 - S34))]*(-16*Log[-S12] - 64*Log[-S51] + 
         32*Log[-(S51/(S12 - S34))]) + GP[0, 0, x]*(-96*Log[-S12] + 
         160*Log[S12 - S34] - 64*Log[-S51] - 64*Log[S12 - S34 + S51]) + 
       Log[-S12]^2*(-12*Log[-(S51/(S12 - S34))] - 
         12*Log[1 + S51/(S12 - S34)]) + 5*Pi^2*Log[1 + S51/(S12 - S34)] + 
       16*Log[-S51]^2*Log[1 + S51/(S12 - S34)] + 12*Log[-(S51/(S12 - S34))]^2*
        Log[1 + S51/(S12 - S34)] + (4*Log[1 + S51/(S12 - S34)]^3)/3 + 
       Log[-(S51/(S12 - S34))]*((-17*Pi^2)/3 - 24*Log[1 + S51/(S12 - S34)]^
           2) + Log[-S12]*((-17*Pi^2)/3 - 12*Log[-(S51/(S12 - S34))]^2 + 
         24*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         12*Log[1 + S51/(S12 - S34)]^2) + GP[0, x]*((-74*Pi^2)/3 - 
         96*GP[0, 1, -(S51/(S12 - S34))] - 24*Log[-S12]^2 - 
         32*Log[S12 - S34]*Log[-S51] + 16*Log[-S51]^2 - 
         24*Log[-(S51/(S12 - S34))]^2 + Log[-S12]*(96*Log[S12 - S34] - 
           48*Log[-S51] - 48*Log[S12 - S34 + S51]) + 32*Log[-S51]*
          Log[S12 - S34 + S51] + 48*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 8*Log[1 + S51/(S12 - S34)]^2) + 
       Log[-S51]*((-40*Pi^2)/3 + 16*Log[1 + S51/(S12 - S34)]^2) + 
       (452*Zeta[3])/3, gb[81] -> 64*GP[0, 0, 0, x] - 
       48*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       24*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       120*GP[1, 0, 1, -(S51/(S12 - S34))] - 48*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + (4*Log[-S12]^3)/3 + (4*Log[-(S51/(S12 - S34))]^3)/3 + 
       GP[0, 0, x]*(32*Log[-S12] + 64*Log[S12 - S34] + 32*Log[-S51] - 
         96*Log[S12 - S34 + S51]) + Log[-S12]^2*(4*Log[-(S51/(S12 - S34))] - 
         12*Log[1 + S51/(S12 - S34)]) + 17*Pi^2*Log[1 + S51/(S12 - S34)] + 
       12*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] - 
       4*Log[1 + S51/(S12 - S34)]^3 + Log[-(S51/(S12 - S34))]*
        ((-41*Pi^2)/3 - 24*Log[1 + S51/(S12 - S34)]^2) + 
       GP[0, x]*((-82*Pi^2)/3 - 96*GP[0, 1, -(S51/(S12 - S34))] + 
         8*Log[-S12]^2 + 8*Log[-(S51/(S12 - S34))]^2 + 
         Log[-S12]*(32*Log[S12 - S34] + 16*Log[-S51] - 
           48*Log[S12 - S34 + S51]) + 48*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)] - 24*Log[1 + S51/(S12 - S34)]^2) + 
       Log[-S12]*((-41*Pi^2)/3 + 4*Log[-(S51/(S12 - S34))]^2 + 
         24*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] - 
         12*Log[1 + S51/(S12 - S34)]^2) + (620*Zeta[3])/3, 
     gb[82] -> 64*GP[0, 0, 0, x] + (4*Log[1 - S45/(S23 - S51)]^3)/3 - 
       (4*Log[S45/(S23 - S51)]^3)/3 - (41*Pi^2*Log[-S51])/3 + 
       4*Log[S45/(S23 - S51)]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
       Log[1 - S45/(S23 - S51)]^2*(-4*Log[S45/(S23 - S51)] + 4*Log[-S51]) + 
       GP[0, 0, x]*(32*Log[1 - S45/(S23 - S51)] - 32*Log[S45/(S23 - S51)] + 
         32*Log[-S51]) + Log[S45/(S23 - S51)]*((41*Pi^2)/3 - 4*Log[-S51]^2) + 
       Log[1 - S45/(S23 - S51)]*((-41*Pi^2)/3 + 4*Log[S45/(S23 - S51)]^2 - 
         8*Log[S45/(S23 - S51)]*Log[-S51] + 4*Log[-S51]^2) + 
       GP[0, x]*((-82*Pi^2)/3 + 8*Log[1 - S45/(S23 - S51)]^2 + 
         8*Log[S45/(S23 - S51)]^2 - 16*Log[S45/(S23 - S51)]*Log[-S51] + 
         8*Log[-S51]^2 + Log[1 - S45/(S23 - S51)]*(-16*Log[S45/(S23 - S51)] + 
           16*Log[-S51])) + (620*Zeta[3])/3, 
     gb[83] -> -160*GP[0, 0, 0, x] - 4*Log[1 - S45/(S23 - S51)]^3 + 
       4*Log[S45/(S23 - S51)]^3 + GP[0, 0, x]*(-96*Log[1 - S45/(S23 - S51)] + 
         96*Log[S45/(S23 - S51)] - 64*Log[-S51]) + Log[1 - S45/(S23 - S51)]^2*
        (12*Log[S45/(S23 - S51)] - 12*Log[-S51]) - 19*Pi^2*Log[-S51] - 
       12*Log[S45/(S23 - S51)]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
       Log[1 - S45/(S23 - S51)]*((-17*Pi^2)/3 - 12*Log[S45/(S23 - S51)]^2 + 
         24*Log[S45/(S23 - S51)]*Log[-S51] - 12*Log[-S51]^2) + 
       GP[0, x]*((-74*Pi^2)/3 - 24*Log[1 - S45/(S23 - S51)]^2 - 
         24*Log[S45/(S23 - S51)]^2 + Log[1 - S45/(S23 - S51)]*
          (48*Log[S45/(S23 - S51)] - 48*Log[-S51]) + 48*Log[S45/(S23 - S51)]*
          Log[-S51] - 8*Log[-S51]^2) + Log[S45/(S23 - S51)]*
        ((17*Pi^2)/3 + 12*Log[-S51]^2) + (452*Zeta[3])/3, 
     gb[84] -> -64*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       80*GP[1, 0, 1, -(S51/(S12 - S34))] + GP[0, 1, -(S51/(S12 - S34))]*
        (96*Log[-S12] + 128*Log[-S51]) + GP[0, 0, x]*(-512*Log[S12 - S34] + 
         512*Log[-S51]) + 32*Log[-S12]^2*Log[-(S51/(S12 - S34))] + 
       32*Log[1 - S45/(S23 - S51)]^2*Log[-(S51/(S12 - S34))] + 
       32*Log[S45/(S23 - S51)]^2*Log[-(S51/(S12 - S34))] + 
       32*Log[-S51]^2*Log[-(S51/(S12 - S34))] + 
       (64*Log[-(S51/(S12 - S34))]^3)/3 - (40*Pi^2*Log[1 + S51/(S12 - S34)])/
        3 + 16*Log[-(S51/(S12 - S34))]^2*Log[1 + S51/(S12 - S34)] + 
       GP[0, x]*((160*Pi^2)/3 + 320*GP[0, 1, -(S51/(S12 - S34))] + 
         Log[S12 - S34]*(-128*Log[1 - S45/(S23 - S51)] + 
           128*Log[S45/(S23 - S51)] - 128*Log[-S51]) + 
         128*Log[1 - S45/(S23 - S51)]*Log[-S51] - 128*Log[S45/(S23 - S51)]*
          Log[-S51] + 128*Log[-S51]^2 + Log[-S12]*(-128*Log[S12 - S34] + 
           128*Log[-S51]) - 256*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-S51]*((64*Pi^2)/3 - 
         32*Log[-(S51/(S12 - S34))]^2 - 96*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-S12]*(16*Pi^2 + 
         32*Log[-(S51/(S12 - S34))]^2 - 64*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[1 - S45/(S23 - S51)]*
        (-64*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
         64*Log[-S51]*Log[-(S51/(S12 - S34))] - 
         32*Log[-(S51/(S12 - S34))]^2 - 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[S45/(S23 - S51)]*
        (-64*Log[-S51]*Log[-(S51/(S12 - S34))] + 
         32*Log[-(S51/(S12 - S34))]^2 + 32*Log[-(S51/(S12 - S34))]*
          Log[1 + S51/(S12 - S34)]) + Log[-(S51/(S12 - S34))]*
        ((80*Pi^2)/3 + 24*Log[1 + S51/(S12 - S34)]^2) - 240*Zeta[3], 
     gb[85] -> 0, gb[86] -> 0}


==> anc/N2/N2_onefold.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    268162,       7398]
NotebookOptionsPosition[    240952,       6701]
NotebookOutlinePosition[    241364,       6718]
CellTagsIndexPosition[    241321,       6715]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "In", " ", "this", " ", "notebook", " ", "we", " ", "implement", " ", 
    "the", " ", "numerical", " ", "computation", " ", "of", " ", "the", " ", 
    "pure", " ", "basis", " ", "elements", " ", "of", " ", "family", " ", 
    "N2", " ", "using", " ", "formulae", " ", 
    RowBox[{"(", "4.4", ")"}], " ", "and", " ", 
    RowBox[{"(", "4.10", ")"}], " ", "from", " ", "our", " ", 
    RowBox[{"paper", ".", " ", "All"}], " ", "basis", " ", "elements", " ", 
    "are", " ", "computed", " ", "at", " ", "a", " ", "specific", " ", 
    "Euclidean", " ", "point", " ", "and", " ", "cross"}], "-", 
   RowBox[{
   "checked", " ", "against", " ", "numerical", " ", "results", " ", 
    "provided", " ", "by", " ", "the", " ", "authors", " ", "of", " ", 
    RowBox[{"2107.14180", ".", " ", "An"}], " ", "installation", " ", "of", 
    " ", "the", " ", "Mathematica", " ", "package", " ", "PolyLogTools", " ", 
    "is", " ", "required", " ", "to", " ", "run", " ", "this", " ", 
    RowBox[{"notebook", ".", " ", "The"}], " ", "meaning", " ", "of", " ", 
    "the", " ", "printout", " ", "statement", " ", 
    InterpretationBox[
     RowBox[{
     "\"\<Found agreement with at least \>\"", "\[InvisibleSpace]", 
      "\[Infinity]", "\[InvisibleSpace]", "\"\< digits.\>\""}],
     SequenceForm["Found agreement with at least ", 
      DirectedInfinity[1], " digits."],
     Editable->False], " ", "is", " ", "that", " ", "all", " ", "available", 
    " ", "digits", " ", "are", " ", 
    RowBox[{"identical", "."}]}]}], " ", "*)"}]], "Input",
 ExpressionUUID -> "ec1f9b6c-4d05-4b06-89e9-48142d10518f"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 ExpressionUUID -> "ba3fc9e6-7c04-423f-8c82-2d2aa0150190"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 ExpressionUUID -> "8ed0d24c-1952-4b46-a482-8bba4fdc1895"],

Cell[BoxData["\<\"/Users/nikolas/Dropbox/Work/Mathematica/5box-1m/NonPlanar/\
ItaBase/ancillaryfiles/newnorm/anc/N2\"\>"], "Output",
 ExpressionUUID -> "a41cd372-f9de-4d41-9e52-71d9d1b68721"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load files and PLT", "Section",
 ExpressionUUID -> "2e6df7d3-4635-4e7d-bdfd-64b02ec11f54"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetEnvironment", "[", 
  RowBox[{"\"\<PATH\>\"", "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<>", "\"\<:/usr/local/bin\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}]}], "Input",
 ExpressionUUID -> "2035322a-8a74-4273-bbe5-57338c154320"],

Cell[BoxData["\<\"/usr/bin:/bin:/usr/sbin:/sbin\"\>"], "Output",
 ExpressionUUID -> "7de23d28-cb19-481b-8f4c-b334fd94240d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 ExpressionUUID -> "25e93726-32c6-4cef-904d-5df1674b3f25"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 ExpressionUUID -> "1c43f009-8be5-4511-91eb-61658805e6d1"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 ExpressionUUID -> "fdd1732b-dc99-46f5-9bb1-f9eed029e113"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 ExpressionUUID -> "1d4a2148-daf0-4a33-aa33-e227afb74d70"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 ExpressionUUID -> "3fc674a1-2ad2-4f93-861b-867ca93fa6b8"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 ExpressionUUID -> "e02fc32e-7d5f-43fb-9de9-4288a49e2839"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 ExpressionUUID -> "ce58f1fa-c856-42cd-bb27-2d4f660958ed"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "ac8150f5-054d-447d-b740-15b524496d20"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "7b5792de-e331-4a5c-aec7-31170d301129"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 ExpressionUUID -> "e0f97ab8-f549-46b4-a29f-7619b53cf971"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 ExpressionUUID -> "0099cf85-daf0-4989-81df-590f7cdaea69"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<N2_Euclidean_point_input.m\>\"", "]"}], 
  ";"}]], "Input",
 ExpressionUUID -> "47ac42a8-7696-4d77-903a-c601c544db83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<Letters.m\>\"", "]"}], ";"}]], "Input",
 ExpressionUUID -> "9da7f94d-b409-4971-894f-5de3b8021ad9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weight1", "=", 
   RowBox[{"Get", "[", "\"\<Weight1.m\>\"", "]"}]}], ";"}]], "Input",
 ExpressionUUID -> "b8125030-2084-449e-8a1f-b391b60df39f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weight2", "=", 
   RowBox[{"Get", "[", "\"\<Weight2.m\>\"", "]"}]}], ";"}]], "Input",
 ExpressionUUID -> "f42c55c2-0462-4dde-8501-a2fb1585152f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumCheck", "=", 
   RowBox[{"Get", "[", "\"\<NumericalCheck.m\>\"", "]"}]}], ";"}]], "Input",
 ExpressionUUID -> "fdede044-d962-4cb4-b237-b30e4d1af9f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gstologs0", "[", "x_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "x"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"4", "!"}]}], 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "^", "4"}]}]}], ",", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "x"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"3", "!"}]}], 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "^", "3"}]}]}], ",", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "x"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"2", "!"}]}], 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "x"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Log", "[", "x", "]"}]}]}], "}"}]}], ";"}]], "Input",
 ExpressionUUID -> "7de92603-8987-4a51-8c7c-e30ea0f7b7a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"replFre", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], "/;", 
     RowBox[{"UnsameQ", "[", 
      RowBox[{
       RowBox[{"a", " ", "b"}], ",", "0"}], "]"}]}], "\[RuleDelayed]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Im", "[", 
          RowBox[{"a", "/", "x"}], "]"}], "]"}], "]"}], "\[GreaterEqual]", 
       RowBox[{"Abs", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Im", "[", 
          RowBox[{"b", "/", "x"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "-", "x"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"b", "-", "a"}], ")"}]}]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"b", "/", 
          RowBox[{"(", 
           RowBox[{"b", "-", "a"}], ")"}]}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "/", "b"}]}], "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", "a"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"b", "-", "a"}], ")"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"a", "/", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}]}]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "x"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}]}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "/", "a"}]}], "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"a", "/", "b"}]}], "]"}]}]}]}], "]"}]}], "}"}]}]], "Input",
 ExpressionUUID -> "9ab2d381-aff2-4aa1-b958-f02e6aee1fe7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"a", " ", "b"}], "=!=", "0"}]}], "\[RuleDelayed]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Im", "[", 
         FractionBox["a", "x"], "]"}], "]"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"Abs", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Im", "[", 
         FractionBox["b", "x"], "]"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"b", "-", "x"}], 
         RowBox[{"b", "-", "a"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["b", 
         RowBox[{"b", "-", "a"}]]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["x", "b"]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"x", "-", "a"}], 
         RowBox[{"b", "-", "a"}]], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["a", 
         RowBox[{"a", "-", "b"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"a", "-", "x"}], 
         RowBox[{"a", "-", "b"}]]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["x", "a"]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["a", "b"]}], "]"}]}]}]}], "]"}]}], "}"}]], "Output",
 ExpressionUUID -> "34b29c22-f567-4c06-95f2-8100cc7da13d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gbase", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"gb", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Weight1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NMI", "=", 
  RowBox[{"%", "//", "Length"}]}]}], "Input",
 ExpressionUUID -> "b67b08f3-f87f-4262-836f-f7513ea6bac6"],

Cell[BoxData["86"], "Output",
 ExpressionUUID -> "8af3967a-601b-4441-973b-a4d39bc90e5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Euclidean", " ", "point", " ", "in", " ", "the", " ", "SDE", 
    " ", 
    RowBox[{"invariants", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "pointExx"}]], "Input",
 ExpressionUUID -> "0aace5a1-91c8-4845-b74b-8f1b2ad78e40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"S45", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "7"]}]}], ",", 
   RowBox[{"S12", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "11"]}]}], ",", 
   RowBox[{"S51", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "5"]}]}], ",", 
   RowBox[{"S23", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{"S34", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "3"]}]}], ",", 
   RowBox[{"x", "\[Rule]", 
    FractionBox["1", "8"]}]}], "}"}]], "Output",
 ExpressionUUID -> "8559fab5-5e67-4cf9-9287-47a200224bd4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"comparedigits", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp", ",", "out"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp", "=", 
      RowBox[{
       RowBox[{"RealDigits", "[", 
        RowBox[{"a", ",", "10", ",", "35"}], "]"}], "-", 
       RowBox[{"RealDigits", "[", 
        RowBox[{"b", ",", "10", ",", "35"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"tmp", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"Position", "[", 
       RowBox[{"tmp", ",", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", "!=", "0"}], "&"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "tmp", "]"}], "==", "0"}], ",", 
       RowBox[{"out", "=", "Infinity"}], ",", 
       RowBox[{"out", "=", 
        RowBox[{
         RowBox[{"First", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"tmp", ",", "1"}], "]"}], "]"}], "-", "1"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "out", "]"}]}]}], "]"}]}]], "Input",
 ExpressionUUID -> "90e6f683-151c-45d7-b3bd-26b6699fd264"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 3", "Section",
 ExpressionUUID -> "703cd5a0-dfc3-42b1-8ccc-cac0445390e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"replebnewn", "[", "3", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<********************* Basis element \>\"", ",", "k", ",", 
      "\"\< *******************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.",
           "replebnew0W2norm"}], "//.", 
         RowBox[{"GP", "->", "G"}]}], "//", "LiToG"}], "//", 
       RowBox[{
        RowBox[{"GIntegrate", "[", 
         RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"pointEx", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], "]"}], "&"}]}]}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"gb", "[", "k", "]"}], "/.", 
       RowBox[{"replbb", "[", "3", "]"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"pointEx", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], "]"}], "&"}]}]}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"DEQ", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"Simplify", "[", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Log", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"alphabetinx", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/.", "deltatox"}], "/.", 
                   "pointEx"}], "]"}], ",", "x"}], "]"}], "]"}]}]}], "/.", 
            "Weight2"}], "//.", 
           RowBox[{"GP", "->", "G"}]}], "/.", "deltatox"}], "/.", "pointEx"}],
         "//", "NormalizeG"}], "//", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"a__", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"{", "a", "}"}], "]"}], "/.", 
            RowBox[{"List", "\[Rule]", "Sequence"}]}], ",", 
           RowBox[{"FullSimplify", "[", "x", "]"}]}], "]"}]}], "]"}]}], "//", 
      
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
        RowBox[{"Log", "[", 
         RowBox[{"FullSimplify", "[", "a", "]"}], "]"}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"intgd", "//.", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "/;", 
            RowBox[{"UnsameQ", "[", 
             RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "//.", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"a_", ",", "x_"}], "]"}], "/;", 
           RowBox[{"UnsameQ", "[", 
            RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}], "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "/;", 
          RowBox[{"UnsameQ", "[", 
           RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{"gstologs0", "[", "x", "]"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"DEQ", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], 
           "/.", "replebnew0W2norm"}], "//.", 
          RowBox[{"GP", "->", "G"}]}], "/.", "pointEx"}], "//", 
        "NormalizeG"}], "//", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"a__", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"{", "a", "}"}], "]"}], "/.", 
            RowBox[{"List", "\[Rule]", "Sequence"}]}], ",", 
           RowBox[{"FullSimplify", "[", "x", "]"}]}], "]"}]}], "]"}]}], "//", 
      
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
        RowBox[{"Log", "[", 
         RowBox[{"FullSimplify", "[", "a", "]"}], "]"}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"sub", "//.", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "/;", 
            RowBox[{"UnsameQ", "[", 
             RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "//.", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"a_", ",", "x_"}], "]"}], "/;", 
           RowBox[{"UnsameQ", "[", 
            RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}], "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "/;", 
          RowBox[{"UnsameQ", "[", 
           RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{"gstologs0", "[", "x", "]"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term3", "=", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"intgd", "-", "sub"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", 
               RowBox[{"1", "/", "8"}]}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "35"}], ",", 
             RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
             RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
              RowBox[{"k", "++"}]}]}], "]"}]}], ",", "k"}], "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Integrand evaluations: \>\"", ",", "k"}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"res3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term1", "+", "term2", "+", "term3"}], ")"}], "//", "Chop"}]}],
     ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"replebnewn", "[", "3", "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"replebnewn", "[", "3", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gb", "[", "k", "]"}], "->", "res3"}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ours: \>\"", ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gb", "[", "k", "]"}], "/.", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ita : \>\"", ",", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"NumCheck", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
       "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gb", "[", "k", "]"}], "/.", " ", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}], "-", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"NumCheck", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gb", "[", "k", "]"}], "/.", " ", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}], "+", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"NumCheck", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res3", "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NumCheck", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res3", "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NumCheck", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"do2", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"do1", "/", "do2"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "NMI"}], "}"}]}], "]"}]}], "Input",
 ExpressionUUID -> "21671277-fa18-488a-b72e-f38fe42e71bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "1", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 1, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c757ed45-0ea3-47a6-b245-2c4707a69e06"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","izero",
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"",2,18,1,
   21040649270755665544,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 ExpressionUUID -> "73fca39c-b845-420a-a624-4e23be453a74"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "6f873f0a-71cd-45a6-bbd9-eccc0cd10fa7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "220.7303276980220084887082649183649647291999999999999999999999`38.\
30246932288798"}],
  SequenceForm[
  "Ours: ", 
   220.7303276980220084887082649183649647291999999999999999999999`38.\
30246932288798],
  Editable->False]], "Print",
 ExpressionUUID -> "d26fd143-d21d-4b36-83be-01e9b3aecf3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "220.73032769802200848870826491836496215853`20."}],
  SequenceForm["Ita : ", 220.73032769802200848870826491836496215853`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4d2689c9-1eb9-48dc-bcc6-75addaed4a5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5a6b69c9-6c0a-4026-bbae-2d6952883402"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "c1d6b6ce-9378-4d33-9225-2f16f8de0701"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "2", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 2, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "f3ee7af0-8084-4c6b-9d68-9481d8f545d9"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","izero",
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"",2,18,2,
   21040649270755665544,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 ExpressionUUID -> "63014e20-f222-4fc9-995d-f1eb49dbaa18"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "b4063665-2141-46a1-a1f1-fc989350c239"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "646.8820806519173210197709333515591308345`38.76943243571208"}],
  SequenceForm[
  "Ours: ", 646.8820806519173210197709333515591308345`38.76943243571208],
  Editable->False]], "Print",
 ExpressionUUID -> "eb668df2-2f39-4aa8-b42f-f8bcf82a011c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "646.8820806519173210197709333515591290749`20."}],
  SequenceForm["Ita : ", 646.8820806519173210197709333515591290749`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "d236294c-9740-4b9b-b562-adc1114944e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "e35911a0-35ff-4b25-a11d-7a02310771b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "7be8b225-db03-4560-9f7a-4158ceef0d5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "3", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 3, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "dee6d63d-e77e-4d91-8498-799979814a89"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","izero",
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"",2,18,3,
   21040649270755665544,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 ExpressionUUID -> "4c9c4fb6-7319-44e9-8691-23094df9a3bf"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"izero\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,18,4,21040649270755665544,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 ExpressionUUID -> "16fb8b64-9160-4991-8923-8df1c899a78f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "da732f58-101e-417f-a1c8-18046b1e918b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "37.5972173807814572506521499400880621134`38.5751557034146"}]}],
  SequenceForm[
  "Ours: ", -37.5972173807814572506521499400880621134`38.5751557034146],
  Editable->False]], "Print",
 ExpressionUUID -> "779297cd-14ad-4de4-a793-065034019682"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "37.59721738078145725065214994008806262542`19.70797428256321"}]}],
  SequenceForm[
  "Ita : ", -37.59721738078145725065214994008806262542`19.70797428256321],
  Editable->False]], "Print",
 ExpressionUUID -> "284fc101-fc82-497b-a95e-0faee0959410"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "311ee45b-be39-409d-8868-0b0d2f573305"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.009004278227195"}],
  SequenceForm["dif : ", 0``20.009004278227195],
  Editable->False]], "Print",
 ExpressionUUID -> "370ed957-2289-4793-a061-b6b12db73445"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "4", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 4, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "1b1e764c-f73f-4c49-998e-35aea0ebdaea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "d1eeab05-ae09-41ae-9148-c563786ee414"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "122.4418317682815901644768711616341510620110691173354017870813`36.\
16618908091624"}],
  SequenceForm[
  "Ours: ", 
   122.4418317682815901644768711616341510620110691173354017870813`36.\
16618908091624],
  Editable->False]], "Print",
 ExpressionUUID -> "404b8cd5-6626-46b5-9239-eb2fa2a52795"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "122.44183176828159016447687116163495017883`20."}],
  SequenceForm["Ita : ", 122.44183176828159016447687116163495017883`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "88e32bad-057f-4480-a2b6-1d4d7336ecb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "086a7aad-675f-4ff6-bfdc-5a0e1ebef0b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "267a5df9-0ff2-47f8-9950-a9f6242dd16e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "5", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 5, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "3d993531-962a-4432-a04b-137a7e995851"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "9d0261c6-6b78-4535-b85f-e262b14900ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1365.8135790520118284130801699180719031217`38.13107005241937"}],
  SequenceForm[
  "Ours: ", 1365.8135790520118284130801699180719031217`38.13107005241937],
  Editable->False]], "Print",
 ExpressionUUID -> "b446f46e-9250-4778-906f-e58e44b14c6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1365.81357905201182841308016991806862990296`20."}],
  SequenceForm["Ita : ", 1365.81357905201182841308016991806862990296`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "0a76158a-90fb-42e4-b24f-3191223805fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "fcc998b2-bbea-4991-bf5b-52b835893531"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "43419cd3-df52-423d-849c-438f462f3deb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "6", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 6, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "da6a672c-991d-4c76-a9fa-2a19997a1775"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "0bbf8a49-4273-46ed-8b56-a9336f791abf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "48.2987445942501731769277099151102509009708754117369741233843`35.\
65408444700244"}]}],
  SequenceForm[
  "Ours: ", \
-48.2987445942501731769277099151102509009708754117369741233843`35.\
65408444700244],
  Editable->False]], "Print",
 ExpressionUUID -> "d937b87f-7877-47e1-a6ab-1a692f8a2e3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "48.29874459425017317692770991511025143233`19.844645852281417"}]}],
  SequenceForm[
  "Ita : ", -48.29874459425017317692770991511025143233`19.844645852281417],
  Editable->False]], "Print",
 ExpressionUUID -> "64563e95-fbc1-45ba-b432-ce32bbf2fd06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "cea1f736-a7aa-42fb-bfcc-c7c98e401fc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.145675847945398"}],
  SequenceForm["dif : ", 0``20.145675847945398],
  Editable->False]], "Print",
 ExpressionUUID -> "fda26dd8-bf6d-4a28-857c-268959ef09ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "7", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 7, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6cb23a17-8cf9-4b26-a4f4-e310e9e4e1be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "39df7f56-e143-40eb-b3ac-83c7623b8fb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "167.8893336250311408651439808858909690703`38.1836304201821"}],
  SequenceForm[
  "Ours: ", 167.8893336250311408651439808858909690703`38.1836304201821],
  Editable->False]], "Print",
 ExpressionUUID -> "7399663a-2e56-460b-8d80-004f1cb09d92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "167.88933362503114086514398088589096877612`20."}],
  SequenceForm["Ita : ", 167.88933362503114086514398088589096877612`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa04fcfb-79c7-490d-9555-fb866f474161"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "01264e0d-f7b3-4c6e-afbb-1aa865686cd6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "06d3992c-ef54-47fa-be59-424f3220f22d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "8", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 8, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "92995b66-6492-4a22-bb7d-b659287e2d70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "7e5ee6be-57e8-46cd-9ab7-1e1d4deaecab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "24.3944460641662475706166209626963184844152407037721178211417`34.\
59488761947954"}],
  SequenceForm[
  "Ours: ", 
   24.3944460641662475706166209626963184844152407037721178211417`34.\
59488761947954],
  Editable->False]], "Print",
 ExpressionUUID -> "112a25b1-1775-4e7a-815a-07de20b89aae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "24.39444606416624757061662096269112452005`19.848739580652616"}],
  SequenceForm[
  "Ita : ", 24.39444606416624757061662096269112452005`19.848739580652616],
  Editable->False]], "Print",
 ExpressionUUID -> "620334e7-ebf2-452a-8b9d-94b57ed7b949"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "a191fb84-4e10-4580-8ead-0da8d406485d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.149769576316597"}],
  SequenceForm["dif : ", 0``20.149769576316597],
  Editable->False]], "Print",
 ExpressionUUID -> "04b997a5-647d-4909-9245-b6cf52b6c76e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "9", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 9, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "97ed9f87-4fe6-48c7-816c-0bc88ac3864a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "ee376c2b-9162-46b1-bce5-393b06d34aad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "25.9928599994721032689980864144319936768721338808236470678603`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-25.9928599994721032689980864144319936768721338808236470678603`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "b1299d00-4a3e-42d0-acf0-d77b69189f5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "25.99285999947210326899808641442969712779`20."}]}],
  SequenceForm["Ita : ", -25.99285999947210326899808641442969712779`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "27a7a1b4-8c5c-4e34-9dff-08673fbabbd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4d488394-7b15-4cb1-83e4-cc3142009a35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "05ee9b44-965c-4969-9171-49f839f68b0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "10", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 10, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4969a572-cfdd-460b-9549-5d8444b0d977"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "09803abf-bacd-4b5e-b9f9-28ff6c888511"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "300.065265687105314344020938490517346498132844121397689811821`35.\
566026453789796"}]}],
  SequenceForm[
  "Ours: ", \
-300.065265687105314344020938490517346498132844121397689811821`35.\
566026453789796],
  Editable->False]], "Print",
 ExpressionUUID -> "7c85893d-3957-44bf-b62f-5278e20437c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "300.06526568710531434402093849052566160644`19.973402408705272"}]}],
  SequenceForm[
  "Ita : ", -300.06526568710531434402093849052566160644`19.973402408705272],
  Editable->False]], "Print",
 ExpressionUUID -> "6f49f2ef-010f-4795-8eda-85ad44f709a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8fb8c613-07be-4214-bfa8-852ded171d31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.274432404369254"}],
  SequenceForm["dif : ", 0``20.274432404369254],
  Editable->False]], "Print",
 ExpressionUUID -> "63aeea43-033b-4736-ab78-46eb3bd8b8ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "11", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 11, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "3583bc94-fbf0-49ed-b2e4-e10b0ae8b3e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "9a8e5a97-4e9f-4e83-a18c-44b97f71190a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "589.9171086580158759555278956379098100924245750246016201764514`35.\
42901552143218"}]}],
  SequenceForm[
  "Ours: ", \
-589.9171086580158759555278956379098100924245750246016201764514`35.\
42901552143218],
  Editable->False]], "Print",
 ExpressionUUID -> "72a3ca5f-f82e-4775-a221-3b2ba79360ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "589.91710865801587595552789563792721710727`20."}]}],
  SequenceForm["Ita : ", -589.91710865801587595552789563792721710727`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "3fee545f-7e50-4bd7-a3ac-49ddb3e8ba57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "7a8a6398-a29a-4e47-9e03-f85e9f10507c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "1498dde4-2d52-4971-aabf-2b06e918674c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "12", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 12, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "10d8118f-7621-4b91-933b-f07c7faa0e85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "8a24fa80-5475-4706-b368-d52060e18fc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "274.5932045714039390500294010402402202562799999999999999999999`38.\
434368411653935"}],
  SequenceForm[
  "Ours: ", 
   274.5932045714039390500294010402402202562799999999999999999999`38.\
434368411653935],
  Editable->False]], "Print",
 ExpressionUUID -> "cab9618c-05b7-4465-ba89-308ed627d3a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "274.59320457140393905002940104024021995486`20."}],
  SequenceForm["Ita : ", 274.59320457140393905002940104024021995486`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "60cc0c65-d04e-4165-a763-1ad8e2a81f9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "19030514-2338-4013-a015-51415bdc300b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "5498b16d-984b-42d1-907d-8088a7fd0729"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "13", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 13, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "56b6df78-ac84-4acc-8e31-2540fbdcbea2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "3b32e7b0-f257-44d8-89d8-93721b0452d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "4.1683447588202995486183155021109205546111349765968653368165`34.\
33949463613186"}],
  SequenceForm[
  "Ours: ", 
   4.1683447588202995486183155021109205546111349765968653368165`34.\
33949463613186],
  Editable->False]], "Print",
 ExpressionUUID -> "b44b5bdf-edde-4036-89c6-1425f4593d95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "4.16834475882029954861831550211439383455`18.819157570342277"}],
  SequenceForm[
  "Ita : ", 4.16834475882029954861831550211439383455`18.819157570342277],
  Editable->False]], "Print",
 ExpressionUUID -> "7b2da9d7-b190-4bb4-8d60-d785700bb14d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "28d52e1e-3fa9-4b4b-8432-f4cd10686cca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.12018756600626"}],
  SequenceForm["dif : ", 0``19.12018756600626],
  Editable->False]], "Print",
 ExpressionUUID -> "eb0752ae-2891-42d0-9d1f-9739b70320bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "14", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 14, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "25914cf5-53dc-4fe6-8acf-08f151ae6303"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "81649b74-32cb-4c3c-9bde-49d89363d5cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "15.7154176736224432418809678937491422027061670241163583851963`34.\
60571859697604"}]}],
  SequenceForm[
  "Ours: ", \
-15.7154176736224432418809678937491422027061670241163583851963`34.\
60571859697604],
  Editable->False]], "Print",
 ExpressionUUID -> "2c7d1cd3-ccef-4b7b-b019-cc7b5aa6240e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "15.71541767362244324188096789375154256888`19.42551635910858"}]}],
  SequenceForm[
  "Ita : ", -15.71541767362244324188096789375154256888`19.42551635910858],
  Editable->False]], "Print",
 ExpressionUUID -> "877d8ce7-31cf-4f97-bbc7-e2fcaf146095"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "53bc34c1-57e4-40ea-ae89-abd1f9ce7a9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.72654635477256"}],
  SequenceForm["dif : ", 0``19.72654635477256],
  Editable->False]], "Print",
 ExpressionUUID -> "731effa1-c665-426d-baf2-aa04e74bb795"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "15", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 15, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "31dbf23e-6b54-42a7-9a3f-b891c4a6eda7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "64cc6679-686f-4960-a2af-4c17a230b564"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "39.0729105122883801960504946857163947291501072401597108742276`36.\
41994664712726"}]}],
  SequenceForm[
  "Ours: ", \
-39.0729105122883801960504946857163947291501072401597108742276`36.\
41994664712726],
  Editable->False]], "Print",
 ExpressionUUID -> "7b462029-54d8-4b5c-ac0f-103aaed5ca91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "39.07291051228838019605049468571639509832`19.69391309173048"}]}],
  SequenceForm[
  "Ita : ", -39.07291051228838019605049468571639509832`19.69391309173048],
  Editable->False]], "Print",
 ExpressionUUID -> "26f86722-ce3a-4677-a66a-b9d07a888949"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "3e24e7c5-72b5-410d-8b01-55a96cdd682b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.99494308739446"}],
  SequenceForm["dif : ", 0``19.99494308739446],
  Editable->False]], "Print",
 ExpressionUUID -> "ec5eb50b-c9db-43db-b06c-f292e47c3c15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "16", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 16, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "2d294449-97a1-4a1a-9b7b-f15e0ba0078f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "86590cbe-fe3e-4f01-8b14-91e2ac811870"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "133.2956761127525103618641850250851378184707340004288957838164`36.\
32073280577981"}],
  SequenceForm[
  "Ours: ", 
   133.2956761127525103618641850250851378184707340004288957838164`36.\
32073280577981],
  Editable->False]], "Print",
 ExpressionUUID -> "f4675e6d-13f5-4114-b13c-000c4fa13f8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "133.2956761127525103618641850250859422796`20."}],
  SequenceForm["Ita : ", 133.2956761127525103618641850250859422796`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "9c2ca7fa-d2cf-4aa7-935d-0b7a85f68080"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "697abe90-cbb0-412f-83c6-e85433a6c011"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "74953e44-220a-4c08-9995-af9dc7b440e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "17", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 17, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c0b302c9-0d89-4744-b4f9-556d22bc0b9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "e1e874ee-ebde-4a90-8984-861a7658a311"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "43.191591807680812323591924580916763077779833252879922572498`35.\
88687206738794"}]}],
  SequenceForm[
  "Ours: ", \
-43.191591807680812323591924580916763077779833252879922572498`35.\
88687206738794],
  Editable->False]], "Print",
 ExpressionUUID -> "5955980d-a3c0-4365-8464-c0405867e6f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "43.19159180768081232359192458091676360608`19.798729369189477"}]}],
  SequenceForm[
  "Ita : ", -43.19159180768081232359192458091676360608`19.798729369189477],
  Editable->False]], "Print",
 ExpressionUUID -> "423b7850-5a95-4ca3-b999-9a8af5d5a1e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1b5ad038-4eeb-4070-be0e-cbf0b44a64ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.09975936485346"}],
  SequenceForm["dif : ", 0``20.09975936485346],
  Editable->False]], "Print",
 ExpressionUUID -> "97d52121-e913-4d50-96c1-d37ade1c9838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "18", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 18, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ccf6b59f-58da-4ca9-8872-5424d6504c53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "1eee4ab9-5bb8-4abf-a270-192eb803b1d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "13.0115153633231972011761488223865099814240440607078650790561`34.\
554959304188685"}]}],
  SequenceForm[
  "Ours: ", \
-13.0115153633231972011761488223865099814240440607078650790561`34.\
554959304188685],
  Editable->False]], "Print",
 ExpressionUUID -> "8f421e07-0ba0-48b3-9257-08a09d3e2e58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "13.01151536332319720117614882238978990855`19.354158590921347"}]}],
  SequenceForm[
  "Ita : ", -13.01151536332319720117614882238978990855`19.354158590921347],
  Editable->False]], "Print",
 ExpressionUUID -> "f078110c-86df-4493-9a71-6707409670b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "7e5797ab-a0b2-4434-8294-169971bbe3b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.65518858658533"}],
  SequenceForm["dif : ", 0``19.65518858658533],
  Editable->False]], "Print",
 ExpressionUUID -> "9cb9f5fb-032e-4ed2-ba76-2d5024883d57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "19", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 19, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "67c25d1c-6a59-4b08-a9bb-3b2a15efe101"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "932958f4-c5e1-448e-806e-188cadc807d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "206.5782219674396379431388390559782992936175664072441342869985`35.\
904197707973196"}],
  SequenceForm[
  "Ours: ", 
   206.5782219674396379431388390559782992936175664072441342869985`35.\
904197707973196],
  Editable->False]], "Print",
 ExpressionUUID -> "2a142d52-3cc8-4f07-8f81-43b6cb6770d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "206.57822196743963794313883905598063851278`20."}],
  SequenceForm["Ita : ", 206.57822196743963794313883905598063851278`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "e68a57c0-5957-4e90-9efe-df22073ff07f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "a14ce26d-c637-4826-ae71-43937c1ffb3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "a315a686-1289-4960-bbdf-be17dbf15547"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "20", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 20, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7edb2688-ea9c-49d7-ad3d-01518cceedfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "8172a09e-1e94-49ee-b353-ccd3f8121aa0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "184.7236084891824239568617010598100519984805712064966639898564`36.\
35776539335207"}],
  SequenceForm[
  "Ours: ", 
   184.7236084891824239568617010598100519984805712064966639898564`36.\
35776539335207],
  Editable->False]], "Print",
 ExpressionUUID -> "c9f854db-b25d-47a6-b0e1-d21d5ae5768b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "184.72360848918242395686170105981088910087`20."}],
  SequenceForm["Ita : ", 184.72360848918242395686170105981088910087`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "cc3998db-b253-4771-9014-09832419fb67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "dafef0a7-fd64-49bc-8746-2f9d06d60c4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "60c342ef-acb9-40e3-8f8d-3e9df62d6d92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "21", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 21, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "589054dc-008c-48ca-936c-d0f30fd485d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "efd55fae-c5af-4956-867a-d99badfb7927"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "128.3048728903252225062847735849138738644013804629983588893516`35."}],
  SequenceForm[
  "Ours: ", 
   128.3048728903252225062847735849138738644013804629983588893516`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "b999ebfa-2545-40a6-959c-018f6d70fedb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "128.3048728903252225062847735849083749985`20."}],
  SequenceForm["Ita : ", 128.3048728903252225062847735849083749985`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "71ff6ea5-58cf-4f3b-a55c-c5024fe05381"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "25dc8003-0025-4c3b-9fd7-d136c852e5d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "ea3d95de-7c0d-41d8-96ec-6c64d8bc4c46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "22", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 22, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "88dd8d36-6cc6-406f-8acd-9ac6d41ddd7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "165e6db5-094c-4af4-97b3-dbafef3cde3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "84.4857610620575463674692257722712158127216866477122850733417`35."}],
  SequenceForm[
  "Ours: ", 84.4857610620575463674692257722712158127216866477122850733417`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "302c8cf9-97d5-4440-a8c4-5d245ce29def"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "84.4857610620575463674692257722745088866`20."}],
  SequenceForm["Ita : ", 84.4857610620575463674692257722745088866`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "6e99ff7a-5b78-43eb-8e0f-8cc650ea2caa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "f4bfa942-c25d-488c-8278-86a8b19566c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "153f3f4b-07cd-4aa0-9af2-0a36f0ce0ac9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "23", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 23, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "d84be7d9-65f9-481a-ad1a-c9e2d4c7a659"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "b4166077-09dc-4144-bcc5-987b483945ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "194.7080699318532254344709177363086861449274219688559982515795`35.\
45428363638053"}]}],
  SequenceForm[
  "Ours: ", \
-194.7080699318532254344709177363086861449274219688559982515795`35.\
45428363638053],
  Editable->False]], "Print",
 ExpressionUUID -> "f7ac239a-0fac-4f25-a617-b2a26ed41aee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "194.70806993185322543447091773631860389344`20."}]}],
  SequenceForm["Ita : ", -194.70806993185322543447091773631860389344`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "5f381883-8a39-4399-a443-d3d6a94a64f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "fee23bd9-4809-4575-86fd-962bcdd7d995"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "535c37fd-5562-4099-8ec9-db9f7e1b0e0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "24", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 24, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "722d49ee-bef6-45f0-947b-acabca7765b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "656b8aa1-b872-48ec-b817-305d383f9b2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "98.8507133515553805464627121693159422168500131833383504322123`35.\
43722297960077"}]}],
  SequenceForm[
  "Ours: ", \
-98.8507133515553805464627121693159422168500131833383504322123`35.\
43722297960077],
  Editable->False]], "Print",
 ExpressionUUID -> "b898c0a4-a785-44e8-9eba-52851e1c2758"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "98.85071335155538054646271216931930824495`20."}]}],
  SequenceForm["Ita : ", -98.85071335155538054646271216931930824495`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "9498963a-47c7-4fb1-9978-eaf2a96f828a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "de1c7332-f076-41c5-86dd-eb3d35c6ceea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "088f3c1f-47d1-42dc-bba9-abdbe0102a08"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "25", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 25, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "a6315f27-232d-4b4d-9e5b-b87e02272289"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "e1ff38c4-755a-4540-9e60-070f219c6ae6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "30.8262410093535382854741224240182859769019758116714270124146`35."}],
  SequenceForm[
  "Ours: ", 30.8262410093535382854741224240182859769019758116714270124146`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "cfa37a08-2a67-436f-9169-cb474378b119"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "30.82624100935353828547412242401738637019`20."}],
  SequenceForm["Ita : ", 30.82624100935353828547412242401738637019`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "59524c47-d065-4712-9911-6d87df2bf8c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5ce90032-64d1-4290-bf4c-38b1583fab0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "fa5198db-ba6a-425a-aad9-b409539887be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "26", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 26, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "1ad770e8-c2c3-4e15-96f2-1319e8f309b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "1306816b-002d-4c7f-857a-803120a65d9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "67.0203526858395292543133903470653276555258349946478071038107`35.\
491518138204846"}]}],
  SequenceForm[
  "Ours: ", \
-67.0203526858395292543133903470653276555258349946478071038107`35.\
491518138204846],
  Editable->False]], "Print",
 ExpressionUUID -> "b9824a50-e1ea-4f92-a9f3-4430faee33ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "67.02035268583952925431339034706914032126`20."}]}],
  SequenceForm["Ita : ", -67.02035268583952925431339034706914032126`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4f5cc1c4-df32-450e-870a-be3df6ccb409"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ced7f7b8-7c42-4637-a179-9b6844613608"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "ca5a9031-b91a-49aa-9711-7a5c8674687d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "27", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 27, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "82bf623d-a4dc-4d80-b960-d17940edf325"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "67f66970-1d6d-4bc9-838d-4696a23e0afe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "101.389051218494303402310238520685896244782726877616190115725`35.\
71518810084253"}]}],
  SequenceForm[
  "Ours: ", \
-101.389051218494303402310238520685896244782726877616190115725`35.\
71518810084253],
  Editable->False]], "Print",
 ExpressionUUID -> "bb84f2ad-3f33-4ba7-a7de-0ce49c37123a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "101.38905121849430340231023852068464856059`20."}]}],
  SequenceForm["Ita : ", -101.38905121849430340231023852068464856059`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "6522e5e1-4013-4fdf-a5d2-2c6925b93b23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "beb37d23-620f-4b30-b5ed-7ed424e74b2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "a0dc54b9-0797-4fe2-ba0c-3c36d0edceeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "28", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 28, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "520795c1-0b3c-4e67-b8d5-880c92584b61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "46f7b54d-bb8a-4210-a798-0b5a4d6692fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "136.6862273352552640971219684957362025962396330530378331541412`35.\
7175440623259"}]}],
  SequenceForm[
  "Ours: ", \
-136.6862273352552640971219684957362025962396330530378331541412`35.\
7175440623259],
  Editable->False]], "Print",
 ExpressionUUID -> "686567cf-a6e0-4272-8d29-ddc5fb08b4fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "136.68622733525526409712196849573379842786`20."}]}],
  SequenceForm["Ita : ", -136.68622733525526409712196849573379842786`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "3dc5d4d3-378d-4483-9108-fcc1d45c7af1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "1c2816cc-9136-48be-aa94-ef2db3218b45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "5575bc84-f524-495f-b487-636aebabb7ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "29", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 29, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "e2e972e4-83da-437e-8b6e-a6fc38c41ca4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "6dff5a3c-e585-4e09-bc83-ee448cb129dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "639.6524925635558821363270717940241052908709903042927627972922`36.\
09629408102339"}]}],
  SequenceForm[
  "Ours: ", \
-639.6524925635558821363270717940241052908709903042927627972922`36.\
09629408102339],
  Editable->False]], "Print",
 ExpressionUUID -> "9a10450c-8c72-4399-9600-50794b1224f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "639.65249256355588213632707179402063071034`20."}]}],
  SequenceForm["Ita : ", -639.65249256355588213632707179402063071034`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "b6442b03-c68f-4afd-85e8-a4b649adaee0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "375b5ce4-11e4-4a02-b56b-0ea62ae512b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "222c3f96-2dc4-4ef3-b575-8fe281a567da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "30", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 30, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "47fb23f5-0185-45f7-975e-3ea4d5c29d6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "cb8d4b04-7c36-4e9c-930c-77c6fe9b8290"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "336.1432547292031297660280516905876085951437203032317749866682`36.\
1451776478696"}]}],
  SequenceForm[
  "Ours: ", \
-336.1432547292031297660280516905876085951437203032317749866682`36.\
1451776478696],
  Editable->False]], "Print",
 ExpressionUUID -> "059fd420-dbb6-4e16-b0d0-f9c5ee60fb2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "336.14325472920312976602805169058824133513`20."}]}],
  SequenceForm["Ita : ", -336.14325472920312976602805169058824133513`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "8614988c-9cfd-48a5-9210-0e8150cd6f5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "b3e5ac55-66c6-4f67-9588-2cd0659742e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "d0332f2e-fbbe-4015-ad0c-8643a49fe685"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "31", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 31, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4ef2640c-bc90-48b1-b4de-44f8df96bbc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4e364140-0434-4818-ad77-6b9e8dd6bc59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1423.2891024702611234489295974688490118333878510246780058216809`36.\
9573867139025"}],
  SequenceForm[
  "Ours: ", 
   1423.2891024702611234489295974688490118333878510246780058216809`36.\
9573867139025],
  Editable->False]], "Print",
 ExpressionUUID -> "619d7966-e302-4935-870f-2d19fbeeb24e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1423.2891024702611234489295974688441595292`20."}],
  SequenceForm["Ita : ", 1423.2891024702611234489295974688441595292`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "0386085d-f81b-41ea-a53b-bf3d7d9d8374"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "0c44cf10-4b60-46a2-b4c5-c2f5bcc1f67c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "187a374e-ee42-4c32-943e-497facd16cec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "32", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 32, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c9023b93-8a6e-41e0-9350-c95686d41474"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "5ae77f07-ea6c-43eb-a10b-ae534ed3d360"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "126.772053096323382149848490886481770744852133076194549037986`36.\
382264743480654"}]}],
  SequenceForm[
  "Ours: ", \
-126.772053096323382149848490886481770744852133076194549037986`36.\
382264743480654],
  Editable->False]], "Print",
 ExpressionUUID -> "379b1089-a1d5-4963-b2e3-4ce0cc95f2e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "126.77205309632338214984849088648151896218`20."}]}],
  SequenceForm["Ita : ", -126.77205309632338214984849088648151896218`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "977f224f-9d51-4e58-9e0e-abce011342b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "0d63bcb1-4dbc-4250-baa9-525011258c9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "9f80ab65-40e2-41e8-b031-1955d8ae6f11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "33", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 33, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8e91fca1-73ee-489a-a1fd-36270bc8569e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "a9d30449-c289-432e-9e5d-584cb0f1f7f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "620.319869676429169288264852706392217132726979350845501114355`36.\
33696542763068"}],
  SequenceForm[
  "Ours: ", 
   620.319869676429169288264852706392217132726979350845501114355`36.\
33696542763068],
  Editable->False]], "Print",
 ExpressionUUID -> "5790be26-b9d8-463e-81e6-fd948bb61a5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "620.31986967642916928826485270639068344535`20."}],
  SequenceForm["Ita : ", 620.31986967642916928826485270639068344535`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "42de72bb-85b7-448f-8619-bc3a9da83bf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "c365ab31-4f72-4104-9a35-e010814e26cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "709d0b8f-96a3-4420-bedf-0253f4a8509d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "34", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 34, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "481b2e15-2aa0-4c3d-aad8-c65e3b597ab4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "c7d2590d-77f8-4843-a545-6bacb711630f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "111.1052327186922637877674839484688148420487500113001679161992`36.\
65867825596689"}]}],
  SequenceForm[
  "Ours: ", \
-111.1052327186922637877674839484688148420487500113001679161992`36.\
65867825596689],
  Editable->False]], "Print",
 ExpressionUUID -> "c2e33ee6-eb76-4ad6-97e8-ea7713a6c50b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "111.10523271869226378776748394846881485593`20."}]}],
  SequenceForm["Ita : ", -111.10523271869226378776748394846881485593`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4f21578c-e938-42a1-8946-c02df0bc2868"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "29fafcc5-e137-4df7-89c3-0e1b927fbbee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "d9db7847-8fe4-40bb-b9e4-3bfbb2a0767b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "35", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 35, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7097a9c0-0cae-4fa7-a735-587d28a4cd35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "7f9c044d-9e8e-43b2-b469-a0afd91b262c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1013.2352841820984866374765698846927850615472836630439622274384`36.\
197302004471545"}],
  SequenceForm[
  "Ours: ", 
   1013.2352841820984866374765698846927850615472836630439622274384`36.\
197302004471545],
  Editable->False]], "Print",
 ExpressionUUID -> "d86c44c5-3650-4e77-be42-b85de9b2086a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1013.23528418209848663747656988468104656527`20."}],
  SequenceForm["Ita : ", 1013.23528418209848663747656988468104656527`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "06056067-9b9d-481b-93fa-324d8aac0888"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d31236fc-0848-44bb-bcec-b4dcde7e6935"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "fe48e154-c998-45ce-a1ae-8be5f2d2c248"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "36", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 36, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "3d6338a7-a049-4528-8a8c-930026ededf8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "00dae42a-9adb-400c-87e5-4873234e66f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "50.1430302093161407563047671588004949809751783601035490506662`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-50.1430302093161407563047671588004949809751783601035490506662`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "3d9b3688-fe25-486c-82d8-592a416d1818"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "50.14303020931614075630476715879150770282`20."}]}],
  SequenceForm["Ita : ", -50.14303020931614075630476715879150770282`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "d2072de6-7352-45f2-8183-ad817ab3abe5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "269a1ef3-101a-45b3-92ec-51b87179ea5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "033a6cad-e753-4c93-aea2-a8677a8568c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "37", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 37, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "28c35ec0-6fac-4355-9ec0-8379e9fbc790"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "17fa1fb7-05ff-4afb-90d6-118dd39e91d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "135.6162397344377438420971427812997552386569841424404584030741`35.\
43300995678122"}],
  SequenceForm[
  "Ours: ", 
   135.6162397344377438420971427812997552386569841424404584030741`35.\
43300995678122],
  Editable->False]], "Print",
 ExpressionUUID -> "69d9efc4-3760-474f-a22b-75214eb76f59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "135.6162397344377438420971427812977545428`20."}],
  SequenceForm["Ita : ", 135.6162397344377438420971427812977545428`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "9ebc8b18-3faf-489b-a4f9-2481a9958feb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "a9713b1e-4ca1-4c88-9a28-fbf297ddf576"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "b22af7a3-8241-4358-aa60-1933f72e232b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "38", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 38, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "5a3ca9f3-f423-4c1e-b306-6a057d5b1acf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4acc43fd-b0fc-4306-b6c1-42d2b5fcc6bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "110.698335015958310123862916780706610284616190034391502369809`36.\
19004828228085"}]}],
  SequenceForm[
  "Ours: ", \
-110.698335015958310123862916780706610284616190034391502369809`36.\
19004828228085],
  Editable->False]], "Print",
 ExpressionUUID -> "a5fc19ba-cd9f-44bf-b56e-2d392a633ce7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "110.6983350159583101238629167807063389194`20."}]}],
  SequenceForm["Ita : ", -110.6983350159583101238629167807063389194`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "7733ee5e-0d2e-4c8e-8239-15f2369defe8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "588d6ef4-3701-442c-b885-157d4d0b8d96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "6db3a4d6-ad0f-4d70-8b3a-91dd892f4e1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "39", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 39, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c01e685b-1e53-4fab-8dbc-84f854de4f57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "30804045-1d8a-47f8-a1a6-fd2f16f024bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1537.5815148383026600650564139741442943417795106132793825177508`35.\
94860349485365"}]}],
  SequenceForm[
  "Ours: ", \
-1537.5815148383026600650564139741442943417795106132793825177508`35.\
94860349485365],
  Editable->False]], "Print",
 ExpressionUUID -> "7824d48d-1b70-46e8-a302-fc8bb898c3b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1537.58151483830266006505641397420630124386`19.993691185635555"}]}],
  SequenceForm[
  "Ita : ", -1537.58151483830266006505641397420630124386`19.993691185635555],
  Editable->False]], "Print",
 ExpressionUUID -> "7dee0753-231a-4dad-8e10-70a9270439a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ff2d06c9-ac3c-4150-bdf8-d34563f9c294"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.294721181299536"}],
  SequenceForm["dif : ", 0``20.294721181299536],
  Editable->False]], "Print",
 ExpressionUUID -> "f769a5c5-5ba9-439a-b60d-6caf2079f1df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "40", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 40, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "de2c1880-9351-4fd0-a1d4-8202746377f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "13ca3938-144f-4104-bf34-f686c5dc4739"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "159.31605488127183485415257049974516790337552015620157936383`36.\
02489269656093"}]}],
  SequenceForm[
  "Ours: ", \
-159.31605488127183485415257049974516790337552015620157936383`36.\
02489269656093],
  Editable->False]], "Print",
 ExpressionUUID -> "f5d60bd1-e43a-48f7-ba35-5e7218c65a09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "159.31605488127183485415257049974738365863`20."}]}],
  SequenceForm["Ita : ", -159.31605488127183485415257049974738365863`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "8aa7620b-6975-49db-ae6d-e46c2cb77bb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "3b0938be-c847-4cae-aa5c-a6fe3b893397"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "0226702f-1e97-4d6a-a6e3-d87b391f8b8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "41", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 41, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "75a48ea6-b0c5-437a-a9d7-7bd4c6d4e6ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4504eacc-bbbd-4262-907c-ee7a7e356ca6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "567.4462307344243734442558809117939481346889845947112953915405`34.\
851172877909555"}],
  SequenceForm[
  "Ours: ", 
   567.4462307344243734442558809117939481346889845947112953915405`34.\
851172877909555],
  Editable->False]], "Print",
 ExpressionUUID -> "59d65f0c-0091-41c1-a818-398368add2d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "567.44623073442437344425588091181170899958`20."}],
  SequenceForm["Ita : ", 567.44623073442437344425588091181170899958`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "43755ced-cce7-4652-a7a3-b95e8c94df89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "bd17d078-c448-4e89-99a8-885060a0b5a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "19929137-33f2-47c0-aad7-1b1197726773"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "42", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 42, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "03b32067-a9f1-4acc-b341-1dd9d89d6675"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "53a4858d-8c71-4fb3-9c08-2ec8fbebfc32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "40.2352287633013826009891590573710151532187321017583741589464`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-40.2352287633013826009891590573710151532187321017583741589464`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "7bfa035b-fe7d-468a-a578-fc35443b96af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "40.23522876330138260098915905736976308944`20."}]}],
  SequenceForm["Ita : ", -40.23522876330138260098915905736976308944`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "fdb62b13-1260-4eae-ab33-ec922e953e8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "3acad16b-dc76-4b47-a937-ff0036c33e4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "bcd4bffa-0134-478b-9fa7-057c7ab874a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "43", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 43, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "3706e633-c20d-4bbf-9ce1-f555d3deef8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "5608b865-f525-4c72-9bff-ed07bc6af1bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "680.8517148711091703387107034589166705518812747984104841455553`35.\
606723471260175"}]}],
  SequenceForm[
  "Ours: ", \
-680.8517148711091703387107034589166705518812747984104841455553`35.\
606723471260175],
  Editable->False]], "Print",
 ExpressionUUID -> "341f0502-47ee-4e39-b1ee-dddc35ec9d6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "680.85171487110917033871070345887665314079`19.979771383605648"}]}],
  SequenceForm[
  "Ita : ", -680.85171487110917033871070345887665314079`19.979771383605648],
  Editable->False]], "Print",
 ExpressionUUID -> "3322b65c-f133-4763-bd62-f3994ab3ad28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "7320e6e9-cc45-4c46-b2b2-3de75526ddbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.28080137926963"}],
  SequenceForm["dif : ", 0``20.28080137926963],
  Editable->False]], "Print",
 ExpressionUUID -> "bbc7dff3-c5c1-4867-aace-f20b8b80cd12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "44", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 44, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "9cc9dda8-3d80-45d8-96cb-ad26df2c2aef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "8cadb5f5-876e-4e01-87d0-1afc25f108a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "57.801087801269257756972442723809305883586055687365156402003`35."}]}],
  SequenceForm[
  "Ours: ", -57.801087801269257756972442723809305883586055687365156402003`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "1084ae8a-bae9-45a9-ba99-83af1c4f8f03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "57.80108780126925775697244272380105864754`20."}]}],
  SequenceForm["Ita : ", -57.80108780126925775697244272380105864754`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "e46eaabe-c73b-4ded-bccd-e999e723141f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4d46c254-7832-486a-b20d-de52f14af867"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "75122d79-d471-4b00-a0e4-9336dfa207fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "45", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 45, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6d433c99-0eee-4195-8a1b-707d99a6d134"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "afdfa177-2189-4768-984a-be66c43ce51a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1187.2955108872956991787243315290244451763442151595051547709619`36.\
18980935685195"}]}],
  SequenceForm[
  "Ours: ", \
-1187.2955108872956991787243315290244451763442151595051547709619`36.\
18980935685195],
  Editable->False]], "Print",
 ExpressionUUID -> "431ec494-8bf4-4786-9a21-d795eea0d4e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1187.2955108872956991787243315290357362328`19.999250289443157"}]}],
  SequenceForm[
  "Ita : ", -1187.2955108872956991787243315290357362328`19.999250289443157],
  Editable->False]], "Print",
 ExpressionUUID -> "c7fd02b8-5310-4108-a617-d9b896552583"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "84b920e8-02ee-45d3-9621-5f40e4b6c6f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30028028510714"}],
  SequenceForm["dif : ", 0``20.30028028510714],
  Editable->False]], "Print",
 ExpressionUUID -> "70bfc6a6-1de1-4b8a-8e11-34a876a760bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "46", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 46, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "7b603f17-561b-46a2-8a0a-66d2fd79fb8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "c29c2864-c6c0-4ef0-ae85-55beafaa5bca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "130.8710464154277607472236161992514194199568195725632976579062`35.\
606536862860324"}]}],
  SequenceForm[
  "Ours: ", \
-130.8710464154277607472236161992514194199568195725632976579062`35.\
606536862860324],
  Editable->False]], "Print",
 ExpressionUUID -> "832aca24-e1d5-4081-a849-0985ad724cdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "130.87104641542776074722361619924990447341`20."}]}],
  SequenceForm["Ita : ", -130.87104641542776074722361619924990447341`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "b5a643c5-beb5-4180-80f8-15083e3ec940"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "9c61bbc9-10ce-40e8-8b96-2196fc5bce2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "8be4a4a5-85d8-4b33-a69b-cc288585a7c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "47", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 47, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ff78f400-52d8-497a-a891-2b4823bd36dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "ba1fae31-c9c7-48aa-9f15-2f03cdb7116e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "746.3824568696628743038216681351262261574993463306102667196714`36.\
45295056682087"}]}],
  SequenceForm[
  "Ours: ", \
-746.3824568696628743038216681351262261574993463306102667196714`36.\
45295056682087],
  Editable->False]], "Print",
 ExpressionUUID -> "53026287-9362-4f5b-ab74-4ef419a979f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "746.38245686966287430382166813511680291908`20."}]}],
  SequenceForm["Ita : ", -746.38245686966287430382166813511680291908`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "dac0c394-1791-478d-8d3f-5141e0e4f196"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "3532e180-8ce9-4322-bc64-ac7d6bd34c52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "28ea324f-3fab-4e40-96e8-b9bda52f0f95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "48", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 48, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "87eacbf1-3030-4dc3-8716-7ea9c90d0df0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "b151e22d-145a-4ee7-bcbb-ede9bef23810"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "41.3410479366662780624738198038055092412387558076467816468699`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-41.3410479366662780624738198038055092412387558076467816468699`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "782333e5-f043-4316-9ee6-d0105aaa56b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "41.34104793666627806247381980380158968961`20."}]}],
  SequenceForm["Ita : ", -41.34104793666627806247381980380158968961`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4757100c-1a31-4ddc-aaed-e8c814c7ec91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "92bdbe17-92d4-451f-8363-aeba552d9fd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "00e88ec3-3136-4c38-8fe0-eeb5e5bf648c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "49", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 49, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "2754f701-fa53-49cf-8084-6d3f89141078"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "758343ac-98dd-4433-81a0-1b6c1e93ad8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "58.0049605535227246432157901944215935038802965169956084297474`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-58.0049605535227246432157901944215935038802965169956084297474`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "a6b0abfa-7d8d-40c8-b5a2-91cd2e2968da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "58.00496055352272464321579019441670612722`20."}]}],
  SequenceForm["Ita : ", -58.00496055352272464321579019441670612722`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "f16de230-fd98-438e-b3a8-2a163b5a2a49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "3fd78a24-0e8a-450c-9d6d-10d9623d92cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "418497be-2730-49e5-a622-3132fbd5793a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "50", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 50, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "860ebde9-cae0-4cf1-819c-1b20106c42b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "307d329d-833d-423b-a646-b3237857fd67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "24.2240134668230570663711986878200936061929163517053341572706`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-24.2240134668230570663711986878200936061929163517053341572706`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "0c68004b-a7f6-4e26-81e4-30e01aa9bfc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "24.22401346682305706637119868781919795508`20."}]}],
  SequenceForm["Ita : ", -24.22401346682305706637119868781919795508`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "51fa1bfb-d60a-4a4b-8691-9f8fdef5e477"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "10dabcf6-055a-465a-a9ed-af2376c62c48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "388f8d22-26eb-4fb7-a659-bb5d55f3a037"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "51", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 51, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "2d7b2be8-5ed4-4554-bb91-02e126453f89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "2efcb52c-b193-4d61-a971-b2d1247e7f05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "142.0709234233254467722947678873929879586122038336813541619038`37.\
35325950496993"}]}],
  SequenceForm[
  "Ours: ", \
-142.0709234233254467722947678873929879586122038336813541619038`37.\
35325950496993],
  Editable->False]], "Print",
 ExpressionUUID -> "af58b5f4-677d-493c-a7b5-6e818313676d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "142.07092342332544677229476788739286744331`20."}]}],
  SequenceForm["Ita : ", -142.07092342332544677229476788739286744331`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "149ab5a0-f37a-45ef-be20-beb7f175af88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "056f73bf-f654-4682-a7d5-b587d7de1ec1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "a209594c-4d93-4e12-95c3-edf2a8a50bfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "52", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 52, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ab58b300-61f5-45e8-ba37-a5fd73f8fda0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "48906867-79ee-4063-98b8-d48b2a1257ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1329.7164144853713476470373454181430849023701350782894171111146`37.\
279761730571366"}]}],
  SequenceForm[
  "Ours: ", \
-1329.7164144853713476470373454181430849023701350782894171111146`37.\
279761730571366],
  Editable->False]], "Print",
 ExpressionUUID -> "754319e4-2a21-49b0-b638-d481d3167ea4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1329.71641448537134764703734541814167147896`20."}]}],
  SequenceForm["Ita : ", -1329.71641448537134764703734541814167147896`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "1efad9d7-815a-48b7-bfe4-7a12368d1b0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4d3933a4-04f6-4600-9c0e-6e137b9a0dfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "8e155016-8388-45d0-b070-45ead6af66fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "53", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 53, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "56c34c3a-5170-4219-8264-365ca6b1743a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "bfebf561-ec06-452c-a943-96d4bb7aaae4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "10.5078220525159516620346274846750250897451972039661913392035`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-10.5078220525159516620346274846750250897451972039661913392035`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "d46e4804-5419-4915-94d3-385b5d361440"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "10.50782205251595166203462748467535420788`20."}]}],
  SequenceForm["Ita : ", -10.50782205251595166203462748467535420788`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "2a020070-b4b8-489a-8fe3-d0ec525d54e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "0145f207-037a-40cd-88d4-e87c1bbd2b83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "ae2e916b-3b55-4e7a-a930-1b0e091bd240"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "54", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 54, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c7a01563-5b2d-452a-9b50-6e85449ba5cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "8b75be5d-b130-4297-af41-0f1327a71c8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "463.5244621569870123958564794633141389336376968959363807946037`35.\
15134242586177"}],
  SequenceForm[
  "Ours: ", 
   463.5244621569870123958564794633141389336376968959363807946037`35.\
15134242586177],
  Editable->False]], "Print",
 ExpressionUUID -> "5354353d-1b84-43c4-a4d4-006c96deb4d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "463.52446215698701239585647946329454637333`20."}],
  SequenceForm["Ita : ", 463.52446215698701239585647946329454637333`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "9e719c42-7618-49ef-972d-9c915e549c5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "44760076-13ec-4baf-b8a8-aa3a29a07692"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "82ce432f-8a23-4065-96c1-3ffb4d0d8102"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "55", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 55, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "051a98c8-3486-45b8-b9eb-48fe14445ce5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "073d014c-8e25-415f-abe2-639e794ec493"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "15.7866925931409040820064387558390068543300227216886488008416`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-15.7866925931409040820064387558390068543300227216886488008416`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "1ad78b3d-bfb2-431f-a9be-d581e0f7326c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "15.78669259314090408200643875583838249021`20."}]}],
  SequenceForm["Ita : ", -15.78669259314090408200643875583838249021`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "91c4d979-878f-4a14-8b53-266349e20f87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5688c6ff-e89f-4169-8140-ed6d348d930a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "b20fe206-ddbb-4e9b-8276-eafde302c6bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "56", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 56, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "0d2d3581-51ef-4de0-a44e-5759454ecba2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "3b1c29d1-4b27-4d9b-aa56-369572f1e75c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "167.7720072087496465359996816773940423663477545944442339587399`35."}],
  SequenceForm[
  "Ours: ", 
   167.7720072087496465359996816773940423663477545944442339587399`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "edb82f8f-f232-4f86-99a8-ac5d53489485"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "167.7720072087496465359996816774116337748`20."}],
  SequenceForm["Ita : ", 167.7720072087496465359996816774116337748`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "e7414bed-a05d-492b-8ff8-a6faaaeea594"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5380e14c-9481-4ab8-ab20-4b72fc20718e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "7177e72d-1ab9-481f-9264-aa420ff1d4a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "57", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 57, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "54bebae1-d6d3-417d-bb55-c1aa08090cc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "eaf88ae7-2114-4bd6-8d74-878c1d648790"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "10.5078220525159516620346274846750250897451972039661913392035`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-10.5078220525159516620346274846750250897451972039661913392035`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "a212e0c5-4fa9-47f6-9344-4eec780e9d50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "10.5078220525159516620346274846753142808`20."}]}],
  SequenceForm["Ita : ", -10.5078220525159516620346274846753142808`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "46cee672-a754-45dd-b6a8-0a3dd87a75a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "778aaaef-3d5e-497b-81cf-2d6d78440356"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "f489a3c5-e9d3-4fa6-9da0-28832409634b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "58", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 58, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "d17903d9-7144-4b78-b406-3965b3ad8c03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "6f1374db-5381-4706-8561-5eb18d56f52a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "32.2221802278018741449633965744974627888939716046628945707851`35.\
00954452443792"}]}],
  SequenceForm[
  "Ours: ", \
-32.2221802278018741449633965744974627888939716046628945707851`35.\
00954452443792],
  Editable->False]], "Print",
 ExpressionUUID -> "e4b7e5bd-dad3-484e-952d-857158a48bbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "32.22218022780187414496339657449994912973`20."}]}],
  SequenceForm["Ita : ", -32.22218022780187414496339657449994912973`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "e319f193-2824-45c1-8bb1-8146e85c8126"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "73bae38b-4c63-49ca-bc46-a7b2339df971"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "fb6d75f4-b958-4349-8378-2b32e3f2cf54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "59", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 59, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "dc79e39f-1905-4864-8bcf-d8f37e987477"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "1f39b0a0-2bda-4788-ad7c-c7aee55932e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "15.7866925931409040820064387558390068543300227216886488008416`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-15.7866925931409040820064387558390068543300227216886488008416`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "1c3798f0-ae5a-4f11-b3f9-09533d037acc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "15.78669259314090408200643875583838230156`20."}]}],
  SequenceForm["Ita : ", -15.78669259314090408200643875583838230156`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "eaaa1915-df3f-486a-b57f-672f99a12ea9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5ee84c1f-6a96-421e-a68b-4593a9b21710"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "c7893ed2-7d24-436c-9eff-8986a86dbe40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "60", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 60, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8ce37011-31cf-4726-9f12-8fa367bced28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "36525fa6-12a8-42a7-9650-0a366d4586ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "202.104994637054087715211377211540001076764242460588848843469`35.\
13377953887209"}],
  SequenceForm[
  "Ours: ", 
   202.104994637054087715211377211540001076764242460588848843469`35.\
13377953887209],
  Editable->False]], "Print",
 ExpressionUUID -> "a0caec13-f0fb-4307-bd7f-16bfd7fbe4a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "202.10499463705408771521137721151059025463`20."}],
  SequenceForm["Ita : ", 202.10499463705408771521137721151059025463`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "d6fa001d-6fc1-4f02-a1ee-31669b53b61a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6315901a-a4b5-44d6-a1b7-4e9ccb30d0ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "7fb116a5-d43f-4cf1-9c51-e55cc76bbcab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "61", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 61, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "bad75ff9-7fc9-439c-a0cd-751a12114b51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "3b60291c-4d3c-4c99-8e4f-6ea4a0b730dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "7.8933462965704520410032193779195034271650112082081104641987`35."}]}],
  SequenceForm[
  "Ours: ", -7.8933462965704520410032193779195034271650112082081104641987`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "d8d35f3a-618d-44b2-ac36-5e4eeb3ff467"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "7.89334629657045204100321937791919114983`20."}]}],
  SequenceForm["Ita : ", -7.89334629657045204100321937791919114983`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "1f03fabe-ba37-48be-894f-bf26a30ec984"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4a040db2-21d9-46e9-9025-8fbed19f77ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "c0c43670-3464-4f06-b6b3-70cba0eea546"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "62", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 62, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "49b94686-bd55-4b01-a7f4-98a2eb91bb0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "8eb56c29-77f8-41ca-9239-16d7e5f47e74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "580.833419415199247661118910056010344831070415538023641553049`35.\
124095906288176"}],
  SequenceForm[
  "Ours: ", 
   580.833419415199247661118910056010344831070415538023641553049`35.\
124095906288176],
  Editable->False]], "Print",
 ExpressionUUID -> "590b6898-c22f-44d0-89ce-40905fa7a1d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "580.83341941519924766111891005597848911093`20."}],
  SequenceForm["Ita : ", 580.83341941519924766111891005597848911093`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "f70194a2-107a-402c-bed0-9a38040afa3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "98cf30e8-cdaa-46da-b41f-089beb209045"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "bc1b4d2d-439c-4593-9ba6-8a12a5ee97aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "63", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 63, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "cb684c7f-003c-48a7-9615-9aa4c94c6af4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "160d1989-505b-4adf-b3d2-5b1eef8c3693"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "5.2539110262579758310173137423375125448725986019830956696003`35."}]}],
  SequenceForm[
  "Ours: ", -5.2539110262579758310173137423375125448725986019830956696003`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "50a10fb7-b4b9-4179-8dc3-0df3e6c86fc7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5.25391102625797583101731374233765916313`20."}]}],
  SequenceForm["Ita : ", -5.25391102625797583101731374233765916313`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "5c288dca-8de2-41f1-87af-20ddbeea1ec5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5cc7fabf-48f5-451e-a42e-820ccd3e9bb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "fe2e3686-8b1b-47c9-a8af-30caac5cf7ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "64", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 64, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "9d746b60-8967-4218-a13f-42963982d766"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "a9f95ad2-b02f-4762-939b-e10a604dd089"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "596.0213474560678200345546253814484890287133533285330147865251`35.\
12860487772569"}],
  SequenceForm[
  "Ours: ", 
   596.0213474560678200345546253814484890287133533285330147865251`35.\
12860487772569],
  Editable->False]], "Print",
 ExpressionUUID -> "9fa2bc63-e428-4725-a875-52633dec22f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "596.02134745606782003455462538141444814091`20."}],
  SequenceForm["Ita : ", 596.02134745606782003455462538141444814091`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "a618270b-b1bb-42d2-b024-a54851b85a47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "441c18e4-9728-41b0-aad7-e584edc6d216"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "a677b31f-3f57-4ffb-b00e-9b60d4b5627e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "65", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 65, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "21605a02-ae89-42e6-bed6-99a1bcbff099"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "49c0eb3c-accc-4aa5-a444-5c70b9fbf6d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "257.1934479109826464978812002298634150022716290564362929554813`36.\
523188366045126"}],
  SequenceForm[
  "Ours: ", 
   257.1934479109826464978812002298634150022716290564362929554813`36.\
523188366045126],
  Editable->False]], "Print",
 ExpressionUUID -> "bf7c5676-8d33-49da-bfcb-31c995416db0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "257.19344791098264649788120022986192164288`19.908410878404524"}],
  SequenceForm[
  "Ita : ", 257.19344791098264649788120022986192164288`19.908410878404524],
  Editable->False]], "Print",
 ExpressionUUID -> "87e4c957-2cc2-46f3-b002-8b447da439c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "c369ee2c-0070-43ec-aa55-62b2efd6fe5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.209440874068505"}],
  SequenceForm["dif : ", 0``20.209440874068505],
  Editable->False]], "Print",
 ExpressionUUID -> "5cf1580d-2d68-4707-a40f-6ab426c94488"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "66", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 66, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "e25f6da9-4d73-4f55-b8c5-789a79a09c5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "5bd398e7-bd34-46a4-8ac0-73a378dfee69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "466.4051230686172079091739538737546464836881393695928791526176`36.\
18879469603981"}]}],
  SequenceForm[
  "Ours: ", \
-466.4051230686172079091739538737546464836881393695928791526176`36.\
18879469603981],
  Editable->False]], "Print",
 ExpressionUUID -> "f1dd4653-c1a8-4459-9dc0-c2b67eaa7d8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "466.4051230686172079091739538737557978536`19.999045981148033"}]}],
  SequenceForm[
  "Ita : ", -466.4051230686172079091739538737557978536`19.999045981148033],
  Editable->False]], "Print",
 ExpressionUUID -> "14a10339-6e26-4095-bf50-e9eacb10b867"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "b33c802d-26fa-4f1e-9e95-3d53cf4b0634"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.300075976812014"}],
  SequenceForm["dif : ", 0``20.300075976812014],
  Editable->False]], "Print",
 ExpressionUUID -> "da6f89e3-2d90-4720-be1e-810c3c184c97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "67", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 67, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfd2c55-7873-4749-b45f-9868da2085bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "71097bfb-e1ee-4d13-ae3f-9a8ba8c734ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "4.8721562517405034533262035562706365046377962587364182759618`35."}]}],
  SequenceForm[
  "Ours: ", -4.8721562517405034533262035562706365046377962587364182759618`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "9aae0cd4-7d21-493f-aafb-f19ab52fb93f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "4.8721562517405034533262035562762069809`19.89186370759566"}]}],
  SequenceForm[
  "Ita : ", -4.8721562517405034533262035562762069809`19.89186370759566],
  Editable->False]], "Print",
 ExpressionUUID -> "ce75cfed-c18d-4064-a0b8-33c27a4c4f19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "cfc72222-fc3a-4283-8191-a0d22a18bc3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.192893703259642"}],
  SequenceForm["dif : ", 0``20.192893703259642],
  Editable->False]], "Print",
 ExpressionUUID -> "40c09007-a77a-4a84-ab17-fc93111507e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "68", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 68, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "1b0036fd-ce8b-429f-b226-d4d33591c1af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "01da3fba-70f3-4bba-a9d7-52cc210406f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "389.3946659606622938909722259487375952143336961935147778268685`37.\
7549103165511"}]}],
  SequenceForm[
  "Ours: ", \
-389.3946659606622938909722259487375952143336961935147778268685`37.\
7549103165511],
  Editable->False]], "Print",
 ExpressionUUID -> "d1817f1f-1747-4a0a-a86e-1dd5f4396a05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "389.39466596066229389097222594875397780448`19.995410191083188"}]}],
  SequenceForm[
  "Ita : ", -389.39466596066229389097222594875397780448`19.995410191083188],
  Editable->False]], "Print",
 ExpressionUUID -> "8e1b7ccb-231e-4610-a987-5db08fa230b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ed89e4f9-6d4a-4670-9ed2-a602b33327ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.29644018674717"}],
  SequenceForm["dif : ", 0``20.29644018674717],
  Editable->False]], "Print",
 ExpressionUUID -> "27cb05b6-c2bf-421d-82ba-0d3b914dcf21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "69", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 69, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "076102a5-17b8-4997-8106-a84255eb678c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "06e7a3c3-7e1f-447a-bfa8-14a967ea9b7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "156.569075092561380296257001252531758453`37.15331330089743"}]}],
  SequenceForm[
  "Ours: ", -156.569075092561380296257001252531758453`37.15331330089743],
  Editable->False]], "Print",
 ExpressionUUID -> "228c2d58-0616-421a-810e-45c579166c2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "156.56907509256138029625700125253175872747`19.74834063136395"}]}],
  SequenceForm[
  "Ita : ", -156.56907509256138029625700125253175872747`19.74834063136395],
  Editable->False]], "Print",
 ExpressionUUID -> "a210cd87-fd94-458b-8788-39cc0ec9c433"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "a4f1c548-4d48-4c3d-94d0-eca3ab1b48b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.04937062702793"}],
  SequenceForm["dif : ", 0``20.04937062702793],
  Editable->False]], "Print",
 ExpressionUUID -> "761a435d-6dae-48ec-840b-cc894bba3d94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "70", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 70, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "d9f2ca6e-394f-4fa4-a71c-c4dc7a77b059"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "7790b5bd-08ea-4eee-8c71-7245f42867bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "4644.933176773639824846469182591535864730900048566413201391423`36.\
049626714138746"}],
  SequenceForm[
  "Ours: ", 
   4644.933176773639824846469182591535864730900048566413201391423`36.\
049626714138746],
  Editable->False]], "Print",
 ExpressionUUID -> "15339d55-5bf8-4d6a-bd40-1b840fdf7e8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "4644.93317677363982484646918259152280842675`20."}],
  SequenceForm["Ita : ", 4644.93317677363982484646918259152280842675`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "e992305b-323a-4a9f-a664-88a0e59ae661"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "7797397b-711a-4fe5-ac0c-226bfeee19ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "a18aa66a-cc77-4dc4-87be-8f89b48f5df8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "71", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 71, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "61b62771-ec7a-40aa-9d8c-f68305c3c0d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "66a2933b-e756-476b-88cf-684c2999bb7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "11.4178168587746785012602320061668751633553180660767754385108`35."}],
  SequenceForm[
  "Ours: ", 11.4178168587746785012602320061668751633553180660767754385108`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "fc7dcc68-0f25-4d8f-bbe0-a7d6061f3895"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "11.41781685877467850126023200616679408076`20."}],
  SequenceForm["Ita : ", 11.41781685877467850126023200616679408076`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "707fd894-f240-4b72-a0a0-39dcc3f90e7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "e746d381-d716-4d21-8232-7204e7b8745e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "1736e4e9-7e89-4bfe-b500-9a75a13ea7b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "72", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 72, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8d6f6ee5-daa8-4321-8328-59b70050d439"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "3bf87863-8c45-4735-9bb8-db4eef31bb15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "599.9322924279833137797333437115585681203762243869980563368321`35.\
9875723730861"}],
  SequenceForm[
  "Ours: ", 
   599.9322924279833137797333437115585681203762243869980563368321`35.\
9875723730861],
  Editable->False]], "Print",
 ExpressionUUID -> "bc66f27d-c009-413a-8211-bc1b7653dfaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "599.93229242798331377973334371155313562321`20."}],
  SequenceForm["Ita : ", 599.93229242798331377973334371155313562321`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "6ab9ae81-96b6-4c5f-bf5f-824ed2ed7af6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "5713f185-85ac-4f0c-9cf6-f1d55cf79d4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "6966e582-d90f-4b79-a493-c5ac2ebb7809"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "73", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 73, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "3f0f3abe-74a5-4757-aac3-e1ac0d53f3c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "743760ee-3237-4a56-a10a-31d14851fba5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "2610.8101000881204456031477508491922572804737665579436925260647`35.\
98173602274079"}],
  SequenceForm[
  "Ours: ", 
   2610.8101000881204456031477508491922572804737665579436925260647`35.\
98173602274079],
  Editable->False]], "Print",
 ExpressionUUID -> "1eba4aba-f223-4a08-b03d-7d595aa50f41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "2610.81010008812044560314775084913754029548`20."}],
  SequenceForm["Ita : ", 2610.81010008812044560314775084913754029548`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "99cdf094-7d59-4dcc-82a0-1aeb9f8d0b7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6060c5bf-e000-4842-af8e-a556f0029262"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "10958456-376f-4bd3-8ce5-6ced0193efdc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "74", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 74, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "a785e724-1a1b-4712-8f46-266e364a2b91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "05b61ac8-c5c2-4bf8-8799-d6bbfe45c3ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "845.4026311711393008830674110728030310215299531101864447598274`35.\
3459286339"}],
  SequenceForm[
  "Ours: ", 
   845.4026311711393008830674110728030310215299531101864447598274`35.\
3459286339],
  Editable->False]], "Print",
 ExpressionUUID -> "eaaeea93-1d4f-4b88-adff-8a59a79198c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "845.40263117113930088306741107284490812495`20."}],
  SequenceForm["Ita : ", 845.40263117113930088306741107284490812495`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "9c88bf9b-0027-4dc4-91d6-1de99929b0fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "10c8a1b3-2a62-4c39-82a5-532b89f86e09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "94c35287-2153-4ad8-aa51-e959f2ed1a8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "75", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 75, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "c2eff979-2aa9-45f7-877c-780fa19c9f73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "8fda926b-e73f-4eb5-aabd-836a9682847b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "fa880fd2-119e-4d52-ad3d-67c89867ba03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "55c3cdf9-2226-422a-89c7-8775b35aae04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "f52c2a4a-6295-4e19-9cd0-daaef1f13d67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "16fdd798-49bc-4454-afd1-710803170688"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "76", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 76, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8ebe4eba-d889-4065-abee-428f7d8c402a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "8edac8fc-8929-43ed-b661-1fc4218a0bdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1452.9863733347978030664208942181776398709583399880358580388019`35.\
223946938145026"}],
  SequenceForm[
  "Ours: ", 
   1452.9863733347978030664208942181776398709583399880358580388019`35.\
223946938145026],
  Editable->False]], "Print",
 ExpressionUUID -> "1dd68e07-0a6f-44e2-8875-f5c9370d0cf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1452.98637333479780306642089421828959841804`20."}],
  SequenceForm["Ita : ", 1452.98637333479780306642089421828959841804`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "7bbcd5c3-84b4-477a-b137-5ae1f7f9cdff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "04059902-0944-4716-b237-a5b15b92185a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "996ffbba-6214-4cd3-bf22-7bac2d79aa21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "77", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 77, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "988f3651-ba3d-4172-b7f5-377f2e0416bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "629d289d-688d-4a06-a137-c15327310a2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "812.0834357619335739628479602050161203121089869146760217136352`35."}]\
}],
  SequenceForm[
  "Ours: ", \
-812.0834357619335739628479602050161203121089869146760217136352`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "21b9c053-e08d-4f63-95e4-3151e96420a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "812.08343576193357396284796020501509620515`20."}]}],
  SequenceForm["Ita : ", -812.08343576193357396284796020501509620515`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "74e54d54-e726-4012-8f69-f81742c6ef53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "583107cf-2c9f-4608-b90a-34fd8af2a3bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "203033bb-2e09-47e3-90bd-5ee44ce115ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "78", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 78, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "9a05ff71-9ca7-4f2e-a233-d54a6833593a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "038540ae-0fb6-4026-86b1-369398e01fbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6f1789d4-9215-496e-b27a-d8ad85a7f863"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ca96e96e-8ac9-4ed6-a820-7a7f4d55f566"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "df6a2efe-6690-4ffd-b0e5-82c85582a8aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "d4446b52-d74c-4b41-9200-60994ea6a75b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "79", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 79, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "414372d1-21b2-48d3-83a1-1c4af16e7a03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "58de6ecc-60d9-41c2-9d25-1d6d546876cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "404.0051389407445774155626362971476703236504741146226321193294`34.\
40193921856503"}],
  SequenceForm[
  "Ours: ", 
   404.0051389407445774155626362971476703236504741146226321193294`34.\
40193921856503],
  Editable->False]], "Print",
 ExpressionUUID -> "4180de05-8ae2-4325-8fbc-1a55cd282804"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "404.00513894074457741556263629715089726832`20."}],
  SequenceForm["Ita : ", 404.00513894074457741556263629715089726832`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "2b6631af-7eac-452e-9e94-c2a27cb66871"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "19e98276-b983-4d15-91f8-2d2cf885c64d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "b4b8ad77-18d1-4fe7-abb6-b767e0590465"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "80", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 80, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6cf02ee3-b81d-4bbe-977d-df0562dfd7bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "59c0f8f6-0ff3-4867-8a3b-918a11fa5c26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "2261.9861151736007873180189166862314441023885437526903437610367`36.\
376792659060605"}],
  SequenceForm[
  "Ours: ", 
   2261.9861151736007873180189166862314441023885437526903437610367`36.\
376792659060605],
  Editable->False]], "Print",
 ExpressionUUID -> "6751c03e-898f-4dc1-b0ba-00e4b2ea2419"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "2261.98611517360078731801891668622167639703`19.999901547169205"}],
  SequenceForm[
  "Ita : ", 2261.98611517360078731801891668622167639703`19.999901547169205],
  Editable->False]], "Print",
 ExpressionUUID -> "5b435ddc-932c-4c27-880e-3ff3c180352a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "26f5eb03-eace-40f7-aa04-283a006a8bff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.300931542833194"}],
  SequenceForm["dif : ", 0``20.300931542833194],
  Editable->False]], "Print",
 ExpressionUUID -> "938598f4-16ca-4091-b4de-e3b69609de9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "81", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 81, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "28e50d91-8d8d-4db2-bdf3-503a4e3ebfac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "7724652e-d1c3-489f-a57e-37dfc437e8fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1509.6847269813624005953027167930560807483040751952249921768522`36.\
19268973145093"}],
  SequenceForm[
  "Ours: ", 
   1509.6847269813624005953027167930560807483040751952249921768522`36.\
19268973145093],
  Editable->False]], "Print",
 ExpressionUUID -> "ae942103-c265-4931-9bc8-d454ed2acc2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1509.68472698136240059530271679304957623606`19.99920037381784"}],
  SequenceForm[
  "Ita : ", 1509.68472698136240059530271679304957623606`19.99920037381784],
  Editable->False]], "Print",
 ExpressionUUID -> "be43551a-bd83-4354-8c25-8a2728e5c714"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "61576ddb-10eb-4935-8932-c9d49a81616a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.300230369481824"}],
  SequenceForm["dif : ", 0``20.300230369481824],
  Editable->False]], "Print",
 ExpressionUUID -> "fef9d6e5-6c7d-413e-b852-13b6a25ca7fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "82", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 82, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "11990954-a2b3-47b4-8340-066c8a938b72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "8f48fa6a-32db-49a0-bf48-7567cffc9724"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "842.6056193118302011431469087602445581268848517839178456666659`36.\
059267083938444"}],
  SequenceForm[
  "Ours: ", 
   842.6056193118302011431469087602445581268848517839178456666659`36.\
059267083938444],
  Editable->False]], "Print",
 ExpressionUUID -> "71799770-7a83-4a53-9eb2-156936db8557"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "842.6056193118302011431469087602328163818`19.993530620642197"}],
  SequenceForm[
  "Ita : ", 842.6056193118302011431469087602328163818`19.993530620642197],
  Editable->False]], "Print",
 ExpressionUUID -> "0f444b55-31f8-4aef-84f2-8af0af5cd703"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "23f01afc-909a-4f0a-95d4-0d39e698d88d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.29456061630618"}],
  SequenceForm["dif : ", 0``20.29456061630618],
  Editable->False]], "Print",
 ExpressionUUID -> "084d4895-e014-4c88-95a3-bb070c621d51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "83", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 83, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8513dcbc-9db3-4948-9623-3fdb7b4857f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "7ef831e8-7c08-4c25-9fee-52845724aba6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1555.0751609769761061904257879050368214136938515433599546390615`36.\
15483917742226"}],
  SequenceForm[
  "Ours: ", 
   1555.0751609769761061904257879050368214136938515433599546390615`36.\
15483917742226],
  Editable->False]], "Print",
 ExpressionUUID -> "9c0a61aa-5fa7-447c-b635-57aae5a220d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1555.07516097697610619042578790500993918688`19.999856799549836"}],
  SequenceForm[
  "Ita : ", 1555.07516097697610619042578790500993918688`19.999856799549836],
  Editable->False]], "Print",
 ExpressionUUID -> "5f0b0aa4-9ca1-4ea3-ba22-ec7e46760f67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "3ea60759-cf8b-4f5b-82cf-2db2d19ace33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.300886795213817"}],
  SequenceForm["dif : ", 0``20.300886795213817],
  Editable->False]], "Print",
 ExpressionUUID -> "558cffe9-009d-4fb3-9b7a-997e2160114c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "84", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 84, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ffc03012-3a4a-4568-bfbc-d6e45c7bcc6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "389f6e2c-9fe1-49d7-aecf-c53f7fae0277"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3489.8321346018426793439630912016200438439743745025068856329247`35.\
13010173143866"}]}],
  SequenceForm[
  "Ours: ", \
-3489.8321346018426793439630912016200438439743745025068856329247`35.\
13010173143866],
  Editable->False]], "Print",
 ExpressionUUID -> "4df8b7e2-7556-48f6-be78-6588dfe70a4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3489.83213460184267934396309120148901077506`20."}]}],
  SequenceForm["Ita : ", -3489.83213460184267934396309120148901077506`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "f27778a6-82c4-469b-9467-eaa0869a50f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "09b03a2e-4d19-4102-adb5-a436392094b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "c644a5d2-bc29-4676-8299-9d874a0104be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "85", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 85, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "84e26103-2725-4381-933a-349eadd5e5fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "264b7f71-f92c-4a3c-a020-9548e7a8777d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6a479c0a-11cb-495d-98c1-c94b288a10ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "983b64c8-aa17-43af-8703-8477b02efee2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "b41fcd8b-a61c-47cb-8feb-720d8cfcb5f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "d5036c25-3b88-470a-ab5f-ae10f2671e0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "86", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 86, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "3a819aec-ae1b-4520-a8e9-b1f408d9f728"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "2b4016b6-5251-4ba7-9e7a-49333e920dde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "b1a80640-4832-4edd-87ba-ffbdcf01a23e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "9d56e9fe-6085-4ba2-b8ac-85e328edd8c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d100d11f-143d-49bb-95df-95512fe61533"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8830fc1e-5130-4766-93c5-a6328b065866"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 4", "Section",
 ExpressionUUID -> "107eb9c0-f44e-42ff-b0c6-fc3c32c3b5a3"],

Cell[CellGroupData[{

Cell[BoxData["nonplanarlist"], "Input",
 ExpressionUUID -> "506ef96b-7ba9-459c-b078-eebd3d42c4ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "70", ",", "71", ",", "72", ",", "73", ",", "74", ",", "75", ",", "76", ",",
    "77", ",", "78", ",", "79", ",", "84", ",", "85", ",", "86"}], 
  "}"}]], "Output",
 ExpressionUUID -> "c3109f2b-1f93-486d-bdfe-2c0de1269d23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"replebnewn", "[", "4", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<********************* Basis element \>\"", ",", "k", ",", 
      "\"\< *******************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.",
           "replebnew0W3norm"}], "//.", 
         RowBox[{"GP", "->", "G"}]}], "//", "LiToG"}], "//", 
       RowBox[{
        RowBox[{"GIntegrate", "[", 
         RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"pointEx", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], "]"}], "&"}]}]}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"gb", "[", "k", "]"}], "/.", 
       RowBox[{"replbb", "[", "4", "]"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"pointEx", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], "]"}], "&"}]}]}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", 
             RowBox[{"alphabetinx", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "/.", 
          RowBox[{"replebnewn", "[", "3", "]"}]}], "/.", "deltatox"}], "/.", 
        "pointEx"}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "8"}]}]}], "//", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"#", ",", "35"}], "]"}], "&"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"DEQ", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], ")"}]}]}],
             "/.", "replebnew0W3norm"}], "//.", 
           RowBox[{"GP", "->", "G"}]}], "/.", "deltatox"}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "\[Rule]", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "x"}], "]"}]}]}], "/.", "pointEx"}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "8"}]}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "}"}]}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"do400", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"alphabetinx", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], 
              ")"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"gb", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.",
         "replebnew0W2norm"}], "//.", 
       RowBox[{"GP", "->", "G"}]}], "//", "ExtractZeroes"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"do400", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"do400", "/.", 
               RowBox[{"G", "\[Rule]", "F"}]}], "/.", 
              RowBox[{
               RowBox[{"F", "[", 
                RowBox[{"0", ",", "0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{"1", "/", "2"}], 
                RowBox[{
                 RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"Log", "[", "x", "]"}]}]}], "/.", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              RowBox[{"x", "/", "a"}]}], "]"}]}]}], "/.", 
          RowBox[{"F", "\[Rule]", "G"}]}], "/.", 
         RowBox[{
          RowBox[{"replFre", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"replFre", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}]}], "/.", "deltatox"}], "/.", 
      "pointEx"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term5", "=", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{"do400", ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", 
               RowBox[{"1", "/", "8"}]}], "}"}], ",", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ","}], "*)"}], 
             RowBox[{"WorkingPrecision", "\[Rule]", "35"}], ",", 
             RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
             RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
              RowBox[{"k", "++"}]}]}], "]"}]}], ",", "k"}], "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Integrand evaluations: \>\"", ",", "k"}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do401", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"DEQ", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Log", "[", 
                  RowBox[{"alphabetinx", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "deltatox"}], 
                "/.", "pointEx"}], ")"}]}]}], "/.", 
            RowBox[{
             RowBox[{"gb", "[", "i_", "]"}], ":>", 
             RowBox[{"DEQ", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Log", "[", 
                  RowBox[{"alphabetinx", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "deltatox"}], 
                ",", "x"}], "]"}], "/.", "pointEx"}], ")"}]}]}], "/.", 
          "Weight2"}], "//.", 
         RowBox[{"GP", "->", "G"}]}], "/.", "deltatox"}], "/.", "pointEx"}], "//",
       "ExtractZeroes"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"do401", "/.", 
             RowBox[{"G", "\[Rule]", "F"}]}], "/.", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"0", ",", "0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{
               RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", "x", "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}], "/.", 
        RowBox[{"F", "\[Rule]", "G"}]}], "/.", 
       RowBox[{
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"x", "/", "a"}]}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do402", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"DEQ", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"alphabetinx", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "deltatox"}], "/.",
                "pointEx"}], ")"}]}]}], "/.", 
           RowBox[{
            RowBox[{"gb", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"DEQ", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], "/.", 
             "pointEx"}], ")"}]}]}], "/.", "replebnew0W2norm"}], "//.", 
        RowBox[{"GP", "->", "G"}]}], "/.", "pointEx"}], "//", 
      "ExtractZeroes"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"do402", "/.", 
             RowBox[{"G", "\[Rule]", "F"}]}], "/.", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"0", ",", "0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{
               RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", "x", "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}], "/.", 
        RowBox[{"F", "\[Rule]", "G"}]}], "/.", 
       RowBox[{
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"x", "/", "a"}]}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term6", "=", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"intgd", "-", "sub"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", 
               RowBox[{"1", "/", "8"}]}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "35"}], ",", 
             RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
             RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
              RowBox[{"k", "++"}]}]}], "]"}]}], ",", "k"}], "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Integrand evaluations: \>\"", ",", "k"}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"res4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "term1", "+", "term2", "+", "term3", "-", "term4", "-", "term5", "-", 
        "term6"}], ")"}], "//", "Chop"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res4", "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NumCheck", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res4", "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NumCheck", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NumInt: \>\"", ",", "res4"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NCheck: \>\"", ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gb", "[", "k", "]"}], "/.", "NumCheck"}], ",", "ep", ",", 
        "4"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{"res4", "-", 
      RowBox[{"(", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gb", "[", "k", "]"}], "/.", "NumCheck"}], ",", "ep", ",", 
         "4"}], "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do2", "=", 
     RowBox[{"res4", "+", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gb", "[", "k", "]"}], "/.", "NumCheck"}], ",", "ep", ",", 
         "4"}], "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"do2", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"do1", "/", "do2"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "nonplanarlist"}], "}"}]}], "]"}]}], "Input",
 ExpressionUUID -> "0322f462-6b0a-42e4-a496-9bb7e83d0459"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "70", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 70, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "37554be3-1dc6-45fe-b51c-817903c5b479"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "1e582a7d-f7c1-4424-8980-03b5f72c7900"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "3cb5609d-74db-4ef9-a66e-d13656b1a9d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "15831.0038299737579514044523084157863217753889004319013687970596`34.\
28806546215997"}],
  SequenceForm[
  "NumInt: ", 
   15831.0038299737579514044523084157863217753889004319013687970596`34.\
28806546215997],
  Editable->False]], "Print",
 ExpressionUUID -> "629fe193-f311-4aa7-8f97-619320e6a2db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "15831.00382997375789836842163455809477075906`20."}],
  SequenceForm["NCheck: ", 15831.00382997375789836842163455809477075906`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "0648b64a-46a3-4664-aa9d-b4500c7b796d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "17",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 17, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "7ea9fae1-8b69-4835-a301-ec8246fc413c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.67506846828757308488`2.5250625591513245*^-18"}],
  SequenceForm["dif : ", 1.67506846828757308488`2.5250625591513245*^-18],
  Editable->False]], "Print",
 ExpressionUUID -> "9ffff967-8dc3-4276-8c6b-8d7d883c640f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "71", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 71, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "991150fb-c6ad-415a-a30b-5955a3143fd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "2ffef312-029d-4370-bc68-e3bd816fb5ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "718cfe8f-fe69-4d75-9199-4a7817f2f730"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "171.6429977720131870523624166179892098866798583185134751817829`33.\
90705412501241"}],
  SequenceForm[
  "NumInt: ", 
   171.6429977720131870523624166179892098866798583185134751817829`33.\
90705412501241],
  Editable->False]], "Print",
 ExpressionUUID -> "f4a5b1e5-0bb3-4441-ba95-27f7018a047b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "171.64299777201318690598203252120305866573`20."}],
  SequenceForm["NCheck: ", 171.64299777201318690598203252120305866573`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "3b60aa11-3f54-400f-9a5b-e43c699bea97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "17",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 17, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "a3a0cd3a-b0fa-457b-bb29-e1b387c9e00f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.264094253679302522`1.9308567914480645*^-19"}],
  SequenceForm["dif : ", 4.264094253679302522`1.9308567914480645*^-19],
  Editable->False]], "Print",
 ExpressionUUID -> "571b099e-946a-44c7-8072-e74da8fa9f14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "72", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 72, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "e0af8af7-0dcf-4cde-a754-2042e3f2180a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "d0f45ae0-f13f-4c25-bda5-aaa7d5632142"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "19ce884d-8e8d-418f-a4d3-d4116d80e571"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "3582.3167080386953481139918821352484396398727646290804305165144`34.\
00661259470509"}],
  SequenceForm[
  "NumInt: ", 
   3582.3167080386953481139918821352484396398727646290804305165144`34.\
00661259470509],
  Editable->False]], "Print",
 ExpressionUUID -> "867b1e33-95f4-4b20-92ab-035f1e486d7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "3582.3167080386953461791708696105012941429`20."}],
  SequenceForm["NCheck: ", 3582.3167080386953461791708696105012941429`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "e3a3281b-a583-479d-9570-e42e62150d4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "9d96e07b-5f40-47a9-8948-117c4b910436"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.7005164118837139699`1.7324768166327482*^-19"}],
  SequenceForm["dif : ", 2.7005164118837139699`1.7324768166327482*^-19],
  Editable->False]], "Print",
 ExpressionUUID -> "24c3bce7-0df0-4b33-ae84-10e32ec9ac79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "73", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 73, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "24143f97-2c4b-45a3-b714-c5faa3a318ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "2ff7b278-c765-498f-bdbf-de9785b06ebd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "571b98fe-551e-4a46-82be-dbd18f4095f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "16051.9034178773413460333169212005399551347479115725455630707842`34.\
523376795370694"}],
  SequenceForm[
  "NumInt: ", 
   16051.9034178773413460333169212005399551347479115725455630707842`34.\
523376795370694],
  Editable->False]], "Print",
 ExpressionUUID -> "d3450135-283b-41ad-8188-110c1eb0437a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "16051.90341787734133444900108393025594682606`20."}],
  SequenceForm["NCheck: ", 16051.90341787734133444900108393025594682606`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "72d7a738-a738-41d0-a3f6-a6dc876fed7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "20ce7860-9426-4fff-a420-bda49cee173c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.6083932028797870204`1.858343851733589*^-19"}],
  SequenceForm["dif : ", 3.6083932028797870204`1.858343851733589*^-19],
  Editable->False]], "Print",
 ExpressionUUID -> "1747dfa1-17d1-470a-961e-34ff8e6ea3b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "74", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 74, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "58bc5b79-8555-4470-81e4-fb14add2cdd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "cd817181-8db2-4fe7-8358-1b6d2a47a5b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "279"}],
  SequenceForm["Integrand evaluations: ", 279],
  Editable->False]], "Print",
 ExpressionUUID -> "de933c44-33f5-4839-9034-e9d37e2d01f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "3674.6155752486660146210735029159068901959661809244963798281133`33.\
800816508141544"}],
  SequenceForm[
  "NumInt: ", 
   3674.6155752486660146210735029159068901959661809244963798281133`33.\
800816508141544],
  Editable->False]], "Print",
 ExpressionUUID -> "a3b8eb84-6237-4370-828d-6bf59a92e76f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "3674.61557524866601486467478425170888522842`20."}],
  SequenceForm["NCheck: ", 3674.61557524866601486467478425170888522842`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "ac1c1a8b-32cb-4985-a0b2-13538f3ca046"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "65181bed-7126-4c2d-bb71-054ceb47b44b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.31464987761770399`0.8214676568364125*^-20"}],
  SequenceForm["dif : ", 3.31464987761770399`0.8214676568364125*^-20],
  Editable->False]], "Print",
 ExpressionUUID -> "108ceb06-3f5d-41de-8c86-ca99cc7a02ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "75", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 75, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "b9843b10-3680-4550-8a48-873b0b71e849"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "d01ab745-f3df-4648-b98f-9f190dae208e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "b0ddf57f-f92d-4507-8966-c43b48af2697"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "45.5463317410146456033039499953758864413620310844597722518593`33.\
22517690802322"}],
  SequenceForm[
  "NumInt: ", 
   45.5463317410146456033039499953758864413620310844597722518593`33.\
22517690802322],
  Editable->False]], "Print",
 ExpressionUUID -> "16ea0f45-33bc-492b-904d-a78aee108919"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "45.54633174101464560410356262753575324583`20."}],
  SequenceForm["NCheck: ", 45.54633174101464560410356262753575324583`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "a81753a6-59b6-4158-b230-a4d81c69ea66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "75b454d5-43d5-4c8a-bfc6-30c12b9b0444"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.77801352594782706`0.24442624137318136*^-21"}],
  SequenceForm["dif : ", 8.77801352594782706`0.24442624137318136*^-21],
  Editable->False]], "Print",
 ExpressionUUID -> "8fd65732-dd77-4199-8fc8-6b9f7a44bbea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "76", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 76, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "5863ebe6-c9a6-4fdf-9f23-a2d861bdc6f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "6b40b797-1d00-4910-b905-e5a24435b78b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "24cb09da-b9f3-42ff-a915-b61f986c9552"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "9387.1622178131394672662914814416348802176758450104508076925449`33.\
76121678056953"}],
  SequenceForm[
  "NumInt: ", 
   9387.1622178131394672662914814416348802176758450104508076925449`33.\
76121678056953],
  Editable->False]], "Print",
 ExpressionUUID -> "3d654307-e1a5-4853-a1f3-a9213b27e1f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "9387.16221781313960850726736363990638855976`20."}],
  SequenceForm["NCheck: ", 9387.16221781313960850726736363990638855976`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "45e88791-f779-4c74-9cd6-7686c5a41df2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "16",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 16, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "0cb9bded-d464-43ed-b955-0e63ec19d2d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.52309231506506221758`3.1774263866972197*^-18"}],
  SequenceForm["dif : ", 7.52309231506506221758`3.1774263866972197*^-18],
  Editable->False]], "Print",
 ExpressionUUID -> "c0f5ed32-5ff8-456e-861e-4edc021bdf0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "77", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 77, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "988c417a-ab2e-49ae-b3a8-97e68b888a24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "9a6558fa-f7e3-4a93-be62-2180fdd778c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "960aed6e-0a80-4e29-a9bc-9e383d37e2be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "5349.8805449594054954811475675375369016903075840597388432000892`33.\
692451127310505"}]}],
  SequenceForm[
  "NumInt: ", \
-5349.8805449594054954811475675375369016903075840597388432000892`33.\
692451127310505],
  Editable->False]], "Print",
 ExpressionUUID -> "70842ae7-cee8-4957-a587-108d7a96fddd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5349.8805449594054724548901266410025163476`20."}]}],
  SequenceForm["NCheck: ", -5349.8805449594054724548901266410025163476`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "a54a81da-8cb4-4424-8b8c-1de73796a3fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "17",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 17, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "e25492f0-116a-4751-b74f-8081c9fc4686"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.15203472744747574563`2.6338792709376544*^-18"}],
  SequenceForm["dif : ", 2.15203472744747574563`2.6338792709376544*^-18],
  Editable->False]], "Print",
 ExpressionUUID -> "24d1b67a-5b67-4d8b-ab1e-af516c5e5724"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "78", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 78, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "1ab566e0-4c35-4d1f-97d1-23e79d2b40a4"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","izero",
   "\"Integral and error estimates are 0 on all integration subregions. Try \
increasing the value of the MinRecursion option. If value of integral may be \
0, specify a finite value for the AccuracyGoal option.\"",2,21,5,
   21040649270755665544,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 ExpressionUUID -> "0eacd950-39b8-41c0-9cc5-fa53d1e1d3db"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "c3053e37-0fd9-41ac-b20c-8f9e8cf21aa2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "2212654a-fe54-43ac-bbfa-91254fcf1e46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "63.5047352398982020989288517755129081647000821675011831014364`32.\
98700274915968"}],
  SequenceForm[
  "NumInt: ", 
   63.5047352398982020989288517755129081647000821675011831014364`32.\
98700274915968],
  Editable->False]], "Print",
 ExpressionUUID -> "73cf8255-b01a-44b2-8b10-3a8d1bd731b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "63.50473523989820225799877210877138728169`20."}],
  SequenceForm["NCheck: ", 63.50473523989820225799877210877138728169`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "6476b338-a737-4ef2-be86-10ef482a65db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "17",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 17, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "918abf85-8d8a-443c-8326-b0abf3142e3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.25242566347492946044`2.3987819538353836*^-18"}],
  SequenceForm["dif : ", 1.25242566347492946044`2.3987819538353836*^-18],
  Editable->False]], "Print",
 ExpressionUUID -> "0e002d5c-0a4b-4c46-ad8d-c6ec64c4891e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "79", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 79, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "84a4b532-8946-42be-9a25-f099b773d5f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "32d956ac-7f91-4525-97b3-7460295c71fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "9189671a-9a3f-417c-8f25-ad624f5fd445"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "4202.5230452147848197129143482452893839271878843667411775234943`33.\
208713390795936"}]}],
  SequenceForm[
  "NumInt: ", \
-4202.5230452147848197129143482452893839271878843667411775234943`33.\
208713390795936],
  Editable->False]], "Print",
 ExpressionUUID -> "0ae3b628-35cb-4b85-8884-c4bdb7fe2b90"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "4202.52304521478476935283662173486620562179`19.938803198399516"}]}],
  SequenceForm[
  "NCheck: ", -4202.52304521478476935283662173486620562179`19.938803198399516],
  Editable->False]], "Print",
 ExpressionUUID -> "5b3b6c1f-3e8c-4edf-9de0-6157600d146b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "16",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 16, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "b6ae265d-697f-4b18-9b85-1689fb413e1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.99164801533367836684`3.0173794864904813*^-18"}],
  SequenceForm["dif : ", 5.99164801533367836684`3.0173794864904813*^-18],
  Editable->False]], "Print",
 ExpressionUUID -> "606b6b59-3a84-4108-885b-dd89f0d4a2b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "84", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 84, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "2e15d42f-d811-4335-a2d6-4ef05663ac7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "f203225b-d32b-4c9c-b986-f0d5909acda7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "279"}],
  SequenceForm["Integrand evaluations: ", 279],
  Editable->False]], "Print",
 ExpressionUUID -> "c750a9fe-ffc7-4d0a-bff1-06ce8f2d55a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "19001.3953995365839116125639978054226638502122939765145112478972`33.\
60315931148367"}]}],
  SequenceForm[
  "NumInt: ", \
-19001.3953995365839116125639978054226638502122939765145112478972`33.\
60315931148367],
  Editable->False]], "Print",
 ExpressionUUID -> "a6882a05-918c-4735-b111-6e93157e10ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "19001.39539953658391082092934064022148118575`20."}]}],
  SequenceForm["NCheck: ", -19001.39539953658391082092934064022148118575`20.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "dfbc8f21-3d1e-45ad-996f-c4ab425c743f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "bd5461dd-401c-4fe8-a6d8-8eccf4c2042a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.083096110890119122`0.6197393037616438*^-20"}],
  SequenceForm["dif : ", 2.083096110890119122`0.6197393037616438*^-20],
  Editable->False]], "Print",
 ExpressionUUID -> "d95f90f0-2159-48e2-95ca-7bdcd4531929"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "85", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 85, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "69f2a414-c9c3-4ec9-9421-009f2a0cc5d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "bd4972e5-e039-4c64-915b-e84af95e3b27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "aeb5c0b4-0bf1-4ca0-9aef-7a6151f9a441"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "6.4282154651031225235318589178887107711645258830497080895208`31.\
75439438192344"}]}],
  SequenceForm[
  "NumInt: ", \
-6.4282154651031225235318589178887107711645258830497080895208`31.\
75439438192344],
  Editable->False]], "Print",
 ExpressionUUID -> "625d5d79-a131-415b-bbc2-d4af8689b0c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "6.42821546510312237642388330978847060241`20."}]}],
  SequenceForm["NCheck: ", -6.42821546510312237642388330978847060241`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "2db3441a-af36-4136-8070-4fedcbf3b185"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "16",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 16, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "45f1f764-4a9c-4acc-ac40-44ff4619dd82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.144236502390950197709`3.3595457937809474*^-17"}],
  SequenceForm["dif : ", 1.144236502390950197709`3.3595457937809474*^-17],
  Editable->False]], "Print",
 ExpressionUUID -> "56533ad9-d88a-4d2e-90f2-27c3d661cbcd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "86", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 86, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "499795a6-ea74-4570-941f-8afb415af774"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "2768a241-a9ad-4c85-b1e5-d891562a49ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "f7268257-fdfd-4867-aa7e-5849389b16ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "5.500325318789847265931761672387365956693633602202642911969`31.\
435958002067853"}]}],
  SequenceForm[
  "NumInt: ", \
-5.500325318789847265931761672387365956693633602202642911969`31.\
435958002067853],
  Editable->False]], "Print",
 ExpressionUUID -> "ecba1fe5-6d48-4be6-8ab6-7029a7c2515c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5.50032531878984726943249394922911402876`20."}]}],
  SequenceForm["NCheck: ", -5.50032531878984726943249394922911402876`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "f25233bc-1c06-440c-bd9b-aa90a8a72670"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "d78f9c14-9e94-4005-bcbb-cd7c8629e906"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.1822956588429217032`1.8037705220223041*^-19"}],
  SequenceForm["dif : ", 3.1822956588429217032`1.8037705220223041*^-19],
  Editable->False]], "Print",
 ExpressionUUID -> "aa2259c9-dc3c-434f-85cc-616d8e85f596"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{1440, 797},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "0156a2ba-da63-49d3-9b31-86fed66c82ec"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1655, 30, 80, "Input"],
Cell[2216, 52, 111, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[2352, 58, 163, 3, 28, "Input"],
Cell[2518, 63, 191, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2746, 70, 96, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[2867, 75, 517, 12, 63, "Input"],
Cell[3387, 89, 123, 1, 28, "Output"],
Cell[CellGroupData[{
Cell[3535, 94, 308, 6, 22, "Print"],
Cell[3846, 102, 130, 1, 21, "Print"],
Cell[3979, 105, 152, 2, 21, "Print"],
Cell[4134, 109, 229, 3, 22, "Print"],
Cell[4366, 114, 175, 2, 53, "Print"],
Cell[4544, 118, 151, 2, 22, "Print"],
Cell[4698, 122, 167, 2, 22, "Print"],
Cell[4868, 126, 128, 1, 22, "Print"],
Cell[4999, 129, 135, 1, 22, "Print"],
Cell[5137, 132, 212, 2, 38, "Print"],
Cell[5352, 136, 193, 2, 38, "Print"]
}, Open  ]]
}, Open  ]],
Cell[5572, 142, 169, 4, 28, "Input"],
Cell[5744, 148, 149, 3, 28, "Input"],
Cell[5896, 153, 179, 4, 28, "Input"],
Cell[6078, 159, 179, 4, 28, "Input"],
Cell[6260, 165, 187, 4, 28, "Input"],
Cell[6450, 171, 1145, 35, 28, "Input"],
Cell[CellGroupData[{
Cell[7620, 210, 2130, 64, 63, "Input"],
Cell[9753, 276, 1747, 54, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11537, 335, 413, 12, 46, "Input"],
Cell[11953, 349, 88, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12078, 355, 292, 8, 46, "Input"],
Cell[12373, 365, 606, 20, 48, "Output"]
}, Open  ]],
Cell[12994, 388, 1366, 39, 97, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[14397, 432, 86, 1, 50, "Section"],
Cell[CellGroupData[{
Cell[14508, 437, 12743, 349, 658, "Input"],
Cell[27254, 788, 379, 8, 21, "Print"],
Cell[27636, 798, 409, 8, 65, "Message"],
Cell[CellGroupData[{
Cell[28070, 810, 243, 5, 22, "Print"],
Cell[28316, 817, 380, 10, 21, "Print"],
Cell[28699, 829, 301, 6, 21, "Print"],
Cell[29003, 837, 314, 6, 22, "Print"],
Cell[29320, 845, 245, 5, 23, "Print"],
Cell[29568, 852, 379, 8, 21, "Print"]
}, Open  ]],
Cell[29962, 863, 409, 8, 65, "Message"],
Cell[CellGroupData[{
Cell[30396, 875, 243, 5, 22, "Print"],
Cell[30642, 882, 330, 7, 21, "Print"],
Cell[30975, 891, 299, 6, 21, "Print"],
Cell[31277, 899, 314, 6, 22, "Print"],
Cell[31594, 907, 245, 5, 23, "Print"],
Cell[31842, 914, 379, 8, 21, "Print"]
}, Open  ]],
Cell[32236, 925, 409, 8, 65, "Message"],
Cell[32648, 935, 360, 7, 40, "Message"],
Cell[CellGroupData[{
Cell[33033, 946, 243, 5, 22, "Print"],
Cell[33279, 953, 346, 8, 21, "Print"],
Cell[33628, 963, 350, 8, 21, "Print"],
Cell[33981, 973, 314, 6, 22, "Print"],
Cell[34298, 981, 247, 5, 23, "Print"],
Cell[34548, 988, 379, 8, 21, "Print"],
Cell[34930, 998, 245, 5, 22, "Print"],
Cell[35178, 1005, 380, 10, 21, "Print"],
Cell[35561, 1017, 301, 6, 21, "Print"],
Cell[35865, 1025, 344, 7, 22, "Print"],
Cell[36212, 1034, 245, 5, 23, "Print"],
Cell[36460, 1041, 379, 8, 21, "Print"],
Cell[36842, 1051, 243, 5, 22, "Print"],
Cell[37088, 1058, 332, 7, 21, "Print"],
Cell[37423, 1067, 303, 6, 21, "Print"],
Cell[37729, 1075, 344, 7, 22, "Print"],
Cell[38076, 1084, 245, 5, 23, "Print"],
Cell[38324, 1091, 379, 8, 21, "Print"],
Cell[38706, 1101, 243, 5, 22, "Print"],
Cell[38952, 1108, 396, 11, 21, "Print"],
Cell[39351, 1121, 352, 8, 21, "Print"],
Cell[39706, 1131, 314, 6, 22, "Print"],
Cell[40023, 1139, 247, 5, 23, "Print"],
Cell[40273, 1146, 379, 8, 21, "Print"],
Cell[40655, 1156, 243, 5, 22, "Print"],
Cell[40901, 1163, 328, 7, 21, "Print"],
Cell[41232, 1172, 301, 6, 21, "Print"],
Cell[41536, 1180, 344, 7, 22, "Print"],
Cell[41883, 1189, 245, 5, 23, "Print"],
Cell[42131, 1196, 379, 8, 21, "Print"],
Cell[42513, 1206, 245, 5, 22, "Print"],
Cell[42761, 1213, 378, 10, 21, "Print"],
Cell[43142, 1225, 332, 7, 21, "Print"],
Cell[43477, 1234, 344, 7, 22, "Print"],
Cell[43824, 1243, 247, 5, 23, "Print"],
Cell[44074, 1250, 379, 8, 21, "Print"],
Cell[44456, 1260, 245, 5, 22, "Print"],
Cell[44704, 1267, 366, 10, 21, "Print"],
Cell[45073, 1279, 315, 6, 21, "Print"],
Cell[45391, 1287, 314, 6, 22, "Print"],
Cell[45708, 1295, 245, 5, 23, "Print"],
Cell[45956, 1302, 381, 8, 21, "Print"],
Cell[46340, 1312, 245, 5, 22, "Print"],
Cell[46588, 1319, 398, 11, 21, "Print"],
Cell[46989, 1332, 354, 8, 21, "Print"],
Cell[47346, 1342, 344, 7, 22, "Print"],
Cell[47693, 1351, 247, 5, 23, "Print"],
Cell[47943, 1358, 381, 8, 21, "Print"],
Cell[48327, 1368, 245, 5, 22, "Print"],
Cell[48575, 1375, 398, 11, 21, "Print"],
Cell[48976, 1388, 317, 6, 21, "Print"],
Cell[49296, 1396, 344, 7, 22, "Print"],
Cell[49643, 1405, 245, 5, 23, "Print"],
Cell[49891, 1412, 381, 8, 21, "Print"],
Cell[50275, 1422, 243, 5, 22, "Print"],
Cell[50521, 1429, 382, 10, 21, "Print"],
Cell[50906, 1441, 301, 6, 21, "Print"],
Cell[51210, 1449, 344, 7, 22, "Print"],
Cell[51557, 1458, 245, 5, 23, "Print"],
Cell[51805, 1465, 381, 8, 21, "Print"],
Cell[52189, 1475, 245, 5, 22, "Print"],
Cell[52437, 1482, 376, 10, 21, "Print"],
Cell[52816, 1494, 330, 7, 21, "Print"],
Cell[53149, 1503, 314, 6, 22, "Print"],
Cell[53466, 1511, 245, 5, 23, "Print"],
Cell[53714, 1518, 381, 8, 21, "Print"],
Cell[54098, 1528, 245, 5, 22, "Print"],
Cell[54346, 1535, 396, 11, 21, "Print"],
Cell[54745, 1548, 350, 8, 21, "Print"],
Cell[55098, 1558, 314, 6, 22, "Print"],
Cell[55415, 1566, 245, 5, 23, "Print"],
Cell[55663, 1573, 381, 8, 21, "Print"],
Cell[56047, 1583, 243, 5, 22, "Print"],
Cell[56293, 1590, 396, 11, 21, "Print"],
Cell[56692, 1603, 350, 8, 21, "Print"],
Cell[57045, 1613, 344, 7, 22, "Print"],
Cell[57392, 1622, 245, 5, 23, "Print"],
Cell[57640, 1629, 381, 8, 21, "Print"],
Cell[58024, 1639, 245, 5, 22, "Print"],
Cell[58272, 1646, 380, 10, 21, "Print"],
Cell[58655, 1658, 299, 6, 21, "Print"],
Cell[58957, 1666, 344, 7, 22, "Print"],
Cell[59304, 1675, 245, 5, 23, "Print"],
Cell[59552, 1682, 381, 8, 21, "Print"],
Cell[59936, 1692, 243, 5, 22, "Print"],
Cell[60182, 1699, 394, 11, 21, "Print"],
Cell[60579, 1712, 352, 8, 21, "Print"],
Cell[60934, 1722, 314, 6, 22, "Print"],
Cell[61251, 1730, 245, 5, 23, "Print"],
Cell[61499, 1737, 381, 8, 21, "Print"],
Cell[61883, 1747, 245, 5, 22, "Print"],
Cell[62131, 1754, 398, 11, 21, "Print"],
Cell[62532, 1767, 352, 8, 21, "Print"],
Cell[62887, 1777, 344, 7, 22, "Print"],
Cell[63234, 1786, 245, 5, 23, "Print"],
Cell[63482, 1793, 381, 8, 21, "Print"],
Cell[63866, 1803, 245, 5, 22, "Print"],
Cell[64114, 1810, 382, 10, 21, "Print"],
Cell[64499, 1822, 301, 6, 21, "Print"],
Cell[64803, 1830, 344, 7, 22, "Print"],
Cell[65150, 1839, 245, 5, 23, "Print"],
Cell[65398, 1846, 381, 8, 21, "Print"],
Cell[65782, 1856, 245, 5, 22, "Print"],
Cell[66030, 1863, 380, 10, 21, "Print"],
Cell[66413, 1875, 301, 6, 21, "Print"],
Cell[66717, 1883, 344, 7, 22, "Print"],
Cell[67064, 1892, 247, 5, 23, "Print"],
Cell[67314, 1899, 381, 8, 21, "Print"],
Cell[67698, 1909, 245, 5, 22, "Print"],
Cell[67946, 1916, 348, 8, 21, "Print"],
Cell[68297, 1926, 299, 6, 21, "Print"],
Cell[68599, 1934, 344, 7, 22, "Print"],
Cell[68946, 1943, 245, 5, 23, "Print"],
Cell[69194, 1950, 381, 8, 21, "Print"],
Cell[69578, 1960, 245, 5, 22, "Print"],
Cell[69826, 1967, 342, 7, 21, "Print"],
Cell[70171, 1976, 297, 6, 21, "Print"],
Cell[70471, 1984, 314, 6, 22, "Print"],
Cell[70788, 1992, 245, 5, 23, "Print"],
Cell[71036, 1999, 381, 8, 21, "Print"],
Cell[71420, 2009, 245, 5, 22, "Print"],
Cell[71668, 2016, 398, 11, 21, "Print"],
Cell[72069, 2029, 317, 6, 21, "Print"],
Cell[72389, 2037, 344, 7, 22, "Print"],
Cell[72736, 2046, 245, 5, 23, "Print"],
Cell[72984, 2053, 381, 8, 21, "Print"],
Cell[73368, 2063, 245, 5, 22, "Print"],
Cell[73616, 2070, 396, 11, 21, "Print"],
Cell[74015, 2083, 315, 6, 21, "Print"],
Cell[74333, 2091, 314, 6, 22, "Print"],
Cell[74650, 2099, 245, 5, 23, "Print"],
Cell[74898, 2106, 381, 8, 21, "Print"],
Cell[75282, 2116, 245, 5, 22, "Print"],
Cell[75530, 2123, 342, 7, 21, "Print"],
Cell[75875, 2132, 299, 6, 21, "Print"],
Cell[76177, 2140, 344, 7, 22, "Print"],
Cell[76524, 2149, 247, 5, 23, "Print"],
Cell[76774, 2156, 381, 8, 21, "Print"],
Cell[77158, 2166, 245, 5, 22, "Print"],
Cell[77406, 2173, 398, 11, 21, "Print"],
Cell[77807, 2186, 315, 6, 21, "Print"],
Cell[78125, 2194, 344, 7, 22, "Print"],
Cell[78472, 2203, 245, 5, 23, "Print"],
Cell[78720, 2210, 381, 8, 21, "Print"],
Cell[79104, 2220, 245, 5, 22, "Print"],
Cell[79352, 2227, 396, 11, 21, "Print"],
Cell[79751, 2240, 317, 6, 21, "Print"],
Cell[80071, 2248, 344, 7, 22, "Print"],
Cell[80418, 2257, 245, 5, 23, "Print"],
Cell[80666, 2264, 381, 8, 21, "Print"],
Cell[81050, 2274, 245, 5, 22, "Print"],
Cell[81298, 2281, 396, 11, 21, "Print"],
Cell[81697, 2294, 317, 6, 21, "Print"],
Cell[82017, 2302, 344, 7, 22, "Print"],
Cell[82364, 2311, 245, 5, 23, "Print"],
Cell[82612, 2318, 381, 8, 21, "Print"],
Cell[82996, 2328, 245, 5, 22, "Print"],
Cell[83244, 2335, 398, 11, 21, "Print"],
Cell[83645, 2348, 317, 6, 21, "Print"],
Cell[83965, 2356, 314, 6, 22, "Print"],
Cell[84282, 2364, 245, 5, 23, "Print"],
Cell[84530, 2371, 381, 8, 21, "Print"],
Cell[84914, 2381, 245, 5, 22, "Print"],
Cell[85162, 2388, 396, 11, 21, "Print"],
Cell[85561, 2401, 317, 6, 21, "Print"],
Cell[85881, 2409, 344, 7, 22, "Print"],
Cell[86228, 2418, 245, 5, 23, "Print"],
Cell[86476, 2425, 381, 8, 21, "Print"],
Cell[86860, 2435, 245, 5, 22, "Print"],
Cell[87108, 2442, 380, 10, 21, "Print"],
Cell[87491, 2454, 301, 6, 21, "Print"],
Cell[87795, 2462, 344, 7, 22, "Print"],
Cell[88142, 2471, 245, 5, 23, "Print"],
Cell[88390, 2478, 381, 8, 21, "Print"],
Cell[88774, 2488, 245, 5, 22, "Print"],
Cell[89022, 2495, 398, 11, 21, "Print"],
Cell[89423, 2508, 317, 6, 21, "Print"],
Cell[89743, 2516, 314, 6, 22, "Print"],
Cell[90060, 2524, 245, 5, 23, "Print"],
Cell[90308, 2531, 381, 8, 21, "Print"],
Cell[90692, 2541, 245, 5, 22, "Print"],
Cell[90940, 2548, 378, 10, 21, "Print"],
Cell[91321, 2560, 301, 6, 21, "Print"],
Cell[91625, 2568, 314, 6, 22, "Print"],
Cell[91942, 2576, 247, 5, 23, "Print"],
Cell[92192, 2583, 381, 8, 21, "Print"],
Cell[92576, 2593, 243, 5, 22, "Print"],
Cell[92822, 2600, 398, 11, 21, "Print"],
Cell[93223, 2613, 317, 6, 21, "Print"],
Cell[93543, 2621, 344, 7, 22, "Print"],
Cell[93890, 2630, 245, 5, 23, "Print"],
Cell[94138, 2637, 381, 8, 21, "Print"],
Cell[94522, 2647, 245, 5, 22, "Print"],
Cell[94770, 2654, 384, 10, 21, "Print"],
Cell[95157, 2666, 303, 6, 21, "Print"],
Cell[95463, 2674, 344, 7, 22, "Print"],
Cell[95810, 2683, 245, 5, 23, "Print"],
Cell[96058, 2690, 381, 8, 21, "Print"],
Cell[96442, 2700, 245, 5, 22, "Print"],
Cell[96690, 2707, 366, 10, 21, "Print"],
Cell[97059, 2719, 315, 6, 21, "Print"],
Cell[97377, 2727, 344, 7, 22, "Print"],
Cell[97724, 2736, 245, 5, 23, "Print"],
Cell[97972, 2743, 381, 8, 21, "Print"],
Cell[98356, 2753, 245, 5, 22, "Print"],
Cell[98604, 2760, 380, 10, 21, "Print"],
Cell[98987, 2772, 299, 6, 21, "Print"],
Cell[99289, 2780, 344, 7, 22, "Print"],
Cell[99636, 2789, 245, 5, 23, "Print"],
Cell[99884, 2796, 381, 8, 21, "Print"],
Cell[100268, 2806, 245, 5, 22, "Print"],
Cell[100516, 2813, 396, 11, 21, "Print"],
Cell[100915, 2826, 315, 6, 21, "Print"],
Cell[101233, 2834, 344, 7, 22, "Print"],
Cell[101580, 2843, 245, 5, 23, "Print"],
Cell[101828, 2850, 381, 8, 21, "Print"],
Cell[102212, 2860, 245, 5, 22, "Print"],
Cell[102460, 2867, 400, 11, 21, "Print"],
Cell[102863, 2880, 356, 8, 21, "Print"],
Cell[103222, 2890, 344, 7, 22, "Print"],
Cell[103569, 2899, 247, 5, 23, "Print"],
Cell[103819, 2906, 381, 8, 21, "Print"],
Cell[104203, 2916, 245, 5, 22, "Print"],
Cell[104451, 2923, 394, 11, 21, "Print"],
Cell[104848, 2936, 317, 6, 21, "Print"],
Cell[105168, 2944, 344, 7, 22, "Print"],
Cell[105515, 2953, 245, 5, 23, "Print"],
Cell[105763, 2960, 381, 8, 21, "Print"],
Cell[106147, 2970, 245, 5, 22, "Print"],
Cell[106395, 2977, 382, 10, 21, "Print"],
Cell[106780, 2989, 301, 6, 21, "Print"],
Cell[107084, 2997, 344, 7, 22, "Print"],
Cell[107431, 3006, 245, 5, 23, "Print"],
Cell[107679, 3013, 381, 8, 21, "Print"],
Cell[108063, 3023, 245, 5, 22, "Print"],
Cell[108311, 3030, 366, 10, 21, "Print"],
Cell[108680, 3042, 315, 6, 21, "Print"],
Cell[108998, 3050, 314, 6, 22, "Print"],
Cell[109315, 3058, 245, 5, 23, "Print"],
Cell[109563, 3065, 381, 8, 21, "Print"],
Cell[109947, 3075, 245, 5, 22, "Print"],
Cell[110195, 3082, 400, 11, 21, "Print"],
Cell[110598, 3095, 354, 8, 21, "Print"],
Cell[110955, 3105, 314, 6, 22, "Print"],
Cell[111272, 3113, 245, 5, 23, "Print"],
Cell[111520, 3120, 381, 8, 21, "Print"],
Cell[111904, 3130, 245, 5, 22, "Print"],
Cell[112152, 3137, 360, 8, 21, "Print"],
Cell[112515, 3147, 315, 6, 21, "Print"],
Cell[112833, 3155, 314, 6, 22, "Print"],
Cell[113150, 3163, 245, 5, 23, "Print"],
Cell[113398, 3170, 381, 8, 21, "Print"],
Cell[113782, 3180, 245, 5, 22, "Print"],
Cell[114030, 3187, 400, 11, 21, "Print"],
Cell[114433, 3200, 354, 8, 21, "Print"],
Cell[114790, 3210, 344, 7, 22, "Print"],
Cell[115137, 3219, 245, 5, 23, "Print"],
Cell[115385, 3226, 381, 8, 21, "Print"],
Cell[115769, 3236, 245, 5, 22, "Print"],
Cell[116017, 3243, 400, 11, 21, "Print"],
Cell[116420, 3256, 317, 6, 21, "Print"],
Cell[116740, 3264, 344, 7, 22, "Print"],
Cell[117087, 3273, 245, 5, 23, "Print"],
Cell[117335, 3280, 381, 8, 21, "Print"],
Cell[117719, 3290, 245, 5, 22, "Print"],
Cell[117967, 3297, 398, 11, 21, "Print"],
Cell[118368, 3310, 317, 6, 21, "Print"],
Cell[118688, 3318, 344, 7, 22, "Print"],
Cell[119035, 3327, 245, 5, 23, "Print"],
Cell[119283, 3334, 381, 8, 21, "Print"],
Cell[119667, 3344, 245, 5, 22, "Print"],
Cell[119915, 3351, 366, 10, 21, "Print"],
Cell[120284, 3363, 315, 6, 21, "Print"],
Cell[120602, 3371, 344, 7, 22, "Print"],
Cell[120949, 3380, 245, 5, 23, "Print"],
Cell[121197, 3387, 381, 8, 21, "Print"],
Cell[121581, 3397, 245, 5, 22, "Print"],
Cell[121829, 3404, 366, 10, 21, "Print"],
Cell[122198, 3416, 315, 6, 21, "Print"],
Cell[122516, 3424, 344, 7, 22, "Print"],
Cell[122863, 3433, 247, 5, 23, "Print"],
Cell[123113, 3440, 381, 8, 21, "Print"],
Cell[123497, 3450, 245, 5, 22, "Print"],
Cell[123745, 3457, 366, 10, 21, "Print"],
Cell[124114, 3469, 315, 6, 21, "Print"],
Cell[124432, 3477, 344, 7, 22, "Print"],
Cell[124779, 3486, 245, 5, 23, "Print"],
Cell[125027, 3493, 381, 8, 21, "Print"],
Cell[125411, 3503, 245, 5, 22, "Print"],
Cell[125659, 3510, 398, 11, 21, "Print"],
Cell[126060, 3523, 317, 6, 21, "Print"],
Cell[126380, 3531, 344, 7, 22, "Print"],
Cell[126727, 3540, 247, 5, 23, "Print"],
Cell[126977, 3547, 381, 8, 21, "Print"],
Cell[127361, 3557, 245, 5, 22, "Print"],
Cell[127609, 3564, 402, 11, 21, "Print"],
Cell[128014, 3577, 319, 6, 21, "Print"],
Cell[128336, 3585, 344, 7, 22, "Print"],
Cell[128683, 3594, 245, 5, 23, "Print"],
Cell[128931, 3601, 381, 8, 21, "Print"],
Cell[129315, 3611, 245, 5, 22, "Print"],
Cell[129563, 3618, 366, 10, 21, "Print"],
Cell[129932, 3630, 315, 6, 21, "Print"],
Cell[130250, 3638, 344, 7, 22, "Print"],
Cell[130597, 3647, 245, 5, 23, "Print"],
Cell[130845, 3654, 381, 8, 21, "Print"],
Cell[131229, 3664, 245, 5, 22, "Print"],
Cell[131477, 3671, 380, 10, 21, "Print"],
Cell[131860, 3683, 301, 6, 21, "Print"],
Cell[132164, 3691, 344, 7, 22, "Print"],
Cell[132511, 3700, 245, 5, 23, "Print"],
Cell[132759, 3707, 381, 8, 21, "Print"],
Cell[133143, 3717, 245, 5, 22, "Print"],
Cell[133391, 3724, 366, 10, 21, "Print"],
Cell[133760, 3736, 315, 6, 21, "Print"],
Cell[134078, 3744, 344, 7, 22, "Print"],
Cell[134425, 3753, 245, 5, 23, "Print"],
Cell[134673, 3760, 381, 8, 21, "Print"],
Cell[135057, 3770, 245, 5, 22, "Print"],
Cell[135305, 3777, 348, 8, 21, "Print"],
Cell[135656, 3787, 299, 6, 21, "Print"],
Cell[135958, 3795, 344, 7, 22, "Print"],
Cell[136305, 3804, 247, 5, 23, "Print"],
Cell[136555, 3811, 381, 8, 21, "Print"],
Cell[136939, 3821, 245, 5, 22, "Print"],
Cell[137187, 3828, 366, 10, 21, "Print"],
Cell[137556, 3840, 313, 6, 21, "Print"],
Cell[137872, 3848, 344, 7, 22, "Print"],
Cell[138219, 3857, 245, 5, 23, "Print"],
Cell[138467, 3864, 381, 8, 21, "Print"],
Cell[138851, 3874, 245, 5, 22, "Print"],
Cell[139099, 3881, 396, 11, 21, "Print"],
Cell[139498, 3894, 315, 6, 21, "Print"],
Cell[139816, 3902, 314, 6, 22, "Print"],
Cell[140133, 3910, 247, 5, 23, "Print"],
Cell[140383, 3917, 381, 8, 21, "Print"],
Cell[140767, 3927, 245, 5, 22, "Print"],
Cell[141015, 3934, 366, 10, 21, "Print"],
Cell[141384, 3946, 315, 6, 21, "Print"],
Cell[141702, 3954, 344, 7, 22, "Print"],
Cell[142049, 3963, 245, 5, 23, "Print"],
Cell[142297, 3970, 381, 8, 21, "Print"],
Cell[142681, 3980, 245, 5, 22, "Print"],
Cell[142929, 3987, 378, 10, 21, "Print"],
Cell[143310, 3999, 301, 6, 21, "Print"],
Cell[143614, 4007, 344, 7, 22, "Print"],
Cell[143961, 4016, 245, 5, 23, "Print"],
Cell[144209, 4023, 381, 8, 21, "Print"],
Cell[144593, 4033, 245, 5, 22, "Print"],
Cell[144841, 4040, 360, 8, 21, "Print"],
Cell[145204, 4050, 313, 6, 21, "Print"],
Cell[145520, 4058, 344, 7, 22, "Print"],
Cell[145867, 4067, 245, 5, 23, "Print"],
Cell[146115, 4074, 381, 8, 21, "Print"],
Cell[146499, 4084, 245, 5, 22, "Print"],
Cell[146747, 4091, 380, 10, 21, "Print"],
Cell[147130, 4103, 301, 6, 21, "Print"],
Cell[147434, 4111, 344, 7, 22, "Print"],
Cell[147781, 4120, 247, 5, 23, "Print"],
Cell[148031, 4127, 381, 8, 21, "Print"],
Cell[148415, 4137, 245, 5, 22, "Print"],
Cell[148663, 4144, 360, 8, 21, "Print"],
Cell[149026, 4154, 313, 6, 21, "Print"],
Cell[149342, 4162, 344, 7, 22, "Print"],
Cell[149689, 4171, 245, 5, 23, "Print"],
Cell[149937, 4178, 381, 8, 21, "Print"],
Cell[150321, 4188, 245, 5, 22, "Print"],
Cell[150569, 4195, 380, 10, 21, "Print"],
Cell[150952, 4207, 301, 6, 21, "Print"],
Cell[151256, 4215, 344, 7, 22, "Print"],
Cell[151603, 4224, 245, 5, 23, "Print"],
Cell[151851, 4231, 381, 8, 21, "Print"],
Cell[152235, 4241, 245, 5, 22, "Print"],
Cell[152483, 4248, 382, 10, 21, "Print"],
Cell[152868, 4260, 334, 7, 21, "Print"],
Cell[153205, 4269, 314, 6, 22, "Print"],
Cell[153522, 4277, 247, 5, 23, "Print"],
Cell[153772, 4284, 381, 8, 21, "Print"],
Cell[154156, 4294, 245, 5, 22, "Print"],
Cell[154404, 4301, 398, 11, 21, "Print"],
Cell[154805, 4314, 352, 8, 21, "Print"],
Cell[155160, 4324, 314, 6, 22, "Print"],
Cell[155477, 4332, 247, 5, 23, "Print"],
Cell[155727, 4339, 381, 8, 21, "Print"],
Cell[156111, 4349, 245, 5, 22, "Print"],
Cell[156359, 4356, 360, 8, 21, "Print"],
Cell[156722, 4366, 346, 8, 21, "Print"],
Cell[157071, 4376, 344, 7, 22, "Print"],
Cell[157418, 4385, 247, 5, 23, "Print"],
Cell[157668, 4392, 381, 8, 21, "Print"],
Cell[158052, 4402, 245, 5, 22, "Print"],
Cell[158300, 4409, 396, 11, 21, "Print"],
Cell[158699, 4422, 354, 8, 21, "Print"],
Cell[159056, 4432, 344, 7, 22, "Print"],
Cell[159403, 4441, 245, 5, 23, "Print"],
Cell[159651, 4448, 381, 8, 21, "Print"],
Cell[160035, 4458, 243, 5, 22, "Print"],
Cell[160281, 4465, 348, 8, 21, "Print"],
Cell[160632, 4475, 352, 8, 21, "Print"],
Cell[160987, 4485, 344, 7, 22, "Print"],
Cell[161334, 4494, 245, 5, 23, "Print"],
Cell[161582, 4501, 381, 8, 21, "Print"],
Cell[161966, 4511, 245, 5, 22, "Print"],
Cell[162214, 4518, 382, 10, 21, "Print"],
Cell[162599, 4530, 303, 6, 21, "Print"],
Cell[162905, 4538, 344, 7, 22, "Print"],
Cell[163252, 4547, 245, 5, 23, "Print"],
Cell[163500, 4554, 381, 8, 21, "Print"],
Cell[163884, 4564, 245, 5, 22, "Print"],
Cell[164132, 4571, 342, 7, 21, "Print"],
Cell[164477, 4580, 299, 6, 21, "Print"],
Cell[164779, 4588, 344, 7, 22, "Print"],
Cell[165126, 4597, 247, 5, 23, "Print"],
Cell[165376, 4604, 381, 8, 21, "Print"],
Cell[165760, 4614, 245, 5, 22, "Print"],
Cell[166008, 4621, 378, 10, 21, "Print"],
Cell[166389, 4633, 301, 6, 21, "Print"],
Cell[166693, 4641, 314, 6, 22, "Print"],
Cell[167010, 4649, 245, 5, 23, "Print"],
Cell[167258, 4656, 381, 8, 21, "Print"],
Cell[167642, 4666, 245, 5, 22, "Print"],
Cell[167890, 4673, 382, 10, 21, "Print"],
Cell[168275, 4685, 303, 6, 21, "Print"],
Cell[168581, 4693, 344, 7, 22, "Print"],
Cell[168928, 4702, 245, 5, 23, "Print"],
Cell[169176, 4709, 381, 8, 21, "Print"],
Cell[169560, 4719, 245, 5, 22, "Print"],
Cell[169808, 4726, 372, 10, 21, "Print"],
Cell[170183, 4738, 301, 6, 21, "Print"],
Cell[170487, 4746, 344, 7, 22, "Print"],
Cell[170834, 4755, 245, 5, 23, "Print"],
Cell[171082, 4762, 381, 8, 21, "Print"],
Cell[171466, 4772, 243, 5, 22, "Print"],
Cell[171712, 4779, 207, 5, 21, "Print"],
Cell[171922, 4786, 207, 5, 21, "Print"],
Cell[172132, 4793, 344, 7, 22, "Print"],
Cell[172479, 4802, 207, 5, 21, "Print"],
Cell[172689, 4809, 381, 8, 21, "Print"],
Cell[173073, 4819, 245, 5, 22, "Print"],
Cell[173321, 4826, 384, 10, 21, "Print"],
Cell[173708, 4838, 303, 6, 21, "Print"],
Cell[174014, 4846, 344, 7, 22, "Print"],
Cell[174361, 4855, 245, 5, 23, "Print"],
Cell[174609, 4862, 381, 8, 21, "Print"],
Cell[174993, 4872, 245, 5, 22, "Print"],
Cell[175241, 4879, 368, 10, 21, "Print"],
Cell[175612, 4891, 317, 6, 21, "Print"],
Cell[175932, 4899, 344, 7, 22, "Print"],
Cell[176279, 4908, 245, 5, 23, "Print"],
Cell[176527, 4915, 381, 8, 21, "Print"],
Cell[176911, 4925, 243, 5, 22, "Print"],
Cell[177157, 4932, 207, 5, 21, "Print"],
Cell[177367, 4939, 207, 5, 21, "Print"],
Cell[177577, 4946, 344, 7, 22, "Print"],
Cell[177924, 4955, 207, 5, 21, "Print"],
Cell[178134, 4962, 381, 8, 21, "Print"],
Cell[178518, 4972, 245, 5, 22, "Print"],
Cell[178766, 4979, 380, 10, 21, "Print"],
Cell[179149, 4991, 301, 6, 21, "Print"],
Cell[179453, 4999, 344, 7, 22, "Print"],
Cell[179800, 5008, 247, 5, 23, "Print"],
Cell[180050, 5015, 381, 8, 21, "Print"],
Cell[180434, 5025, 245, 5, 22, "Print"],
Cell[180682, 5032, 384, 10, 21, "Print"],
Cell[181069, 5044, 336, 7, 21, "Print"],
Cell[181408, 5053, 344, 7, 22, "Print"],
Cell[181755, 5062, 247, 5, 23, "Print"],
Cell[182005, 5069, 381, 8, 21, "Print"],
Cell[182389, 5079, 245, 5, 22, "Print"],
Cell[182637, 5086, 382, 10, 21, "Print"],
Cell[183022, 5098, 334, 7, 21, "Print"],
Cell[183359, 5107, 314, 6, 22, "Print"],
Cell[183676, 5115, 247, 5, 23, "Print"],
Cell[183926, 5122, 381, 8, 21, "Print"],
Cell[184310, 5132, 245, 5, 22, "Print"],
Cell[184558, 5139, 382, 10, 21, "Print"],
Cell[184943, 5151, 332, 7, 21, "Print"],
Cell[185278, 5160, 344, 7, 22, "Print"],
Cell[185625, 5169, 245, 5, 23, "Print"],
Cell[185873, 5176, 381, 8, 21, "Print"],
Cell[186257, 5186, 245, 5, 22, "Print"],
Cell[186505, 5193, 382, 10, 21, "Print"],
Cell[186890, 5205, 336, 7, 21, "Print"],
Cell[187229, 5214, 314, 6, 22, "Print"],
Cell[187546, 5222, 247, 5, 23, "Print"],
Cell[187796, 5229, 381, 8, 21, "Print"],
Cell[188180, 5239, 245, 5, 22, "Print"],
Cell[188428, 5246, 400, 11, 21, "Print"],
Cell[188831, 5259, 319, 6, 21, "Print"],
Cell[189153, 5267, 344, 7, 22, "Print"],
Cell[189500, 5276, 245, 5, 23, "Print"],
Cell[189748, 5283, 381, 8, 21, "Print"],
Cell[190132, 5293, 243, 5, 22, "Print"],
Cell[190378, 5300, 207, 5, 21, "Print"],
Cell[190588, 5307, 207, 5, 21, "Print"],
Cell[190798, 5314, 344, 7, 22, "Print"],
Cell[191145, 5323, 207, 5, 21, "Print"],
Cell[191355, 5330, 381, 8, 21, "Print"],
Cell[191739, 5340, 243, 5, 22, "Print"],
Cell[191985, 5347, 207, 5, 21, "Print"],
Cell[192195, 5354, 207, 5, 21, "Print"],
Cell[192405, 5361, 344, 7, 22, "Print"],
Cell[192752, 5370, 207, 5, 21, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[193020, 5382, 86, 1, 50, "Section"],
Cell[CellGroupData[{
Cell[193131, 5387, 98, 1, 28, "Input"],
Cell[193232, 5390, 265, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193534, 5401, 18160, 492, 896, "Input"],
Cell[CellGroupData[{
Cell[211719, 5897, 381, 8, 21, "Print"],
Cell[212103, 5907, 245, 5, 22, "Print"],
Cell[212351, 5914, 245, 5, 22, "Print"],
Cell[212599, 5921, 388, 10, 21, "Print"],
Cell[212990, 5933, 309, 6, 21, "Print"],
Cell[213302, 5941, 314, 6, 22, "Print"],
Cell[213619, 5949, 301, 6, 23, "Print"],
Cell[213923, 5957, 381, 8, 21, "Print"],
Cell[214307, 5967, 245, 5, 22, "Print"],
Cell[214555, 5974, 245, 5, 22, "Print"],
Cell[214803, 5981, 384, 10, 21, "Print"],
Cell[215190, 5993, 305, 6, 21, "Print"],
Cell[215498, 6001, 314, 6, 22, "Print"],
Cell[215815, 6009, 297, 6, 23, "Print"],
Cell[216115, 6017, 381, 8, 21, "Print"],
Cell[216499, 6027, 245, 5, 22, "Print"],
Cell[216747, 6034, 245, 5, 22, "Print"],
Cell[216995, 6041, 386, 10, 21, "Print"],
Cell[217384, 6053, 305, 6, 21, "Print"],
Cell[217692, 6061, 314, 6, 22, "Print"],
Cell[218009, 6069, 299, 6, 23, "Print"],
Cell[218311, 6077, 381, 8, 21, "Print"],
Cell[218695, 6087, 245, 5, 22, "Print"],
Cell[218943, 6094, 245, 5, 22, "Print"],
Cell[219191, 6101, 390, 10, 21, "Print"],
Cell[219584, 6113, 309, 6, 21, "Print"],
Cell[219896, 6121, 314, 6, 22, "Print"],
Cell[220213, 6129, 297, 6, 23, "Print"],
Cell[220513, 6137, 381, 8, 21, "Print"],
Cell[220897, 6147, 245, 5, 22, "Print"],
Cell[221145, 6154, 245, 5, 22, "Print"],
Cell[221393, 6161, 388, 10, 21, "Print"],
Cell[221784, 6173, 307, 6, 21, "Print"],
Cell[222094, 6181, 314, 6, 22, "Print"],
Cell[222411, 6189, 295, 6, 23, "Print"],
Cell[222709, 6197, 381, 8, 21, "Print"],
Cell[223093, 6207, 243, 5, 22, "Print"],
Cell[223339, 6214, 245, 5, 22, "Print"],
Cell[223587, 6221, 382, 10, 21, "Print"],
Cell[223972, 6233, 303, 6, 21, "Print"],
Cell[224278, 6241, 314, 6, 22, "Print"],
Cell[224595, 6249, 297, 6, 23, "Print"],
Cell[224895, 6257, 381, 8, 21, "Print"],
Cell[225279, 6267, 245, 5, 22, "Print"],
Cell[225527, 6274, 245, 5, 22, "Print"],
Cell[225775, 6281, 386, 10, 21, "Print"],
Cell[226164, 6293, 307, 6, 21, "Print"],
Cell[226474, 6301, 314, 6, 22, "Print"],
Cell[226791, 6309, 301, 6, 23, "Print"],
Cell[227095, 6317, 381, 8, 21, "Print"],
Cell[227479, 6327, 245, 5, 22, "Print"],
Cell[227727, 6334, 245, 5, 22, "Print"],
Cell[227975, 6341, 406, 11, 21, "Print"],
Cell[228384, 6354, 321, 6, 21, "Print"],
Cell[228708, 6362, 314, 6, 22, "Print"],
Cell[229025, 6370, 301, 6, 23, "Print"],
Cell[229329, 6378, 381, 8, 21, "Print"]
}, Open  ]],
Cell[229725, 6389, 409, 8, 65, "Message"],
Cell[CellGroupData[{
Cell[230159, 6401, 243, 5, 22, "Print"],
Cell[230405, 6408, 245, 5, 22, "Print"],
Cell[230653, 6415, 382, 10, 21, "Print"],
Cell[231038, 6427, 303, 6, 21, "Print"],
Cell[231344, 6435, 314, 6, 22, "Print"],
Cell[231661, 6443, 301, 6, 23, "Print"],
Cell[231965, 6451, 381, 8, 21, "Print"],
Cell[232349, 6461, 245, 5, 22, "Print"],
Cell[232597, 6468, 245, 5, 22, "Print"],
Cell[232845, 6475, 406, 11, 21, "Print"],
Cell[233254, 6488, 360, 8, 21, "Print"],
Cell[233617, 6498, 314, 6, 22, "Print"],
Cell[233934, 6506, 301, 6, 23, "Print"],
Cell[234238, 6514, 381, 8, 21, "Print"],
Cell[234622, 6524, 245, 5, 22, "Print"],
Cell[234870, 6531, 245, 5, 22, "Print"],
Cell[235118, 6538, 406, 11, 21, "Print"],
Cell[235527, 6551, 328, 7, 21, "Print"],
Cell[235858, 6560, 314, 6, 22, "Print"],
Cell[236175, 6568, 297, 6, 23, "Print"],
Cell[236475, 6576, 381, 8, 21, "Print"],
Cell[236859, 6586, 243, 5, 22, "Print"],
Cell[237105, 6593, 245, 5, 22, "Print"],
Cell[237353, 6600, 398, 11, 21, "Print"],
Cell[237754, 6613, 317, 6, 21, "Print"],
Cell[238074, 6621, 314, 6, 22, "Print"],
Cell[238391, 6629, 303, 6, 23, "Print"],
Cell[238697, 6637, 381, 8, 21, "Print"],
Cell[239081, 6647, 243, 5, 22, "Print"],
Cell[239327, 6654, 245, 5, 22, "Print"],
Cell[239575, 6661, 398, 11, 21, "Print"],
Cell[239976, 6674, 317, 6, 21, "Print"],
Cell[240296, 6682, 314, 6, 22, "Print"],
Cell[240613, 6690, 299, 6, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/N2/N2_physical_example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    546379,      15119]
NotebookOptionsPosition[    496466,      13878]
NotebookOutlinePosition[    496929,      13896]
CellTagsIndexPosition[    496886,      13893]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "In", " ", "this", " ", "notebook", " ", "we", " ", "implement", " ", "the",
    " ", "numerical", " ", "computation", " ", "of", " ", "the", " ", "pure", 
   " ", "basis", " ", "elements", " ", "of", " ", "family", " ", "N2", " ", 
   "using", " ", "formulae", " ", 
   RowBox[{"(", "4.4", ")"}], " ", "and", " ", 
   RowBox[{"(", "4.10", ")"}], " ", "from", " ", "our", " ", 
   RowBox[{"paper", ".", " ", "All"}], " ", "basis", " ", "elements", " ", 
   "are", " ", "computed", " ", "for", " ", "the", " ", "first", " ", 
   "physical", " ", "point", " ", "provided", " ", "in", " ", 
   RowBox[{"arXiv", ":", 
    RowBox[{
     RowBox[{
      RowBox[{"2107.14180", "[", 
       RowBox[{"hep", "-", "ph"}], "]"}], " ", "and", " ", "cross"}], "-", 
     RowBox[{
     "checked", " ", "against", " ", "numeical", " ", "results", " ", 
      "available", " ", "at", " ", "the", " ", "same", " ", 
      RowBox[{"paper", ".", " ", "An"}], " ", "installation", " ", "of", " ", 
      "the", " ", "Mathematica", " ", "package", " ", "PolyLogTools", " ", 
      "is", " ", "required", " ", "to", " ", "run", " ", "this", " ", 
      RowBox[{"notebook", ".", " ", "The"}], " ", "meaning", " ", "of", " ", 
      "the", " ", "printout", " ", "statement", " ", 
      InterpretationBox[
       RowBox[{
       "\"\<Found agreement with at least \>\"", "\[InvisibleSpace]", 
        "\[Infinity]", "\[InvisibleSpace]", "\"\< digits.\>\""}],
       SequenceForm["Found agreement with at least ", 
        DirectedInfinity[1], " digits."],
       Editable->False], " ", "is", " ", "that", " ", "all", " ", "available",
       " ", "digits", " ", "are", " ", 
      RowBox[{"identical", "."}]}]}]}]}], "*)"}]], "Input",
 ExpressionUUID -> "f5c046e5-c3fa-480e-8791-f4b1e81ea9e4"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 ExpressionUUID -> "5584275e-62a2-4d4d-bb83-005c91bec569"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 ExpressionUUID -> "d1e688d3-9456-4f2d-948f-3d4e29e4e0e7"],

Cell[BoxData["\<\"/Users/papadopo/cernbox/papers/hexabox/Hexaboxes/anc 2/N2\"\
\>"], "Output",
 ExpressionUUID -> "7b908ade-af5c-4513-b0fd-dff8237a32ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load PLT and files", "Section",
 ExpressionUUID -> "df4ddfc8-9645-4199-87e1-fef4f3d86328"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetEnvironment", "[", 
  RowBox[{"\"\<PATH\>\"", "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<>", "\"\<:/usr/local/bin\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$HPLAutoConvertToKnownFunctions", "=", "True"}], ";"}]}], "Input",
 ExpressionUUID -> "57f16f2f-c176-4aff-96a3-24704c527865"],

Cell[BoxData["\<\"/usr/bin:/bin:/usr/sbin:/sbin\"\>"], "Output",
 ExpressionUUID -> "0ce0cdbe-77c4-412c-8677-ba7d38421f31"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 ExpressionUUID -> "0bee9689-c8a2-4443-9574-43b6c4226c2e"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<N2_physical_point_input.m\>\"", "]"}], 
  ";"}]], "Input",
 ExpressionUUID -> "6b4eb7dd-4130-4593-87a2-71aa3e5efcf8"],

Cell[CellGroupData[{

Cell[BoxData["nonplanarlist"], "Input",
 ExpressionUUID -> "4ad7799f-2884-4163-a30b-c16fa2c6d9b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "70", ",", "71", ",", "72", ",", "73", ",", "74", ",", "75", ",", "76", ",",
    "77", ",", "78", ",", "79", ",", "84", ",", "85", ",", "86"}], 
  "}"}]], "Output",
 ExpressionUUID -> "dd685876-aa06-4647-b210-3a78e471c331"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NMI", "=", 
  RowBox[{"Length", "[", "numer", "]"}]}]], "Input",
 ExpressionUUID -> "f06cf713-71d8-4f5e-8c15-f2e66f288aa5"],

Cell[BoxData["86"], "Output",
 ExpressionUUID -> "911f6e2d-84cf-40f7-8542-19b89ae56567"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "physical", " ", "point", " ", "in", " ", "the", " ", "SDE", 
    " ", "variables", " ", "and", " ", "the", " ", "i\[Epsilon]", " ", 
    "prescription", " ", "for", " ", "the", " ", "analytic", " ", 
    RowBox[{"continuation", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"point1", "\[IndentingNewLine]", 
   RowBox[{"extra", "//", "InputForm"}]}]}]], "Input",
 ExpressionUUID -> "7ed4357f-fb02-4119-a39e-91c5511201cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"S12", "\[Rule]", 
    RowBox[{
     FractionBox["1", "325"], " ", 
     RowBox[{"(", 
      RowBox[{"28908", "-", 
       RowBox[{"895", " ", 
        SqrtBox["1031"]}]}], ")"}]}]}], ",", 
   RowBox[{"S23", "\[Rule]", 
    RowBox[{
     FractionBox["1", "650"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35441"}], "+", 
       RowBox[{"1165", " ", 
        SqrtBox["1031"]}]}], ")"}]}]}], ",", 
   RowBox[{"S34", "\[Rule]", 
    RowBox[{
     FractionBox["1", "650"], " ", 
     RowBox[{"(", 
      RowBox[{"16109", "-", 
       RowBox[{"625", " ", 
        SqrtBox["1031"]}]}], ")"}]}]}], ",", 
   RowBox[{"S45", "\[Rule]", 
    FractionBox["241", "25"]}], ",", 
   RowBox[{"S51", "\[Rule]", 
    RowBox[{
     FractionBox["29", "100"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "179"}], "+", 
       RowBox[{"5", " ", 
        SqrtBox["1031"]}]}], ")"}]}]}]}], "}"}]], "Output",
 ExpressionUUID -> "50cc21a8-1f64-4847-835d-a9b8bb04a175"],

Cell["\<\
{S45 -> (59*I)/1200000000000000000000000000000 + S45, S12 -> \
(17*I)/250000000000000000000000000000 + S12, S23 -> \
(259*I)/5000000000000000000000000000000 + S23, 
 S34 -> (2119*I)/30000000000000000000000000000000 + S34, S51 -> \
(79*I)/30000000000000000000000000000000 + S51}\
\>", "Output",
 ExpressionUUID -> "50cc21a8-1f64-4847-835d-a9b8bb04a175"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"comparedigits", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp", ",", "out"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp", "=", 
      RowBox[{
       RowBox[{"RealDigits", "[", 
        RowBox[{"a", ",", "10", ",", "35"}], "]"}], "-", 
       RowBox[{"RealDigits", "[", 
        RowBox[{"b", ",", "10", ",", "35"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"tmp", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"Position", "[", 
       RowBox[{"tmp", ",", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", "!=", "0"}], "&"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "tmp", "]"}], "==", "0"}], ",", 
       RowBox[{"out", "=", "Infinity"}], ",", 
       RowBox[{"out", "=", 
        RowBox[{
         RowBox[{"First", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"tmp", ",", "1"}], "]"}], "]"}], "-", "1"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "out", "]"}]}]}], "]"}]}]], "Input",
 ExpressionUUID -> "8c8bb2c3-07b1-4bd4-9df1-9145baf69d26"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical O(ep^3)", "Section",
 ExpressionUUID -> "4bc49faa-ecea-4fcb-aaee-c8f0bb3e8667"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"replebnewn", "[", "3", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<********************* Basis element \>\"", ",", "k", ",", 
      "\"\< *******************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EQS0", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.", 
          RowBox[{
           RowBox[{"eb", "[", "i_", "]"}], ":>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eb", "[", "i", "]"}], "/.", "replebnew02norm"}], 
            ")"}]}]}], "/.", 
         RowBox[{"GP", "->", "G"}]}], "//", 
        RowBox[{
         RowBox[{"GIntegrate", "[", 
          RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", 
       RowBox[{"ReplaceAll", "[", "extra", "]"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"point1", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", "x0"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term1=\>\"", ",", "term1"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"be", "[", "k", "]"}], "/.", "replbb3norm"}], "/.", 
        "extra"}], "/.", 
       RowBox[{"GP", "->", "G"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"point1", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", "x0"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term2=\>\"", ",", "term2"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"before", "=", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"EQS0", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{"dlogalp", "[", "i", "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"eb", "[", "i_", "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eb", "[", "i", "]"}], "/.", "replebhplW2norm"}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EQS0", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
        RowBox[{
         RowBox[{"eb", "[", "i_", "]"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eb", "[", "i", "]"}], "/.", "replebnew02norm"}], 
          ")"}]}]}], "/.", 
       RowBox[{"GP", "->", "G"}]}], "//", "GToHPL"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<breakpoint   \>\"", ",", 
      RowBox[{
       RowBox[{"AbsoluteTime", "[", "]"}], "-", "before"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"integrand", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"intgd", "-", "sub"}], "/.", "dtoroots"}], "/.", "extra"}], "/.",
        "point1"}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"x0", " ", "t"}]}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<breakpoint   \>\"", ",", 
      RowBox[{
       RowBox[{"AbsoluteTime", "[", "]"}], "-", "before"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"$MaxExtraPrecision", "=", "100"}], ",", 
        RowBox[{"k", "=", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term3", "=", 
           RowBox[{"x0", " ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{"integrand", ",", 
              RowBox[{"{", 
               RowBox[{"t", ",", "0", " ", ",", "1"}], "}"}], ",", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ","}], "*)"}], 
              RowBox[{"WorkingPrecision", "\[Rule]", "37"}], ",", 
              RowBox[{"PrecisionGoal", "\[Rule]", "15"}], ",", 
              RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
               RowBox[{"k", "++"}]}]}], "]"}]}]}], ",", "k"}], "]"}], ",", 
        RowBox[{"Print", "[", "k", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term3=\>\"", ",", "term3"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"res3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term1", "+", "term2", "+", "term3"}], ")"}], "//", "Chop"}]}],
     ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"replebnewn", "[", "3", "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"replebnewn", "[", "3", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"eb", "[", "k", "]"}], "->", "res3"}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ours: \>\"", ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eb", "[", "k", "]"}], "/.", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ita : \>\"", ",", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"numer", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
       "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eb", "[", "k", "]"}], "/.", " ", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}], "-", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"numer", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eb", "[", "k", "]"}], "/.", " ", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}], "+", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"numer", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res3", "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"numer", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res3", "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"numer", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"do2", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"do1", "/", "do2"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "NMI"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 ExpressionUUID -> "339d2dd4-ef25-48e8-8631-8db92c132653"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "1", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 1, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "4.53362026502113243132904994273541669918`38.65644514090907"}]}],
  SequenceForm[
  "term1=", -4.53362026502113243132904994273541669918`38.65644514090907],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "48.279224253980886902387903352012788802`37.68376028327862"}]}],
  SequenceForm[
  "term2=", -48.279224253980886902387903352012788802`37.68376028327862],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008673`4.389714339886293"}],
  SequenceForm["breakpoint   ", 0.008673`4.389714339886293],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.010264`4.462861636862848"}],
  SequenceForm["breakpoint   ", 0.010264`4.462861636862848],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "8ba55cff-543e-436f-81a1-a203338b4b3a"],

Cell[CellGroupData[{

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "52.81284451900201933371695329474820550118`37.71841818559446"}]}],
  SequenceForm[
  "Ours: ", -52.81284451900201933371695329474820550118`37.71841818559446],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "52.812844519002019333716953294748205499376370379337460187129816569257\
83028786983`60."}]}],
  SequenceForm[
  "Ita : ", \
-52.81284451900201933371695329474820549937637037933746018712981656925783028786\
983`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.70756719988221360995`0.2518259852452517*^-38"}],
  SequenceForm["dif : ", 1.70756719988221360995`0.2518259852452517*^-38],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "2", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 2, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "4.53362026502113243132904994273541669904`38.65644514090907"}]}],
  SequenceForm[
  "term1=", -4.53362026502113243132904994273541669904`38.65644514090907],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "48.2792242539808869023879033520127887989999999999999999999999`37.\
68376028327862"}]}],
  SequenceForm[
  "term2=", \
-48.2792242539808869023879033520127887989999999999999999999999`37.\
68376028327862],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.011241`4.502349941309434"}],
  SequenceForm["breakpoint   ", 0.011241`4.502349941309434],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.012698`4.555280316234304"}],
  SequenceForm["breakpoint   ", 0.012698`4.555280316234304],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "8ba55cff-543e-436f-81a1-a203338b4b3a"],

Cell[CellGroupData[{

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "52.8128445190020193337169532947482054980399999999999999999999`37.\
71841818559446"}]}],
  SequenceForm[
  "Ours: ", \
-52.8128445190020193337169532947482054980399999999999999999999`37.\
71841818559446],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "52.812844519002019333716953294748205499376370379337460187129816569257\
83028786983`60."}]}],
  SequenceForm[
  "Ita : ", \
-52.81284451900201933371695329474820549937637037933746018712981656925783028786\
983`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.26519447258387605931`0.1216054671486971*^-38"}],
  SequenceForm["dif : ", 1.26519447258387605931`0.1216054671486971*^-38],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "3", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 3, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027892191102`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027892191102`38.43822854330115, 
    51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00014`2.5976730291742087"}],
  SequenceForm["breakpoint   ", 0.00014`2.5976730291742087],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000248`2.845996674322187"}],
  SequenceForm["breakpoint   ", 0.000248`2.845996674322187],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "8ba55cff-543e-436f-81a1-a203338b4b3a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \\\"::\\\", \\\"izero\
\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "8ba55cff-543e-436f-81a1-a203338b4b3a"],

Cell[CellGroupData[{

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027892191102`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   274.301727868940451011162165027892191102`38.43822854330115, 
    51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.3017278689404510111621650279038092907412832664005024652310513257564292\
341288`60.143028401368554", "+", 
    RowBox[{
    "51.3745050464495509917100273023376354541990528167134066589398163911373151\
6040163`59.41554750888085", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   274.30172786894045101116216502790380929074128326640050246523105132575642923\
41288`60.143028401368554, 
    51.37450504644955099171002730233763545419905281671340665893981639113731516\
040163`59.41554750888085]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.23455841021795286921028907`6.889746387744006*^-32"}],
  SequenceForm["dif : ", 2.23455841021795286921028907`6.889746387744006*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "4", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 4, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "11.9180202815654750548328670227331099550999999999999999999999`38.\
076204120152745"}],
  SequenceForm[
  "term1=", 
   11.9180202815654750548328670227331099550999999999999999999999`38.\
076204120152745],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "62.3945557643520246992249307083075581257`38.7951466969797"}]}],
  SequenceForm[
  "term2=", -62.3945557643520246992249307083075581257`38.7951466969797],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007342`4.317359373663941"}],
  SequenceForm["breakpoint   ", 0.007342`4.317359373663941],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.0084`4.375824279557853"}],
  SequenceForm["breakpoint   ", 0.0084`4.375824279557853],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "1.3400568412237098123162391275649225045758469562089570366523`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   1.3400568412237098123162391275649225045758469562089570366523`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "49.1364786415628398320758245580095256660241530437910429633478`38.\
22194089211468"}]}],
  SequenceForm[
  "Ours: ", \
-49.1364786415628398320758245580095256660241530437910429633478`38.\
22194089211468],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "49.136478641562839832075824558009531595308357854126438558857531959405\
81709520645`60."}]}],
  SequenceForm[
  "Ita : ", \
-49.13647864156283983207582455800953159530835785412643855885753195940581709520\
645`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "33",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 33, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.0334850692729127767891`4.30353913012475*^-35"}],
  SequenceForm["dif : ", 6.0334850692729127767891`4.30353913012475*^-35],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "5", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 5, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "108.2694066104053619360600712783672371912999999999999999999999`39.\
034505756558126"}], "+", 
    RowBox[{
    "70.2092850869487728728399420231256534728`38.84639455081029", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-108.2694066104053619360600712783672371912999999999999999999999`39.\
034505756558126, 70.2092850869487728728399420231256534728`38.84639455081029]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "160.429624923389066222434358235869842924`38.205284568142474"}], "-", 
    RowBox[{
    "185.705679201345840683550455597232431152`38.268825185420404", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-160.429624923389066222434358235869842924`38.205284568142474, \
-185.705679201345840683550455597232431152`38.268825185420404]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004203`4.07510438350141"}],
  SequenceForm["breakpoint   ", 0.004203`4.07510438350141],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004835`4.135941471914993"}],
  SequenceForm["breakpoint   ", 0.004835`4.135941471914993],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "268.6990315337944281584944295142370801152999999999999999999999`38.\
3878734159594"}], "-", 
    RowBox[{
    "115.4963941143970678107105135741067776792`38.0211757402763", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-268.6990315337944281584944295142370801152999999999999999999999`38.\
3878734159594, -115.4963941143970678107105135741067776792`38.0211757402763]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "268.\
69903153379442815849442951441284411361153368602659594895889824941936194479937`\
60.11370006399846"}], "-", 
    RowBox[{
    "115.496394114397067810710513574291129465154449921999054774399998945512631\
16988633`59.747002388315344", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-268.\
69903153379442815849442951441284411361153368602659594895889824941936194479937`\
60.11370006399846, \
-115.4963941143970678107105135742911294651544499219990547743999989455126311698\
8633`59.747002388315344]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.354512926126721182263045911`8.128181128225382*^-31"}],
  SequenceForm["dif : ", 4.354512926126721182263045911`8.128181128225382*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "6", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 6, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.3017278689404510111621650278921910999999999999999999999999`36.\
43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.3017278689404510111621650278921910999999999999999999999999`36.\
43822854330115, 
    51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000173`2.6895910966247687"}],
  SequenceForm["breakpoint   ", 0.000173`2.6895910966247687],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000498`3.148774336255693"}],
  SequenceForm["breakpoint   ", 0.000498`3.148774336255693],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["25"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "73.0120491285278657836880875058432009931750094038773300730529`37."}]\
, "-", 
    RowBox[{
    "128.5285036477063704532894400919323873271645583807858428180134`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-73.0120491285278657836880875058432009931750094038773300730529`37.,\
 -128.5285036477063704532894400919323873271645583807858428180134`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "201.2896787404125852274740775220489901068249905961226699269471`36.\
27321690792881", "-", 
    RowBox[{
    "77.1539986012568194615794127895902165661645583807858428180133`36.\
74581929573108", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   201.2896787404125852274740775220489901068249905961226699269471`36.\
27321690792881, \
-77.1539986012568194615794127895902165661645583807858428180133`36.\
74581929573108]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "201.2896787404125852274740775220563674506635817251199221614496619948456649\
6500346`60.12074888671234", "-", 
    RowBox[{
    "77.1539986012568194615794127895990850861508354434970725623897365504276126\
4791259`59.70428581881593", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   201.28967874041258522747407752205636745066358172511992216144966199484566496\
500346`60.12074888671234, \
-77.15399860125681946157941278959908508615083544349707256238973655042761264791\
259`59.70428581881593]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.67566667153983014601309582`4.994506949512163*^-32"}],
  SequenceForm["dif : ", 2.67566667153983014601309582`4.994506949512163*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "7", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 7, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "8.0969006254427332356807299550716210367`37.9083188091432"}],
  SequenceForm[
  "term1=", 8.0969006254427332356807299550716210367`37.9083188091432],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "54.3858495783093695818198550364170301151000000000000000000001`38.\
73548591717122"}]}],
  SequenceForm[
  "term2=", \
-54.3858495783093695818198550364170301151000000000000000000001`38.\
73548591717122],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004672`4.121047827600318"}],
  SequenceForm["breakpoint   ", 0.004672`4.121047827600318],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005075`4.156981040081224"}],
  SequenceForm["breakpoint   ", 0.005075`4.156981040081224],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "46.2889489528666363461391250813454090784000000000000000000001`38.\
364447324044036"}]}],
  SequenceForm[
  "Ours: ", \
-46.2889489528666363461391250813454090784000000000000000000001`38.\
364447324044036],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "46.288948952866636346139125081345409077775715509898591966162317707122\
11666138477`60."}]}],
  SequenceForm[
  "Ita : ", \
-46.28894895286663634613912508134540907777571550989859196616231770712211666138\
477`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.7433426792330160631`0.49435254966768655*^-39"}],
  SequenceForm["dif : ", 6.7433426792330160631`0.49435254966768655*^-39],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "8", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 8, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.3017278689404510111621650278921910999999999999999999999999`36.\
43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.3017278689404510111621650278921910999999999999999999999999`36.\
43822854330115, 
    51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00285`3.9063898535044856"}],
  SequenceForm["breakpoint   ", 0.00285`3.9063898535044856],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005479`4.190246293930683"}],
  SequenceForm["breakpoint   ", 0.005479`4.190246293930683],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "82.813459187339539382965743150942958983355124855493508718776`36.\
874658088508944"}], "-", 
    RowBox[{
    "132.5575060337311684626730125944794988462107859163023612205198`37.\
078961487220326", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-82.813459187339539382965743150942958983355124855493508718776`36.\
874658088508944, \
-132.5575060337311684626730125944794988462107859163023612205198`37.\
078961487220326]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "191.4882686816009116281964218769492321166448751445064912812239`36.\
23661559295672", "-", 
    RowBox[{
    "81.1830009872816174709629852921373280852107859163023612205198`36.\
82840417989024", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   191.4882686816009116281964218769492321166448751445064912812239`36.\
23661559295672, \
-81.1830009872816174709629852921373280852107859163023612205198`36.\
82840417989024]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "191.4882686816009116281964218775154678946242305892747259805978795452079668\
165819`60.114621760124855", "-", 
    RowBox[{
    "81.1830009872816174709629852925620018321715752755642373032616454203555156\
6263087`59.741944688861444", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   191.48826868160091162819642187751546789462423058927472598059787954520796681\
65819`60.114621760124855, \
-81.18300098728161747096298529256200183217157527556423730326164542035551566263\
087`59.741944688861444]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.7015345731166789038117861822`6.782122839701648*^-30"}],
  SequenceForm[
  "dif : ", 1.7015345731166789038117861822`6.782122839701648*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "9", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 9, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000454`3.1086008463530788"}],
  SequenceForm["breakpoint   ", 0.000454`3.1086008463530788],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003087`3.9410816229780705"}],
  SequenceForm["breakpoint   ", 0.003087`3.9410816229780705],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.3120041971933590974231967780709063462674767864534749906354`36.\
263406395456585", "+", 
    RowBox[{
    "300.573490754194876411776981773270331252643584135971345607096`37.\
14683188504964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   39.3120041971933590974231967780709063462674767864534749906354`36.\
263406395456585, 
    300.573490754194876411776981773270331252643584135971345607096`37.\
14683188504964]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.3120041971933590974231967780709063462674767864534749906354`36.\
263406395456585", "+", 
    RowBox[{
    "300.573490754194876411776981773270331252643584135971345607096`37.\
14683188504964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   39.3120041971933590974231967780709063462674767864534749906354`36.\
263406395456585, 
    300.573490754194876411776981773270331252643584135971345607096`37.\
14683188504964]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.31200419719335909742319677753437415595281250470738016827449766672165945\
429974`59.263406395456585", "+", 
    RowBox[{
    "300.573490754194876411776981772697987269997500173351863871277455401742807\
65956705`60.14683188504964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   39.312004197193359097423196777534374155952812504707380168274497666721659454\
29974`59.263406395456585, 
    300.5734907541948764117769817726979872699975001733518638712774554017428076\
5956705`60.14683188504964]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.293989158581191154917784793`7.369009588647958*^-30"}],
  SequenceForm["dif : ", 1.293989158581191154917784793`7.369009588647958*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "10", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 10, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0.81513930014953651874514207803871362881`37.911231832196115", "+", 
    RowBox[{
    "37.8372583228726773356110991382825100260000000000000000000001`37.\
57791966001344", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   0.81513930014953651874514207803871362881`37.911231832196115, 
    37.8372583228726773356110991382825100260000000000000000000001`37.\
57791966001344]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "183.340526644771523849152771676465546154`38.26325847452465", "+", 
    RowBox[{
    "151.51788930487499461163785628337477207`37.180463911833236", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   183.340526644771523849152771676465546154`38.26325847452465, 
    151.51788930487499461163785628337477207`37.180463911833236]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.052272`5.169814110627337"}],
  SequenceForm["breakpoint   ", 0.052272`5.169814110627337],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.06678`5.276191408214327"}],
  SequenceForm["breakpoint   ", 0.06678`5.276191408214327],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "68.6607302833315806139479014310325572430287578014602350473103`36.\
72951023758379"}], "-", 
    RowBox[{
    "167.4870896287640371170566338973084252216163401629091450505444`37.\
116783155299096", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-68.6607302833315806139479014310325572430287578014602350473103`36.\
72951023758379, \
-167.4870896287640371170566338973084252216163401629091450505444`37.\
116783155299096]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "115.4949356615894797539500123234717025397812421985397649526898`36.\
92238018939877", "+", 
    RowBox[{
    "21.8680579989836348301923215243488568743836598370908549494556`35.\
96323960022605", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   115.4949356615894797539500123234717025397812421985397649526898`36.\
92238018939877, 
    21.8680579989836348301923215243488568743836598370908549494556`35.\
96323960022605]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "115.4949356615894797539500123236300905246329857595506560994817723732599170\
1149451`60.142866469341", "+", 
    RowBox[{
    "21.8680579989836348301923215240588324916524023813017140285363416579469688\
5306038`59.42011374514495", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   115.49493566158947975395001232363009052463298575955065609948177237325991701\
149451`60.142866469341, 
    21.86805799898363483019232152405883249165240238130171402853634165794696885\
306038`59.42011374514495]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.4056320018356592910148558528`7.038658405208508*^-30"}],
  SequenceForm[
  "dif : ", 1.4056320018356592910148558528`7.038658405208508*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "11", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 11, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.63027860029907303749028415607742725762`38.2122618278601"}], "-", 
    RowBox[{
    "75.674516645745354671222198276565020052`37.878949655677424", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-1.63027860029907303749028415607742725762`38.2122618278601, \
-75.674516645745354671222198276565020052`37.878949655677424]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "81.8820065192569465863530319573737820504`38.91318847651079", "-", 
    RowBox[{
    "34.919959555251846303981977604193779551`37.54307373202835", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   81.8820065192569465863530319573737820504`38.91318847651079, \
-34.919959555251846303981977604193779551`37.54307373202835]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.038638`5.038559631647203"}],
  SequenceForm["breakpoint   ", 0.038638`5.038559631647203],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.05286`5.174672152291664"}],
  SequenceForm["breakpoint   ", 0.05286`5.174672152291664],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "43.6181221492365835096375920467745661000274871397122642479576`37.\
11558545216614"}], "-", 
    RowBox[{
    "18.2215412057023158215576382852614722734518846283873126655733`36.\
73650359527972", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-43.6181221492365835096375920467745661000274871397122642479576`37.\
11558545216614, \
-18.2215412057023158215576382852614722734518846283873126655733`36.\
73650359527972]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "36.6336057697212900392251557545217886927525128602877357520425`37.\
02573620562927", "-", 
    RowBox[{
    "128.8160174066995167967618141660202718764518846283873126655733`37.\
38221902045809", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   36.6336057697212900392251557545217886927525128602877357520425`37.\
02573620562927, \
-128.8160174066995167967618141660202718764518846283873126655733`37.\
38221902045809]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "36.63360576972129003922515575451358496199780339205913504837365556592899853\
378267`59.587536862846505", "-", 
    RowBox[{
    "128.816017406699516796761814166101245009579395967826760053686124967619754\
43064748`60.1336270633581", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   36.633605769721290039225155754513584961997803392059135048373655565928998533\
78267`59.587536862846505, \
-128.8160174066995167967618141661012450095793959678267600536861249676197544306\
4748`60.1336270633581]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.038580229940985210267949096`7.04022196673868*^-31"}],
  SequenceForm["dif : ", 3.038580229940985210267949096`7.04022196673868*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "12", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 12, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "17.3173442727736012196971811396514043197999999999999999999999`38.\
23848129090803"}],
  SequenceForm[
  "term1=", 
   17.3173442727736012196971811396514043197999999999999999999999`38.\
23848129090803],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "88.9170520669887832218359507545311335500000000000000000000001`36.\
948985055778394"}]}],
  SequenceForm[
  "term2=", \
-88.9170520669887832218359507545311335500000000000000000000001`36.\
948985055778394],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003377`3.980076054131387"}],
  SequenceForm["breakpoint   ", 0.003377`3.980076054131387],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003843`4.036215377960324"}],
  SequenceForm["breakpoint   ", 0.003843`4.036215377960324],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "71.5997077942151820021387696148797292302000000000000000000001`36.\
8505898761283"}]}],
  SequenceForm[
  "Ours: ", \
-71.5997077942151820021387696148797292302000000000000000000001`36.\
8505898761283],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "71.599707794215182002138769614879729228811291573539423960231070270796\
04820790402`60."}]}],
  SequenceForm[
  "Ita : ", \
-71.59970779421518200213876961487972922881129157353942396023107027079604820790\
402`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``37.15161987179228"}],
  SequenceForm["dif : ", 0``37.15161987179228],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "13", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 13, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"224.28152990439999714232928765515243718`37.3507935099143", "+", 
    RowBox[{
    "134.0579095272490714596468674812778822946000000000000000000001`39.\
12729244280753", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   224.28152990439999714232928765515243718`37.3507935099143, 
    134.0579095272490714596468674812778822946000000000000000000001`39.\
12729244280753]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000379`3.0301842034640436"}],
  SequenceForm["breakpoint   ", 0.000379`3.0301842034640436],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007364`4.3186587733279485"}],
  SequenceForm["breakpoint   ", 0.007364`4.3186587733279485],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "65.1710144010007649495884416523017570935779196866302307291837`36.\
75838007425263"}], "-", 
    RowBox[{
    "146.9621520021818741265915775766957235640401870745101905894592`37.\
11153109613943", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-65.1710144010007649495884416523017570935779196866302307291837`36.\
75838007425263, \
-146.9621520021818741265915775766957235640401870745101905894592`37.\
11153109613943]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "159.1105155033992321927408460028506800864220803133697692708162`36.\
87194014605825", "-", 
    RowBox[{
    "12.9042424749328026669447100954178412694401870745101905894591`36.\
05125440473427", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   159.1105155033992321927408460028506800864220803133697692708162`36.\
87194014605825, \
-12.9042424749328026669447100954178412694401870745101905894591`36.\
05125440473427]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "159.1105155033992321927408460031627562799986239905110639950672953406190448\
1106934`60.14909136769823", "-", 
    RowBox[{
    "12.9042424749328026669447100955383423793002174485982940516450975237304867\
8438488`59.058124999875446", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   159.11051550339923219274084600316275627999862399051106399506729534061904481\
106934`60.14909136769823, \
-12.90424247493280266694471009553834237930021744859829405164509752373048678438\
488`59.058124999875446]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.0478182348265027658613663868`7.12573590299492*^-30"}],
  SequenceForm["dif : ", 1.0478182348265027658613663868`7.12573590299492*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "14", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 14, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"224.28152990439999714232928765515243718`37.3507935099143", "+", 
    RowBox[{
    "134.0579095272490714596468674812778822946000000000000000000001`39.\
12729244280753", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   224.28152990439999714232928765515243718`37.3507935099143, 
    134.0579095272490714596468674812778822946000000000000000000001`39.\
12729244280753]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000295`2.921367009474136"}],
  SequenceForm["breakpoint   ", 0.000295`2.921367009474136],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00292`3.9169278449443934"}],
  SequenceForm["breakpoint   ", 0.00292`3.9169278449443934],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "27.3322139998867222905688632567559837561500925145810878209239`36.\
66474983716665"}], "-", 
    RowBox[{
    "79.0533724934594780023382039842331543382244781415955130616948`37.\
125995426844014", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-27.3322139998867222905688632567559837561500925145810878209239`36.\
66474983716665, \
-79.0533724934594780023382039842331543382244781415955130616948`37.\
125995426844014]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "196.949315904513274851760424398396453423849907485418912179076`37.\
09255889920749", "+", 
    RowBox[{
    "55.0045370337895934573086634970447279563755218584044869383053`36.\
96119216066752", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   196.949315904513274851760424398396453423849907485418912179076`37.\
09255889920749, 
    55.0045370337895934573086634970447279563755218584044869383053`36.\
96119216066752]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "196.9493159045132748517604243984056163932739316182865765099160299341000417\
110177`60.134205853601614", "+", 
    RowBox[{
    "55.0045370337895934573086634970399635029774060803391912101673924228218723\
6320467`59.58024989058827", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   196.94931590451327485176042439840561639327393161828657650991602993410004171\
10177`60.134205853601614, 
    55.00453703378959345730866349703996350297740608033919121016739242282187236\
320467`59.58024989058827]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.52526653646114324261732756`5.729387853376718*^-32"}],
  SequenceForm["dif : ", 2.52526653646114324261732756`5.729387853376718*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "15", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 15, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027892191102`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027892191102`38.43822854330115, 
    51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000357`3.004213209608166"}],
  SequenceForm["breakpoint   ", 0.000357`3.004213209608166],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004426`4.0975564030872125"}],
  SequenceForm["breakpoint   ", 0.004426`4.0975564030872125],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "139.7192480266258505926612603001010379712400464385532848220069`37."}\
], "-", 
    RowBox[{
    "241.8291420550669350069356151391874001941952816187824587885805`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-139.7192480266258505926612603001010379712400464385532848220069`37.\
, -241.8291420550669350069356151391874001941952816187824587885805`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "134.5824798423146004185009047277911531307599535614467151779931`36.\
95371088925357", "-", 
    RowBox[{
    "190.4546370086173840152255878368452294331952816187824587885805`36.\
878685565010855", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   134.5824798423146004185009047277911531307599535614467151779931`36.\
95371088925357, \
-190.4546370086173840152255878368452294331952816187824587885805`36.\
878685565010855]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "134.5824798423146004185009047285848871310728834819493424165432689169734880\
4611208`59.91176231026239", "-", 
    RowBox[{
    "190.454637008617384015225587837243102679868197386411557605907489622739075\
54823387`60.062565334744775", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   134.58247984231460041850090472858488713107288348194934241654326891697348804\
611208`59.91176231026239, \
-190.4546370086173840152255878372431026798681973864115576059074896227390755482\
3387`60.062565334744775]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.9036152567310504195031249502`7.364319680062727*^-30"}],
  SequenceForm[
  "dif : ", 1.9036152567310504195031249502`7.364319680062727*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "16", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 16, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "13.04455750965966746732003375500643777203`39.115429351786375"}],
  SequenceForm[
  "term1=", 13.04455750965966746732003375500643777203`39.115429351786375],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "69.8692573863748090497025177833170799665999999999999999999999`38.\
844286127328864"}]}],
  SequenceForm[
  "term2=", \
-69.8692573863748090497025177833170799665999999999999999999999`38.\
844286127328864],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.018904`4.728098702120286"}],
  SequenceForm["breakpoint   ", 0.018904`4.728098702120286],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.022649`4.8065940252722275"}],
  SequenceForm["breakpoint   ", 0.022649`4.8065940252722275],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "3.0878948186579525697004000717689520494808524582144013725285`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   3.0878948186579525697004000717689520494808524582144013725285`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "53.7368050580571890126820839565416901450891475417855986274715`38.\
21393860843052"}]}],
  SequenceForm[
  "Ours: ", \
-53.7368050580571890126820839565416901450891475417855986274715`38.\
21393860843052],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "53.736805058057189012682083956541695019425954305391630895128488283674\
63026368469`60."}]}],
  SequenceForm[
  "Ita : ", \
-53.73680505805718901268208395654169501942595430539163089512848828367463026368\
469`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "34",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 34, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.53538017518661330047818`4.171582301458742*^-35"}],
  SequenceForm["dif : ", 4.53538017518661330047818`4.171582301458742*^-35],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "17", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 17, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.3017278689404510111621650278921910999999999999999999999999`36.\
43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.3017278689404510111621650278921910999999999999999999999999`36.\
43822854330115, 
    51.3745050464495509917100273023421707610000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.002644`3.873806444309576"}],
  SequenceForm["breakpoint   ", 0.002644`3.873806444309576],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003715`4.021503811592565"}],
  SequenceForm["breakpoint   ", 0.003715`4.021503811592565],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["25"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "44.0917885173532268249209386790639252902148899154052262820493`37."}]\
, "-", 
    RowBox[{
    "167.611050468722309804516696255113782731078342846792017813833`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-44.0917885173532268249209386790639252902148899154052262820493`37.,\
 -167.611050468722309804516696255113782731078342846792017813833`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "230.2099393515872241862412263488282658097851100845947737179506`36.\
34338539025929", "-", 
    RowBox[{
    "116.236545422272758812806668952771611970078342846792017813833`36.\
815872711260994", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   230.2099393515872241862412263488282658097851100845947737179506`36.\
34338539025929, \
-116.236545422272758812806668952771611970078342846792017813833`36.\
815872711260994]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "230.2099393515872241862412263488386916302747788264893000785493139209909022\
7016751`60.10120359127349", "-", 
    RowBox[{
    "116.236545422272758812806668952777995082539502427452595451835628976040075\
87362543`59.80442221498665", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   230.20993935158722418624122634883869163027477882648930007854931392099090227\
016751`60.10120359127349, \
-116.2365454222727588128066689527779950825395024274525954518356289760400758736\
2543`59.80442221498665]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.37012175136021545407588931`5.061889656904584*^-32"}],
  SequenceForm["dif : ", 2.37012175136021545407588931`5.061889656904584*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "18", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 18, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"224.28152990439999714232928765515243718`37.3507935099143", "+", 
    RowBox[{
    "134.0579095272490714596468674812778822946000000000000000000001`39.\
12729244280753", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   224.28152990439999714232928765515243718`37.3507935099143, 
    134.0579095272490714596468674812778822946000000000000000000001`39.\
12729244280753]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000334`2.9752914603075395"}],
  SequenceForm["breakpoint   ", 0.000334`2.9752914603075395],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004135`4.06802050738454"}],
  SequenceForm["breakpoint   ", 0.004135`4.06802050738454],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "45.4186934199969621968336858399362892558781124229360054512974`36.\
71583752182156"}], "-", 
    RowBox[{
    "114.9200656978867340220428461657228137859260776660537744585629`37.\
11899875090195", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-45.4186934199969621968336858399362892558781124229360054512974`36.\
71583752182156, \
-114.9200656978867340220428461657228137859260776660537744585629`37.\
11899875090195]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "178.8628364844030349454956018152161479241218875770639945487026`36.\
97980383924124", "+", 
    RowBox[{
    "19.1378438293623374376040213155550685086739223339462255414371`36.\
335553765851955", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   178.8628364844030349454956018152161479241218875770639945487026`36.\
97980383924124, 
    19.1378438293623374376040213155550685086739223339462255414371`36.\
335553765851955]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "178.8628364844030349454956018152236465836628751347058888938755512856392887\
6168257`60.14804312636478", "+", 
    RowBox[{
    "19.1378438293623374376040213155494068262075628179337746692576708232741167\
1359812`59.17741601894894", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   178.86283648440303494549560181522364658366287513470588889387555128563928876\
168257`60.14804312636478, 
    19.13784382936233743760402131554940682620756281793377466925767082327411671\
359812`59.17741601894894]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.61168236429824022464632041`5.637464822819992*^-32"}],
  SequenceForm["dif : ", 2.61168236429824022464632041`5.637464822819992*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "19", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 19, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "21.1384639288963430388493182073128932382999999999999999999999`38.\
3250734251927"}],
  SequenceForm[
  "term1=", 
   21.1384639288963430388493182073128932382999999999999999999999`38.\
3250734251927],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "102.5038072271605904196464548551892957800000000000000000000001`37.\
01073999638729"}]}],
  SequenceForm[
  "term2=", \
-102.5038072271605904196464548551892957800000000000000000000001`37.\
01073999638729],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.015678`4.646835653606945"}],
  SequenceForm["breakpoint   ", 0.015678`4.646835653606945],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.018578`4.720543952038649"}],
  SequenceForm["breakpoint   ", 0.018578`4.720543952038649],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.4756809663959595072622908368435498930814756478470260027501`35.\
995954529528404"}], "+", 
    RowBox[{
    "6.7734187046798726063013565660449318738827775484574554522014`37.\
149446678073296", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.4756809663959595072622908368435498930814756478470260027501`35.\
995954529528404, 
    6.7734187046798726063013565660449318738827775484574554522014`37.\
149446678073296]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "81.8410242646602068880594274847199524347814756478470260027503`36.\
8884799430805"}], "+", 
    RowBox[{
    "6.7734187046798726063013565660449318738827775484574554522014`37.\
149446678073296", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-81.8410242646602068880594274847199524347814756478470260027503`36.\
8884799430805, 
    6.7734187046798726063013565660449318738827775484574554522014`37.\
149446678073296]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "81.84102426466020688805942748472742742625083053279876320983335061529\
627739888396`60.149032667908244"}], "+", 
    RowBox[{
    "6.77341870467987260630135656605220835636321115811817853041737030304445634\
87104`59.06686953456765", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-81.\
84102426466020688805942748472742742625083053279876320983335061529627739888396`\
60.149032667908244, 
    6.773418704679872606301356566052208356363211158118178530417370303044456348\
7104`59.06686953456765]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.35150078903041371421905444`6.062850527762387*^-32"}],
  SequenceForm["dif : ", 6.35150078903041371421905444`6.062850527762387*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "20", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 20, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "18.0451308798106102461726481155426466488999999999999999999999`38.\
25636003630816"}],
  SequenceForm[
  "term1=", 
   18.0451308798106102461726481155426466488999999999999999999999`38.\
25636003630816],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "96.6910412863683777150415401168181931505000000000000000000001`38.\
98538623726673"}]}],
  SequenceForm[
  "term2=", \
-96.6910412863683777150415401168181931505000000000000000000001`38.\
98538623726673],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.015548`4.643219525455202"}],
  SequenceForm["breakpoint   ", 0.015548`4.643219525455202],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.019648`4.744863342957049"}],
  SequenceForm["breakpoint   ", 0.019648`4.744863342957049],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "2.7099976953265814786400051081438823290382335094142131101672`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   2.7099976953265814786400051081438823290382335094142131101672`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "75.9359127112311859902288868931316641725617664905857868898329`38.\
287575950276704"}]}],
  SequenceForm[
  "Ours: ", \
-75.9359127112311859902288868931316641725617664905857868898329`38.\
287575950276704],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "75.935912711231185990228886893131669641455293136905909039745613123181\
68020473192`60."}]}],
  SequenceForm[
  "Ita : ", \
-75.93591271123118599022888689313166964145529313690590903974561312318168020473\
192`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "34",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 34, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.60099281840689044637623`4.145028201183288*^-35"}],
  SequenceForm["dif : ", 3.60099281840689044637623`4.145028201183288*^-35],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "21", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 21, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003025`3.932270372484461"}],
  SequenceForm["breakpoint   ", 0.003025`3.932270372484461],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.017711`4.699788076550591"}],
  SequenceForm["breakpoint   ", 0.017711`4.699788076550591],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "13.9964364114946890012055228769611273810580108702233732412891`37.\
007267714154864"}], "+", 
    RowBox[{
    "13.5278990996638634246732530020185229080485720010658691973439`36.\
99248059408612", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-13.9964364114946890012055228769611273810580108702233732412891`37.\
007267714154864, 
    13.5278990996638634246732530020185229080485720010658691973439`36.\
99248059408612]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "13.9964364114946890012055228769611273810580108702233732412891`37.\
007267714154864"}], "+", 
    RowBox[{
    "13.5278990996638634246732530020185229080485720010658691973439`36.\
99248059408612", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-13.9964364114946890012055228769611273810580108702233732412891`37.\
007267714154864, 
    13.5278990996638634246732530020185229080485720010658691973439`36.\
99248059408612]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "13.99643641149468900120552287679912833528730292440910523566864146939\
450205716032`60.00726771415486"}], "+", 
    RowBox[{
    "13.5278990996638634246732530016455188388355557593527262470499349710052673\
4696282`59.99248059408612", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-13.\
99643641149468900120552287679912833528730292440910523566864146939450205716032`\
60.00726771415486, 
    13.52789909966386342467325300164551883883555575935272624704993497100526734\
696282`59.99248059408612]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.04457860828174053891924480205`8.203905296780615*^-29"}],
  SequenceForm[
  "dif : ", 1.04457860828174053891924480205`8.203905296780615*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "22", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 22, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.033182`4.972447552483492"}],
  SequenceForm["breakpoint   ", 0.033182`4.972447552483492],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.066065`5.271516432821632"}],
  SequenceForm["breakpoint   ", 0.066065`5.271516432821632],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.5383538893500395993857439743454504766396178081718791261479`36.\
92887577152061"}], "-", 
    RowBox[{
    "16.7052042874575552944381021392260039237212301638189373069012`37.\
05348703906118", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-12.5383538893500395993857439743454504766396178081718791261479`36.\
92887577152061, \
-16.7052042874575552944381021392260039237212301638189373069012`37.\
05348703906118]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.5383538893500395993857439743454504766396178081718791261479`36.\
92887577152061"}], "-", 
    RowBox[{
    "16.7052042874575552944381021392260039237212301638189373069012`37.\
05348703906118", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-12.5383538893500395993857439743454504766396178081718791261479`36.\
92887577152061, \
-16.7052042874575552944381021392260039237212301638189373069012`37.\
05348703906118]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.53835388935003959938574397427588006377575479047148902809221823742\
983025221904`59.92887577152061"}], "-", 
    RowBox[{
    "16.7052042874575552944381021393733345049603053952811097621643779848546169\
1533679`60.05348703906118", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-12.\
53835388935003959938574397427588006377575479047148902809221823742983025221904`\
59.92887577152061, \
-16.70520428745755529443810213937333450496030539528110976216437798485461691533\
679`60.05348703906118]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.9002513996355060141290455524`7.765766265692028*^-30"}],
  SequenceForm[
  "dif : ", 3.9002513996355060141290455524`7.765766265692028*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "23", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 23, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "12.7585046553233791109858485643458814757`38.10579977642297", "+", 
    RowBox[{
    "8.6834493204018384440152638089186939631`37.938692273937846", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   12.7585046553233791109858485643458814757`38.10579977642297, 
    8.6834493204018384440152638089186939631`37.938692273937846]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"81.0688741103807038641214968734263759922`38.908854141550094", "+", 
    RowBox[{
    "30.3699833274608796708605538446756068565`38.48244455349898", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   81.0688741103807038641214968734263759922`38.908854141550094, 
    30.3699833274608796708605538446756068565`38.48244455349898]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.111348`5.498227414266437"}],
  SequenceForm["breakpoint   ", 0.111348`5.498227414266437],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.153617`5.637984272978297"}],
  SequenceForm["breakpoint   ", 0.153617`5.637984272978297],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "24.5898677678779203855775008466399371603164895443820219365805`36.\
81339878435879"}], "-", 
    RowBox[{
    "47.4473429462143679052425741959362165969647828434907046473805`37.\
09885448796393", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-24.5898677678779203855775008466399371603164895443820219365805`36.\
81339878435879, \
-47.4473429462143679052425741959362165969647828434907046473805`37.\
09885448796393]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "69.2375109978261625895298445911323203075835104556179780634196`37.\
24058601163418", "-", 
    RowBox[{
    "8.3939102983516497903667565423419157773647828434907046473805`36.\
32420888830099", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   69.2375109978261625895298445911323203075835104556179780634196`37.\
24058601163418, \
-8.3939102983516497903667565423419157773647828434907046473805`36.\
32420888830099]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "69.23751099782616258952984459121101044420050660888418696808122800922868030\
260663`60.14734668610404", "-", 
    RowBox[{
    "8.39391029835164979036675654249221295346193746244309394445516241817479683\
227793`59.23096956277085", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   69.237510997826162589529844591211010444200506608884186968081228009228680302\
60663`60.14734668610404, \
-8.393910298351649790366756542492212953461937462443093944455162418174796832277\
93`59.23096956277085]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.2162309271208220849125664888`7.4400250863820405*^-30"}],
  SequenceForm[
  "dif : ", 1.2162309271208220849125664888`7.4400250863820405*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "24", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 24, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "10.5692319644481715194246591036564466191600000000000000000001`39.\
024043429528724"}]}],
  SequenceForm[
  "term1=", \
-10.5692319644481715194246591036564466191600000000000000000001`39.\
024043429528724],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "188.402767548050520715404309941540743441`38.27508727808541", "+", 
    RowBox[{
    "25.6872525232247754958550136511709455073`38.409717655149464", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   188.402767548050520715404309941540743441`38.27508727808541, 
    25.6872525232247754958550136511709455073`38.409717655149464]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.026933`4.881829724585929"}],
  SequenceForm["breakpoint   ", 0.026933`4.881829724585929],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.041201`5.066452750529387"}],
  SequenceForm["breakpoint   ", 0.041201`5.066452750529387],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "43.3036799534558666283138810666507551002232133045048812052749`36.\
654326920567755"}], "-", 
    RowBox[{
    "128.6490042109317964013398531679316826853005041451286817115192`37.\
127208545199096", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-43.3036799534558666283138810666507551002232133045048812052749`36.\
654326920567755, \
-128.6490042109317964013398531679316826853005041451286817115192`37.\
127208545199096]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "134.5298556301464825676657697712335417216167866954951187947251`37.\
103169658619606", "-", 
    RowBox[{
    "102.9617516877070209054848395167607371780005041451286817115192`37.\
02597678137437", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   134.5298556301464825676657697712335417216167866954951187947251`37.\
103169658619606, \
-102.9617516877070209054848395167607371780005041451286817115192`37.\
02597678137437]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "134.5298556301464825676657697716553067381254669918590119929832326762235912\
5172558`60.05039723227258", "-", 
    RowBox[{
    "102.961751687707020905484839516841468720013670353110384035611973979698828\
44827105`59.934254478746944", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   134.52985563014648256766576977165530673812546699185901199298323267622359125\
172558`60.05039723227258, \
-102.9617516877070209054848395168414687200136703531103840356119739796988284482\
7105`59.934254478746944]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.2674123071048475608454856104`7.350996707589949*^-30"}],
  SequenceForm[
  "dif : ", 1.2674123071048475608454856104`7.350996707589949*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "25", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 25, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.022396`4.801715452318917"}],
  SequenceForm["breakpoint   ", 0.022396`4.801715452318917],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.09173`5.41405638700357"}],
  SequenceForm["breakpoint   ", 0.09173`5.41405638700357],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.7252945168572319915018964729715079186099981095486040824592`36.\
80332452323627"}], "-", 
    RowBox[{
    "25.2828408125482076927022240964017937033058435677936617159052`37.\
101482550948774", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-12.7252945168572319915018964729715079186099981095486040824592`36.\
80332452323627, \
-25.2828408125482076927022240964017937033058435677936617159052`37.\
101482550948774]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.7252945168572319915018964729715079186099981095486040824592`36.\
80332452323627"}], "-", 
    RowBox[{
    "25.2828408125482076927022240964017937033058435677936617159052`37.\
101482550948774", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-12.7252945168572319915018964729715079186099981095486040824592`36.\
80332452323627, \
-25.2828408125482076927022240964017937033058435677936617159052`37.\
101482550948774]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.72529451685723199150189647281785597995096735047459837592156187022\
459585373909`59.80332452323627"}], "-", 
    RowBox[{
    "25.2828408125482076927022240964602651571822472027082513199748976357092209\
4624892`60.10148255094878", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-12.\
72529451685723199150189647281785597995096735047459837592156187022459585373909`\
59.80332452323627, \
-25.28284081254820769270222409646026515718224720270825131997489763570922094624\
892`60.10148255094878]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.9041381362722483656404975299`7.746247036012022*^-30"}],
  SequenceForm[
  "dif : ", 2.9041381362722483656404975299`7.746247036012022*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "26", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 26, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "6.52227875482983373366001687750321888602`38.814399356122394"}]}],
  SequenceForm[
  "term1=", -6.52227875482983373366001687750321888602`38.814399356122394],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "172.0854926276576300304323414056046355334`39.235744259419235", "+", 
    RowBox[{
    "25.6872525232247754958550136511710067294`38.409717655149464", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   172.0854926276576300304323414056046355334`39.235744259419235, 
    25.6872525232247754958550136511710067294`38.409717655149464]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.044083`5.095816135580894"}],
  SequenceForm["breakpoint   ", 0.044083`5.095816135580894],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.110022`5.493024528865845"}],
  SequenceForm["breakpoint   ", 0.110022`5.493024528865845],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "62.9841185367530170396308293243528047850763987096608950682947`36.\
84248533860981"}], "-", 
    RowBox[{
    "111.4487777092659975502554194865568308149594697714723266377982`37.\
090329592638575", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-62.9841185367530170396308293243528047850763987096608950682947`36.\
84248533860981, \
-111.4487777092659975502554194865568308149594697714723266377982`37.\
090329592638575]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "102.5790953360747792571414952037486118623036012903391049317054`37.\
04906741936451", "-", 
    RowBox[{
    "85.7615251860412220544004058353858240855594697714723266377982`36.\
97177532539291", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   102.5790953360747792571414952037486118623036012903391049317054`37.\
04906741936451, \
-85.7615251860412220544004058353858240855594697714723266377982`36.\
97177532539291]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "102.5790953360747792571414952041467001611439842386979114984262487047239064\
1328928`60.03542034760846", "-", 
    RowBox[{
    "85.7615251860412220544004058355925622812034016957788183859715532532180661\
7928041`59.95765397891084", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   102.57909533607477925714149520414670016114398423869791149842624870472390641\
328928`60.03542034760846, \
-85.76152518604122205440040583559256228120340169577881838597155325321806617928\
041`59.95765397891084]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.6774386261488708940951311907`7.464953272375882*^-30"}],
  SequenceForm[
  "dif : ", 1.6774386261488708940951311907`7.464953272375882*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "27", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 27, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "0.727786607037009026475466975891242329128`38.862004059297156"}],
  SequenceForm[
  "term1=", 0.727786607037009026475466975891242329128`38.862004059297156],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "7.7739892193795944932055893622870596002400000000000000000001`38.\
890643934035516"}]}],
  SequenceForm[
  "term2=", \
-7.7739892193795944932055893622870596002400000000000000000001`38.\
890643934035516],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.034844`4.99367299856329"}],
  SequenceForm["breakpoint   ", 0.034844`4.99367299856329],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.045804`5.112448399492696"}],
  SequenceForm["breakpoint   ", 0.045804`5.112448399492696],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "2.0875131519170366779081101459341832236039797228065811524348`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   2.0875131519170366779081101459341832236039797228065811524348`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "4.9586894604255487888220122404616340475080202771934188475653`37.\
49503779587602"}]}],
  SequenceForm[
  "Ours: ", \
-4.9586894604255487888220122404616340475080202771934188475653`37.\
49503779587602],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "4.958689460425548788822012240461643231831104364119875443685498785586\
34500198416`60.15051499783199"}], "+", 
    RowBox[{"0``59.455148086525455", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-4.\
95868946042554878882201224046164323183110436411987544368549878558634500198416`\
60.15051499783199, 0``59.455148086525455]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "32",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 32, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.260837119752543298646488`4.76271803740737*^-34"}],
  SequenceForm["dif : ", 9.260837119752543298646488`4.76271803740737*^-34],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "28", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 28, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.9625556543225195351225186201084080754100000000000000000001`38.\
47166651771458"}], "-", 
    RowBox[{
    "7.4644366497927166125067056635412092722`37.87299703655957", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-2.9625556543225195351225186201084080754100000000000000000001`38.\
47166651771458, -7.4644366497927166125067056635412092722`37.87299703655957]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "4.64313563555725316170221457775525720829`38.66681137048799", "-", 
    RowBox[{
    "18.1173690660657105486601964164702361902`38.25809513136244", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   4.64313563555725316170221457775525720829`38.66681137048799, \
-18.1173690660657105486601964164702361902`38.25809513136244]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.042154`5.07638378468697"}],
  SequenceForm["breakpoint   ", 0.042154`5.07638378468697],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.051003`5.159140715576792"}],
  SequenceForm["breakpoint   ", 0.051003`5.159140715576792],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.4040645964333337402845828957607275479139360065396027965365`35.\
91547946864649"}], "+", 
    RowBox[{
    "6.9302581087569801416734165333097793338739876002118097705841`37.\
14977807846864", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.4040645964333337402845828957607275479139360065396027965365`35.\
91547946864649, 
    6.9302581087569801416734165333097793338739876002118097705841`37.\
14977807846864]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.2765153848013998862951130618861215849660639934603972034635`36.\
39771100205366", "-", 
    RowBox[{
    "18.651547607101447019493485546701666128526012399788190229416`37.\
43131509929126", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   1.2765153848013998862951130618861215849660639934603972034635`36.\
39771100205366, \
-18.651547607101447019493485546701666128526012399788190229416`37.\
43131509929126]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.276515384801399886295113061890140031998907224253503836144376948528333597\
50149`58.984811422335106", "-", 
    RowBox[{
    "18.6515476071014470194934855467021549626444857107381190325299245277604383\
2898068`60.14950024207182", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   1.2765153848013998862951130618901400319989072242535038361443769485283335975\
0149`58.984811422335106, \
-18.65154760710144701949348554670215496264448571073811903252992452776043832898\
068`60.14950024207182]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.082650923225254846981952902`6.772684425065742*^-31"}],
  SequenceForm["dif : ", 1.082650923225254846981952902`6.772684425065742*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "29", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 29, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "27.5508314325642425029156566120486679865000000000000000000001`38.\
440134709580775", "+", 
    RowBox[{
    "24.8313352905963935005372332813815314623999999999999999999999`38.\
395000074115394", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   27.5508314325642425029156566120486679865000000000000000000001`38.\
440134709580775, 
    24.8313352905963935005372332813815314623999999999999999999999`38.\
395000074115394]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "178.9896453141077277826608026479740618149999999999999999999999`38.\
252827907443475", "+", 
    RowBox[{
    "49.5202886574207921951996829048082555527000000000000000000001`38.\
694783167554064", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   178.9896453141077277826608026479740618149999999999999999999999`38.\
252827907443475, 
    49.5202886574207921951996829048082555527000000000000000000001`38.\
694783167554064]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.032006`4.956776394398108"}],
  SequenceForm["breakpoint   ", 0.032006`4.956776394398108],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.042346`5.078357386675759"}],
  SequenceForm["breakpoint   ", 0.042346`5.078357386675759],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "19.8946361176271691080441487198351560873783529078897899301397`36.\
61974786348158"}], "-", 
    RowBox[{
    "64.5340099578298174838592999776577570570799123547116944614477`37.\
1308005151355", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-19.8946361176271691080441487198351560873783529078897899301397`36.\
61974786348158, \
-64.5340099578298174838592999776577570570799123547116944614477`37.\
1308005151355]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "186.6458406290448011775323105401875737141216470921102100698603`37.\
50199844821417", "+", 
    RowBox[{
    "9.8176139901873682118776162085320299580200876452883055385523`36.\
295198700073655", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   186.6458406290448011775323105401875737141216470921102100698603`37.\
50199844821417, 
    9.8176139901873682118776162085320299580200876452883055385523`36.\
295198700073655]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "186.6458406290448011775323105401939096816217109195576094521211277435722116\
5126227`60.14991502790796", "+", 
    RowBox[{
    "9.81761399018736821187761620852630006412164225406476056002357118912065466\
23353`58.87090266418759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   186.64584062904480117753231054019390968162171091955760945212112774357221165\
126227`60.14991502790796, 
    9.817613990187368211877616208526300064121642254064760560023571189120654662\
3353`58.87090266418759]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.28529487829362765455131847`6.025077158199094*^-32"}],
  SequenceForm["dif : ", 2.28529487829362765455131847`6.025077158199094*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "30", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 30, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "17.3173442727736012196971811396514043197999999999999999999999`38.\
23848129090803"}]}],
  SequenceForm[
  "term1=", \
-17.3173442727736012196971811396514043197999999999999999999999`38.\
23848129090803],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "363.218779935929234232998115782423324651`38.56016829527771", "+", 
    RowBox[{
    "51.3745050464495509917100273023418844882`38.71074765081345", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   363.218779935929234232998115782423324651`38.56016829527771, 
    51.3745050464495509917100273023418844882`38.71074765081345]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005767`4.2124949449068705"}],
  SequenceForm["breakpoint   ", 0.005767`4.2124949449068705],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008951`4.403416550624338"}],
  SequenceForm["breakpoint   ", 0.008951`4.403416550624338],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "39.2659604851976610739938598539052163242396221717107198714986`36.\
539268452793664"}], "-", 
    RowBox[{
    "155.54184454547555410791009495087178089602471804935746144623`37.\
137099472469494", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-39.2659604851976610739938598539052163242396221717107198714986`36.\
539268452793664, \
-155.54184454547555410791009495087178089602471804935746144623`37.\
137099472469494]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "306.6354751779579719393070747888667040069603778282892801285016`37.\
39167921015015", "-", 
    RowBox[{
    "104.1673394990260031162000676485298964078247180493574614462301`36.\
95917200725678", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   306.6354751779579719393070747888667040069603778282892801285016`37.\
39167921015015, \
-104.1673394990260031162000676485298964078247180493574614462301`36.\
95917200725678]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "306.6354751779579719393070747888762120186307373742687654064588978707535515\
311424`60.126799029043205", "-", 
    RowBox[{
    "104.167339499026003116200067648535814877487014461680335567524043589879737\
60246481`59.65790820349556", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   306.63547517795797193930707478887621201863073737426876540645889787075355153\
11424`60.126799029043205, \
-104.1673394990260031162000676485358148774870144616803355675240435898797376024\
6481`59.65790820349556]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.729152648357477661249419`5.783653395641215*^-32"}],
  SequenceForm["dif : ", 1.729152648357477661249419`5.783653395641215*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "31", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 31, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "108.8701565210626414431665148873420432222`39.036908847299614"}], 
    "+", 
    RowBox[{
    "85.1381583865342060978533533502080736563`38.93012425176999", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-108.8701565210626414431665148873420432222`39.036908847299614, 
    85.1381583865342060978533533502080736563`38.93012425176999]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "233.468546634224666577651069000690866794`38.36822837979162"}], "-", 
    
    RowBox[{
    "195.863698164233603952045176506591794324`38.29195395029851", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-233.468546634224666577651069000690866794`38.36822837979162, \
-195.863698164233603952045176506591794324`38.29195395029851]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.058757`5.220604607082773"}],
  SequenceForm["breakpoint   ", 0.058757`5.220604607082773],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.072557`5.312224311230755"}],
  SequenceForm["breakpoint   ", 0.072557`5.312224311230755],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.2652277338073356609822652815317730514953117568172600255043`36.\
83788348035182", "-", 
    RowBox[{
    "2.2702007199743185612966284432956916238581343100167689638396`37.\
09177903433478", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   1.2652277338073356609822652815317730514953117568172600255043`36.\
83788348035182, \
-2.2702007199743185612966284432956916238581343100167689638396`37.\
09177903433478]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "341.0734754214799723598353186065011369647046882431827399744956`38.\
424359205503656"}], "-", 
    RowBox[{
    "112.9957404976737164154884515996794122915581343100167689638396`37.\
94457333153633", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-341.0734754214799723598353186065011369647046882431827399744956`38.\
424359205503656, \
-112.9957404976737164154884515996794122915581343100167689638396`37.\
94457333153633]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "341.\
07347542147997235983531860669872686244192192501631949526478508486743244574477`\
60.12790124789029"}], "-", 
    RowBox[{
    "112.995740497673716415488451599864854870323329617530413741587335262051901\
10638423`59.64811537392296", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-341.\
07347542147997235983531860669872686244192192501631949526478508486743244574477`\
60.12790124789029, \
-112.9957404976737164154884515998648548703233296175304137415873352620519011063\
8423`59.64811537392296]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.770918918116284995556059384`8.09969388436191*^-31"}],
  SequenceForm["dif : ", 3.770918918116284995556059384`8.09969388436191*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "32", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 32, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "8.09390641923667557152928445230645546624`38.90815817882451"}]}],
  SequenceForm[
  "term1=", -8.09390641923667557152928445230645546624`38.90815817882451],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "107.9187212356597665161052388884918168607`39.03309679059651"}], "-", 
    RowBox[{
    "72.5812947715606722042434528732060405912`38.86082471127607", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-107.9187212356597665161052388884918168607`39.03309679059651, \
-72.5812947715606722042434528732060405912`38.86082471127607]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.065432`5.267335188678778"}],
  SequenceForm["breakpoint   ", 0.065432`5.267335188678778],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.079225`5.350407241358312"}],
  SequenceForm["breakpoint   ", 0.079225`5.350407241358312],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "6.1528781359487658624284703650044745563825842331820766207196`37.\
09096314299377", "+", 
    RowBox[{
    "3.4562472148748780119938916009417001903235166322850473695383`36.\
840489628151666", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   6.1528781359487658624284703650044745563825842331820766207196`37.\
09096314299377, 
    3.4562472148748780119938916009417001903235166322850473695383`36.\
840489628151666]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "109.8597495189476762252060529757937977705574157668179233792804`38.\
25620932852251"}], "-", 
    RowBox[{
    "69.1250475566857941922495612722643404008764833677149526304617`38.\
06219643732038", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-109.8597495189476762252060529757937977705574157668179233792804`38.\
25620932852251, \
-69.1250475566857941922495612722643404008764833677149526304617`38.\
06219643732038]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "109.\
85974951894767622520605297578999715467929464433169195871313923234110365480666`\
60.07808668485052"}], "-", 
    RowBox[{
    "69.1250475566857941922495612722999187624215663034393822023250208865652917\
3440334`59.87688352345772", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-109.\
85974951894767622520605297578999715467929464433169195871313923234110365480666`\
60.07808668485052, \
-69.12504755668579419224956127229991876242156630343938220232502088656529173440\
334`59.87688352345772]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.378329137179640336677084298`7.506935733039105*^-31"}],
  SequenceForm["dif : ", 1.378329137179640336677084298`7.506935733039105*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "33", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 33, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "11.9815638343135380523946609229383378728599999999999999999999`39.\
07851350589041"}]}],
  SequenceForm[
  "term1=", \
-11.9815638343135380523946609229383378728599999999999999999999`39.\
07851350589041],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "75.3210798670514535801378789409279330697`38.87691653780427"}]}],
  SequenceForm[
  "term2=", -75.3210798670514535801378789409279330697`38.87691653780427],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.076273`5.3339158220640845"}],
  SequenceForm["breakpoint   ", 0.076273`5.3339158220640845],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.0949`5.428811205923264"}],
  SequenceForm["breakpoint   ", 0.0949`5.428811205923264],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "0.5227338279464867449950822599199363819981699047998483101167`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   0.5227338279464867449950822599199363819981699047998483101167`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "86.7799098734185048875374576039463345605618300952001516898833`38.\
771211589501945"}]}],
  SequenceForm[
  "Ours: ", \
-86.7799098734185048875374576039463345605618300952001516898833`38.\
771211589501945],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "86.77990987341850488753745760394632196172834618462339856041690276532\
160814455675`60.15051499783199"}], "+", 
    RowBox[{"0``58.21209580308163", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-86.\
77990987341850488753745760394632196172834618462339856041690276532160814455675`\
60.15051499783199, 0``58.21209580308163]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "33",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 33, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.259072694525646690110438744215910584996546`4.933122730745867*^-35"}],
  SequenceForm[
  "dif : ", 
   7.259072694525646690110438744215910584996546`4.933122730745867*^-35],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "34", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 34, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "111.872310742265580956604299005131501428`38.04872260860257"}]}],
  SequenceForm[
  "term2=", -111.872310742265580956604299005131501428`38.04872260860257],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.06532`5.266591169560603"}],
  SequenceForm["breakpoint   ", 0.06532`5.266591169560603],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.081164`5.360908435690701"}],
  SequenceForm["breakpoint   ", 0.081164`5.360908435690701],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["25"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.9237204971712765186903405358116483955585990157971957529304`37."}],
     "-", 
    RowBox[{
    "3.83664289147845214376635761574691941885520357435946802270411697707`37.*^\
-30", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-2.9237204971712765186903405358116483955585990157971957529304`37., \
-3.83664289147845214376635761574691941885520357435946802270411697707`37.*^-30]\
],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "114.7960312394368574752946395409431498235585990157971957529304`37.\
94853931686181"}]}],
  SequenceForm[
  "Ours: ", \
-114.7960312394368574752946395409431498235585990157971957529304`37.\
94853931686181],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "114.\
79603123943685747529463954094314982312068490980333349604174131695135720698026`\
60.15051499783199"}], "+", 
    RowBox[{"0``58.090588124061036", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-114.\
79603123943685747529463954094314982312068490980333349604174131695135720698026`\
60.15051499783199, 0``58.090588124061036]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``38.24956931252579"}],
  SequenceForm["dif : ", 0``38.24956931252579],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "35", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 35, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "95.3935146975849546248904466756437235583999999999999999999999`38.\
97951885031426"}], "-", 
    RowBox[{
    "49.6626705811927870010744665627629800568999999999999999999999`38.\
696030069779376", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-95.3935146975849546248904466756437235583999999999999999999999`38.\
97951885031426, \
-49.6626705811927870010744665627629800568999999999999999999999`38.\
696030069779376]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "150.477807974509446727046796863667773297`38.17747245617664"}], "+", 
    
    RowBox[{
    "117.7007366932070075371843418505966669427`39.070779181116954", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-150.477807974509446727046796863667773297`38.17747245617664, 
    117.7007366932070075371843418505966669427`39.070779181116954]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.014667`4.617886285479473"}],
  SequenceForm["breakpoint   ", 0.014667`4.617886285479473],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.024451`4.839841619147879"}],
  SequenceForm["breakpoint   ", 0.024451`4.839841619147879],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "8.8377551156787329394603037312336143437396483972014649594466`36.\
57709981204933", "+", 
    RowBox[{
    "31.8927374085469133710838469388134064116549459881285143659661`37.\
13444964555697", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   8.8377551156787329394603037312336143437396483972014649594466`36.\
57709981204933, 
    31.8927374085469133710838469388134064116549459881285143659661`37.\
13444964555697]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "237.0335675564156684124769398080778825116603516027985350405533`37.\
83823352420569"}], "+", 
    RowBox[{
    "99.9308035205611339071937222266470932974549459881285143659662`37.\
59484143909349", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-237.0335675564156684124769398080778825116603516027985350405533`37.\
83823352420569, 
    99.9308035205611339071937222266470932974549459881285143659662`37.\
59484143909349]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "237.\
03356755641566841247693980808114847526434594309905360002727030504506356246365`\
60.11499074715752"}], "+", 
    RowBox[{
    "99.9308035205611339071937222266554623453861593705878942212033212873478054\
8617651`59.73988027357833", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-237.\
03356755641566841247693980808114847526434594309905360002727030504506356246365`\
60.11499074715752, 
    99.93080352056113390719372222665546234538615937058789422120332128734780548\
617651`59.73988027357833]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.74619523310287665057547078`6.21042686956739*^-32"}],
  SequenceForm["dif : ", 1.74619523310287665057547078`6.21042686956739*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "36", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 36, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.000651`3.265125982064165"}],
  SequenceForm["breakpoint   ", 0.000651`3.265125982064165],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.009262`4.4182497701538495"}],
  SequenceForm["breakpoint   ", 0.009262`4.4182497701538495],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "21.3325072066428388038535706164610784151559346361282294721697`36.\
28162660869524"}], "-", 
    RowBox[{
    "156.2866236439266688651869696179718425777662491697399841344635`37.\
146506516620676", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-21.3325072066428388038535706164610784151559346361282294721697`36.\
28162660869524, \
-156.2866236439266688651869696179718425777662491697399841344635`37.\
146506516620676]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "21.3325072066428388038535706164610784151559346361282294721697`36.\
28162660869524"}], "-", 
    RowBox[{
    "156.2866236439266688651869696179718425777662491697399841344635`37.\
146506516620676", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-21.3325072066428388038535706164610784151559346361282294721697`36.\
28162660869524, \
-156.2866236439266688651869696179718425777662491697399841344635`37.\
146506516620676]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "21.33250720664283880385357061646542099192158796829897444246256839987\
482878610029`59.28162660869524"}], "-", 
    RowBox[{
    "156.286623643926668865186969617974719834068855266746275626165941576194716\
71834629`60.146506516620676", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-21.\
33250720664283880385357061646542099192158796829897444246256839987482878610029`\
59.28162660869524, \
-156.2866236439266688651869696179747198340688552667462756261659415761947167183\
4629`60.146506516620676]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.65126678437074889909966602`5.468194053404608*^-32"}],
  SequenceForm["dif : ", 1.65126678437074889909966602`5.468194053404608*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "37", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 37, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "3.4866788017772992436725043627817293951000000000000000000001`37.\
542411941341925"}],
  SequenceForm[
  "term1=", 
   3.4866788017772992436725043627817293951000000000000000000001`37.\
542411941341925],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "65.9696140097999256114055230536347781757`38.819343943017785"}]}],
  SequenceForm[
  "term2=", -65.9696140097999256114055230536347781757`38.819343943017785],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.010852`4.4870547785855335"}],
  SequenceForm["breakpoint   ", 0.010852`4.4870547785855335],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.018184`4.711234416212887"}],
  SequenceForm["breakpoint   ", 0.018184`4.711234416212887],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "45.3441309129474137942701091437130232637261869502740424576998`36.\
8113362548297", "+", 
    RowBox[{
    "88.0217436536402432404814075086846890147503095622842818999288`37.\
0994051398139", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   45.3441309129474137942701091437130232637261869502740424576998`36.\
8113362548297, 
    88.0217436536402432404814075086846890147503095622842818999288`37.\
0994051398139]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "17.1388042950752125734629095471400255168738130497259575423001`36.\
37656364620255"}], "+", 
    RowBox[{
    "88.0217436536402432404814075086846890147503095622842818999288`37.\
0994051398139", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-17.1388042950752125734629095471400255168738130497259575423001`36.\
37656364620255, 
    88.0217436536402432404814075086846890147503095622842818999288`37.\
0994051398139]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "17.13880429507521257346290954713727751869839328456120339910408942748\
453429027401`59.43182520300807"}], "+", 
    RowBox[{
    "88.0217436536402432404814075086867620573013023202587510669647044692241828\
0204111`60.14243465073424", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-17.\
13880429507521257346290954713727751869839328456120339910408942748453429027401`\
59.43182520300807, 
    88.02174365364024324048140750868676205730130232025875106696470446922418280\
204111`60.14243465073424]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.91928968126724856294752797`5.4886818747862804*^-32"}],
  SequenceForm["dif : ", 1.91928968126724856294752797`5.4886818747862804*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "38", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 38, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "9.2204436473308679840164511845797832831600000000000000000001`38.\
96475181790313"}]}],
  SequenceForm[
  "term1=", \
-9.2204436473308679840164511845797832831600000000000000000001`38.\
96475181790313],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "73.1877268275215659280042134071752500427999999999999999999999`38.\
86443825840843"}], "+", 
    RowBox[{
    "82.683404480799520467936840178935582029`37.91741835035469", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-73.1877268275215659280042134071752500427999999999999999999999`38.\
86443825840843, 82.683404480799520467936840178935582029`37.91741835035469]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.011395`4.508259323012367"}],
  SequenceForm["breakpoint   ", 0.011395`4.508259323012367],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.017557`4.6959953026314"}],
  SequenceForm["breakpoint   ", 0.017557`4.6959953026314],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "23.6668951419832112513874108565762256786064780452586605801947`37.\
06142641886906", "-", 
    RowBox[{
    "16.8554452245496163732767119189866580195352253429535526542426`36.\
914025360847326", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   23.6668951419832112513874108565762256786064780452586605801947`37.\
06142641886906, \
-16.8554452245496163732767119189866580195352253429535526542426`36.\
914025360847326]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "58.7412753328692226606332537351788076473535219547413394198053`37.\
433577502228715"}], "+", 
    RowBox[{
    "65.8279592562499040946601282599489240094647746570464473457574`37.\
33346439554014", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-58.7412753328692226606332537351788076473535219547413394198053`37.\
433577502228715, 
    65.8279592562499040946601282599489240094647746570464473457574`37.\
33346439554014]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "58.74127533286922266063325373517757793714211866672898480226399874639\
851015253215`59.9738609266531"}], "+", 
    RowBox[{
    "65.8279592562499040946601282599516545566926831790706234138680112974735201\
8599094`60.02332794705252", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-58.\
74127533286922266063325373517757793714211866672898480226399874639851015253215`\
59.9738609266531, 
    65.82795925624990409466012825995165455669268317907062341386801129747352018\
599094`60.02332794705252]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.69715765209017940604968077`5.790891390854167*^-32"}],
  SequenceForm["dif : ", 1.69715765209017940604968077`5.790891390854167*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "39", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 39, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "5.9598864467327219090358828724249287693300000000000000000001`38.\
77523798523904"}], "+", 
    RowBox[{
    "151.3490332914907093424443965531300401025`39.17997965134141", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-5.9598864467327219090358828724249287693300000000000000000001`38.\
77523798523904, 151.3490332914907093424443965531300401025`39.17997965134141]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.6442731725082489914583318145431078895`36.80907004772971"}], "+", 
    RowBox[{
    "203.8978286377527640676108226896654413935`39.30941260088524", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-0.6442731725082489914583318145431078895`36.80907004772971, 
    203.8978286377527640676108226896654413935`39.30941260088524]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.084348`5.377619782860226"}],
  SequenceForm["breakpoint   ", 0.084348`5.377619782860226],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.138653`5.5934742642317135"}],
  SequenceForm["breakpoint   ", 0.138653`5.5934742642317135],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "56.1631652999424495094526495307613576733449566165596809695193`36.\
826849047173994", "-", 
    RowBox[{
    "104.1592489579717352293013735426191079195115791694569030902922`37.\
095095310706625", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   56.1631652999424495094526495307613576733449566165596809695193`36.\
826849047173994, \
-104.1592489579717352293013735426191079195115791694569030902922`37.\
095095310706625]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "49.5590056807014786089584348437933210145149566165596809695192`36.\
766848066268", "+", 
    RowBox[{
    "251.0876129712717381807538457001763735764884208305430969097078`37.\
46696452579015", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   49.5590056807014786089584348437933210145149566165596809695192`36.\
766848066268, 
    251.0876129712717381807538457001763735764884208305430969097078`37.\
46696452579015]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "49.55900568070147860895843484309477398313659339705324786497195926023227574\
55726`59.43751333712337", "+", 
    RowBox[{
    "251.087612971271738180753845700875205038015683211876704928979962701155189\
60449571`60.142216040708895", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   49.559005680701478608958434843094773983136593397053247864971959260232275745\
5726`59.43751333712337, 
    251.0876129712717381807538457008752050380156832118767049289799627011551896\
0449571`60.142216040708895]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.9303889598925633636889295225`7.852362984333571*^-30"}],
  SequenceForm[
  "dif : ", 1.9303889598925633636889295225`7.852362984333571*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "40", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 40, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "9.2204436473308679840164511845797832833000000000000000000001`37.\
96475181790312"}]}],
  SequenceForm[
  "term1=", \
-9.2204436473308679840164511845797832833000000000000000000001`37.\
96475181790312],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "111.181988002934806829914432927687734887`38.046034435226794"}], "+", 
    RowBox[{
    "82.6834044807995204679368401789357115335`38.91741835035468", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-111.181988002934806829914432927687734887`38.046034435226794, 
    82.6834044807995204679368401789357115335`38.91741835035468]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.054527`5.18815659755935"}],
  SequenceForm["breakpoint   ", 0.054527`5.18815659755935],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.098919`5.446824710802327"}],
  SequenceForm["breakpoint   ", 0.098919`5.446824710802327],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "15.0644565900294067202007682201427942137892903626762873486747`36.\
58837137137253", "+", 
    RowBox[{
    "52.8617492369029474044044297902466935302976682164972995435619`37.\
133559431272026", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   15.0644565900294067202007682201427942137892903626762873486747`36.\
58837137137253, 
    52.8617492369029474044044297902466935302976682164972995435619`37.\
133559431272026]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "105.3379750602362680937301158921247239565107096373237126513254`37.\
32477088305656"}], "+", 
    RowBox[{
    "135.5451537177024678723412699691824050637976682164972995435619`37.\
53146938677026", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-105.3379750602362680937301158921247239565107096373237126513254`37.\
32477088305656, 
    135.5451537177024678723412699691824050637976682164972995435619`37.\
53146938677026]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "105.\
33797506023626809373011589214959522286628189484467632133493550603159476517673`\
59.9384203759051"}], "+", 
    RowBox[{
    "135.545153717702467872341269968923044838032966478977412225975887245947706\
81567332`60.047919404787514", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-105.\
33797506023626809373011589214959522286628189484467632133493550603159476517673`\
59.9384203759051, 
    135.5451537177024678723412699689230448380329664789774122259758872459477068\
1567332`60.047919404787514]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.588946784814136336938992484`7.466682841702611*^-31"}],
  SequenceForm["dif : ", 7.588946784814136336938992484`7.466682841702611*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "41", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 41, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "108.2694066104053619360600712783672371912999999999999999999999`39.\
034505756558126"}], "+", 
    RowBox[{
    "70.2092850869487728728399420231256534728`38.84639455081029", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-108.2694066104053619360600712783672371912999999999999999999999`39.\
034505756558126, 70.2092850869487728728399420231256534728`38.84639455081029]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "160.429624923389066222434358235869842924`38.205284568142474"}], "-", 
    RowBox[{
    "185.705679201345840683550455597232431152`38.268825185420404", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-160.429624923389066222434358235869842924`38.205284568142474, \
-185.705679201345840683550455597232431152`38.268825185420404]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.016612`4.671966915933812"}],
  SequenceForm["breakpoint   ", 0.016612`4.671966915933812],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.040933`5.063618568967042"}],
  SequenceForm["breakpoint   ", 0.040933`5.063618568967042],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "2.7255150442522198950686780913176441186298578936662645842947`36.\
355942903868794", "+", 
    RowBox[{
    "16.763119702307852070345445581696723794281144846445067544832`37.\
14484916652736", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   2.7255150442522198950686780913176441186298578936662645842947`36.\
355942903868794, 
    16.763119702307852070345445581696723794281144846445067544832`37.\
14484916652736]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "265.9735164895422082634257514229194359966701421063337354157052`38.\
06294125922721"}], "-", 
    RowBox[{
    "98.733274412089215740365067992410053884918855153554932455168`37.\
63256640429699", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-265.9735164895422082634257514229194359966701421063337354157052`38.\
06294125922721, \
-98.733274412089215740365067992410053884918855153554932455168`37.\
63256640429699]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "265.\
97351648954220826342575142266246106194305540403225468286345133793363683682335`\
60.1224819681662"}], "-", 
    RowBox[{
    "98.7332744120892157403650679908840101209997137065634263343153443600699940\
0960357`59.69210711323598", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-265.\
97351648954220826342575142266246106194305540403225468286345133793363683682335`\
60.1224819681662, \
-98.73327441208921574036506799088401012099971370656342633431534436006999400960\
357`59.69210711323598]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.7273278465816176525317072204`8.583364802921375*^-30"}],
  SequenceForm[
  "dif : ", 2.7273278465816176525317072204`8.583364802921375*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "42", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 42, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.015878`4.652340791104338"}],
  SequenceForm["breakpoint   ", 0.015878`4.652340791104338],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.034144`4.984859391240349"}],
  SequenceForm["breakpoint   ", 0.034144`4.984859391240349],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "92.0217386327579739431324544059743210555825293430049095320919`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   92.0217386327579739431324544059743210555825293430049095320919`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "92.0217386327579739431324544059743210555825293430049095320919`37.\
15051499783199"}],
  SequenceForm[
  "Ours: ", 
   92.0217386327579739431324544059743210555825293430049095320919`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "92.02173863275797394313245440569131302088502431048274960598454231812771616\
773123`60.15051499783199", "+", 
    RowBox[{"0``58.18662456338833", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   92.021738632757973943132454405691313020885024310482749605984542318127716167\
73123`60.15051499783199, 0``58.18662456338833]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.5377237971287341030850964035`7.638423328860528*^-30"}],
  SequenceForm[
  "dif : ", 1.5377237971287341030850964035`7.638423328860528*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "43", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 43, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "159.4061841945906480706106408049356373670000000000000000000001`38.\
20250516592765"}], "+", 
    RowBox[{
    "81.8814387282760017903222860817806937236`38.91318546499025", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-159.4061841945906480706106408049356373670000000000000000000001`38.\
20250516592765, 81.8814387282760017903222860817806937236`38.91318546499025]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "7.6319959453184552622119507847181113635`37.882638130966704"}], "+", 
    
    RowBox[{
    "338.942281728375479985399242098439940154`38.53012574876046", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-7.6319959453184552622119507847181113635`37.882638130966704, 
    338.942281728375479985399242098439940154`38.53012574876046]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.141997`5.603824162546571"}],
  SequenceForm["breakpoint   ", 0.141997`5.603824162546571],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.214906`5.783793534303913"}],
  SequenceForm["breakpoint   ", 0.214906`5.783793534303913],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "51.6434616811917736330167947511738426878519557573397768145791`36.\
888987193177215", "-", 
    RowBox[{
    "78.9096393668066505024930664945810520211367679528009863981472`37.\
073101906252205", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   51.6434616811917736330167947511738426878519557573397768145791`36.\
888987193177215, \
-78.9096393668066505024930664945810520211367679528009863981472`37.\
073101906252205]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "115.394718458717329699805796838479906042648044242660223185421`37.\
1718487645616"}], "+", 
    RowBox[{
    "341.9140810898448312732284616856395818564632320471990136018529`37.\
643579819431466", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-115.394718458717329699805796838479906042648044242660223185421`37.\
1718487645616, 
    341.9140810898448312732284616856395818564632320471990136018529`37.\
643579819431466]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "115.\
39471845871732969980579683904552732935656258470348777929996644833337638169115`\
59.65536011670892"}], "+", 
    RowBox[{
    "341.914081089844831273228461685779243760920134748320943577156076432268180\
07975374`60.127091171578776", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-115.\
39471845871732969980579683904552732935656258470348777929996644833337638169115`\
59.65536011670892, 
    341.9140810898448312732284616857792437609201347483209435771560764322681800\
7975374`60.127091171578776]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.072464627024836566746256228`7.632042206435125*^-31"}],
  SequenceForm["dif : ", 8.072464627024836566746256228`7.632042206435125*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "44", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 44, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.106758`5.479945422632611"}],
  SequenceForm["breakpoint   ", 0.106758`5.479945422632611],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.158674`5.652050763466995"}],
  SequenceForm["breakpoint   ", 0.158674`5.652050763466995],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "58.9686567519845585328792319212783711002454505390525090946028`36.\
720581233029726"}], "-", 
    RowBox[{
    "147.3290347332160577492358796331070843971176898611586002768549`37.\
11824834140107", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-58.9686567519845585328792319212783711002454505390525090946028`36.\
720581233029726, \
-147.3290347332160577492358796331070843971176898611586002768549`37.\
11824834140107]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "58.9686567519845585328792319212783711002454505390525090946028`36.\
720581233029726"}], "-", 
    RowBox[{
    "147.3290347332160577492358796331070843971176898611586002768549`37.\
11824834140107", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-58.9686567519845585328792319212783711002454505390525090946028`36.\
720581233029726, \
-147.3290347332160577492358796331070843971176898611586002768549`37.\
11824834140107]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "58.96865675198455853287923192101000114107237717085895268673167751038\
140109772934`59.72058123302973"}], "-", 
    RowBox[{
    "147.329034733216057749235879633110383468187422345211090632858579417330409\
18273479`60.11824834140106", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-58.\
96865675198455853287923192101000114107237717085895268673167751038140109772934`\
59.72058123302973, \
-147.3290347332160577492358796331103834681874223452110906328585794173304091827\
3479`60.11824834140106]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.456325995473907819668700496`7.153173506797847*^-31"}],
  SequenceForm["dif : ", 8.456325995473907819668700496`7.153173506797847*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "45", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 45, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"122.8850035262054440617093541392536738184`39.08949888627778", "-", 
    RowBox[{
    "70.209285086948772872839942023125806473`37.846394550810295", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   122.8850035262054440617093541392536738184`39.08949888627778, \
-70.209285086948772872839942023125806473`37.846394550810295]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "18.0510335058330568452185892135868647716000000000000000000001`38.\
25650207233757", "+", 
    RowBox[{
    "185.705679201345840683550455597232676333`38.268825185420404", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   18.0510335058330568452185892135868647716000000000000000000001`38.\
25650207233757, 185.705679201345840683550455597232676333`38.268825185420404]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.040255`5.056364824474313"}],
  SequenceForm["breakpoint   ", 0.040255`5.056364824474313],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.072234`5.310286658333118"}],
  SequenceForm["breakpoint   ", 0.072234`5.310286658333118],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "151.1428331115815497327826871343230281539835086298759870372645`36.\
549636190011775", "+", 
    RowBox[{
    "583.6776048509510785405479753778467430899632703077290439437592`37.\
13642166154615", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   151.1428331115815497327826871343230281539835086298759870372645`36.\
549636190011775, 
    583.6776048509510785405479753778467430899632703077290439437592`37.\
13642166154615]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "292.0788701436200506397106304871635667439835086298759870372646`36.\
833716197848645", "+", 
    RowBox[{
    "699.1739989653481463512584889519536129499632703077290439437592`37.\
19492396128683", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   292.0788701436200506397106304871635667439835086298759870372646`36.\
833716197848645, 
    699.1739989653481463512584889519536129499632703077290439437592`37.\
19492396128683]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "292.0788701436200506397106304859451059480398547844706420179793341749272072\
0984903`59.73650080906566", "+", 
    RowBox[{
    "699.173998965348146351258488951196295967513638525364599146829354055423946\
02437056`60.11558593840257", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   292.07887014362005063971063048594510594803985478447064201797933417492720720\
984903`59.73650080906566, 
    699.1739989653481463512584889511962959675136385253645991468293540554239460\
2437056`60.11558593840257]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.466662654049117534335841035`7.2541672878447985*^-31"}],
  SequenceForm[
  "dif : ", 9.466662654049117534335841035`7.2541672878447985*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "46", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 46, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "9.2204436473308679840164511845797832831600000000000000000001`38.\
96475181790313"}]}],
  SequenceForm[
  "term1=", \
-9.2204436473308679840164511845797832831600000000000000000001`38.\
96475181790313],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "67.6096778533924138475987849784076158230000000000000000000001`37.\
83000886661461"}], "+", 
    RowBox[{
    "82.6834044807995204679368401789356067630000000000000000000001`37.\
91741835035469", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-67.6096778533924138475987849784076158230000000000000000000001`37.\
83000886661461, 
    82.6834044807995204679368401789356067630000000000000000000001`37.\
91741835035469]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.015695`4.647306313532032"}],
  SequenceForm["breakpoint   ", 0.015695`4.647306313532032],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.036189`5.010121576038207"}],
  SequenceForm["breakpoint   ", 0.036189`5.010121576038207],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "20.2168189536110571426263136283778743269174545522211755144343`37.\
073637640841454", "-", 
    RowBox[{
    "13.1766930795325095350925288019995272716534340903498906899484`36.\
887731249115895", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   20.2168189536110571426263136283778743269174545522211755144343`37.\
073637640841454, \
-13.1766930795325095350925288019995272716534340903498906899484`36.\
887731249115895]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.6133025471122246889889225346095247792425454477788244855659`37.\
3189283248591"}], "+", 
    RowBox[{
    "69.5067114012670109328443113769360794913465659096501093100516`37.\
40963832579271", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-56.6133025471122246889889225346095247792425454477788244855659`37.\
3189283248591, 
    69.5067114012670109328443113769360794913465659096501093100516`37.\
40963832579271]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.61330254711222468898892253459421802247408634564031559921734560926\
866806992247`59.950906796950875"}], "+", 
    RowBox[{
    "69.5067114012670109328443113768664831094750190907117474483596468033550200\
1229196`60.040015047729", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-56.\
61330254711222468898892253459421802247408634564031559921734560926866806992247`\
59.950906796950875, 
    69.50671140126701093284431137686648310947501909071174744835964680335502001\
229196`60.040015047729]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.974547201299672259427564079`7.143300626459439*^-31"}],
  SequenceForm["dif : ", 3.974547201299672259427564079`7.143300626459439*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "47", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 47, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "80.5159077633448194612092243188203613295000000000000000000001`38.\
905881693676115", "+", 
    RowBox[{
    "49.6626705811927870010744665627628971879999999999999999999999`37.\
696030069779376", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   80.5159077633448194612092243188203613295000000000000000000001`38.\
905881693676115, 
    49.6626705811927870010744665627628971879999999999999999999999`37.\
696030069779376]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "283.906868790423145391825653178044668322`38.453175899893566"}], "-", 
    RowBox[{
    "86.3918372588570380609575289740030989086000000000000000000001`38.\
936472710061", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-283.906868790423145391825653178044668322`38.453175899893566, \
-86.3918372588570380609575289740030989086000000000000000000001`38.\
936472710061]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.02665`4.877242206858562"}],
  SequenceForm["breakpoint   ", 0.02665`4.877242206858562],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.033846`4.98105234360501"}],
  SequenceForm["breakpoint   ", 0.033846`4.98105234360501],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "83.6058477990850225151426743188077167841189457287930397060186`36.\
930554462932044", "+", 
    RowBox[{
    "110.7178888509943723435305824798062889377510392905922577922626`37.\
05253560390684", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   83.6058477990850225151426743188077167841189457287930397060186`36.\
930554462932044, 
    110.7178888509943723435305824798062889377510392905922577922626`37.\
05253560390684]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "119.7851132279933034154737545404165902083810542712069602939813`37.\
040566241631204"}], "+", 
    RowBox[{
    "73.9887221733301212836475200685660872171510392905922577922625`36.\
83132892077819", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-119.7851132279933034154737545404165902083810542712069602939813`37.\
040566241631204, 
    73.9887221733301212836475200685660872171510392905922577922625`36.\
83132892077819]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "119.\
78511322799330341547375454041725517611456755912011943277132088568644322666857`\
60.08033529819049"}], "+", 
    RowBox[{
    "73.9887221733301212836475200685683342277974997797619297666800992462609403\
6910325`59.87109797733748", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-119.\
78511322799330341547375454041725517611456755912011943277132088568644322666857`\
60.08033529819049, 
    73.98872217333012128364752006856833422779749977976192976668009924626094036\
910325`59.87109797733748]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.3219025797096183701431494`5.043443616649488*^-33"}],
  SequenceForm["dif : ", 8.3219025797096183701431494`5.043443616649488*^-33],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "48", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 48, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005357`4.18046663986883"}],
  SequenceForm["breakpoint   ", 0.005357`4.18046663986883],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007649`4.335149654418265"}],
  SequenceForm["breakpoint   ", 0.007649`4.335149654418265],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.951635870908580594241854129374573668405812548329887024926`36.\
846378373281475", "+", 
    RowBox[{
    "19.1501418822160310506866733344458617714865613715790328307369`37.\
08907137367687", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   10.951635870908580594241854129374573668405812548329887024926`36.\
846378373281475, 
    19.1501418822160310506866733344458617714865613715790328307369`37.\
08907137367687]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.951635870908580594241854129374573668405812548329887024926`36.\
846378373281475", "+", 
    RowBox[{
    "19.1501418822160310506866733344458617714865613715790328307369`37.\
08907137367687", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   10.951635870908580594241854129374573668405812548329887024926`36.\
846378373281475, 
    19.1501418822160310506866733344458617714865613715790328307369`37.\
08907137367687]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.95163587090858059424185412937525585137624518566056265199110968897867555\
851039`59.846378373281475", "+", 
    RowBox[{
    "19.1501418822160310506866733344462947815593478800506010229139192922525108\
5849684`60.08907137367688", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   10.951635870908580594241854129375255851376245185660562651991109688978675558\
51039`59.846378373281475, 
    19.15014188221603105068667333444629478155934788005060102291391929225251085\
849684`60.08907137367688]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.83133663103807637673257895`5.448620214911134*^-32"}],
  SequenceForm["dif : ", 1.83133663103807637673257895`5.448620214911134*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "49", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 49, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00334`3.9752914603075395"}],
  SequenceForm["breakpoint   ", 0.00334`3.9752914603075395],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006241`4.246799176076858"}],
  SequenceForm["breakpoint   ", 0.006241`4.246799176076858],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "62.9850820204875768477196674373747625562093141788925939027278`36.\
88664776541593", "+", 
    RowBox[{
    "96.9809000514166640939601933228066712543089473499951177059757`37.\
07409627653309", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   62.9850820204875768477196674373747625562093141788925939027278`36.\
88664776541593, 
    96.9809000514166640939601933228066712543089473499951177059757`37.\
07409627653309]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "62.9850820204875768477196674373747625562093141788925939027278`36.\
88664776541593", "+", 
    RowBox[{
    "96.9809000514166640939601933228066712543089473499951177059757`37.\
07409627653309", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   62.9850820204875768477196674373747625562093141788925939027278`36.\
88664776541593, 
    96.9809000514166640939601933228066712543089473499951177059757`37.\
07409627653309]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "62.98508202048757684771966743737832885459254414512493659744945411993577990\
293404`59.88664776541592", "+", 
    RowBox[{
    "96.9809000514166640939601933228088872084569545394517891284145862371473507\
4000143`60.07409627653309", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   62.985082020487576847719667437378328854592544145124936597449454119935779902\
93404`59.88664776541592, 
    96.98090005141666409396019332280888720845695453945178912841458623714735074\
000143`60.07409627653309]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.81542426051637934913731758`5.445707197838011*^-32"}],
  SequenceForm["dif : ", 1.81542426051637934913731758`5.445707197838011*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "50", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 50, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.041856`5.073302715804128"}],
  SequenceForm["breakpoint   ", 0.041856`5.073302715804128],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.050466`5.154543876855156"}],
  SequenceForm["breakpoint   ", 0.050466`5.154543876855156],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "0.2371151458034046878252540179435342220564236892820950261794`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   0.2371151458034046878252540179435342220564236892820950261794`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "0.2371151458034046878252540179435342220564236892820950261794`37.\
15051499783199"}],
  SequenceForm[
  "Ours: ", 
   0.2371151458034046878252540179435342220564236892820950261794`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.237115145803404687825254017943526794132800501776193514863520810010428949\
08711`60.15051499783199", "+", 
    RowBox[{"0``60.7755557022732", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.2371151458034046878252540179435267941328005017761935148635208100104289490\
8711`60.15051499783199, 0``60.7755557022732]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.56631150617137209191277585`5.646423131778372*^-32"}],
  SequenceForm["dif : ", 1.56631150617137209191277585`5.646423131778372*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "51", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 51, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "13.56735062089052270854931137553979398778`39.13249504861303"}], "-", 
    RowBox[{
    "14.9288732995854332250134113270824312811000000000000000000001`38.\
17402703222355", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-13.56735062089052270854931137553979398778`39.13249504861303, \
-14.9288732995854332250134113270824312811000000000000000000001`38.\
17402703222355]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"30.881732617328968638620008928059204657`37.48970165840711", "-", 
    RowBox[{
    "36.2347381321314210973203928329404840607999999999999999999999`38.\
55912512702641", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   30.881732617328968638620008928059204657`37.48970165840711, \
-36.2347381321314210973203928329404840607999999999999999999999`38.\
55912512702641]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.047823`5.131181809997164"}],
  SequenceForm["breakpoint   ", 0.047823`5.131181809997164],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.057379`5.210297968596848"}],
  SequenceForm["breakpoint   ", 0.057379`5.210297968596848],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.2891746284896622074013774486093064230301200142840551416599`37.\
15051499783199"}], "+", 
    RowBox[{
    "1.1901596022337587779463350275`7.764960016383358*^-30", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.2891746284896622074013774486093064230301200142840551416599`37.\
15051499783199, 1.1901596022337587779463350275`7.764960016383358*^-30]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.0252073679487837226693201039101042461898799857159448583401`37.\
21806644177059", "-", 
    RowBox[{
    "51.1636114317168543223338041600217251822977662412220536649725`38.\
36565555278822", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   17.0252073679487837226693201039101042461898799857159448583401`37.\
21806644177059, \
-51.1636114317168543223338041600217251822977662412220536649725`38.\
36565555278822]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.02520736794878372266932010393752551163654849648338890107024122422490412\
299646`59.649842107921316", "-", 
    RowBox[{
    "51.1636114317168543223338041600440814462725287232981545024845699307057790\
4090439`60.1277108895477", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   17.025207367948783722669320103937525511636548496483388901070241224224904122\
99646`59.649842107921316, \
-51.16361143171685432233380416004408144627252872329815450248456993070577904090\
439`60.1277108895477]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.28064884090566744201380624`7.543336961146841*^-31"}],
  SequenceForm["dif : ", 3.28064884090566744201380624`7.543336961146841*^-31],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "52", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 52, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "108.6856246748363739756250553157592095155000000000000000000001`39.\
036172105841125"}], "-", 
    RowBox[{
    "116.6152360098833555663833413174086556414`39.06675529555802", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-108.6856246748363739756250553157592095155000000000000000000001`39.\
036172105841125, \
-116.6152360098833555663833413174086556414`39.06675529555802]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "135.930488602904502634499586428452358176`38.13331687797561", "-", 
    RowBox[{
    "355.241887216499323291910371877932967807`38.55052416857745", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   135.930488602904502634499586428452358176`38.13331687797561, \
-355.241887216499323291910371877932967807`38.55052416857745]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.056884`5.206535121246661"}],
  SequenceForm["breakpoint   ", 0.056884`5.206535121246661],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.067587`5.281408163236391"}],
  SequenceForm["breakpoint   ", 0.067587`5.281408163236391],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.7197392703353193492741693991852535410573007552813346504942`37.\
150514997832"}], "-", 
    RowBox[{
    "3.6188234833532196426553394356`7.473619789206175*^-30", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1.7197392703353193492741693991852535410573007552813346504942`37.\
150514997832, -3.6188234833532196426553394356`7.473619789206175*^-30]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "25.5251246577328093096003617135078951194426992447186653495058`37.\
32003745053071", "-", 
    RowBox[{
    "471.8571232263826788582937131953452422718833532196426553394357`38.\
58688009440016", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   25.5251246577328093096003617135078951194426992447186653495058`37.\
32003745053071, \
-471.8571232263826788582937131953452422718833532196426553394357`38.\
58688009440016]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "25.52512465773280930960036171372526396124462119386146608009910570626169606\
303587`58.8830378499551", "-", 
    RowBox[{
    "471.857123226382678858293713195536637873430251293123335720746698293888370\
99579067`60.14988049382454", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   25.525124657732809309600361713725263961244621193861466080099105706261696063\
03587`58.8830378499551, \
-471.8571232263826788582937131955366378734302512931233357207466982938883709957\
9067`60.14988049382454]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.0644888959070444038088715992329288248040233919`8.202161628413148*^-31"}],
  SequenceForm[
  "dif : ", 
   3.0644888959070444038088715992329288248040233919`8.202161628413148*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "53", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 53, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.001721`3.6873258638235336"}],
  SequenceForm["breakpoint   ", 0.001721`3.6873258638235336],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.08882`5.400055762333633"}],
  SequenceForm["breakpoint   ", 0.08882`5.400055762333633],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1772771190937245426223629265685031300299828050730876939426`36.\
74955811494577"}], "+", 
    RowBox[{
    "0.4095615067942467544174441763666686706949905010548424769742`37.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.1772771190937245426223629265685031300299828050730876939426`36.\
74955811494577, 
    0.4095615067942467544174441763666686706949905010548424769742`37.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1772771190937245426223629265685031300299828050730876939426`36.\
74955811494577"}], "+", 
    RowBox[{
    "0.4095615067942467544174441763666686706949905010548424769742`37.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.1772771190937245426223629265685031300299828050730876939426`36.\
74955811494577, 
    0.4095615067942467544174441763666686706949905010548424769742`37.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.177277119093724542622362926568601150375862473609161917279175584948\
05314101431`59.74955811494577"}], "+", 
    RowBox[{
    "0.40956150679424675441744417636669326327654900407621735013430040995496773\
162689`60.113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.\
17727711909372454262236292656860115037586247360916191727917558494805314101431`\
59.74955811494577, 
    0.409561506794246754417444176366693263276549004076217350134300409954967731\
62689`60.113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.132224358298448758831022242`6.239795229652228*^-31"}],
  SequenceForm["dif : ", 1.132224358298448758831022242`6.239795229652228*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "54", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 54, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"13.56735062089052270854931137553979398778`39.13249504861303", "+", 
    RowBox[{
    "14.9288732995854332250134113270824312811000000000000000000001`38.\
17402703222355", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   13.56735062089052270854931137553979398778`39.13249504861303, 
    14.9288732995854332250134113270824312811000000000000000000001`38.\
17402703222355]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "36.4597815914581207190254373568268388765999999999999999999999`38.\
56181406273068"}], "+", 
    RowBox[{
    "36.2347381321314210973203928329404593276000000000000000000001`38.\
55912512702641", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-36.4597815914581207190254373568268388765999999999999999999999`38.\
56181406273068, 
    36.2347381321314210973203928329404593276000000000000000000001`38.\
55912512702641]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.105846`5.476219443846189"}],
  SequenceForm["breakpoint   ", 0.105846`5.476219443846189],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.38306`6.034811797825055"}],
  SequenceForm["breakpoint   ", 0.38306`6.034811797825055],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "32.4704867699637363140633952430350066717489609955953648856803`36.\
42405584501976"}], "+", 
    RowBox[{
    "169.8856749901228789771692727589873722585673687900800498079902`37.\
142723805834585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-32.4704867699637363140633952430350066717489609955953648856803`36.\
42405584501976, 
    169.8856749901228789771692727589873722585673687900800498079902`37.\
142723805834585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "55.3629177405313343245395212243220515605689609955953648856802`36.\
65189737129748"}], "+", 
    RowBox[{
    "221.0492864218397332995030769190102628672673687900800498079903`37.\
250011595985804", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-55.3629177405313343245395212243220515605689609955953648856802`36.\
65189737129748, 
    221.0492864218397332995030769190102628672673687900800498079903`37.\
250011595985804]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "55.36291774053133432453952122428555960759340436385753660395040947861\
318516431648`59.53603384041782"}], "+", 
    RowBox[{
    "221.049286421839733299503076917673868808923201565707781358179178909774635\
59114576`60.137303987427025", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-55.\
36291774053133432453952122428555960759340436385753660395040947861318516431648`\
59.53603384041782, 
    221.0492864218397332995030769176738688089232015657077813581791789097746355\
9114576`60.137303987427025]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.9333660722035350953835208095`7.872206697585162*^-30"}],
  SequenceForm[
  "dif : ", 2.9333660722035350953835208095`7.872206697585162*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "55", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 55, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.002176`3.789203884522115"}],
  SequenceForm["breakpoint   ", 0.002176`3.789203884522115],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.103113`5.464858416028279"}],
  SequenceForm["breakpoint   ", 0.103113`5.464858416028279],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.0458146072469241980935198416827828349460688399053723866354`37.\
13931644547853", "+", 
    RowBox[{
    "0.2405923571661732084423093987644202769070288383345576659022`36.\
50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   1.0458146072469241980935198416827828349460688399053723866354`37.\
13931644547853, 
    0.2405923571661732084423093987644202769070288383345576659022`36.\
50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.0458146072469241980935198416827828349460688399053723866354`37.\
13931644547853", "+", 
    RowBox[{
    "0.2405923571661732084423093987644202769070288383345576659022`36.\
50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   1.0458146072469241980935198416827828349460688399053723866354`37.\
13931644547853, 
    0.2405923571661732084423093987644202769070288383345576659022`36.\
50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.045814607246924198093519841682760594507728932027819314648410403201782471\
29839`60.13931644547853", "+", 
    RowBox[{
    "0.24059235716617320844230939876452412740506356544464495747214395573047094\
912029`59.50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   1.0458146072469241980935198416827605945077289320278193146484104032017824712\
9839`60.13931644547853, 
    0.240592357166173208442309398764524127405063565444644957472143955730470949\
12029`59.50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.94837821649040918117837765`6.0608031883511435*^-32"}],
  SequenceForm["dif : ", 4.94837821649040918117837765`6.0608031883511435*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "56", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 56, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.234687`5.822034026918037"}],
  SequenceForm["breakpoint   ", 0.234687`5.822034026918037],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.597842`6.228131415620289"}],
  SequenceForm["breakpoint   ", 0.597842`6.228131415620289],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "42.1196431924285098661739291031378421835718761257477139110145`36.\
89635591495866"}], "+", 
    RowBox[{
    "62.8053091500120622440231026825963088736655471793798562413194`37.\
069867589166364", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-42.1196431924285098661739291031378421835718761257477139110145`36.\
89635591495866, 
    62.8053091500120622440231026825963088736655471793798562413194`37.\
069867589166364]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "42.1196431924285098661739291031378421835718761257477139110145`36.\
89635591495866"}], "+", 
    RowBox[{
    "62.8053091500120622440231026825963088736655471793798562413194`37.\
069867589166364", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-42.1196431924285098661739291031378421835718761257477139110145`36.\
89635591495866, 
    62.8053091500120622440231026825963088736655471793798562413194`37.\
069867589166364]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "42.11964319242850986617392910318995132084234410826251327881090751598\
415239111559`59.89635591495867"}], "+", 
    RowBox[{
    "62.8053091500120622440231026822344357928706126517338344815820580559706461\
2071088`60.069867589166364", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-42.\
11964319242850986617392910318995132084234410826251327881090751598415239111559`\
59.89635591495867, 
    62.80530915001206224402310268223443579287061265173383448158205805597064612\
071088`60.069867589166364]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.4173477595542576987963685267`7.542713340250525*^-30"}],
  SequenceForm[
  "dif : ", 2.4173477595542576987963685267`7.542713340250525*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "57", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 57, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.002036`3.760322767160694"}],
  SequenceForm["breakpoint   ", 0.002036`3.760322767160694],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.091675`5.413795912128616"}],
  SequenceForm["breakpoint   ", 0.091675`5.413795912128616],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1772771190937245426223629265685031300299828050730876939426`36.\
74955811494577"}], "+", 
    RowBox[{
    "0.4095615067942467544174441763666686706949905010548424769742`37.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.1772771190937245426223629265685031300299828050730876939426`36.\
74955811494577, 
    0.4095615067942467544174441763666686706949905010548424769742`37.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1772771190937245426223629265685031300299828050730876939426`36.\
74955811494577"}], "+", 
    RowBox[{
    "0.4095615067942467544174441763666686706949905010548424769742`37.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.1772771190937245426223629265685031300299828050730876939426`36.\
74955811494577, 
    0.4095615067942467544174441763666686706949905010548424769742`37.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.177277119093724542622362926568601150375862473609161917279175584948\
05314101431`59.74955811494577"}], "+", 
    RowBox[{
    "0.40956150679424675441744417636669326327654900407621735013430040995496773\
162689`60.113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.\
17727711909372454262236292656860115037586247360916191727917558494805314101431`\
59.74955811494577, 
    0.409561506794246754417444176366693263276549004076217350134300409954967731\
62689`60.113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.132224358298448758831022242`6.239795229652228*^-31"}],
  SequenceForm["dif : ", 1.132224358298448758831022242`6.239795229652228*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "58", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 58, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "8.09390641923667557152928445230645546624`38.90815817882451"}]}],
  SequenceForm[
  "term1=", -8.09390641923667557152928445230645546624`38.90815817882451],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "173.187820917231329255993113032236248488`38.23851734787523", "+", 
    RowBox[{
    "72.581294771560672204243452873205795702`37.86082471127607", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   173.187820917231329255993113032236248488`38.23851734787523, 
    72.581294771560672204243452873205795702`37.86082471127607]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.117742`5.522476402087687"}],
  SequenceForm["breakpoint   ", 0.117742`5.522476402087687],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.383658`6.03548925199423"}],
  SequenceForm["breakpoint   ", 0.383658`6.03548925199423],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "142.2632769726918220531446175612098671725128731774154313699808`37.\
08481119604966", "-", 
    RowBox[{
    "84.5649746594825922570142512023355423261057520324913018948909`36.\
85890891085308", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   142.2632769726918220531446175612098671725128731774154313699808`37.\
08481119604966, \
-84.5649746594825922570142512023355423261057520324913018948909`36.\
85890891085308]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "307.3571914706864757376084461411396601942728731774154313699808`37.\
38340968611294", "-", 
    RowBox[{
    "11.9836798879219200527707983291297466241057520324913018948909`35.\
974698266709886", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   307.3571914706864757376084461411396601942728731774154313699808`37.\
38340968611294, \
-11.9836798879219200527707983291297466241057520324913018948909`35.\
974698266709886]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "307.3571914706864757376084461409460698663231441868469916221571705165273200\
6049143`60.15018514663572", "-", 
    RowBox[{
    "11.9836798879219200527707983285597390484489646342437173507081549221873786\
7216518`58.741131967031066", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   307.35719147068647573760844614094606986632314418684699162215717051652732006\
049143`60.15018514663572, \
-11.98367988792192005277079832855973904844896463424371735070815492218737867216\
518`58.741131967031066]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.785485790564936282545278628`7.548094734894778*^-31"}],
  SequenceForm["dif : ", 9.785485790564936282545278628`7.548094734894778*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "59", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 59, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.002335`3.8198318783981042"}],
  SequenceForm["breakpoint   ", 0.002335`3.8198318783981042],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.108412`5.48662234991737"}],
  SequenceForm["breakpoint   ", 0.108412`5.48662234991737],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.045814607246924198093519841682782834946472034533675570791`37.\
13931644547853", "+", 
    RowBox[{
    "0.2405923571661732084423093987644202769069607432588132674868`36.\
50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   1.045814607246924198093519841682782834946472034533675570791`37.\
13931644547853, 
    0.2405923571661732084423093987644202769069607432588132674868`36.\
50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.045814607246924198093519841682782834946472034533675570791`37.\
13931644547853", "+", 
    RowBox[{
    "0.2405923571661732084423093987644202769069607432588132674868`36.\
50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   1.045814607246924198093519841682782834946472034533675570791`37.\
13931644547853, 
    0.2405923571661732084423093987644202769069607432588132674868`36.\
50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.045814607246924198093519841682760594507728932027819314648410403201782471\
29839`60.13931644547853", "+", 
    RowBox[{
    "0.24059235716617320844230939876452412740506356544464495747214395573047094\
912029`59.50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   1.0458146072469241980935198416827605945077289320278193146484104032017824712\
9839`60.13931644547853, 
    0.240592357166173208442309398764524127405063565444644957472143955730470949\
12029`59.50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.94837822352673725164302764`6.060803190476196*^-32"}],
  SequenceForm["dif : ", 4.94837822352673725164302764`6.060803190476196*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "60", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 60, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.82766952459889990139068863315582340134`38.76549491583088", "-", 
    RowBox[{
    "14.92887329958543322501341132708826487725`39.17402703222354", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   5.82766952459889990139068863315582340134`38.76549491583088, \
-14.92887329958543322501341132708826487725`39.17402703222354]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "80.8499280180153334001075910281121363944`38.90767963758327"}], "+", 
    
    RowBox[{
    "22.4393559950019342930428495690858581148000000000000000000001`38.\
351010388598816", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-80.8499280180153334001075910281121363944`38.90767963758327, 
    22.4393559950019342930428495690858581148000000000000000000001`38.\
351010388598816]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.368348`6.017803309627088"}],
  SequenceForm["breakpoint   ", 0.368348`6.017803309627088],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.709296`6.302372504193472"}],
  SequenceForm["breakpoint   ", 0.709296`6.302372504193472],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "34.6124978917424476601009105208826820611332909291450819066811`36.\
32171235575751"}], "+", 
    RowBox[{
    "230.7838033410898486776130741985472565986164027984455119365086`37.\
14568473974988", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-34.6124978917424476601009105208826820611332909291450819066811`36.\
32171235575751, 
    230.7838033410898486776130741985472565986164027984455119365086`37.\
14568473974988]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "109.634756385158881158817812915838995054193290929145081906681`36.\
819542223786655"}], "+", 
    RowBox[{
    "238.2942860365063497456425124405448498361664027984455119365086`37.\
15670759657108", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-109.634756385158881158817812915838995054193290929145081906681`36.\
819542223786655, 
    238.2942860365063497456425124405448498361664027984455119365086`37.\
15670759657108]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "109.\
63475638515888115881781291717543555697435378679238360322171604434449547959649`\
59.77165657879607"}], "+", 
    RowBox[{
    "238.294286036506349745642512440457676699363453988894238875728473582081842\
28192595`60.10882195158049", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-109.\
63475638515888115881781291717543555697435378679238360322171604434449547959649`\
59.77165657879607, 
    238.2942860365063497456425124404576766993634539888942388757284735820818422\
8192595`60.10882195158049]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.5529063813383786922351631956`7.672623200075408*^-30"}],
  SequenceForm[
  "dif : ", 2.5529063813383786922351631956`7.672623200075408*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "61", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 61, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.002567`3.860970862167416"}],
  SequenceForm["breakpoint   ", 0.002567`3.860970862167416],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.100587`5.454086849036098"}],
  SequenceForm["breakpoint   ", 0.100587`5.454086849036098],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.5229073036234620990467599208413914174730236976178228632802`37.\
13931644547853", "+", 
    RowBox[{
    "0.1202961785830866042211546993822101384535144075895090138151`36.\
50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.5229073036234620990467599208413914174730236976178228632802`37.\
13931644547853, 
    0.1202961785830866042211546993822101384535144075895090138151`36.\
50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.5229073036234620990467599208413914174730236976178228632802`37.\
13931644547853", "+", 
    RowBox[{
    "0.1202961785830866042211546993822101384535144075895090138151`36.\
50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.5229073036234620990467599208413914174730236976178228632802`37.\
13931644547853, 
    0.1202961785830866042211546993822101384535144075895090138151`36.\
50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.522907303623462099046759920841380297253864466013909657324205201600891235\
64919`60.13931644547853", "+", 
    RowBox[{
    "0.12029617858308660422115469938226206370253178272232247873607197786523547\
456015`59.50114356910929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.5229073036234620990467599208413802972538644660139096573242052016008912356\
4919`60.13931644547853, 
    0.120296178583086604221154699382262063702531782722322478736071977865235474\
56015`59.50114356910929]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.94837821628222962721359088`6.060803188249672*^-32"}],
  SequenceForm["dif : ", 4.94837821628222962721359088`6.060803188249672*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "62", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 62, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.7616087289544933074194264592481473638800000000000000000001`38.\
441162146764974"}], "-", 
    RowBox[{
    "7.4644366497927166125067056635441411836199999999999999999999`38.\
87299703655956", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-2.7616087289544933074194264592481473638800000000000000000001`38.\
441162146764974, \
-7.4644366497927166125067056635441411836199999999999999999999`38.\
87299703655956]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "9.0779078739667255612122195388342502319700000000000000000001`38.\
957985771044974"}], "+", 
    RowBox[{
    "11.2196779975009671465214247845429651900999999999999999999999`38.\
049980392934835", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-9.0779078739667255612122195388342502319700000000000000000001`38.\
957985771044974, 
    11.2196779975009671465214247845429651900999999999999999999999`38.\
049980392934835]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.202834`5.758685748766448"}],
  SequenceForm["breakpoint   ", 0.202834`5.758685748766448],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.394782`6.047902336381909"}],
  SequenceForm["breakpoint   ", 0.394782`6.047902336381909],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "33.5606302947259612822232488536303103443444464425374237814069`37.\
10030056005705"}], "-", 
    RowBox[{
    "17.1181995704164748246691324981726135602285264852640715276`36.\
80792853667466", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-33.5606302947259612822232488536303103443444464425374237814069`37.\
10030056005705, \
-17.1181995704164748246691324981726135602285264852640715276`36.80792853667466]\
],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "45.400146897647180150854894851712707940194446442537423781407`37.\
228279383695245"}], "-", 
    RowBox[{
    "13.3629582227082242906544133771737895537485264852640715276`36.\
682800640588574", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-45.400146897647180150854894851712707940194446442537423781407`37.\
228279383695245, \
-13.3629582227082242906544133771737895537485264852640715276`36.\
682800640588574]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "45.40014689764718015085489485142702261447755229489259383531434172343\
608943835558`60.13247325977883"}], "-", 
    RowBox[{
    "13.3629582227082242906544133777557359486017704794865822648081135429129932\
6410501`59.60131861236057", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-45.\
40014689764718015085489485142702261447755229489259383531434172343608943835558`\
60.13247325977883, \
-13.36295822270822429065441337775573594860177047948658226480811354291299326410\
501`59.60131861236057]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.8491895872898359107449616389`8.216487855185347*^-30"}],
  SequenceForm[
  "dif : ", 6.8491895872898359107449616389`8.216487855185347*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "63", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 63, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.001196`3.529276173148365"}],
  SequenceForm["breakpoint   ", 0.001196`3.529276173148365],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.011854`4.52540991639897"}],
  SequenceForm["breakpoint   ", 0.011854`4.52540991639897],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632842515650154937799231366352721`36.\
74955811494577"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881833343353479837095497892263637`37.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.0886385595468622713111814632842515650154937799231366352721`36.\
74955811494577, 
    0.2047807533971233772087220881833343353479837095497892263637`37.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632842515650154937799231366352721`36.\
74955811494577"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881833343353479837095497892263637`37.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.0886385595468622713111814632842515650154937799231366352721`36.\
74955811494577, 
    0.2047807533971233772087220881833343353479837095497892263637`37.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.088638559546862271311181463284300575187931236804580958639587792474\
02657050715`59.74955811494577"}], "+", 
    RowBox[{
    "0.20478075339712337720872208818334663163827450203810867506715020497748386\
581344`60.113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.\
08863855954686227131118146328430057518793123680458095863958779247402657050715`\
59.74955811494577, 
    0.204780753397123377208722088183346631638274502038108675067150204977483865\
81344`60.113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.132224344716418539156348746`6.239795224840813*^-31"}],
  SequenceForm["dif : ", 1.132224344716418539156348746`6.239795224840813*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "64", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 64, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.858564001800222284029618447553080842977`38.93377267526004"}], "+", 
    RowBox[{
    "7.46443664979271661250670566354120290379`38.87299703655956", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-0.858564001800222284029618447553080842977`38.93377267526004, 
    7.46443664979271661250670566354120290379`38.87299703655956]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "8.9436195246145540361082895229029050219`37.951513315377426", "+", 
    RowBox[{
    "18.1173690660657105486601964164702427164999999999999999999999`38.\
25809513136244", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   8.9436195246145540361082895229029050219`37.951513315377426, 
    18.1173690660657105486601964164702427164999999999999999999999`38.\
25809513136244]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.07975`5.353275685225193"}],
  SequenceForm["breakpoint   ", 0.07975`5.353275685225193],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.206616`5.766708943025438"}],
  SequenceForm["breakpoint   ", 0.206616`5.766708943025438],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "50.0073500568545984026392816145815188414888684155847437300322`37.\
006575302530244"}], "-", 
    RowBox[{
    "48.492871302846408230366590201656121100300670012506349805705`36.\
993219360914296", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-50.0073500568545984026392816145815188414888684155847437300322`37.\
006575302530244, \
-48.492871302846408230366590201656121100300670012506349805705`36.\
993219360914296]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "41.922294534040266650560610539231694662565868415584743730032`36.\
92117130757244"}], "-", 
    RowBox[{
    "22.911065586987981069199688121644675480010670012506349805705`36.\
65799465223974", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-41.922294534040266650560610539231694662565868415584743730032`36.\
92117130757244, \
-22.911065586987981069199688121644675480010670012506349805705`36.\
65799465223974]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "41.92229453404026665056061053807282822623612840232212965648332684753\
511633318019`60.09376457197961"}], "-", 
    RowBox[{
    "22.9110655869879810691996881225156545792699417941584539426457322927386902\
7355254`59.83136481567121", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-41.\
92229453404026665056061053807282822623612840232212965648332684753511633318019`\
60.09376457197961, \
-22.91106558698798106919968812251565457926994179415845394264573229273869027355\
254`59.83136481567121]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.5172148492767592460755447551`8.205102879829655*^-29"}],
  SequenceForm[
  "dif : ", 1.5172148492767592460755447551`8.205102879829655*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "65", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 65, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "48.3476155932296799680244205954978759246`38.68437506042031", "+", 
    RowBox[{
    "58.3076180049416777831916706587043030208`38.76572529989404", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   48.3476155932296799680244205954978759246`38.68437506042031, 
    58.3076180049416777831916706587043030208`38.76572529989404]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "7.7934265276014204733897522319619832180899999999999999999999`38.\
89172844545702"}], "+", 
    RowBox[{
    "177.62094360824966164595518593896631627`37.249494172913465", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-7.7934265276014204733897522319619832180899999999999999999999`38.\
89172844545702, 177.62094360824966164595518593896631627`37.249494172913465]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.210621`5.775046663904038"}],
  SequenceForm["breakpoint   ", 0.210621`5.775046663904038],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.269945`5.882820281248707"}],
  SequenceForm["breakpoint   ", 0.269945`5.882820281248707],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "2.132707518154433486585519479427919626650392579444460156711`36.\
62570186220512", "-", 
    RowBox[{
    "6.8148376163772054477486075288761437146966235530020006095963`37.\
13022607423904", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   2.132707518154433486585519479427919626650392579444460156711`36.\
62570186220512, \
-6.8148376163772054477486075288761437146966235530020006095963`37.\
13022607423904]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "42.6868965837826929812201878429638123331603925794444601567111`37.\
84147032715546", "+", 
    RowBox[{
    "229.1137239968141339813982490687944755761033764469979993904037`37.\
33454338085919", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   42.6868965837826929812201878429638123331603925794444601567111`37.\
84147032715546, 
    229.1137239968141339813982490687944755761033764469979993904037`37.\
33454338085919]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "42.68689658378269298122018784286253592261250425044923302419563335126591108\
90028`59.413348609744304", "+", 
    RowBox[{
    "229.113723996814133981398249068880690512683545121733597743333507949758033\
83405415`60.143105132172245", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   42.686896583782692981220187842862535922612504250449233024195633351265911089\
0028`59.413348609744304, 
    229.1137239968141339813982490688806905126835451217335977433335079497580338\
3405415`60.143105132172245]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.853461715448633237389724502`7.251435633958241*^-31"}],
  SequenceForm["dif : ", 2.853461715448633237389724502`7.251435633958241*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "66", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 66, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"96.0953088476748269561757590829878625035`38.982702186926645", "+", 
    RowBox[{
    "15.7385388116745747342649939836001944099`38.19696440937732", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   96.0953088476748269561757590829878625035`38.982702186926645, 
    15.7385388116745747342649939836001944099`38.19696440937732]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"104.7239939492279316443434199174080189727`39.02004619692156", "+", 
    RowBox[{
    "293.698116383256631673038637410563638573`38.46790116120792", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   104.7239939492279316443434199174080189727`39.02004619692156, 
    293.698116383256631673038637410563638573`38.46790116120792]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.073166`5.315854306211303"}],
  SequenceForm["breakpoint   ", 0.073166`5.315854306211303],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.097657`5.441248372224974"}],
  SequenceForm["breakpoint   ", 0.097657`5.441248372224974],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.492724380447414339851808665480403978736028170182103058545`36.\
27444726112932"}], "-", 
    RowBox[{
    "18.5722726064639146463315592653113927329758510606280005746014`37.\
14663804941794", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-2.492724380447414339851808665480403978736028170182103058545`36.\
27444726112932, \
-18.5722726064639146463315592653113927329758510606280005746014`37.\
14663804941794]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "198.326578416455344260667370334915477497463971829817896941455`38.\
114101412315584", "+", 
    RowBox[{
    "290.8643825884672917609720721288524402499241489393719994253986`38.\
078972723613866", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   198.326578416455344260667370334915477497463971829817896941455`38.\
114101412315584, 
    290.8643825884672917609720721288524402499241489393719994253986`38.\
078972723613866]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "198.3265784164553442606673703349213836370214465807441769936630758488179753\
0602494`59.90129801922428", "+", 
    RowBox[{
    "290.864382588467291760972072129028296212580910799318781944754284428756028\
97929847`60.0676076433935", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   198.32657841645534426066737033492138363702144658074417699366307584881797530\
602494`59.90129801922428, 
    290.8643825884672917609720721290282962125809107993187819447542844287560289\
7929847`60.0676076433935]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.499044558406007496343770456`7.662903016717162*^-31"}],
  SequenceForm["dif : ", 2.499044558406007496343770456`7.662903016717162*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "67", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 67, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.046105`5.115293019854367"}],
  SequenceForm["breakpoint   ", 0.046105`5.115293019854367],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.074672`5.324702777037055"}],
  SequenceForm["breakpoint   ", 0.074672`5.324702777037055],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "63.997671251359816048274287970094169144287949246018649798944`37.\
10237506833437"}], "-", 
    RowBox[{
    "31.8826343729684903368544606484853338702181803049784564691339`36.\
79976509592582", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-63.997671251359816048274287970094169144287949246018649798944`37.\
10237506833437, \
-31.8826343729684903368544606484853338702181803049784564691339`36.\
79976509592582]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "63.997671251359816048274287970094169144287949246018649798944`37.\
10237506833437"}], "-", 
    RowBox[{
    "31.8826343729684903368544606484853338702181803049784564691339`36.\
79976509592582", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-63.997671251359816048274287970094169144287949246018649798944`37.\
10237506833437, \
-31.8826343729684903368544606484853338702181803049784564691339`36.\
79976509592582]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "63.99767125135981604827428797009872404845448552545231032323799510979\
642070151245`60.10237506833437"}], "-", 
    RowBox[{
    "31.8826343729684903368544606484877221652655182851926506115489518139508291\
4303505`59.799765095925814", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-63.\
99767125135981604827428797009872404845448552545231032323799510979642070151245`\
60.10237506833437, \
-31.88263437296849033685446064848772216526551828519265061154895181395082914303\
505`59.799765095925814]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.59656418377955607570446599`5.871188073793977*^-32"}],
  SequenceForm["dif : ", 3.59656418377955607570446599`5.871188073793977*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "68", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 68, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "51.1834361505697765561177277006035911742`38.70912943847063", "+", 
    RowBox[{
    "24.8313352905963935005372332813814071598`38.395000074115394", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   51.1834361505697765561177277006035911742`38.70912943847063, 
    24.8313352905963935005372332813814071598`38.395000074115394]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "9.26928997745479775211787537819910847307`38.96704646869863", "-", 
    RowBox[{
    "58.8503683466035037685921709252982414554999999999999999999999`38.\
76974918545297", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   9.26928997745479775211787537819910847307`38.96704646869863, \
-58.8503683466035037685921709252982414554999999999999999999999`38.\
76974918545297]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.024087`4.83332770613116"}],
  SequenceForm["breakpoint   ", 0.024087`4.83332770613116],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.037705`5.027943938620214"}],
  SequenceForm["breakpoint   ", 0.037705`5.027943938620214],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "42.9824515945236451523582621744152919540234217693219800923225`36.\
761000293296725"}], "+", 
    RowBox[{
    "96.2283355017252044080419782918816526839273358214181096316659`37.\
11101208423725", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-42.9824515945236451523582621744152919540234217693219800923225`36.\
761000293296725, 
    96.2283355017252044080419782918816526839273358214181096316659`37.\
11101208423725]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.4702745335009291558773409043874076932465782306780199076775`36.\
363645275871924", "+", 
    RowBox[{
    "62.2093024457180941399870406479648183882273358214181096316659`36.\
910062798606866", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   17.4702745335009291558773409043874076932465782306780199076775`36.\
363645275871924, 
    62.2093024457180941399870406479648183882273358214181096316659`36.\
910062798606866]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.47027453350092915587734090439537701783227242832014088016237403970691442\
440685`59.582475679760186", "+", 
    RowBox[{
    "62.2093024457180941399870406479645406995138973850986090787490299545770428\
7039653`60.13403128169712", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   17.470274533500929155877340904395377017832272428320140880162374039706914424\
40685`59.582475679760186, 
    62.20930244571809413998704064796454069951389738509860907874902995457704287\
039653`60.13403128169712]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.17043756595062014724357172`5.848160821223958*^-32"}],
  SequenceForm["dif : ", 6.17043756595062014724357172`5.848160821223958*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "69", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 69, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "14.9542084928844367243603980063778371712`38.17476343132457"}]}],
  SequenceForm[
  "term1=", -14.9542084928844367243603980063778371712`38.17476343132457],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "25.7565747082713611809670474936813710839000000000000000000001`38.\
41088810697166"}]}],
  SequenceForm[
  "term2=", \
-25.7565747082713611809670474936813710839000000000000000000001`38.\
41088810697166],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004003`4.053930583601081"}],
  SequenceForm["breakpoint   ", 0.004003`4.053930583601081],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004382`4.093217366720662"}],
  SequenceForm["breakpoint   ", 0.004382`4.093217366720662],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "40.7107832011557979053274455000592082551000000000000000000001`38.\
308679461828866"}]}],
  SequenceForm[
  "Ours: ", \
-40.7107832011557979053274455000592082551000000000000000000001`38.\
308679461828866],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "40.710783201155797905327445500059208256906117383140458307019470954345\
52167282967`60."}]}],
  SequenceForm[
  "Ita : ", \
-40.71078320115579790532744550005920825690611738314045830701947095434552167282\
967`60.],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.218229718421607032332390263860405481248`0.9557159768879977*^-38"}],
  SequenceForm[
  "dif : ", 2.218229718421607032332390263860405481248`0.9557159768879977*^-38],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "70", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 70, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "139.1261910388484918313286370158348909175000000000000000000001`39.\
14340889528983"}], "+", 
    RowBox[{
    "332.708322829526255983285423640225135639`38.52206366505195", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-139.1261910388484918313286370158348909175000000000000000000001`39.\
14340889528983, 332.708322829526255983285423640225135639`38.52206366505195]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "554.0133920977396990543629280942564064899999999999999999999999`37.\
74352026300254"}], "+", 
    RowBox[{
    "18.7504883690594882287914382876616398731`38.27301258370244", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-554.0133920977396990543629280942564064899999999999999999999999`37.\
74352026300254, 18.7504883690594882287914382876616398731`38.27301258370244]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.327375`5.966590504929261"}],
  SequenceForm["breakpoint   ", 0.327375`5.966590504929261],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.52603`6.172555506590634"}],
  SequenceForm["breakpoint   ", 0.52603`6.172555506590634],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "105.2980148325259033599327215934113118918870731697411422958815`36.\
92671158866979", "+", 
    RowBox[{
    "141.3856694553214260761941295702633579220255801007453365572406`37.\
05469679764021", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   105.2980148325259033599327215934113118918870731697411422958815`36.\
92671158866979, 
    141.3856694553214260761941295702633579220255801007453365572406`37.\
05469679764021]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "587.8415683040622875257588435166799855156129268302588577041185`37.\
415815944497965"}], "+", 
    RowBox[{
    "492.8444806539071702882709914981501334341255801007453365572405`37.\
56027510984751", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-587.8415683040622875257588435166799855156129268302588577041185`37.\
415815944497965, 
    492.8444806539071702882709914981501334341255801007453365572405`37.\
56027510984751]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "587.\
84156830406228752575884351674663341131200357528983663098005774402285974821864`\
60.03491925599544"}], "+", 
    RowBox[{
    "492.844480653907170288270991496856810047635963245648254265247135250590358\
44491922`59.958368859983565", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-587.\
84156830406228752575884351674663341131200357528983663098005774402285974821864`\
60.03491925599544, 
    492.8444806539071702882709914968568100476359632456482542652471352505903584\
4491922`59.958368859983565]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.441059984862367453351337677`7.561628505223842*^-31"}],
  SequenceForm["dif : ", 8.441059984862367453351337677`7.561628505223842*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "71", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 71, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003605`4.008450262551423"}],
  SequenceForm["breakpoint   ", 0.003605`4.008450262551423],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.109804`5.492163154614473"}],
  SequenceForm["breakpoint   ", 0.109804`5.492163154614473],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["404"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.4342687440765998277355784575569353431313040299260230207403`36.\
88276750791941", "-", 
    RowBox[{
    "0.6771789584457777891737391968270269725146419699696401859558`37.\
07571239029653", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.4342687440765998277355784575569353431313040299260230207403`36.\
88276750791941, \
-0.6771789584457777891737391968270269725146419699696401859558`37.\
07571239029653]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.4342687440765998277355784575569353431313040299260230207403`36.\
88276750791941", "-", 
    RowBox[{
    "0.6771789584457777891737391968270269725146419699696401859558`37.\
07571239029653", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.4342687440765998277355784575569353431313040299260230207403`36.\
88276750791941, \
-0.6771789584457777891737391968270269725146419699696401859558`37.\
07571239029653]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.434268744076599827735578457557079722065933229209328698684617409126864665\
14205`59.88276750791942", "-", 
    RowBox[{
    "0.67717895844577778917373919682379573585183146862116093339875828415402572\
10427`60.07571239029653", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.4342687440765998277355784575570797220659332292093286986846174091268646651\
4205`59.88276750791942, \
-0.677178958445777789173739196823795735851831468621160933398758284154025721042\
7`60.07571239029653]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.0103228667904589844321526996`7.470257467076457*^-30"}],
  SequenceForm[
  "dif : ", 2.0103228667904589844321526996`7.470257467076457*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "72", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 72, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"54.3428123374181869878125276578796047577`38.735142110177144", "+", 
    RowBox[{
    "58.3076180049416777831916706587043278214`38.76572529989404", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   54.3428123374181869878125276578796047577`38.735142110177144, 
    58.3076180049416777831916706587043278214`38.76572529989404]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "67.9652443014522513172497932142261790879999999999999999999999`37.\
83228688231163"}], "+", 
    RowBox[{
    "177.6209436082496616459551859389664839029999999999999999999999`38.\
249494172913465", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-67.9652443014522513172497932142261790879999999999999999999999`37.\
83228688231163, 
    177.6209436082496616459551859389664839029999999999999999999999`38.\
249494172913465]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.383786`6.035634121702508"}],
  SequenceForm["breakpoint   ", 0.383786`6.035634121702508],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.625641`6.247870195009249"}],
  SequenceForm["breakpoint   ", 0.625641`6.247870195009249],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "51.1878093814663834926257135643137769849850944189602903887538`36.\
78924638032227", "+", 
    RowBox[{
    "105.883621751673626792979867192847715193032554660011798563509`37.\
10490862425002", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   51.1878093814663834926257135643137769849850944189602903887538`36.\
78924638032227, 
    105.883621751673626792979867192847715193032554660011798563509`37.\
10490862425002]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "37.5653774174323191631884480079672026546850944189602903887539`36.\
600916287571486", "+", 
    RowBox[{
    "341.8121833648649662221267237905185269174325546600117985635089`37.\
559916069452754", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   37.5653774174323191631884480079672026546850944189602903887539`36.\
600916287571486, 
    341.8121833648649662221267237905185269174325546600117985635089`37.\
559916069452754]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "37.56537741743231916318844800690677485016684825981194117030775653435295342\
430906`59.18890819141168", "+", 
    RowBox[{
    "341.812183364864966222126723790606228640888417760904330965588542132145169\
66360346`60.147907973292945", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   37.565377417432319163188448006906774850166848259811941170307756534352953424\
30906`59.18890819141168, 
    341.8121833648649662221267237906062286408884177609043309655885421321451696\
6360346`60.147907973292945]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.5471654955543037918991966839`7.999020495104685*^-30"}],
  SequenceForm[
  "dif : ", 1.5471654955543037918991966839`7.999020495104685*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "73", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 73, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "198.676458453398100028272958584882710896`38.298146409789794"}], "+", 
    RowBox[{
    "4.67877707472631229167052389098357798765`38.67013235326599*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-198.676458453398100028272958584882710896`38.298146409789794, 
    4.67877707472631229167052389098357798765`38.67013235326599*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "181.1954946779979587051145056653231780924999999999999999999999`39.\
25814739499196", "-", 
    RowBox[{
    "83.821832033435201265405339483880347236`37.923357148663385", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   181.1954946779979587051145056653231780924999999999999999999999`39.\
25814739499196, -83.821832033435201265405339483880347236`37.923357148663385]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.201927`5.756739386570511"}],
  SequenceForm["breakpoint   ", 0.201927`5.756739386570511],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.336462`5.978481015630378"}],
  SequenceForm["breakpoint   ", 0.336462`5.978481015630378],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "133.8420214380019084750727622047816332925332636540239865184533`37.\
15021103324615", "-", 
    RowBox[{
    "5.0093205503295456823275231332260460332146218989191266073945`35.\
723397369442885", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   133.8420214380019084750727622047816332925332636540239865184533`37.\
15021103324615, \
-5.0093205503295456823275231332260460332146218989191266073945`35.\
723397369442885]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "116.3610576626017671519143092852221004890332636540239865184533`37.\
04170447326047", "-", 
    RowBox[{
    "88.8311525837647469477328626170596054984673587760024213684847`36.\
92859014656751", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   116.3610576626017671519143092852221004890332636540239865184533`37.\
04170447326047, \
-88.8311525837647469477328626170596054984673587760024213684847`36.\
92859014656751]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "116.3610576626017671519143092872830447859197940044564942761226936571071812\
5640991`60.05080276298879", "-", 
    RowBox[{
    "88.8311525837647469477328626171410866745046416245167052777897281295815798\
0244583`59.933560399995", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   116.36105766260176715191430928728304478591979400445649427612269365710718125\
640991`60.05080276298879, \
-88.83115258376474694773286261714108667450464162451670527778972812958157980244\
583`59.933560399995]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.0445866824944811747763785261`8.001679979978883*^-30"}],
  SequenceForm[
  "dif : ", 7.0445866824944811747763785261`8.001679979978883*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "74", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 74, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "38.6703196451489647841884079231972694604`38.58737776192439"}], "-", 
    
    RowBox[{
    "34.7337972816073537760610552356747135404`38.540752265265816", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-38.6703196451489647841884079231972694604`38.58737776192439, \
-34.7337972816073537760610552356747135404`38.540752265265816]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "6.58542256439909685410773993994151886531`38.81858364740697"}], "-", 
    
    RowBox[{
    "60.003318554155119428038800770659545779`37.77817527021535", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-6.58542256439909685410773993994151886531`38.81858364740697, \
-60.003318554155119428038800770659545779`37.77817527021535]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.641681`6.258864173635974"}],
  SequenceForm["breakpoint   ", 0.641681`6.258864173635974],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.331683`6.575945849159515"}],
  SequenceForm["breakpoint   ", 1.331683`6.575945849159515],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "28.7478682413046347459581816307053327088920269559125188552962`36.\
64685531705429"}], "+", 
    RowBox[{
    "87.0541403148419258497269998600181994192273211919763849312131`37.\
12803910243515", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-28.7478682413046347459581816307053327088920269559125188552962`36.\
64685531705429, 
    87.0541403148419258497269998600181994192273211919763849312131`37.\
12803910243515]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "74.0036104508526963842543294938441210346020269559125188552962`37.\
05019509691007"}], "-", 
    RowBox[{
    "7.6829755209205473543728561463160599001726788080236150687869`36.\
00571035927944", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-74.0036104508526963842543294938441210346020269559125188552962`37.\
05019509691007, \
-7.6829755209205473543728561463160599001726788080236150687869`36.\
00571035927944]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "74.00361045085269638425432949405506807171197351912440083752968692019\
054407292173`60.148187027999185"}], "-", 
    RowBox[{
    "7.68297552092054735437285614618086618341394478362016625902950483802698208\
05493`59.164463569075814", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-74.\
00361045085269638425432949405506807171197351912440083752968692019054407292173`\
60.148187027999185, \
-7.682975520920547354372856146180866183413944783620166259029504838026982080549\
3`59.164463569075814]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.683782236438227681448173522`7.362820302316054*^-30"}],
  SequenceForm["dif : ", 1.683782236438227681448173522`7.362820302316054*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "75", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 75, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003321`3.972813869094358"}],
  SequenceForm["breakpoint   ", 0.003321`3.972813869094358],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.099784`5.450605902831631"}],
  SequenceForm["breakpoint   ", 0.099784`5.450605902831631],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "76", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 76, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"88.5481273942115666838153010097704354087`38.9471793812126", "-", 
    RowBox[{
    "111.5888247013088826168937519446370107240000000000000000000001`38.\
047620703440515", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   88.5481273942115666838153010097704354087`38.9471793812126, \
-111.5888247013088826168937519446370107240000000000000000000001`38.\
047620703440515]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "428.3536744445895942927526051814218360499999999999999999999999`37.\
631802496658054", "-", 
    RowBox[{
    "995.96578702456910166688859808499198037`37.99824441998832", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   428.3536744445895942927526051814218360499999999999999999999999`37.\
631802496658054, -995.96578702456910166688859808499198037`37.99824441998832]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.765332`6.335394865890994"}],
  SequenceForm["breakpoint   ", 0.765332`6.335394865890994],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.453394`6.613928356472886"}],
  SequenceForm["breakpoint   ", 1.453394`6.613928356472886],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "78.0137916525413541364044302990729887649715777640301483265956`36.\
89594107060481"}], "+", 
    RowBox[{
    "116.4888144301099575108298122022510732385214880228713946686779`37.\
07005390970155", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-78.0137916525413541364044302990729887649715777640301483265956`36.\
89594107060481, 
    116.4888144301099575108298122022510732385214880228713946686779`37.\
07005390970155]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "438.8880101862598068401634758921192826937284222359698516734044`37.\
34102903422534", "-", 
    RowBox[{
    "991.0657972957680267729525378273779178554785119771286053313221`37.\
67567420128378", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   438.8880101862598068401634758921192826937284222359698516734044`37.\
34102903422534, \
-991.0657972957680267729525378273779178554785119771286053313221`37.\
67567420128378]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "438.8880101862598068401634758944256174748151582491481909862242559073367558\
7931219`59.75788044270711", "-", 
    RowBox[{
    "991.065797295768026772952537827190901965966104767864659964818173335225824\
18330455`60.11162921446977", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   438.88801018625980684016347589442561747481515824914819098622425590733675587\
931219`59.75788044270711, \
-991.0657972957680267729525378271909019659661047678646599648181733352258241833\
0455`60.11162921446977]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.067400016047072764373223259`7.8297182132516205*^-30"}],
  SequenceForm[
  "dif : ", 1.067400016047072764373223259`7.8297182132516205*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "77", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 77, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.416091`6.070733315651314"}],
  SequenceForm["breakpoint   ", 0.416091`6.070733315651314],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.184993`6.525260778381884"}],
  SequenceForm["breakpoint   ", 1.184993`6.525260778381884],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "115.3558950365005837582897032620441972158524168056129392320002`36.\
73865901663341"}], "-", 
    RowBox[{
    "274.5287735053077649512893626690194974817585953603284873317085`37.\
11520709324751", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-115.3558950365005837582897032620441972158524168056129392320002`36.\
73865901663341, \
-274.5287735053077649512893626690194974817585953603284873317085`37.\
11520709324751]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "115.3558950365005837582897032620441972158524168056129392320002`36.\
73865901663341"}], "-", 
    RowBox[{
    "274.5287735053077649512893626690194974817585953603284873317085`37.\
11520709324751", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-115.3558950365005837582897032620441972158524168056129392320002`36.\
73865901663341, \
-274.5287735053077649512893626690194974817585953603284873317085`37.\
11520709324751]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "115.\
35589503650058375828970326119751284887667148186658363336436572071297021651173`\
59.738659016633406"}], "-", 
    RowBox[{
    "274.528773505307764951289362667201754019487946082189285904101968085988864\
3619947`60.115207093247506", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-115.\
35589503650058375828970326119751284887667148186658363336436572071297021651173`\
59.738659016633406, \
-274.5287735053077649512893626672017540194879460821892859041019680859888643619\
947`60.115207093247506]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.367013170026738200452883244`7.845813234293806*^-30"}],
  SequenceForm["dif : ", 3.367013170026738200452883244`7.845813234293806*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "78", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 78, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003231`3.960881951513619"}],
  SequenceForm["breakpoint   ", 0.003231`3.960881951513619],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.175835`5.696650319261905"}],
  SequenceForm["breakpoint   ", 0.175835`5.696650319261905],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "79", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 79, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "29.7413027866787525820675688680064073556000000000000000000001`38.\
4733599884184"}], "+", 
    RowBox[{
    "187.634186608921269948474865997075681466`38.27331196892031", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-29.7413027866787525820675688680064073556000000000000000000001`38.\
4733599884184, 187.634186608921269948474865997075681466`38.27331196892031]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "138.030261114566130733331365009256700721`38.13997430954867"}], "+", 
    
    RowBox[{
    "343.7469680091613323174070710269321012689999999999999999999999`38.\
53623887619774", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-138.030261114566130733331365009256700721`38.13997430954867, 
    343.7469680091613323174070710269321012689999999999999999999999`38.\
53623887619774]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.509609`6.158782082791522"}],
  SequenceForm["breakpoint   ", 0.509609`6.158782082791522],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.169655`6.519602775164222"}],
  SequenceForm["breakpoint   ", 1.169655`6.519602775164222],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "420.9907453030146368596014446592782328864486753427928477153517`36.\
784637577781716"}], "-", 
    RowBox[{
    "882.28065526077678284379177642074237687213153912613089666655`37.\
10597178605834", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-420.9907453030146368596014446592782328864486753427928477153517`36.\
784637577781716, \
-882.28065526077678284379177642074237687213153912613089666655`37.\
10597178605834]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "588.7623092042595201750003785365413409630486753427928477153517`36.\
92344842271061"}], "-", 
    RowBox[{
    "350.8995006426941805779098393967345941371315391261308966665501`36.\
69316063921322", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-588.7623092042595201750003785365413409630486753427928477153517`36.\
92344842271061, \
-350.8995006426941805779098393967345941371315391261308966665501`36.\
69316063921322]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "588.\
76230920425952017500037853350451726482854435100049633020516837184935659075228`\
60.08451165751535"}], "-", 
    RowBox[{
    "350.899500642694180577909839393121036237704366602167501138201142211203818\
99695192`59.85975440770613", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-588.\
76230920425952017500037853350451726482854435100049633020516837184935659075228`\
60.08451165751535, \
-350.8995006426941805779098393931210362377043666021675011382011422112038189969\
5192`59.85975440770613]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.4433821265611926153273916628`7.5832330568243975*^-30"}],
  SequenceForm[
  "dif : ", 3.4433821265611926153273916628`7.5832330568243975*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "80", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 80, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "22.8744747592997633202706074691657523041`38.35935113063984", "+", 
    RowBox[{
    "151.3150457973131712481775210007126586070000000000000000000001`38.\
17988211362711", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   22.8744747592997633202706074691657523041`38.35935113063984, 
    151.3150457973131712481775210007126586070000000000000000000001`38.\
17988211362711]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "113.8848984726333763558778907145533393186`39.056466138962115"}], 
    "+", 
    RowBox[{
    "182.067363763357393064507514412343451973`38.26023210390719", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-113.8848984726333763558778907145533393186`39.056466138962115, 
    182.067363763357393064507514412343451973`38.26023210390719]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.211516`5.776888218393266"}],
  SequenceForm["breakpoint   ", 0.211516`5.776888218393266],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.271149`5.884753000588364"}],
  SequenceForm["breakpoint   ", 0.271149`5.884753000588364],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "34.4851448014858275064897852161593301461171813074594766055693`36.\
92673086950528"}], "-", 
    RowBox[{
    "46.300671210298589163181059825327165433695952402530869985601`37.\
05468610252649", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-34.4851448014858275064897852161593301461171813074594766055693`36.\
92673086950528, \
-46.300671210298589163181059825327165433695952402530869985601`37.\
05468610252649]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "125.4955685148194405420970684615469171606171813074594766055694`37.\
466954859701566"}], "+", 
    RowBox[{
    "287.081738350371975149503975587728945146304047597469130014399`37.\
67394023530487", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-125.4955685148194405420970684615469171606171813074594766055694`37.\
466954859701566, 
    287.081738350371975149503975587728945146304047597469130014399`37.\
67394023530487]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "125.\
4955685148194405420970684618375433898777769300142463885427978191504548902325`\
59.75316491508767"}], "+", 
    RowBox[{
    "287.081738350371975149503975587717830760895769093942783932072764964351682\
75443976`60.112542092084894", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-125.\
4955685148194405420970684618375433898777769300142463885427978191504548902325`\
59.75316491508767, 
    287.0817383503719751495039755877178307608957690939427839320727649643516827\
5443976`60.112542092084894]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.641343254487369018812475943`7.530037416282364*^-31"}],
  SequenceForm["dif : ", 4.641343254487369018812475943`7.530037416282364*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "81", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 81, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "126.0928728618187545187882166696348192629999999999999999999999`38.\
10069053967174", "+", 
    RowBox[{
    "66.1768874107789651503241676505046007528`38.8207063365302", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   126.0928728618187545187882166696348192629999999999999999999999`38.\
10069053967174, 66.1768874107789651503241676505046007528`38.8207063365302]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"123.5080610216865752241380591447911657943`39.09169530369277", "+", 
    RowBox[{
    "448.562534797236699982587337031705615551`38.65182299726679", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   123.5080610216865752241380591447911657943`39.09169530369277, 
    448.562534797236699982587337031705615551`38.65182299726679]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.213855`5.781664402154853"}],
  SequenceForm["breakpoint   ", 0.213855`5.781664402154853],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.271782`5.885765683716083"}],
  SequenceForm["breakpoint   ", 0.271782`5.885765683716083],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "10.0288592245253446082432797511957511046762557409024165807245`36.\
6471405628025"}], "-", 
    RowBox[{
    "30.3472222711757881824302878666850055579559569975875240030861`37.\
12800797323121", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-10.0288592245253446082432797511957511046762557409024165807245`36.\
6471405628025, \
-30.3472222711757881824302878666850055579559569975875240030861`37.\
12800797323121]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "239.5720746589799851346829960632302339526237442590975834192754`37.\
85309521254803", "+", 
    RowBox[{
    "484.392199936839876950481216815525210745844043002412475996914`38.\
15885615990881", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   239.5720746589799851346829960632302339526237442590975834192754`37.\
85309521254803, 
    484.392199936839876950481216815525210745844043002412475996914`38.\
15885615990881]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "239.5720746589799851346829960631483675514730193205969432955376599215186575\
1928116`59.79723702442454", "+", 
    RowBox[{
    "484.392199936839876950481216815714353824986137066157562319919084322590143\
58301267`60.10299797178532", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   239.57207465897998513468299606314836755147301932059694329553765992151865751\
928116`59.79723702442454, 
    484.3921999368398769504812168157143538249861370661575623199190843225901435\
8301267`60.10299797178532]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.906925995881750965830690852`7.511694693492351*^-31"}],
  SequenceForm["dif : ", 1.906925995881750965830690852`7.511694693492351*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "82", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 82, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "120.663036971370352488395349106998655363`38.08157425188798", "+", 
    RowBox[{
    "12.4156676452981967502686166406907450142`38.09397007845141", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   120.663036971370352488395349106998655363`38.08157425188798, 
    12.4156676452981967502686166406907450142`38.09397007845141]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "310.213930402231993105556248122941909443`38.49166129625315", "-", 
    RowBox[{
    "463.51305769749923434096449640206097239`37.66606197322937", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   310.213930402231993105556248122941909443`38.49166129625315, \
-463.51305769749923434096449640206097239`37.66606197322937]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.040345`5.057334713298535"}],
  SequenceForm["breakpoint   ", 0.040345`5.057334713298535],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.07618`5.3333859618209"}],
  SequenceForm["breakpoint   ", 0.07618`5.3333859618209],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["403"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "71.2442253052252557028205058988293235234987549312670606525669`37.\
14140999772459"}], "-", 
    RowBox[{
    "14.7428312747866791899507989560885371095418026123766095386502`36.\
45724122457641", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-71.2442253052252557028205058988293235234987549312670606525669`37.\
14140999772459, \
-14.7428312747866791899507989560885371095418026123766095386502`36.\
45724122457641]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "359.6327420683770898911310913311112412825012450687329393474332`37.\
701889904651786", "-", 
    RowBox[{
    "465.8402213269877167806466787174587644853418026123766095386503`37.\
48512498022928", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   359.6327420683770898911310913311112412825012450687329393474332`37.\
701889904651786, \
-465.8402213269877167806466787174587644853418026123766095386503`37.\
48512498022928]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "359.6327420683770898911310913311049444775865163208079872593518478826606436\
2750296`59.936621127210714", "-", 
    RowBox[{
    "465.840221326987716780646678717472179668235260041059785383631583155013546\
68793887`60.048998886286434", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   359.63274206837708989113109133110494447758651632080798725935184788266064362\
750296`59.936621127210714, \
-465.8402213269877167806466787174721796682352600410597853836315831550135466879\
3887`60.048998886286434]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "31",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 31, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.25906969890520979522789279`5.852244882899825*^-32"}],
  SequenceForm["dif : ", 1.25906969890520979522789279`5.852244882899825*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "83", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 83, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "5.87848746998450533221695548516614744035`38.76926559683465"}], "-", 
    
    RowBox[{
    "37.2470029358945902508058499220721521741999999999999999999999`38.\
571091333171076", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-5.87848746998450533221695548516614744035`38.76926559683465, \
-37.2470029358945902508058499220721521741999999999999999999999`38.\
571091333171076]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "36.4499944379377444868250094116812106035`38.56169746638313"}], "-", 
    
    RowBox[{
    "56.4204053214939051660012139251893423428`38.751436201781345", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-36.4499944379377444868250094116812106035`38.56169746638313, \
-56.4204053214939051660012139251893423428`38.751436201781345]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.055719`5.1975483069482005"}],
  SequenceForm["breakpoint   ", 0.055719`5.1975483069482005],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.088695`5.3994441315507595"}],
  SequenceForm["breakpoint   ", 0.088695`5.3994441315507595],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "84.3800048980512680615900199068942411136970672231878023635779`36.\
94480829418348"}], "+", 
    RowBox[{
    "106.0228881733059862088331204856175073311740826859043080002079`37.\
04396837861103", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-84.3800048980512680615900199068942411136970672231878023635779`36.\
94480829418348, 
    106.0228881733059862088331204856175073311740826859043080002079`37.\
04396837861103]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "126.7084868059735178806319848037415991575470672231878023635779`37.\
11641693067002"}], "+", 
    RowBox[{
    "12.355479915917490792026056638356012814174082685904308000208`36.\
10145636564213", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-126.7084868059735178806319848037415991575470672231878023635779`37.\
11641693067002, 
    12.355479915917490792026056638356012814174082685904308000208`36.\
10145636564213]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "126.\
70848680597351788063198480375985490700412010658233432979342237976123661307434`\
60.14846002751087"}], "+", 
    RowBox[{
    "12.3554799159174907920260566383731988294519587417369219397471959882859179\
3115564`59.137513942134646", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-126.\
70848680597351788063198480375985490700412010658233432979342237976123661307434`\
60.14846002751087, 
    12.35547991591749079202605663837319882945195874173692193974719598828591793\
115564`59.137513942134646]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.84707855243366342056321077`6.225672710605075*^-32"}],
  SequenceForm["dif : ", 9.84707855243366342056321077`6.225672710605075*^-32],
  
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "84", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 84, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "46.5717088733790443492801392264600699085999999999999999999999`38.\
66812217395727"}], "+", 
    RowBox[{
    "1.162142302642424294527317523237451379486`39.06525931004095*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-46.5717088733790443492801392264600699085999999999999999999999`38.\
66812217395727, 
    1.162142302642424294527317523237451379486`39.06525931004095*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "34.7944017019615340093999840367014527862000000000000000000001`38.\
54150937309801", "-", 
    RowBox[{
    "152.6222771415764448238342753468770360030000000000000000000001`38.\
18361792898939", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   34.7944017019615340093999840367014527862000000000000000000001`38.\
54150937309801, \
-152.6222771415764448238342753468770360030000000000000000000001`38.\
18361792898939]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.112248`6.497746626985736"}],
  SequenceForm["breakpoint   ", 1.112248`6.497746626985736],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "2.636375`6.872552178191643"}],
  SequenceForm["breakpoint   ", 2.636375`6.872552178191643],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "158.9606171448757673546530126065143616404049068654775822563065`36.\
61617323784547"}], "-", 
    RowBox[{
    "520.2996079482193110647789525198269214358657829578129182609404`37.\
13113719629623", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-158.9606171448757673546530126065143616404049068654775822563065`36.\
61617323784547, \
-520.2996079482193110647789525198269214358657829578129182609404`37.\
13113719629623]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "170.7379243162932776945331677962729787628049068654775822563064`36.\
644961678789755"}], "-", 
    RowBox[{
    "672.9218850897957558886132278666923360158393587148676450857082`37.\
231703261348976", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-170.7379243162932776945331677962729787628049068654775822563064`36.\
644961678789755, \
-672.9218850897957558886132278666923360158393587148676450857082`37.\
231703261348976]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "170.\
73792431629327769453316779499567017405165568971914383111818644501700923170338`\
59.541332603003454"}], "-", 
    RowBox[{
    "672.921885089795755888613227862810612692982609051392932928587689114916693\
27101408`60.136967258528344", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-170.\
73792431629327769453316779499567017405165568971914383111818644501700923170338`\
59.541332603003454, \
-672.9218850897957558886132278628106126929826090513929329285876891149166932710\
1408`60.136967258528344]],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.9431111020322296227193419113`7.904415703166295*^-30"}],
  SequenceForm[
  "dif : ", 2.9431111020322296227193419113`7.904415703166295*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "85", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 85, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006005`4.230058005234898"}],
  SequenceForm["breakpoint   ", 0.006005`4.230058005234898],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.259159`5.865111288988587"}],
  SequenceForm["breakpoint   ", 0.259159`5.865111288988587],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "86", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 86, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005834`4.217511418281687"}],
  SequenceForm["breakpoint   ", 0.005834`4.217511418281687],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.507026`6.156575223770157"}],
  SequenceForm["breakpoint   ", 0.507026`6.156575223770157],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "ba57dd88-2c20-4d1d-9536-0b3aed809f6e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"realdigits", "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{"digits", ",", "Infinity"}], "]"}]}], "\n", 
 RowBox[{"Histogram", "[", 
  RowBox[{"realdigits", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Max", "[", "realdigits", "]"}], "+", "10"}], ",", "1"}], "}"}],
    ",", 
   RowBox[{"PlotRange", "->", "Full"}]}], "]"}]}], "Input",
 ExpressionUUID -> "e206294d-1c9d-484f-a9cf-7bf0c01dc9e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "30", ",", "30", ",", "33", ",", "30", ",", "30", ",", "31", ",", "31", ",",
    "29", ",", "29", ",", "28", ",", "29", ",", "30", ",", "29", ",", "30", 
   ",", "30", ",", "29", ",", "29", ",", "30", ",", "30", ",", "29", ",", 
   "29", ",", "34", ",", "31", ",", "32", ",", "31", ",", "30", ",", "30", 
   ",", "29", ",", "34", ",", "29", ",", "28", ",", "29", ",", "29", ",", 
   "29", ",", "28", ",", "30", ",", "30", ",", "29", ",", "30", ",", "29", 
   ",", "29", ",", "32", ",", "29", ",", "31", ",", "31", ",", "29", ",", 
   "31", ",", "31", ",", "30", ",", "30", ",", "31", ",", "30", ",", "33", 
   ",", "31", ",", "30", ",", "31", ",", "32", ",", "30", ",", "31", ",", 
   "31", ",", "30", ",", "29", ",", "30", ",", "31", ",", "29", ",", "30", 
   ",", "28", ",", "29", ",", "29", ",", "30", ",", "29", ",", "31", ",", 
   "29", ",", "30", ",", "29", ",", "29", ",", "32", ",", "31", ",", "31", 
   ",", "31", ",", "31", ",", "31", ",", "31", ",", "30", ",", "30", ",", 
   "29", ",", "30", ",", "30", ",", "31", ",", "29", ",", "29", ",", "32", 
   ",", "30", ",", "30", ",", "29", ",", "30", ",", "31", ",", "29", ",", 
   "28", ",", "32", ",", "30", ",", "29", ",", "30", ",", "31", ",", "31", 
   ",", "29", ",", "29", ",", "29", ",", "31", ",", "28", ",", "28", ",", 
   "29", ",", "30", ",", "31", ",", "29", ",", "31", ",", "31", ",", "30", 
   ",", "32", ",", "30", ",", "29", ",", "29", ",", "29", ",", "28", ",", 
   "30", ",", "29", ",", "29", ",", "28", ",", "28", ",", "29", ",", "30", 
   ",", "29", ",", "29", ",", "29", ",", "29", ",", "30", ",", "31", ",", 
   "30", ",", "30", ",", "31", ",", "31", ",", "31", ",", "30", ",", "29", 
   ",", "29"}], "}"}]], "Output",
 ExpressionUUID -> "b67adc60-5b4a-4d84-b8b2-637be2fda678"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.7], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.7], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{28., 0}, {29., 10}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{230.99637892131886`, 239.0187604629158}, {
          53.629195137628365`, 94.5715121515732}}],
        StatusArea[#, 10]& ,
        TagBoxNote->"10"],
       StyleBox["10", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[10, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{29., 0}, {30., 49}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{238.5187604629158, 
          246.5411420045127}, {-104.09584121675651`, 94.5715121515732}}],
        StatusArea[#, 49]& ,
        TagBoxNote->"49"],
       StyleBox["49", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[49, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{30., 0}, {31., 42}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{246.0411420045127, 
          254.06352354610962`}, {-75.78621930699511, 94.5715121515732}}],
        StatusArea[#, 42]& ,
        TagBoxNote->"42"],
       StyleBox["42", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[42, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{31., 0}, {32., 33}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{253.56352354610962`, 
          261.5859050877065}, {-39.38813399444477, 94.5715121515732}}],
        StatusArea[#, 33]& ,
        TagBoxNote->"33"],
       StyleBox["33", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[33, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{32., 0}, {33., 7}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{261.0859050877065, 269.1082866293034}, {
          65.76189024181181, 94.5715121515732}}],
        StatusArea[#, 7]& ,
        TagBoxNote->"7"],
       StyleBox["7", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[7, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{33., 0}, {34., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{268.6082866293034, 276.6306681709003}, {
          85.98304874878423, 94.5715121515732}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox["2", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{34., 0}, {35., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{276.1306681709003, 284.15304971249725`}, {
          85.98304874878423, 94.5715121515732}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox["2", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2, {}], "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.88, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{0., 44.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 ExpressionUUID -> "b67adc60-5b4a-4d84-b8b2-637be2fda678"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical O(ep^4)", "Section",
 ExpressionUUID -> "3a3d4cb7-f7b5-48be-a1f9-35b531cc9982"],

Cell[CellGroupData[{

Cell[BoxData["nonplanarlist"], "Input",
 ExpressionUUID -> "89572d9e-160a-4356-bde9-afe53ee10e5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "70", ",", "71", ",", "72", ",", "73", ",", "74", ",", "75", ",", "76", ",",
    "77", ",", "78", ",", "79", ",", "84", ",", "85", ",", "86"}], 
  "}"}]], "Output",
 ExpressionUUID -> "c27244b5-352b-49d9-b088-19fe0973bcb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<********************* Basis element \>\"", ",", "k", ",", 
      "\"\< *******************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EQS0", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.",
           "replebnew03norm"}], "/.", 
         RowBox[{"GP", "->", "G"}]}], "//", 
        RowBox[{
         RowBox[{"GIntegrate", "[", 
          RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", 
       RowBox[{"ReplaceAll", "[", "extra", "]"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"point1", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", "x0"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term1=\>\"", ",", "term1"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"be", "[", "k", "]"}], "/.", "replbb4norm"}], "/.", 
         "extra"}], "/.", "point1"}], "/.", 
       RowBox[{"GP", "->", "G"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "}"}]}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term2=\>\"", ",", "term2"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EQS0", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", 
             RowBox[{"alphabetinxf", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"eb", "[", "i_", "]"}], ":>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eb", "[", "i", "]"}], "/.", 
             RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}]}]}], "/.", 
         "dtoroots"}], "/.", "point1"}], "/.", 
       RowBox[{"x", "\[Rule]", "x0"}]}], "//", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"#", ",", "35"}], "]"}], "&"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term3=\>\"", ",", "term3"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"term4", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"EQS0", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], ")"}]}]}],
             "/.", 
            RowBox[{"(", 
             RowBox[{"replebnew03norm", "/.", "extra"}], ")"}]}], "/.", 
           "point1"}], "/.", 
          RowBox[{"x", "\[Rule]", "x0"}]}], "/.", 
         RowBox[{"GP", "->", "G"}]}], "//", 
        RowBox[{
         RowBox[{"Ginsh", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "}"}]}], "]"}], "&"}]}]}], ";"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"EQS0", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], ")"}]}]}],
             "/.", 
            RowBox[{"(", "replebnew03norm", 
             RowBox[{"(*", 
              RowBox[{"/.", "extra"}], "*)"}], ")"}]}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"GP", "[", 
              RowBox[{"0", ",", "0", ",", "a_"}], "]"}], "/;", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "/.", "point1"}], ")"}], "<", "0"}]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"GP", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "a"}]}], "]"}], "+", 
                RowBox[{"I", " ", "Pi", " ", 
                 RowBox[{"Sign", "[", 
                  RowBox[{"eps", "[", "a", "]"}], "]"}]}]}], ")"}], "^", 
              "2"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"GP", "[", 
             RowBox[{"0", ",", "a_"}], "]"}], "/;", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "/.", "point1"}], ")"}], "<", "0"}]}], 
           "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"GP", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "a"}]}], "]"}], "+", 
             RowBox[{"I", " ", "Pi", " ", 
              RowBox[{"Sign", "[", 
               RowBox[{"eps", "[", "a", "]"}], "]"}]}]}], ")"}]}]}], "/.", 
         RowBox[{
          RowBox[{"eps", "[", "a_", "]"}], "\[RuleDelayed]", 
          RowBox[{"Im", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "/.", "extra"}], "/.", "point1"}], "//", "N"}], 
           "]"}]}]}], "/.", "extra"}], "/.", 
       RowBox[{"GP", "\[Rule]", "G"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"point1", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", "x0"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term4=\>\"", ",", "term4"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do400", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EQS0", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"alphabetinxf", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], ")"}]}], 
              "/.", "dtoroots"}], "/.", "point1"}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
        RowBox[{
         RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"EQS0", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], "/.", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"eb", "[", "i", "]"}], "/.", "replebhpl0W2norm"}], "/.", 
           "extra"}], "/.", "point1"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"$MaxExtraPrecision", "=", "100"}], ",", 
        RowBox[{"k1", "=", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term5", "=", 
           RowBox[{"x0", " ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{"do400", ",", 
              RowBox[{"{", 
               RowBox[{"t", ",", "0", " ", ",", "1"}], "}"}], ",", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ","}], "*)"}], 
              RowBox[{"WorkingPrecision", "\[Rule]", "37"}], ",", 
              RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
              RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
               RowBox[{"k1", "++"}]}]}], "]"}]}]}], ",", "k1"}], "]"}], ",", 
        RowBox[{"Print", "[", "k1", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term5=\>\"", ",", "term5"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EQS0", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"alphabetinxf", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "dtoroots"}], "/.",
              "point1"}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
        RowBox[{
         RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"EQS0", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{"dlogalp", "[", "i", "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eb", "[", "i", "]"}], "/.", "replebhplW2norm"}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<after intgd\>\"", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EQS0", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"alphabetinxf", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "dtoroots"}], "/.",
              "point1"}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
        RowBox[{
         RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"EQS0", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], "/.", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{"eb", "[", "j_", "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eb", "[", "j", "]"}], "/.", "replebhpl0W2norm"}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<after sub\>\"", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"integrand", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"intgd", "-", "sub"}], "/.", "dtoroots"}], "/.", "extra"}], "/.",
        "point1"}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"x0", " ", "t"}]}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"$MaxExtraPrecision", "=", "100"}], ",", 
        RowBox[{"k1", "=", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term6", "=", 
           RowBox[{"x0", " ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{"integrand", ",", 
              RowBox[{"{", 
               RowBox[{"t", ",", "0", " ", ",", "1"}], "}"}], ",", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ","}], "*)"}], 
              RowBox[{"WorkingPrecision", "\[Rule]", "37"}], ",", 
              RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
              RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
               RowBox[{"k1", "++"}]}]}], "]"}]}]}], ",", "k1"}], "]"}], ",", 
        RowBox[{"Print", "[", "k1", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term6=\>\"", ",", "term6"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"res4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "term1", "+", "term2", "+", "term3", "-", "term4", "-", "term5", "-", 
        "term6"}], ")"}], "//", "Chop"}]}], ";", "\n", "\[IndentingNewLine]", 
    
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res4", "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"numer", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res4", "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"numer", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ours: \>\"", ",", "res4"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ita : \>\"", ",", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"numer", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
       "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{"res4", "-", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"numer", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do2", "=", 
     RowBox[{"res4", "+", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"numer", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"do2", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"do1", "/", "do2"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "nonplanarlist"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 ExpressionUUID -> "5bb68f65-62e9-4398-81c6-18e388bf4025"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "70", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 70, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "659.965482799365445619191448491330084822`38.819521221872506"}], "+", 
    RowBox[{
    "338.91592646036387301747348214458783142`37.53009197784102", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-659.965482799365445619191448491330084822`38.819521221872506, 
    338.91592646036387301747348214458783142`37.53009197784102]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "446.723656721291322947348554419712735965`38.65003895160208"}], "-", 
    
    RowBox[{
    "685.052721896952051428656972765366029463`38.835723996233774", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-446.723656721291322947348554419712735965`38.65003895160208, \
-685.052721896952051428656972765366029463`38.835723996233774]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2203.4096709436124879236650981810752187374352320433107425064361`34.\
87829886033771"}], "+", 
    RowBox[{
    "3485.9421393573763747176244040687137580114157875397566808803403`35.\
07752378337623", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-2203.4096709436124879236650981810752187374352320433107425064361`\
34.87829886033771, 
    3485.9421393573763747176244040687137580114157875397566808803403`35.\
07752378337623]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1849.991336851048376936616360916064664205`39.26716969469135"}], "+", 
    RowBox[{
    "2820.38081903150555433317477863145101612`38.45030775244626", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-1849.991336851048376936616360916064664205`39.26716969469135, 
    2820.38081903150555433317477863145101612`38.45030775244626]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "346.9646724115582931678901378558649909993023943987376733871892`37.\
07031246566089"}], "-", 
    RowBox[{
    "231.918971880989636571316266731754126761623438871230090503514`36.\
895363485121585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-346.9646724115582931678901378558649909993023943987376733871892`37.\
07031246566089, \
-231.918971880989636571316266731754126761623438871230090503514`36.\
895363485121585]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "102.5588674327327811971143433168551975533041513870071007919746`37.\
10510677226496", "-", 
    RowBox[{
    "49.461004905868516146842429562382401520432390469569370444197`36.\
788396491752884", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   102.5588674327327811971143433168551975533041513870071007919746`37.\
10510677226496, \
-49.461004905868516146842429562382401520432390469569370444197`36.\
788396491752884]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1215.7016686343953675828129456370435818734369890315801699112216`34.\
619426950470505"}], "+", 
    RowBox[{
    "600.8045016761407946914248311106210721304716168805561418280512`34.\
31306549304794", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-1215.7016686343953675828129456370435818734369890315801699112216`\
34.619426950470505, 
    600.8045016761407946914248311106210721304716168805561418280512`34.\
31306549304794]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1215.\
7016686343953675828129453754033863345572843385375781296746931517907185541952`\
60.10306335614998"}], "+", 
    RowBox[{
    "600.804501676140794691424831159125497335433125603129200791241709841009491\
04317075`59.79696952141999", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-1215.\
7016686343953675828129453754033863345572843385375781296746931517907185541952`\
60.10306335614998, 
    600.8045016761407946914248311591254973354331256031292007912417098410094910\
4317075`59.79696952141999]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.81145339739343372062254052384`6.686502898908682*^-29"}],
  SequenceForm[
  "dif : ", 9.81145339739343372062254052384`6.686502898908682*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "71", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 71, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "4.2176516356368933557707161882882086371742285264212912532585`35.\
09581262375666", "+", 
    RowBox[{
    "2.2574684910547586431083268349531608348180922956570444700912`34.\
82436361548862", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   4.2176516356368933557707161882882086371742285264212912532585`35.\
09581262375666, 
    2.2574684910547586431083268349531608348180922956570444700912`34.\
82436361548862]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.9927463629821866492355006064544562657808052199813580660791`36.\
86770494524041"}], "+", 
    RowBox[{
    "1.624610836601404971727346199745871283455753498194172045488`37.\
08161598635116", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-0.9927463629821866492355006064544562657808052199813580660791`36.\
86770494524041, 
    1.624610836601404971727346199745871283455753498194172045488`37.\
08161598635116]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.4626943218322670766408019696763472659484554338327394764292`36.\
87800224482034", "+", 
    RowBox[{
    "2.316293070069373007322923138863275712149941467186192364007`37.\
07764217719811", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   1.4626943218322670766408019696763472659484554338327394764292`36.\
87800224482034, 
    2.316293070069373007322923138863275712149941467186192364007`37.\
07764217719811]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "3.7477036767868129283654148250663176370065783125699098429084`35.\
04031201907593", "-", 
    RowBox[{
    "1.6834354156160193359419425036559861607876026697233199394038`34.\
69274323376793", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   3.7477036767868129283654148250663176370065783125699098429084`35.\
04031201907593, \
-1.6834354156160193359419425036559861607876026697233199394038`34.\
69274323376793]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "3.747703676786812928365414825102789159707556785779527503909492675078941878\
53802`60.1106038287452", "-", 
    RowBox[{
    "1.68343541561601933594194250372553881050494692612111447177135247669780027\
058884`59.76303504343721", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   3.7477036767868129283654148251027891597075567857795275039094926750789418785\
3802`60.1106038287452, \
-1.683435415616019335941942503725538810504946926121114471771352476697800270588\
84`59.76303504343721]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.5577733319933501349692931698`6.093001160085126*^-30"}],
  SequenceForm[
  "dif : ", 9.5577733319933501349692931698`6.093001160085126*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "72", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 72, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.4315092665734041335616372200615777071`38.75152166567638"}], "+", 
    
    RowBox[{
    "289.761606948627056347575476864632152616`38.46204084147008", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-56.4315092665734041335616372200615777071`38.75152166567638, 
    289.761606948627056347575476864632152616`38.46204084147008]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "413.759950276211371438888975377261715412`38.61674845100877"}], "+", 
    
    RowBox[{
    "164.8521952451640519359055181966622620889999999999999999999999`38.\
21709473477619", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-413.759950276211371438888975377261715412`38.61674845100877, 
    164.8521952451640519359055181966622620889999999999999999999999`38.\
21709473477619]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "894.4418081158692492083976155548979857035458618681206443939096`35.\
0024983245399"}], "+", 
    RowBox[{
    "884.1508385475178107053996532698130711667459882770370264467895`34.\
99747259683221", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-894.4418081158692492083976155548979857035458618681206443939096`35.\
0024983245399, 
    884.1508385475178107053996532698130711667459882770370264467895`34.\
99747259683221]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "443.557494509164291897045959019809489131`38.64694992164172"}], "+", 
    
    RowBox[{
    "1125.59342977905100782187608421544948331`38.05138154940623", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-443.557494509164291897045959019809489131`38.64694992164172, 
    1125.59342977905100782187608421544948331`38.05138154940623]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "20.7837912643578362780047828716335831129396525450697689038591`36.\
60363871007335", "-", 
    RowBox[{
    "70.2032389635199783320510350407611571453525891320393975989114`37.\
13227108764216", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   20.7837912643578362780047828716335831129396525450697689038591`36.\
60363871007335, \
-70.2032389635199783320510350407611571453525891320393975989114`37.\
13227108764216]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "224.8538920157427376911820838487561558544843644669801575898212`36.\
92555245798263"}], "-", 
    RowBox[{
    "303.1691586916859693710582200418020153827296370433803262081144`37.\
05533706733101", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-224.8538920157427376911820838487561558544843644669801575898212`36.\
92555245798263, \
-303.1691586916859693710582200418020153827296370433803262081144`37.\
05533706733101]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "717.0056723981048314706249681552892169501011499462102557079474`34.\
904813206249194"}], "+", 
    RowBox[{
    "586.5436086174638588701138191982211750898282144524567502538153`34.\
81710956218643", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-717.0056723981048314706249681552892169501011499462102557079474`34.\
904813206249194, 
    586.5436086174638588701138191982211750898282144524567502538153`34.\
81710956218643]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "717.\
0056723981048314706249680650386969848339758732134829476315338236184945840652`\
60.03926091038075"}], "+", 
    RowBox[{
    "586.543608617463858870113819175243955391815301023701029351798509691081978\
4485795`59.95203862567543", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-717.\
0056723981048314706249680650386969848339758732134829476315338236184945840652`\
60.03926091038075, 
    586.5436086174638588701138191752439553918153010237010293517985096910819784\
485795`59.95203862567543]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.0266740775792094341945684406`6.746291552520536*^-29"}],
  SequenceForm[
  "dif : ", 5.0266740775792094341945684406`6.746291552520536*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "73", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 73, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "142.3015954229157030719948291452737903209999999999999999999999`38.\
153209769230344", "-", 
    RowBox[{
    "117.4628354802675605001649975815316276056999999999999999999999`39.\
06990048023392", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   142.3015954229157030719948291452737903209999999999999999999999`38.\
153209769230344, \
-117.4628354802675605001649975815316276056999999999999999999999`39.\
06990048023392]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"998.808879668410092347212356150977714817`38.999482394686375", "+", 
    RowBox[{
    "295.895128755613147197035883354741180974`38.47113781554262", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   998.808879668410092347212356150977714817`38.999482394686375, 
    295.895128755613147197035883354741180974`38.47113781554262]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "715.5247687479666108456761077531924083212427992558502655948495`35.\
018772592396665", "-", 
    RowBox[{
    "653.5843924171089993629070373439854721158729537445663533751856`34.\
979449593120535", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   715.5247687479666108456761077531924083212427992558502655948495`35.\
018772592396665, \
-653.5843924171089993629070373439854721158729537445663533751856`34.\
979449593120535]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{"1182.91850921386677409619690970361866173`38.0729548272841", "-", 
    RowBox[{
    "584.841677630693191223452913342530558743`38.76703831422352", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   1182.91850921386677409619690970361866173`38.0729548272841, \
-584.841677630693191223452913342530558743`38.76703831422352]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "754.1365457361797538202272845745485005154659432525106703645298`37.\
14754058008052"}], "+", 
    RowBox[{
    "88.5651205692379918329766667273877941136327215547973256188851`36.\
21735331090995", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-754.1365457361797538202272845745485005154659432525106703645298`37.\
14754058008052, 
    88.5651205692379918329766667273877941136327215547973256188851`36.\
21735331090995]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "365.712285375337395676005952911909692256179187134980434930833`36.\
86124531800303", "-", 
    RowBox[{
    "610.7645604266702194781780437497342591325251267691103770683566`37.\
08397959736919", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   365.712285375337395676005952911909692256179187134980434930833`36.\
86124531800303, \
-610.7645604266702194781780437497342591325251267691103770683566`37.\
08397959736919]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1062.1409949862679903129077150084640599885295553733805010285462`35.\
18303802635394", "+", 
    RowBox[{
    "631.8890183463620062026181387941011050143194514697466980742859`34.\
95811408746044", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   1062.1409949862679903129077150084640599885295553733805010285462`35.\
18303802635394, 
    631.8890183463620062026181387941011050143194514697466980742859`34.\
95811408746044]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1062.140994986267990312907714798246500267724201217325990017029552189461768\
96306099`60.08471690568445", "+", 
    RowBox[{
    "631.889018346362006202618138829592499387895551734858738848293966519453904\
3462696`59.85917554203805", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   1062.1409949862679903129077147982465002677242012173259900170295521894617689\
6306099`60.08471690568445, 
    631.8890183463620062026181388295924993878955517348587388482939665194539043\
462696`59.85917554203805]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.62505267280730801608859976352`7.199917039303568*^-29"}],
  SequenceForm[
  "dif : ", 8.62505267280730801608859976352`7.199917039303568*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "74", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 74, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "45.7990528354651068731815407984316699944`38.6608564965064"}], "-", 
    RowBox[{
    "102.6584027714502558777917271550527231107000000000000000000001`39.\
01139450293135", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-45.7990528354651068731815407984316699944`38.6608564965064, \
-102.6584027714502558777917271550527231107000000000000000000001`39.\
01139450293135]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "95.6736768819236855647630466915618098318000000000000000000001`38.\
98079246486724"}], "-", 
    RowBox[{
    "35.2416417591411000068806376808734400463999999999999999999999`38.\
54705613215566", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-95.6736768819236855647630466915618098318000000000000000000001`38.\
98079246486724, \
-35.2416417591411000068806376808734400463999999999999999999999`38.\
54705613215566]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "147.717471322352059372709506015321212680640621728548641357157`34.\
4807660513371"}], "-", 
    RowBox[{
    "284.0148866297200426315986507637594252488858513646922334801232`34.\
94163441387573", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-147.717471322352059372709506015321212680640621728548641357157`34.\
4807660513371, \
-284.0148866297200426315986507637594252488858513646922334801232`34.\
94163441387573]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "133.2450954612021648957225062846029361106`39.12465123230772"}], "-", 
    RowBox[{
    "187.205712631872886114754582349734228188`38.272319097215366", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-133.2450954612021648957225062846029361106`39.12465123230772, \
-187.205712631872886114754582349734228188`38.272319097215366]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "67.9123552770919383623457830614409593450259273888184341064159`36.\
859674196793314", "-", 
    RowBox[{
    "113.9763481495688707886580899053729834020957385558363422831255`37.\
08454014212456", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   67.9123552770919383623457830614409593450259273888184341064159`36.\
859674196793314, \
-113.9763481495688707886580899053729834020957385558363422831255`37.\
08454014212456]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "44.440069582230423168364526546082768915622560421254493001699`36.\
822883158505256"}], "+", 
    RowBox[{
    "83.392399637943634970109932901274707515468583243298395491217`37.\
09623489919036", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-44.440069582230423168364526546082768915622560421254493001699`36.\
822883158505256, 
    83.392399637943634970109932901274707515468583243298395491217`37.\
09623489919036]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "179.417391273400202108912843736069946825643988696112582461874`34.\
5637457323802"}], "-", 
    RowBox[{
    "204.1252700168132765829682762458530843313586960521542866882147`34.\
79588837197369", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-179.417391273400202108912843736069946825643988696112582461874`34.\
5637457323802, \
-204.1252700168132765829682762458530843313586960521542866882147`34.\
79588837197369]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "179.\
41739127340020210891284374036186984848242306901102068905217610598631909529018`\
59.97018156910774"}], "-", 
    RowBox[{
    "204.125270016813276582968276251129364739970092127639005573196705275631153\
55271682`60.02621380358806", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-179.\
41739127340020210891284374036186984848242306901102068905217610598631909529018`\
59.97018156910774, \
-204.1252700168132765829682762511293647399700921276390055731967052756311535527\
1682`60.02621380358806]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.25133508957914257092619726059`6.06130512305432*^-29"}],
  SequenceForm[
  "dif : ", 1.25133508957914257092619726059`6.06130512305432*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "75", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 75, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.0873686226738183043859128579752350728309328451144058303116`34.\
78596242823661"}], "-", 
    RowBox[{
    "1.4911638265768292450850395479734547901641593587264211520952`34.\
88022957468612", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1.0873686226738183043859128579752350728309328451144058303116`34.\
78596242823661, \
-1.4911638265768292450850395479734547901641593587264211520952`34.\
88022957468612]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["25"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "2.8581407515656536375212149600559946922729136183484728284238464063`37.*^-\
32", "+", 
    RowBox[{
    "0.302193919347104634870545222217116460522241490153649755004`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   2.8581407515656536375212149600559946922729136183484728284238464063`37.*^-\
32, 0.302193919347104634870545222217116460522241490153649755004`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["315"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.832448731003803930268424441479831748756758077562946537392`37.\
03767712909336", "-", 
    RowBox[{
    "0.6871702546377009667312543455188235119273297614854723058305`36.\
954383985531294", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   0.832448731003803930268424441479831748756758077562946537392`37.\
03767712909336, \
-0.6871702546377009667312543455188235119273297614854723058305`36.\
954383985531294]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.9198173536776222346543372994550954029952065792137275798531`35.\
03098722317063"}], "-", 
    RowBox[{
    "1.1061874912862329132243304246717477387590710873945986012687`34.\
748184115656734", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-1.9198173536776222346543372994550954029952065792137275798531`35.\
03098722317063, \
-1.1061874912862329132243304246717477387590710873945986012687`34.\
748184115656734]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.919817353677622234654337299466245562883545811945616398310230265517\
42206898272`60.088262938185245"}], "-", 
    RowBox[{
    "1.10618749128623291322433042468418304393111335495957778642421746616241173\
598973`59.84883176831981", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-1.\
91981735367762223465433729946624556288354581194561639831023026551742206898272`\
60.088262938185245, \
-1.106187491286232913224330424684183043931113354959577786424217466162411735989\
73`59.84883176831981]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.7690442898967978099863006373`5.714828019385784*^-30"}],
  SequenceForm[
  "dif : ", 3.7690442898967978099863006373`5.714828019385784*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "76", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 76, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "673.20142250193424317673473313089660504`37.828145024986625", "-", 
    RowBox[{
    "1470.99123728249005079500402196087284167`38.167610085636305", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   673.20142250193424317673473313089660504`37.828145024986625, \
-1470.99123728249005079500402196087284167`38.167610085636305]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "133.036182158982035480435800587551179592`38.12396977310956"}], "-", 
    
    RowBox[{
    "2906.25838324831218023004845281172557035`38.46333422298009", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-133.036182158982035480435800587551179592`38.12396977310956, \
-2906.25838324831218023004845281172557035`38.46333422298009]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.8589122888150134097614682511555636241779388641311281142197`32.\
361655706224866"}], "-", 
    RowBox[{
    "1758.164670607794438075899342474067301997475389710056939862819`35.\
15051442366754", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-2.8589122888150134097614682511555636241779388641311281142197`32.\
361655706224866, \
-1758.164670607794438075899342474067301997475389710056939862819`35.\
15051442366754]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "378.044056137879755112412261504030994422`38.57754241418289", "-", 
    RowBox[{
    "2598.9485697094407647004256503652602765599999999999999999999999`38.\
41479768538313", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   378.044056137879755112412261504030994422`38.57754241418289, \
-2598.9485697094407647004256503652602765599999999999999999999999`38.\
41479768538313]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "447.3643534303741633675714528109848068285756230989190641059872`37.\
08250985334869", "-", 
    RowBox[{
    "271.2965975540665714711533369313289773547872445480334692269816`36.\
865292824478914", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   447.3643534303741633675714528109848068285756230989190641059872`37.\
08250985334869, \
-271.2965975540665714711533369313289773547872445480334692269816`36.\
865292824478914]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "970.7864591309012035366542161284897663708780983480899934630157`37.\
1167402441424"}], "+", 
    RowBox[{
    "398.2436563334100224796480243144455014787167917475072060364495`36.\
72976540073574", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-970.7864591309012035366542161284897663708780983480899934630157`37.\
1167402441424, 
    398.2436563334100224796480243144455014787167917475072060364495`36.\
72976540073574]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "682.6843776167844793432079661056638269441245363850398012428087`34.\
73539251483682", "-", 
    RowBox[{
    "3663.4127802084993554090208542645219615814049369095306766722868`35.\
46443622318714", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   682.6843776167844793432079661056638269441245363850398012428087`34.\
73539251483682, \
-3663.4127802084993554090208542645219615814049369095306766722868`35.\
46443622318714]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "682.6843776167844793432079659766181681879196851255725389914660469411281434\
6370932`59.41343619957851", "-", 
    RowBox[{
    "3663.41278020849935540902085423971064151940490030358713193780391449500854\
560547211`60.14310209106811", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   682.68437761678447934320796597661816818791968512557253899146604694112814346\
370932`59.41343619957851, \
-3663.412780208499355409020854239710641519404900303587131937803914495008545605\
47211`60.14310209106811]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.76318176530685075272263985981`6.840066730612865*^-29"}],
  SequenceForm[
  "dif : ", 1.76318176530685075272263985981`6.840066730612865*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "77", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 77, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "211.5392159294321880454242946043072212167704999324145094234784`34.\
42035800516106", "-", 
    RowBox[{
    "1116.5819230761878746877343190644334262574524191990433564588088`35.\
142857707406996", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   211.5392159294321880454242946043072212167704999324145094234784`34.\
42035800516106, \
-1116.5819230761878746877343190644334262574524191990433564588088`35.\
142857707406996]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "268.6816402473637095145619084252195391340189927144378940361139`36.\
73877694720663", "+", 
    RowBox[{
    "639.2155154771829942504917792652951300921538236220070350401989`37.\
115186264218686", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   268.6816402473637095145619084252195391340189927144378940361139`36.\
73877694720663, 
    639.2155154771829942504917792652951300921538236220070350401989`37.\
115186264218686]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "52.522215717426249501497636219593365346781209918845508327641`36.\
09355670452102"}], "-", 
    RowBox[{
    "596.5191737504644587160988646216904293195331985394668908785289`37.\
14883807308201", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-52.522215717426249501497636219593365346781209918845508327641`36.\
09355670452102, \
-596.5191737504644587160988646216904293195331985394668908785289`37.\
14883807308201]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "4.6202086005052719676399776013189525704672828631778762849945`32.\
75471833670288"}], "-", 
    RowBox[{
    "1159.2782648029064102221272337080381270300730442815835006204787`35.\
15424444588341", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-4.6202086005052719676399776013189525704672828631778762849945`32.\
75471833670288, \
-1159.2782648029064102221272337080381270300730442815835006204787`35.\
15424444588341]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "4.620208600505271967639977604601455773488884063559292175617711318598\
24142371212`57.75098543960815"}], "-", 
    RowBox[{
    "1159.27826480290641022212723372168445942948482595298002928192493068522602\
695028416`60.15051154878868", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-4.\
62020860050527196763997760460145577348888406355929217561771131859824142371212`\
57.75098543960815, \
-1159.278264802906410222127233721684459429484825952980029281924930685226026950\
28416`60.15051154878868]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.053532876499906076462605009`6.155230162606472*^-30"}],
  SequenceForm["dif : ", 6.053532876499906076462605009`6.155230162606472*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "78", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 78, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.4479465866013841673640913198027941904467568414152481342446`34.\
69456952711179"}], "-", 
    RowBox[{
    "2.2050423134783675667435027260639734723672669736604302187521`34.\
66149068182751", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1.4479465866013841673640913198027941904467568414152481342446`34.\
69456952711179, \
-2.2050423134783675667435027260639734723672669736604302187521`34.\
66149068182751]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[CellGroupData[{

Cell[BoxData["75"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term5=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.7510048876228322675287487185451004991025639085123213157996`37.\
11515997059141"}], "+", 
    RowBox[{
    "1.1567968605404639855234797414526249300237399256901948437668`36.\
7389257099134", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-2.7510048876228322675287487185451004991025639085123213157996`37.\
11515997059141, 
    1.1567968605404639855234797414526249300237399256901948437668`36.\
7389257099134]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.303058301021448100164657398742306308655807067097073181555`34.\
645659277996614", "-", 
    RowBox[{
    "3.3618391740188315522669824675165984023910068993506250625189`34.\
842748567005295", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   1.303058301021448100164657398742306308655807067097073181555`34.\
645659277996614, \
-3.3618391740188315522669824675165984023910068993506250625189`34.\
842748567005295]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.303058301021448100164657398836375112043065155679818994133317267353053537\
52892`59.708508445590674", "-", 
    RowBox[{
    "3.36183917401883155226698246761480313359881121789905223056774746034501688\
369162`60.12012153189876", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   1.3030583010214481001646573988363751120430651556798189941333172673530535375\
2892`59.708508445590674, \
-3.361839174018831552266982467614803133598811217899052230567747460345016883691\
62`60.12012153189876]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.8858388121067928130429981615`6.296836507643858*^-29"}],
  SequenceForm[
  "dif : ", 1.8858388121067928130429981615`6.296836507643858*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "79", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 79, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "205.3571258957702486951087249647354960154999999999999999999999`39.\
312509777477075"}], "+", 
    RowBox[{
    "610.293992095006902081218970614358324783`38.78553909466112", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-205.3571258957702486951087249647354960154999999999999999999999`39.\
312509777477075, 610.293992095006902081218970614358324783`38.78553909466112]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "707.2603152326440341358973704039298142079999999999999999999999`38.\
849579290262575"}], "+", 
    RowBox[{
    "357.572839298288204470952727710901745113`38.553364523012974", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-707.2603152326440341358973704039298142079999999999999999999999`38.\
849579290262575, 357.572839298288204470952727710901745113`38.553364523012974]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1034.0393774908910786622208827243919531227385037282986376504341`34.\
90076377081801"}], "+", 
    RowBox[{
    "153.0378440332349514616555157263043605115352546960974553256591`34.\
31607170856716", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1034.0393774908910786622208827243919531227385037282986376504341`\
34.90076377081801, 
    153.0378440332349514616555157263043605115352546960974553256591`34.\
31607170856716]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1185.6435781112047873481133319908329735060000000000000000000001`39.\
07395415334226"}], "+", 
    RowBox[{
    "3017.02963739355899158878583371811474035`38.47957957643063", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-1185.6435781112047873481133319908329735060000000000000000000001`\
39.07395415334226, 
    3017.02963739355899158878583371811474035`38.47957957643063]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "878.8164162736669034819609254489718669707784801057352177571724`36.\
68086261398973", "+", 
    RowBox[{
    "2437.9362757319150732254658912898548929675401534752624955917072`37.\
12398680262914", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   878.8164162736669034819609254489718669707784801057352177571724`36.\
68086261398973, 
    2437.9362757319150732254658912898548929675401534752624955917072`37.\
12398680262914]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.3855978567949118072437511637984199611939143055838992602859`35.\
818264097924356"}], "-", 
    RowBox[{
    "1210.4543413476992136353120958352134313585412441526131758668385`37.\
15004432068974", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-56.3855978567949118072437511637984199611939143055838992602859`35.\
818264097924356, \
-1210.4543413476992136353120958352134313585412441526131758668385`37.\
15004432068974]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1583.4440589249725658198308203873977368498230695284499561473204`35.\
07686462354072"}], "-", 
    RowBox[{
    "3123.6068963512447931651124151211917715514636546265518643992094`35.\
60972861599582", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-1583.4440589249725658198308203873977368498230695284499561473204`\
35.07686462354072, \
-3123.6068963512447931651124151211917715514636546265518643992094`35.\
60972861599582]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1583.\
44405892497256581983082017845845499851854743984008563764642608227359246682992`\
59.805797842727856"}], "-", 
    RowBox[{
    "3123.60689635124479316511241523932982673549134519503425154713481573441149\
719719999`60.10085149082393", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-1583.\
44405892497256581983082017845845499851854743984008563764642608227359246682992`\
59.805797842727856, \
-3123.606896351244793165112415239329826735491345195034251547134815734411497197\
19999`60.10085149082393]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.42694743571789426761621886343`7.179710967307275*^-29"}],
  SequenceForm[
  "dif : ", 3.42694743571789426761621886343`7.179710967307275*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "84", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 84, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "34.7353476690197317864294382827969691185`38.54077165012217", "-", 
    RowBox[{
    "213.875609678321278442562768854134176214`38.330161260559926", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   34.7353476690197317864294382827969691185`38.54077165012217, \
-213.875609678321278442562768854134176214`38.330161260559926]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "215.3757850595514762367984874719156347110000000000000000000001`38.\
333196873492234", "-", 
    RowBox[{
    "582.1775873690371091121524477687921075249999999999999999999999`38.\
765055481986835", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   215.3757850595514762367984874719156347110000000000000000000001`38.\
333196873492234, \
-582.1775873690371091121524477687921075249999999999999999999999`38.\
765055481986835]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "932.5529865494507310511562071122023622986023332652327373787102`34.\
62657017110491", "-", 
    RowBox[{
    "2203.2485043796584197820292660130333421728839525826408755184446`35.\
114730222966706", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   932.5529865494507310511562071122023622986023332652327373787102`34.\
62657017110491, \
-2203.2485043796584197820292660130333421728839525826408755184446`35.\
114730222966706]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "448.7431650977182684737777876160803472219999999999999999999999`38.\
65199784680543", "-", 
    RowBox[{
    "4.4006185136595037281038714814960584872200000000000000000001`38.\
64351372152964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   448.7431650977182684737777876160803472219999999999999999999999`38.\
65199784680543, \
-4.4006185136595037281038714814960584872200000000000000000001`38.\
64351372152964]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "132.2664412134936876890554653281898085159045021844680049930179`36.\
25238453879728", "+", 
    RowBox[{
    "1037.7213981441771315211841863628621106846839513712598474856771`37.\
14701564242185", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   132.2664412134936876890554653281898085159045021844680049930179`36.\
25238453879728, 
    1037.7213981441771315211841863628621106846839513712598474856771`37.\
14701564242185]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "124.1158930978753761248977922524864307185524931081256327591737`36.\
28507580465931", "-", 
    RowBox[{
    "901.9725553656376435021513996333082776228620315627067686957394`37.\
1464417313021", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   124.1158930978753761248977922524864307185524931081256327591737`36.\
28507580465931, \
-901.9725553656376435021513996333082776228620315627067686957394`37.\
1464417313021]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "477.5386198689346067866530876701583796716453379726390996265186`34.\
33314567198746", "-", 
    RowBox[{
    "3130.6499256918967916276733978840174004864858723911939543083822`35.\
26371281764081", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   477.5386198689346067866530876701583796716453379726390996265186`34.\
33314567198746, \
-3130.6499256918967916276733978840174004864858723911939543083822`35.\
26371281764081]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "477.5386198689346067866530876155633475032898573363626247671269236233445968\
8372223`59.32889442032494", "-", 
    RowBox[{
    "3130.64992569189679162767339790459592563844094215144129302083607407340997\
137670291`60.14552042721369", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   477.53861986893460678665308761556334750328985733636262476712692362334459688\
372223`59.32889442032494, \
-3130.649925691896791627673397904595925638440942151441293020836074073409971376\
70291`60.14552042721369]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.2117395454654483288851256489`6.316454344680451*^-30"}],
  SequenceForm[
  "dif : ", 9.2117395454654483288851256489`6.316454344680451*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "85", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 85, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.5916508939917426045392908270249066881917072087729836993694`34.\
36003635642938"}], "+", 
    RowBox[{
    "0.4161726162757335753921603179706652568783456274455688336618`33.\
66008100456488", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1.5916508939917426045392908270249066881917072087729836993694`34.\
36003635642938, 
    0.4161726162757335753921603179706652568783456274455688336618`33.\
66008100456488]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["25"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.06102484204293924710305805075647140582259883424713889609555937388`37.*^-\
31", "-", 
    RowBox[{
    "0.3328864299622153462408958877320640838192930645544643364802`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   1.06102484204293924710305805075647140582259883424713889609555937388`37.*^-\
31, -0.3328864299622153462408958877320640838192930645544643364802`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.2836956874245674080329498620352086020786535229000313772036`37.\
10744542787349"}], "+", 
    RowBox[{
    "0.6012579051770453745369945466547935792113945942607974508917`36.\
778044145086014", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-1.2836956874245674080329498620352086020786535229000313772036`37.\
10744542787349, 
    0.6012579051770453745369945466547935792113945942607974508917`36.\
778044145086014]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.3079552065671751965063409649898041885972579797976626279709`33.\
646049942838616"}], "+", 
    RowBox[{
    "0.1478011410609035470960616590479357614862440977392357192503`33.\
20984874505992", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.3079552065671751965063409649898041885972579797976626279709`33.\
646049942838616, 
    0.1478011410609035470960616590479357614862440977392357192503`33.\
20984874505992]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.307955206567175196506340964905594420744514653155068392827706948089\
68414427302`60.105501386038675"}], "+", 
    RowBox[{
    "0.14780114106090354709606165894981910280638760206253480738412109966290496\
624336`59.78669162190916", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.\
30795520656717519650634096490559442074451465315506839282770694808968414427302`\
60.105501386038675, 
    0.147801141060903547096061658949819102806387602062534807384121099662904966\
24336`59.78669162190916]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.892618706675226524270719953234`5.969476628244019*^-28"}],
  SequenceForm[
  "dif : ", 1.892618706675226524270719953234`5.969476628244019*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "86", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 86, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.9436643152834598672107133507681498771959148746772425726668`34.\
093863351344325"}], "-", 
    RowBox[{
    "1.4132707684729308151574480749707562427198460884023303234693`34.\
021606602934256", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.9436643152834598672107133507681498771959148746772425726668`34.\
093863351344325, \
-1.4132707684729308151574480749707562427198460884023303234693`34.\
021606602934256]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["25"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.34683891542462227942572503087390822229213529808380578050719008721`37.*^-\
31", "-", 
    RowBox[{
    "0.0306925106151107113703506655149476232962696739741495425965`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   1.34683891542462227942572503087390822229213529808380578050719008721`37.*^-\
31, -0.0306925106151107113703506655149476232962696739741495425965`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData["316"], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.6348604691944609292273744150690596062988078064305033132722`36.\
62554741709479"}], "-", 
    RowBox[{
    "2.0294205934044705989503473475519253291172688147140182713703`37.\
13024119439195", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-0.6348604691944609292273744150690596062988078064305033132722`36.\
62554741709479, \
-2.0294205934044705989503473475519253291172688147140182713703`37.\
13024119439195]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.3088038460889989379833389356992249547886495304746818318976`33.\
607870431491335"}], "+", 
    RowBox[{
    "0.6468423355466504951632499380961167096936924002858374904975`33.\
68168441303238", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.3088038460889989379833389356992249547886495304746818318976`33.\
607870431491335, 
    0.6468423355466504951632499380961167096936924002858374904975`33.\
68168441303238]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.308803846088998937983338935724276030095966003110729011349206050074\
68438718078`59.784815516221684"}], "+", 
    RowBox[{
    "0.64684233554665049516324993809942499388504249988444515097883871236947736\
556469`60.1059312520226", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.\
30880384608899893798333893572427603009596600311072901134920605007468438718078`\
59.784815516221684, 
    0.646842335546650495163249938099424993885042499884445150978838712369477365\
56469`60.1059312520226]],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.76266042180504790049121580261`5.12295962175661*^-29"}],
  SequenceForm[
  "dif : ", 1.76266042180504790049121580261`5.12295962175661*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "6513f46f-bec4-4d74-9688-d692af9a6038"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"realdigits", "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{"digits", ",", "Infinity"}], "]"}]}], "\n", 
 RowBox[{"Histogram", "[", 
  RowBox[{"realdigits", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Max", "[", "realdigits", "]"}], "+", "10"}], ",", "1"}], "}"}],
    ",", 
   RowBox[{"PlotRange", "->", "Full"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Min", "[", "realdigits", "]"}]}], "Input",
 ExpressionUUID -> "10cf26c6-8963-4b83-bfee-2e88d63b2d17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "28", ",", "28", ",", "28", ",", "28", ",", "27", ",", "28", ",", "27", ",",
    "27", ",", "28", ",", "28", ",", "29", ",", "29", ",", "26", ",", "29", 
   ",", "27", ",", "29", ",", "28", ",", "28", ",", "28", ",", "28", ",", 
   "28", ",", "28", ",", "28", ",", "26", ",", "27", ",", "29"}], 
  "}"}]], "Output",
 ExpressionUUID -> "68e75b28-48e2-43ad-94a2-1e6ed97dfffb"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.7], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.7], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{26., 0}, {27., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{241.02622097678142`, 250.0130104083267}, {
          65.76189024181187, 94.57151215157326}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox["2", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{27., 0}, {28., 5}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{249.5130104083267, 258.4997998398719}, {
          23.297457377169778`, 94.57151215157326}}],
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox["5", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[5, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{28., 0}, {29., 14}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{257.9997998398719, 
          266.98658927141713`}, {-104.09584121675648`, 94.57151215157326}}],
        StatusArea[#, 14]& ,
        TagBoxNote->"14"],
       StyleBox["14", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[14, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{29., 0}, {30., 5}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{266.48658927141713`, 275.4733787029624}, {
          23.297457377169778`, 94.57151215157326}}],
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox["5", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[5, {}], "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.78, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{0., 39.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 ExpressionUUID -> "68e75b28-48e2-43ad-94a2-1e6ed97dfffb"],

Cell[BoxData["26"], "Output",
 ExpressionUUID -> "68e75b28-48e2-43ad-94a2-1e6ed97dfffb"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 797},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "81d4b2b9-4197-4996-beac-1bee5ef64935"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1810, 34, 97, "Input"],
Cell[2371, 56, 111, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[2507, 62, 163, 3, 28, "Input"],
Cell[2673, 67, 153, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2863, 74, 96, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[2984, 79, 618, 14, 80, "Input"],
Cell[3605, 95, 123, 1, 28, "Output"],
Cell[CellGroupData[{
Cell[3753, 100, 308, 6, 22, "Print"],
Cell[4064, 108, 130, 1, 21, "Print"],
Cell[4197, 111, 152, 2, 21, "Print"],
Cell[4352, 115, 229, 3, 22, "Print"],
Cell[4584, 120, 175, 2, 53, "Print"],
Cell[4762, 124, 151, 2, 22, "Print"],
Cell[4916, 128, 167, 2, 22, "Print"],
Cell[5086, 132, 128, 1, 22, "Print"],
Cell[5217, 135, 135, 1, 22, "Print"],
Cell[5355, 138, 212, 2, 38, "Print"],
Cell[5570, 142, 193, 2, 38, "Print"]
}, Open  ]]
}, Open  ]],
Cell[5790, 148, 168, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[5983, 156, 98, 1, 28, "Input"],
Cell[6084, 159, 265, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6386, 170, 147, 3, 28, "Input"],
Cell[6536, 175, 88, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6661, 181, 495, 10, 63, "Input"],
Cell[7159, 193, 1028, 35, 48, "Output"],
Cell[8190, 230, 362, 7, 44, "Output"]
}, Open  ]],
Cell[8567, 240, 1366, 39, 97, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9970, 284, 95, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[10090, 289, 9561, 258, 845, "Input"],
Cell[CellGroupData[{
Cell[19676, 551, 379, 8, 21, "Print"],
Cell[20058, 561, 348, 8, 21, "Print"],
Cell[20409, 571, 346, 8, 21, "Print"],
Cell[20758, 581, 275, 6, 22, "Print"],
Cell[21036, 589, 275, 6, 22, "Print"]
}, Open  ]],
Cell[21326, 598, 587, 10, 24, "Message"],
Cell[CellGroupData[{
Cell[21938, 612, 87, 1, 21, "Print"],
Cell[22028, 615, 207, 5, 21, "Print"],
Cell[22238, 622, 350, 8, 21, "Print"],
Cell[22591, 632, 406, 11, 21, "Print"],
Cell[23000, 645, 344, 7, 22, "Print"],
Cell[23347, 654, 301, 6, 23, "Print"],
Cell[23651, 662, 379, 8, 21, "Print"],
Cell[24033, 672, 348, 8, 21, "Print"],
Cell[24384, 682, 396, 11, 21, "Print"],
Cell[24783, 695, 275, 6, 22, "Print"],
Cell[25061, 703, 275, 6, 22, "Print"]
}, Open  ]],
Cell[25351, 712, 587, 10, 24, "Message"],
Cell[CellGroupData[{
Cell[25963, 726, 87, 1, 21, "Print"],
Cell[26053, 729, 207, 5, 21, "Print"],
Cell[26263, 736, 396, 11, 21, "Print"],
Cell[26662, 749, 406, 11, 21, "Print"],
Cell[27071, 762, 344, 7, 22, "Print"],
Cell[27418, 771, 301, 6, 23, "Print"],
Cell[27722, 779, 379, 8, 21, "Print"],
Cell[28104, 789, 207, 5, 21, "Print"],
Cell[28314, 796, 578, 14, 21, "Print"],
Cell[28895, 812, 275, 6, 22, "Print"],
Cell[29173, 820, 275, 6, 22, "Print"]
}, Open  ]],
Cell[29463, 829, 587, 10, 24, "Message"],
Cell[30053, 841, 570, 11, 24, "Message"],
Cell[CellGroupData[{
Cell[30648, 856, 87, 1, 21, "Print"],
Cell[30738, 859, 207, 5, 21, "Print"],
Cell[30948, 866, 578, 14, 21, "Print"],
Cell[31529, 882, 700, 16, 21, "Print"],
Cell[32232, 900, 314, 6, 22, "Print"],
Cell[32549, 908, 314, 7, 23, "Print"],
Cell[32866, 917, 379, 8, 21, "Print"],
Cell[33248, 927, 380, 10, 21, "Print"],
Cell[33631, 939, 346, 8, 21, "Print"],
Cell[33980, 949, 275, 6, 22, "Print"],
Cell[34258, 957, 271, 6, 22, "Print"],
Cell[34532, 965, 88, 1, 21, "Print"],
Cell[34623, 968, 376, 10, 21, "Print"],
Cell[35002, 980, 396, 11, 21, "Print"],
Cell[35401, 993, 406, 11, 21, "Print"],
Cell[35810, 1006, 314, 6, 22, "Print"],
Cell[36127, 1014, 301, 6, 23, "Print"],
Cell[36431, 1022, 379, 8, 21, "Print"],
Cell[36813, 1032, 602, 15, 21, "Print"],
Cell[37418, 1049, 556, 13, 21, "Print"],
Cell[37977, 1064, 273, 6, 22, "Print"],
Cell[38253, 1072, 275, 6, 22, "Print"],
Cell[38531, 1080, 87, 1, 21, "Print"],
Cell[38621, 1083, 207, 5, 21, "Print"],
Cell[38831, 1090, 596, 14, 21, "Print"],
Cell[39430, 1106, 724, 18, 21, "Print"],
Cell[40157, 1126, 314, 6, 22, "Print"],
Cell[40474, 1134, 313, 6, 23, "Print"],
Cell[40790, 1142, 379, 8, 21, "Print"],
Cell[41172, 1152, 207, 5, 21, "Print"],
Cell[41382, 1159, 626, 16, 21, "Print"],
Cell[42011, 1177, 277, 6, 22, "Print"],
Cell[42291, 1185, 275, 6, 22, "Print"],
Cell[42569, 1193, 87, 1, 21, "Print"],
Cell[42659, 1196, 584, 14, 21, "Print"],
Cell[43246, 1212, 622, 16, 21, "Print"],
Cell[43871, 1230, 698, 16, 21, "Print"],
Cell[44572, 1248, 314, 6, 22, "Print"],
Cell[44889, 1256, 314, 7, 23, "Print"],
Cell[45206, 1265, 379, 8, 21, "Print"],
Cell[45588, 1275, 324, 7, 21, "Print"],
Cell[45915, 1284, 396, 11, 21, "Print"],
Cell[46314, 1297, 275, 6, 22, "Print"],
Cell[46592, 1305, 275, 6, 22, "Print"],
Cell[46870, 1313, 87, 1, 21, "Print"],
Cell[46960, 1316, 207, 5, 21, "Print"],
Cell[47170, 1323, 398, 11, 21, "Print"],
Cell[47571, 1336, 406, 11, 21, "Print"],
Cell[47980, 1349, 344, 7, 22, "Print"],
Cell[48327, 1358, 301, 6, 23, "Print"],
Cell[48631, 1366, 379, 8, 21, "Print"],
Cell[49013, 1376, 207, 5, 21, "Print"],
Cell[49223, 1383, 626, 16, 21, "Print"],
Cell[49852, 1401, 275, 6, 22, "Print"],
Cell[50130, 1409, 275, 6, 22, "Print"],
Cell[50408, 1417, 88, 1, 21, "Print"],
Cell[50499, 1420, 642, 16, 21, "Print"],
Cell[51144, 1438, 622, 16, 21, "Print"],
Cell[51769, 1456, 700, 16, 21, "Print"],
Cell[52472, 1474, 314, 6, 22, "Print"],
Cell[52789, 1482, 318, 7, 23, "Print"],
Cell[53110, 1491, 379, 8, 21, "Print"],
Cell[53492, 1501, 207, 5, 21, "Print"],
Cell[53702, 1508, 207, 5, 21, "Print"],
Cell[53912, 1515, 277, 6, 22, "Print"],
Cell[54192, 1523, 277, 6, 22, "Print"],
Cell[54472, 1531, 88, 1, 21, "Print"],
Cell[54563, 1534, 624, 16, 21, "Print"],
Cell[55190, 1552, 624, 16, 21, "Print"],
Cell[55817, 1570, 702, 16, 21, "Print"],
Cell[56522, 1588, 314, 6, 22, "Print"],
Cell[56839, 1596, 313, 6, 23, "Print"],
Cell[57155, 1604, 381, 8, 21, "Print"],
Cell[57539, 1614, 574, 13, 21, "Print"],
Cell[58116, 1629, 536, 13, 21, "Print"],
Cell[58655, 1644, 275, 6, 22, "Print"],
Cell[58933, 1652, 273, 6, 22, "Print"],
Cell[59209, 1660, 88, 1, 21, "Print"],
Cell[59300, 1663, 642, 16, 21, "Print"],
Cell[59945, 1681, 624, 16, 21, "Print"],
Cell[60572, 1699, 696, 16, 21, "Print"],
Cell[61271, 1717, 314, 6, 22, "Print"],
Cell[61588, 1725, 318, 7, 23, "Print"],
Cell[61909, 1734, 381, 8, 21, "Print"],
Cell[62293, 1744, 550, 13, 21, "Print"],
Cell[62846, 1759, 532, 13, 21, "Print"],
Cell[63381, 1774, 275, 6, 22, "Print"],
Cell[63659, 1782, 273, 6, 22, "Print"],
Cell[63935, 1790, 88, 1, 21, "Print"],
Cell[64026, 1793, 638, 16, 21, "Print"],
Cell[64667, 1811, 622, 16, 21, "Print"],
Cell[65292, 1829, 698, 16, 21, "Print"],
Cell[65993, 1847, 314, 6, 22, "Print"],
Cell[66310, 1855, 314, 7, 23, "Print"],
Cell[66627, 1864, 381, 8, 21, "Print"],
Cell[67011, 1874, 378, 10, 21, "Print"],
Cell[67392, 1886, 398, 11, 21, "Print"],
Cell[67793, 1899, 275, 6, 22, "Print"],
Cell[68071, 1907, 275, 6, 22, "Print"],
Cell[68349, 1915, 87, 1, 21, "Print"],
Cell[68439, 1918, 207, 5, 21, "Print"],
Cell[68649, 1925, 394, 11, 21, "Print"],
Cell[69046, 1938, 406, 11, 21, "Print"],
Cell[69455, 1951, 344, 7, 22, "Print"],
Cell[69802, 1960, 245, 5, 23, "Print"],
Cell[70050, 1967, 381, 8, 21, "Print"],
Cell[70434, 1977, 207, 5, 21, "Print"],
Cell[70644, 1984, 570, 13, 21, "Print"],
Cell[71217, 1999, 277, 6, 22, "Print"],
Cell[71497, 2007, 277, 6, 22, "Print"],
Cell[71777, 2015, 88, 1, 21, "Print"],
Cell[71868, 2018, 640, 16, 21, "Print"],
Cell[72511, 2036, 622, 16, 21, "Print"],
Cell[73136, 2054, 700, 16, 21, "Print"],
Cell[73839, 2072, 314, 6, 22, "Print"],
Cell[74156, 2080, 313, 6, 23, "Print"],
Cell[74472, 2088, 381, 8, 21, "Print"],
Cell[74856, 2098, 207, 5, 21, "Print"],
Cell[75066, 2105, 570, 13, 21, "Print"],
Cell[75639, 2120, 275, 6, 22, "Print"],
Cell[75917, 2128, 275, 6, 22, "Print"],
Cell[76195, 2136, 88, 1, 21, "Print"],
Cell[76286, 2139, 640, 16, 21, "Print"],
Cell[76929, 2157, 622, 16, 21, "Print"],
Cell[77554, 2175, 700, 16, 21, "Print"],
Cell[78257, 2193, 314, 6, 22, "Print"],
Cell[78574, 2201, 314, 7, 23, "Print"],
Cell[78891, 2210, 381, 8, 21, "Print"],
Cell[79275, 2220, 207, 5, 21, "Print"],
Cell[79485, 2227, 578, 14, 21, "Print"],
Cell[80066, 2243, 275, 6, 22, "Print"],
Cell[80344, 2251, 277, 6, 22, "Print"],
Cell[80624, 2259, 87, 1, 21, "Print"],
Cell[80714, 2262, 586, 14, 21, "Print"],
Cell[81303, 2278, 626, 16, 21, "Print"],
Cell[81932, 2296, 702, 16, 21, "Print"],
Cell[82637, 2314, 314, 6, 22, "Print"],
Cell[82954, 2322, 318, 7, 23, "Print"],
Cell[83275, 2331, 381, 8, 21, "Print"],
Cell[83659, 2341, 332, 7, 21, "Print"],
Cell[83994, 2350, 398, 11, 21, "Print"],
Cell[84395, 2363, 275, 6, 22, "Print"],
Cell[84673, 2371, 277, 6, 22, "Print"],
Cell[84953, 2379, 88, 1, 21, "Print"],
Cell[85044, 2382, 376, 10, 21, "Print"],
Cell[85423, 2394, 396, 11, 21, "Print"],
Cell[85822, 2407, 406, 11, 21, "Print"],
Cell[86231, 2420, 314, 6, 22, "Print"],
Cell[86548, 2428, 305, 6, 23, "Print"],
Cell[86856, 2436, 381, 8, 21, "Print"],
Cell[87240, 2446, 207, 5, 21, "Print"],
Cell[87450, 2453, 626, 16, 21, "Print"],
Cell[88079, 2471, 275, 6, 22, "Print"],
Cell[88357, 2479, 275, 6, 22, "Print"],
Cell[88635, 2487, 87, 1, 21, "Print"],
Cell[88725, 2490, 582, 14, 21, "Print"],
Cell[89310, 2506, 624, 16, 21, "Print"],
Cell[89937, 2524, 700, 16, 21, "Print"],
Cell[90640, 2542, 314, 6, 22, "Print"],
Cell[90957, 2550, 314, 7, 23, "Print"],
Cell[91274, 2559, 381, 8, 21, "Print"],
Cell[91658, 2569, 207, 5, 21, "Print"],
Cell[91868, 2576, 570, 13, 21, "Print"],
Cell[92441, 2591, 277, 6, 22, "Print"],
Cell[92721, 2599, 273, 6, 22, "Print"],
Cell[92997, 2607, 88, 1, 21, "Print"],
Cell[93088, 2610, 640, 16, 21, "Print"],
Cell[93731, 2628, 626, 16, 21, "Print"],
Cell[94360, 2646, 700, 16, 21, "Print"],
Cell[95063, 2664, 314, 6, 22, "Print"],
Cell[95380, 2672, 314, 7, 23, "Print"],
Cell[95697, 2681, 381, 8, 21, "Print"],
Cell[96081, 2691, 376, 10, 21, "Print"],
Cell[96460, 2703, 398, 11, 21, "Print"],
Cell[96861, 2716, 275, 6, 22, "Print"],
Cell[97139, 2724, 275, 6, 22, "Print"],
Cell[97417, 2732, 88, 1, 21, "Print"],
Cell[97508, 2735, 640, 16, 21, "Print"],
Cell[98151, 2753, 638, 16, 21, "Print"],
Cell[98792, 2771, 716, 17, 21, "Print"],
Cell[99511, 2790, 314, 6, 22, "Print"],
Cell[99828, 2798, 314, 7, 23, "Print"],
Cell[100145, 2807, 381, 8, 21, "Print"],
Cell[100529, 2817, 378, 10, 21, "Print"],
Cell[100910, 2829, 396, 11, 21, "Print"],
Cell[101309, 2842, 275, 6, 22, "Print"],
Cell[101587, 2850, 275, 6, 22, "Print"],
Cell[101865, 2858, 88, 1, 21, "Print"],
Cell[101956, 2861, 376, 10, 21, "Print"],
Cell[102335, 2873, 398, 11, 21, "Print"],
Cell[102736, 2886, 406, 11, 21, "Print"],
Cell[103145, 2899, 314, 6, 22, "Print"],
Cell[103462, 2907, 305, 6, 23, "Print"],
Cell[103770, 2915, 381, 8, 21, "Print"],
Cell[104154, 2925, 207, 5, 21, "Print"],
Cell[104364, 2932, 207, 5, 21, "Print"],
Cell[104574, 2939, 275, 6, 22, "Print"],
Cell[104852, 2947, 275, 6, 22, "Print"],
Cell[105130, 2955, 88, 1, 21, "Print"],
Cell[105221, 2958, 642, 16, 21, "Print"],
Cell[105866, 2976, 642, 16, 21, "Print"],
Cell[106511, 2994, 718, 17, 21, "Print"],
Cell[107232, 3013, 314, 6, 22, "Print"],
Cell[107549, 3021, 320, 7, 23, "Print"],
Cell[107872, 3030, 381, 8, 21, "Print"],
Cell[108256, 3040, 207, 5, 21, "Print"],
Cell[108466, 3047, 207, 5, 21, "Print"],
Cell[108676, 3054, 275, 6, 22, "Print"],
Cell[108954, 3062, 275, 6, 22, "Print"],
Cell[109232, 3070, 88, 1, 21, "Print"],
Cell[109323, 3073, 638, 16, 21, "Print"],
Cell[109964, 3091, 638, 16, 21, "Print"],
Cell[110605, 3109, 716, 17, 21, "Print"],
Cell[111324, 3128, 314, 6, 22, "Print"],
Cell[111641, 3136, 318, 7, 23, "Print"],
Cell[111962, 3145, 381, 8, 21, "Print"],
Cell[112346, 3155, 536, 13, 21, "Print"],
Cell[112885, 3170, 534, 12, 21, "Print"],
Cell[113422, 3184, 275, 6, 22, "Print"],
Cell[113700, 3192, 275, 6, 22, "Print"],
Cell[113978, 3200, 88, 1, 21, "Print"],
Cell[114069, 3203, 638, 16, 21, "Print"],
Cell[114710, 3221, 618, 16, 21, "Print"],
Cell[115331, 3239, 694, 16, 21, "Print"],
Cell[116028, 3257, 314, 6, 22, "Print"],
Cell[116345, 3265, 320, 7, 23, "Print"],
Cell[116668, 3274, 381, 8, 21, "Print"],
Cell[117052, 3284, 398, 11, 21, "Print"],
Cell[117453, 3297, 538, 13, 21, "Print"],
Cell[117994, 3312, 275, 6, 22, "Print"],
Cell[118272, 3320, 275, 6, 22, "Print"],
Cell[118550, 3328, 88, 1, 21, "Print"],
Cell[118641, 3331, 644, 16, 21, "Print"],
Cell[119288, 3349, 626, 16, 21, "Print"],
Cell[119917, 3367, 702, 16, 21, "Print"],
Cell[120622, 3385, 314, 6, 22, "Print"],
Cell[120939, 3393, 318, 7, 23, "Print"],
Cell[121260, 3402, 381, 8, 21, "Print"],
Cell[121644, 3412, 207, 5, 21, "Print"],
Cell[121854, 3419, 207, 5, 21, "Print"],
Cell[122064, 3426, 275, 6, 22, "Print"],
Cell[122342, 3434, 271, 6, 22, "Print"],
Cell[122616, 3442, 88, 1, 21, "Print"],
Cell[122707, 3445, 640, 16, 21, "Print"],
Cell[123350, 3463, 640, 16, 21, "Print"],
Cell[123993, 3481, 716, 17, 21, "Print"],
Cell[124712, 3500, 314, 6, 22, "Print"],
Cell[125029, 3508, 318, 7, 23, "Print"],
Cell[125350, 3517, 381, 8, 21, "Print"],
Cell[125734, 3527, 350, 8, 21, "Print"],
Cell[126087, 3537, 542, 13, 21, "Print"],
Cell[126632, 3552, 275, 6, 22, "Print"],
Cell[126910, 3560, 275, 6, 22, "Print"],
Cell[127188, 3568, 88, 1, 21, "Print"],
Cell[127279, 3571, 642, 16, 21, "Print"],
Cell[127924, 3589, 622, 16, 21, "Print"],
Cell[128549, 3607, 698, 16, 21, "Print"],
Cell[129250, 3625, 314, 6, 22, "Print"],
Cell[129567, 3633, 318, 7, 23, "Print"],
Cell[129888, 3642, 381, 8, 21, "Print"],
Cell[130272, 3652, 332, 7, 21, "Print"],
Cell[130607, 3661, 396, 11, 21, "Print"],
Cell[131006, 3674, 273, 6, 22, "Print"],
Cell[131282, 3682, 275, 6, 22, "Print"],
Cell[131560, 3690, 88, 1, 21, "Print"],
Cell[131651, 3693, 376, 10, 21, "Print"],
Cell[132030, 3705, 394, 11, 21, "Print"],
Cell[132427, 3718, 548, 13, 23, "Print"],
Cell[132978, 3733, 314, 6, 22, "Print"],
Cell[133295, 3741, 305, 6, 23, "Print"],
Cell[133603, 3749, 381, 8, 21, "Print"],
Cell[133987, 3759, 592, 14, 21, "Print"],
Cell[134582, 3775, 534, 13, 21, "Print"],
Cell[135119, 3790, 273, 6, 22, "Print"],
Cell[135395, 3798, 275, 6, 22, "Print"],
Cell[135673, 3806, 88, 1, 21, "Print"],
Cell[135764, 3809, 636, 16, 21, "Print"],
Cell[136403, 3827, 616, 16, 21, "Print"],
Cell[137022, 3845, 696, 16, 21, "Print"],
Cell[137721, 3863, 314, 6, 22, "Print"],
Cell[138038, 3871, 313, 6, 23, "Print"],
Cell[138354, 3879, 381, 8, 21, "Print"],
Cell[138738, 3889, 626, 16, 21, "Print"],
Cell[139367, 3907, 628, 16, 21, "Print"],
Cell[139998, 3925, 275, 6, 22, "Print"],
Cell[140276, 3933, 275, 6, 22, "Print"],
Cell[140554, 3941, 88, 1, 21, "Print"],
Cell[140645, 3944, 636, 16, 21, "Print"],
Cell[141284, 3962, 624, 16, 21, "Print"],
Cell[141911, 3980, 696, 16, 21, "Print"],
Cell[142610, 3998, 314, 6, 22, "Print"],
Cell[142927, 4006, 314, 7, 23, "Print"],
Cell[143244, 4015, 381, 8, 21, "Print"],
Cell[143628, 4025, 396, 11, 21, "Print"],
Cell[144027, 4038, 536, 13, 21, "Print"],
Cell[144566, 4053, 277, 6, 22, "Print"],
Cell[144846, 4061, 275, 6, 22, "Print"],
Cell[145124, 4069, 88, 1, 21, "Print"],
Cell[145215, 4072, 640, 16, 21, "Print"],
Cell[145858, 4090, 624, 16, 21, "Print"],
Cell[146485, 4108, 700, 16, 21, "Print"],
Cell[147188, 4126, 314, 6, 22, "Print"],
Cell[147505, 4134, 307, 6, 23, "Print"],
Cell[147815, 4142, 381, 8, 21, "Print"],
Cell[148199, 4152, 563, 14, 21, "Print"],
Cell[148765, 4168, 557, 14, 21, "Print"],
Cell[149325, 4184, 275, 6, 22, "Print"],
Cell[149603, 4192, 275, 6, 22, "Print"],
Cell[149881, 4200, 88, 1, 21, "Print"],
Cell[149972, 4203, 616, 16, 21, "Print"],
Cell[150591, 4221, 644, 16, 21, "Print"],
Cell[151238, 4239, 722, 18, 21, "Print"],
Cell[151963, 4259, 314, 6, 22, "Print"],
Cell[152280, 4267, 314, 7, 23, "Print"],
Cell[152597, 4276, 381, 8, 21, "Print"],
Cell[152981, 4286, 348, 8, 21, "Print"],
Cell[153332, 4296, 554, 13, 21, "Print"],
Cell[153889, 4311, 275, 6, 22, "Print"],
Cell[154167, 4319, 275, 6, 22, "Print"],
Cell[154445, 4327, 88, 1, 21, "Print"],
Cell[154536, 4330, 620, 16, 21, "Print"],
Cell[155159, 4348, 640, 16, 21, "Print"],
Cell[155802, 4366, 720, 18, 21, "Print"],
Cell[156525, 4386, 314, 6, 22, "Print"],
Cell[156842, 4394, 313, 6, 23, "Print"],
Cell[157158, 4402, 381, 8, 21, "Print"],
Cell[157542, 4412, 396, 11, 21, "Print"],
Cell[157941, 4425, 348, 8, 21, "Print"],
Cell[158292, 4435, 277, 6, 22, "Print"],
Cell[158572, 4443, 271, 6, 22, "Print"],
Cell[158846, 4451, 88, 1, 21, "Print"],
Cell[158937, 4454, 376, 10, 21, "Print"],
Cell[159316, 4466, 398, 11, 21, "Print"],
Cell[159717, 4479, 548, 13, 23, "Print"],
Cell[160268, 4494, 314, 6, 22, "Print"],
Cell[160585, 4502, 350, 8, 23, "Print"],
Cell[160938, 4512, 381, 8, 21, "Print"],
Cell[161322, 4522, 207, 5, 21, "Print"],
Cell[161532, 4529, 348, 8, 21, "Print"],
Cell[161883, 4539, 273, 6, 22, "Print"],
Cell[162159, 4547, 275, 6, 22, "Print"],
Cell[162437, 4555, 87, 1, 21, "Print"],
Cell[162527, 4558, 603, 15, 23, "Print"],
Cell[163133, 4575, 398, 11, 21, "Print"],
Cell[163534, 4588, 554, 14, 23, "Print"],
Cell[164091, 4604, 344, 7, 22, "Print"],
Cell[164438, 4613, 245, 5, 23, "Print"],
Cell[164686, 4620, 381, 8, 21, "Print"],
Cell[165070, 4630, 640, 16, 21, "Print"],
Cell[165713, 4648, 563, 14, 21, "Print"],
Cell[166279, 4664, 275, 6, 22, "Print"],
Cell[166557, 4672, 275, 6, 22, "Print"],
Cell[166835, 4680, 88, 1, 21, "Print"],
Cell[166926, 4683, 620, 16, 21, "Print"],
Cell[167549, 4701, 642, 16, 21, "Print"],
Cell[168194, 4719, 722, 18, 21, "Print"],
Cell[168919, 4739, 314, 6, 22, "Print"],
Cell[169236, 4747, 309, 6, 23, "Print"],
Cell[169548, 4755, 381, 8, 21, "Print"],
Cell[169932, 4765, 207, 5, 21, "Print"],
Cell[170142, 4772, 207, 5, 21, "Print"],
Cell[170352, 4779, 275, 6, 22, "Print"],
Cell[170630, 4787, 277, 6, 22, "Print"],
Cell[170910, 4795, 88, 1, 21, "Print"],
Cell[171001, 4798, 642, 16, 21, "Print"],
Cell[171646, 4816, 642, 16, 21, "Print"],
Cell[172291, 4834, 720, 17, 21, "Print"],
Cell[173014, 4853, 314, 6, 22, "Print"],
Cell[173331, 4861, 314, 7, 23, "Print"],
Cell[173648, 4870, 381, 8, 21, "Print"],
Cell[174032, 4880, 378, 10, 21, "Print"],
Cell[174413, 4892, 350, 8, 21, "Print"],
Cell[174766, 4902, 277, 6, 22, "Print"],
Cell[175046, 4910, 275, 6, 22, "Print"],
Cell[175324, 4918, 88, 1, 21, "Print"],
Cell[175415, 4921, 618, 16, 21, "Print"],
Cell[176036, 4939, 638, 16, 21, "Print"],
Cell[176677, 4957, 718, 17, 21, "Print"],
Cell[177398, 4976, 314, 6, 22, "Print"],
Cell[177715, 4984, 313, 6, 23, "Print"],
Cell[178031, 4992, 381, 8, 21, "Print"],
Cell[178415, 5002, 394, 11, 21, "Print"],
Cell[178812, 5015, 593, 14, 21, "Print"],
Cell[179408, 5031, 275, 6, 22, "Print"],
Cell[179686, 5039, 271, 6, 22, "Print"],
Cell[179960, 5047, 88, 1, 21, "Print"],
Cell[180051, 5050, 622, 16, 21, "Print"],
Cell[180676, 5068, 642, 16, 21, "Print"],
Cell[181321, 5086, 716, 17, 21, "Print"],
Cell[182040, 5105, 314, 6, 22, "Print"],
Cell[182357, 5113, 314, 7, 23, "Print"],
Cell[182674, 5122, 381, 8, 21, "Print"],
Cell[183058, 5132, 598, 15, 21, "Print"],
Cell[183659, 5149, 554, 13, 21, "Print"],
Cell[184216, 5164, 275, 6, 22, "Print"],
Cell[184494, 5172, 277, 6, 22, "Print"],
Cell[184774, 5180, 88, 1, 21, "Print"],
Cell[184865, 5183, 626, 16, 21, "Print"],
Cell[185494, 5201, 620, 16, 21, "Print"],
Cell[186117, 5219, 700, 16, 21, "Print"],
Cell[186820, 5237, 314, 6, 22, "Print"],
Cell[187137, 5245, 318, 7, 23, "Print"],
Cell[187458, 5254, 381, 8, 21, "Print"],
Cell[187842, 5264, 394, 11, 21, "Print"],
Cell[188239, 5277, 556, 13, 21, "Print"],
Cell[188798, 5292, 273, 6, 22, "Print"],
Cell[189074, 5300, 275, 6, 22, "Print"],
Cell[189352, 5308, 88, 1, 21, "Print"],
Cell[189443, 5311, 624, 16, 21, "Print"],
Cell[190070, 5329, 644, 16, 21, "Print"],
Cell[190717, 5347, 724, 18, 21, "Print"],
Cell[191444, 5367, 314, 6, 22, "Print"],
Cell[191761, 5375, 313, 6, 23, "Print"],
Cell[192077, 5383, 381, 8, 21, "Print"],
Cell[192461, 5393, 602, 15, 21, "Print"],
Cell[193066, 5410, 556, 13, 21, "Print"],
Cell[193625, 5425, 275, 6, 22, "Print"],
Cell[193903, 5433, 275, 6, 22, "Print"],
Cell[194181, 5441, 88, 1, 21, "Print"],
Cell[194272, 5444, 620, 16, 21, "Print"],
Cell[194895, 5462, 638, 16, 21, "Print"],
Cell[195536, 5480, 718, 18, 21, "Print"],
Cell[196257, 5500, 314, 6, 22, "Print"],
Cell[196574, 5508, 318, 7, 23, "Print"],
Cell[196895, 5517, 381, 8, 21, "Print"],
Cell[197279, 5527, 207, 5, 21, "Print"],
Cell[197489, 5534, 207, 5, 21, "Print"],
Cell[197699, 5541, 275, 6, 22, "Print"],
Cell[197977, 5549, 275, 6, 22, "Print"],
Cell[198255, 5557, 88, 1, 21, "Print"],
Cell[198346, 5560, 378, 10, 21, "Print"],
Cell[198727, 5572, 378, 10, 21, "Print"],
Cell[199108, 5584, 528, 12, 23, "Print"],
Cell[199639, 5598, 314, 6, 22, "Print"],
Cell[199956, 5606, 318, 7, 23, "Print"],
Cell[200277, 5615, 381, 8, 21, "Print"],
Cell[200661, 5625, 597, 14, 21, "Print"],
Cell[201261, 5641, 559, 14, 21, "Print"],
Cell[201823, 5657, 275, 6, 22, "Print"],
Cell[202101, 5665, 275, 6, 22, "Print"],
Cell[202379, 5673, 88, 1, 21, "Print"],
Cell[202470, 5676, 624, 16, 21, "Print"],
Cell[203097, 5694, 642, 16, 21, "Print"],
Cell[203742, 5712, 726, 18, 21, "Print"],
Cell[204471, 5732, 314, 6, 22, "Print"],
Cell[204788, 5740, 313, 6, 23, "Print"],
Cell[205104, 5748, 381, 8, 21, "Print"],
Cell[205488, 5758, 207, 5, 21, "Print"],
Cell[205698, 5765, 207, 5, 21, "Print"],
Cell[205908, 5772, 275, 6, 22, "Print"],
Cell[206186, 5780, 275, 6, 22, "Print"],
Cell[206464, 5788, 88, 1, 21, "Print"],
Cell[206555, 5791, 642, 16, 21, "Print"],
Cell[207200, 5809, 642, 16, 21, "Print"],
Cell[207845, 5827, 718, 17, 21, "Print"],
Cell[208566, 5846, 314, 6, 22, "Print"],
Cell[208883, 5854, 313, 6, 23, "Print"],
Cell[209199, 5862, 381, 8, 21, "Print"],
Cell[209583, 5872, 532, 12, 21, "Print"],
Cell[210118, 5886, 582, 15, 21, "Print"],
Cell[210703, 5903, 275, 6, 22, "Print"],
Cell[210981, 5911, 275, 6, 22, "Print"],
Cell[211259, 5919, 88, 1, 21, "Print"],
Cell[211350, 5922, 628, 16, 21, "Print"],
Cell[211981, 5940, 628, 16, 21, "Print"],
Cell[212612, 5958, 702, 16, 21, "Print"],
Cell[213317, 5976, 314, 6, 22, "Print"],
Cell[213634, 5984, 318, 7, 23, "Print"],
Cell[213955, 5993, 381, 8, 21, "Print"],
Cell[214339, 6003, 394, 11, 21, "Print"],
Cell[214736, 6016, 640, 16, 21, "Print"],
Cell[215379, 6034, 275, 6, 22, "Print"],
Cell[215657, 6042, 275, 6, 22, "Print"],
Cell[215935, 6050, 88, 1, 21, "Print"],
Cell[216026, 6053, 624, 16, 21, "Print"],
Cell[216653, 6071, 638, 16, 21, "Print"],
Cell[217294, 6089, 716, 17, 21, "Print"],
Cell[218013, 6108, 314, 6, 22, "Print"],
Cell[218330, 6116, 313, 6, 23, "Print"],
Cell[218646, 6124, 381, 8, 21, "Print"],
Cell[219030, 6134, 626, 16, 21, "Print"],
Cell[219659, 6152, 590, 14, 21, "Print"],
Cell[220252, 6168, 273, 6, 22, "Print"],
Cell[220528, 6176, 273, 6, 22, "Print"],
Cell[220804, 6184, 88, 1, 21, "Print"],
Cell[220895, 6187, 626, 16, 21, "Print"],
Cell[221524, 6205, 644, 16, 21, "Print"],
Cell[222171, 6223, 722, 18, 21, "Print"],
Cell[222896, 6243, 314, 6, 22, "Print"],
Cell[223213, 6251, 309, 6, 23, "Print"],
Cell[223525, 6259, 381, 8, 21, "Print"],
Cell[223909, 6269, 207, 5, 21, "Print"],
Cell[224119, 6276, 207, 5, 21, "Print"],
Cell[224329, 6283, 273, 6, 22, "Print"],
Cell[224605, 6291, 275, 6, 22, "Print"],
Cell[224883, 6299, 88, 1, 21, "Print"],
Cell[224974, 6302, 622, 16, 21, "Print"],
Cell[225599, 6320, 622, 16, 21, "Print"],
Cell[226224, 6338, 700, 16, 21, "Print"],
Cell[226927, 6356, 314, 6, 22, "Print"],
Cell[227244, 6364, 314, 7, 23, "Print"],
Cell[227561, 6373, 381, 8, 21, "Print"],
Cell[227945, 6383, 207, 5, 21, "Print"],
Cell[228155, 6390, 207, 5, 21, "Print"],
Cell[228365, 6397, 275, 6, 22, "Print"],
Cell[228643, 6405, 275, 6, 22, "Print"],
Cell[228921, 6413, 88, 1, 21, "Print"],
Cell[229012, 6416, 622, 16, 21, "Print"],
Cell[229637, 6434, 622, 16, 21, "Print"],
Cell[230262, 6452, 698, 16, 21, "Print"],
Cell[230963, 6470, 314, 6, 22, "Print"],
Cell[231280, 6478, 314, 7, 23, "Print"],
Cell[231597, 6487, 381, 8, 21, "Print"],
Cell[231981, 6497, 207, 5, 21, "Print"],
Cell[232191, 6504, 207, 5, 21, "Print"],
Cell[232401, 6511, 275, 6, 22, "Print"],
Cell[232679, 6519, 275, 6, 22, "Print"],
Cell[232957, 6527, 88, 1, 21, "Print"],
Cell[233048, 6530, 376, 10, 21, "Print"],
Cell[233427, 6542, 376, 10, 21, "Print"],
Cell[233806, 6554, 524, 12, 23, "Print"],
Cell[234333, 6568, 314, 6, 22, "Print"],
Cell[234650, 6576, 314, 7, 23, "Print"],
Cell[234967, 6585, 381, 8, 21, "Print"],
Cell[235351, 6595, 594, 14, 21, "Print"],
Cell[235948, 6611, 568, 13, 21, "Print"],
Cell[236519, 6626, 275, 6, 22, "Print"],
Cell[236797, 6634, 275, 6, 22, "Print"],
Cell[237075, 6642, 88, 1, 21, "Print"],
Cell[237166, 6645, 583, 14, 23, "Print"],
Cell[237752, 6661, 620, 16, 21, "Print"],
Cell[238375, 6679, 696, 16, 21, "Print"],
Cell[239074, 6697, 314, 6, 22, "Print"],
Cell[239391, 6705, 314, 7, 23, "Print"],
Cell[239708, 6714, 381, 8, 21, "Print"],
Cell[240092, 6724, 604, 15, 21, "Print"],
Cell[240699, 6741, 534, 13, 21, "Print"],
Cell[241236, 6756, 275, 6, 22, "Print"],
Cell[241514, 6764, 275, 6, 22, "Print"],
Cell[241792, 6772, 88, 1, 21, "Print"],
Cell[241883, 6775, 580, 14, 23, "Print"],
Cell[242466, 6791, 622, 16, 21, "Print"],
Cell[243091, 6809, 696, 16, 21, "Print"],
Cell[243790, 6827, 314, 6, 22, "Print"],
Cell[244107, 6835, 358, 8, 23, "Print"],
Cell[244468, 6845, 381, 8, 21, "Print"],
Cell[244852, 6855, 207, 5, 21, "Print"],
Cell[245062, 6862, 207, 5, 21, "Print"],
Cell[245272, 6869, 277, 6, 22, "Print"],
Cell[245552, 6877, 273, 6, 22, "Print"],
Cell[245828, 6885, 88, 1, 21, "Print"],
Cell[245919, 6888, 638, 16, 21, "Print"],
Cell[246560, 6906, 638, 16, 21, "Print"],
Cell[247201, 6924, 716, 17, 21, "Print"],
Cell[247920, 6943, 314, 6, 22, "Print"],
Cell[248237, 6951, 313, 6, 23, "Print"],
Cell[248553, 6959, 381, 8, 21, "Print"],
Cell[248937, 6969, 574, 13, 21, "Print"],
Cell[249514, 6984, 640, 16, 21, "Print"],
Cell[250157, 7002, 275, 6, 22, "Print"],
Cell[250435, 7010, 273, 6, 22, "Print"],
Cell[250711, 7018, 88, 1, 21, "Print"],
Cell[250802, 7021, 644, 16, 21, "Print"],
Cell[251449, 7039, 644, 16, 21, "Print"],
Cell[252096, 7057, 722, 17, 21, "Print"],
Cell[252821, 7076, 314, 6, 22, "Print"],
Cell[253138, 7084, 318, 7, 23, "Print"],
Cell[253459, 7093, 381, 8, 21, "Print"],
Cell[253843, 7103, 207, 5, 21, "Print"],
Cell[254053, 7110, 207, 5, 21, "Print"],
Cell[254263, 7117, 275, 6, 22, "Print"],
Cell[254541, 7125, 275, 6, 22, "Print"],
Cell[254819, 7133, 88, 1, 21, "Print"],
Cell[254910, 7136, 618, 16, 21, "Print"],
Cell[255531, 7154, 618, 16, 21, "Print"],
Cell[256152, 7172, 694, 16, 21, "Print"],
Cell[256849, 7190, 314, 6, 22, "Print"],
Cell[257166, 7198, 313, 6, 23, "Print"],
Cell[257482, 7206, 381, 8, 21, "Print"],
Cell[257866, 7216, 207, 5, 21, "Print"],
Cell[258076, 7223, 207, 5, 21, "Print"],
Cell[258286, 7230, 275, 6, 22, "Print"],
Cell[258564, 7238, 275, 6, 22, "Print"],
Cell[258842, 7246, 88, 1, 21, "Print"],
Cell[258933, 7249, 642, 16, 21, "Print"],
Cell[259578, 7267, 642, 16, 21, "Print"],
Cell[260223, 7285, 720, 17, 21, "Print"],
Cell[260946, 7304, 314, 6, 22, "Print"],
Cell[261263, 7312, 318, 7, 23, "Print"],
Cell[261584, 7321, 381, 8, 21, "Print"],
Cell[261968, 7331, 207, 5, 21, "Print"],
Cell[262178, 7338, 207, 5, 21, "Print"],
Cell[262388, 7345, 275, 6, 22, "Print"],
Cell[262666, 7353, 275, 6, 22, "Print"],
Cell[262944, 7361, 88, 1, 21, "Print"],
Cell[263035, 7364, 638, 16, 21, "Print"],
Cell[263676, 7382, 638, 16, 21, "Print"],
Cell[264317, 7400, 716, 17, 21, "Print"],
Cell[265036, 7419, 314, 6, 22, "Print"],
Cell[265353, 7427, 313, 6, 23, "Print"],
Cell[265669, 7435, 381, 8, 21, "Print"],
Cell[266053, 7445, 348, 8, 21, "Print"],
Cell[266404, 7455, 534, 13, 21, "Print"],
Cell[266941, 7470, 275, 6, 22, "Print"],
Cell[267219, 7478, 273, 6, 22, "Print"],
Cell[267495, 7486, 88, 1, 21, "Print"],
Cell[267586, 7489, 622, 16, 21, "Print"],
Cell[268211, 7507, 624, 16, 21, "Print"],
Cell[268838, 7525, 700, 16, 21, "Print"],
Cell[269541, 7543, 314, 6, 22, "Print"],
Cell[269858, 7551, 313, 6, 23, "Print"],
Cell[270174, 7559, 381, 8, 21, "Print"],
Cell[270558, 7569, 207, 5, 21, "Print"],
Cell[270768, 7576, 207, 5, 21, "Print"],
Cell[270978, 7583, 277, 6, 22, "Print"],
Cell[271258, 7591, 273, 6, 22, "Print"],
Cell[271534, 7599, 88, 1, 21, "Print"],
Cell[271625, 7602, 616, 16, 21, "Print"],
Cell[272244, 7620, 616, 16, 21, "Print"],
Cell[272863, 7638, 694, 16, 21, "Print"],
Cell[273560, 7656, 314, 6, 22, "Print"],
Cell[273877, 7664, 314, 7, 23, "Print"],
Cell[274194, 7673, 381, 8, 21, "Print"],
Cell[274578, 7683, 536, 13, 21, "Print"],
Cell[275117, 7698, 601, 15, 21, "Print"],
Cell[275721, 7715, 275, 6, 22, "Print"],
Cell[275999, 7723, 275, 6, 22, "Print"],
Cell[276277, 7731, 88, 1, 21, "Print"],
Cell[276368, 7734, 642, 16, 21, "Print"],
Cell[277013, 7752, 644, 16, 21, "Print"],
Cell[277660, 7770, 724, 18, 21, "Print"],
Cell[278387, 7790, 314, 6, 22, "Print"],
Cell[278704, 7798, 318, 7, 23, "Print"],
Cell[279025, 7807, 381, 8, 21, "Print"],
Cell[279409, 7817, 207, 5, 21, "Print"],
Cell[279619, 7824, 207, 5, 21, "Print"],
Cell[279829, 7831, 275, 6, 22, "Print"],
Cell[280107, 7839, 275, 6, 22, "Print"],
Cell[280385, 7847, 88, 1, 21, "Print"],
Cell[280476, 7850, 618, 16, 21, "Print"],
Cell[281097, 7868, 618, 16, 21, "Print"],
Cell[281718, 7886, 694, 16, 21, "Print"],
Cell[282415, 7904, 314, 6, 22, "Print"],
Cell[282732, 7912, 314, 7, 23, "Print"],
Cell[283049, 7921, 381, 8, 21, "Print"],
Cell[283433, 7931, 636, 16, 21, "Print"],
Cell[284072, 7949, 642, 16, 21, "Print"],
Cell[284717, 7967, 275, 6, 22, "Print"],
Cell[284995, 7975, 275, 6, 22, "Print"],
Cell[285273, 7983, 88, 1, 21, "Print"],
Cell[285364, 7986, 632, 16, 21, "Print"],
Cell[285999, 8004, 634, 16, 21, "Print"],
Cell[286636, 8022, 716, 17, 21, "Print"],
Cell[287355, 8041, 314, 6, 22, "Print"],
Cell[287672, 8049, 318, 7, 23, "Print"],
Cell[287993, 8058, 381, 8, 21, "Print"],
Cell[288377, 8068, 207, 5, 21, "Print"],
Cell[288587, 8075, 207, 5, 21, "Print"],
Cell[288797, 8082, 275, 6, 22, "Print"],
Cell[289075, 8090, 273, 6, 22, "Print"],
Cell[289351, 8098, 88, 1, 21, "Print"],
Cell[289442, 8101, 638, 16, 21, "Print"],
Cell[290083, 8119, 638, 16, 21, "Print"],
Cell[290724, 8137, 716, 17, 21, "Print"],
Cell[291443, 8156, 314, 6, 22, "Print"],
Cell[291760, 8164, 313, 6, 23, "Print"],
Cell[292076, 8172, 381, 8, 21, "Print"],
Cell[292460, 8182, 556, 13, 21, "Print"],
Cell[293019, 8197, 576, 14, 21, "Print"],
Cell[293598, 8213, 273, 6, 22, "Print"],
Cell[293874, 8221, 275, 6, 22, "Print"],
Cell[294152, 8229, 88, 1, 21, "Print"],
Cell[294243, 8232, 640, 16, 21, "Print"],
Cell[294886, 8250, 634, 16, 21, "Print"],
Cell[295523, 8268, 716, 17, 21, "Print"],
Cell[296242, 8287, 314, 6, 22, "Print"],
Cell[296559, 8295, 318, 7, 23, "Print"],
Cell[296880, 8304, 381, 8, 21, "Print"],
Cell[297264, 8314, 536, 13, 21, "Print"],
Cell[297803, 8329, 593, 14, 21, "Print"],
Cell[298399, 8345, 275, 6, 22, "Print"],
Cell[298677, 8353, 275, 6, 22, "Print"],
Cell[298955, 8361, 88, 1, 21, "Print"],
Cell[299046, 8364, 614, 16, 21, "Print"],
Cell[299663, 8382, 624, 16, 21, "Print"],
Cell[300290, 8400, 702, 16, 21, "Print"],
Cell[300995, 8418, 314, 6, 22, "Print"],
Cell[301312, 8426, 313, 6, 23, "Print"],
Cell[301628, 8434, 381, 8, 21, "Print"],
Cell[302012, 8444, 534, 12, 21, "Print"],
Cell[302549, 8458, 534, 12, 21, "Print"],
Cell[303086, 8472, 275, 6, 22, "Print"],
Cell[303364, 8480, 275, 6, 22, "Print"],
Cell[303642, 8488, 88, 1, 21, "Print"],
Cell[303733, 8491, 634, 16, 21, "Print"],
Cell[304370, 8509, 628, 16, 21, "Print"],
Cell[305001, 8527, 700, 16, 21, "Print"],
Cell[305704, 8545, 314, 6, 22, "Print"],
Cell[306021, 8553, 313, 6, 23, "Print"],
Cell[306337, 8561, 381, 8, 21, "Print"],
Cell[306721, 8571, 207, 5, 21, "Print"],
Cell[306931, 8578, 207, 5, 21, "Print"],
Cell[307141, 8585, 275, 6, 22, "Print"],
Cell[307419, 8593, 275, 6, 22, "Print"],
Cell[307697, 8601, 88, 1, 21, "Print"],
Cell[307788, 8604, 636, 16, 21, "Print"],
Cell[308427, 8622, 636, 16, 21, "Print"],
Cell[309066, 8640, 718, 17, 21, "Print"],
Cell[309787, 8659, 314, 6, 22, "Print"],
Cell[310104, 8667, 314, 7, 23, "Print"],
Cell[310421, 8676, 381, 8, 21, "Print"],
Cell[310805, 8686, 538, 13, 21, "Print"],
Cell[311346, 8701, 574, 14, 21, "Print"],
Cell[311923, 8717, 273, 6, 22, "Print"],
Cell[312199, 8725, 275, 6, 22, "Print"],
Cell[312477, 8733, 88, 1, 21, "Print"],
Cell[312568, 8736, 642, 16, 21, "Print"],
Cell[313213, 8754, 626, 16, 21, "Print"],
Cell[313842, 8772, 700, 16, 21, "Print"],
Cell[314545, 8790, 314, 6, 22, "Print"],
Cell[314862, 8798, 314, 7, 23, "Print"],
Cell[315179, 8807, 381, 8, 21, "Print"],
Cell[315563, 8817, 348, 8, 21, "Print"],
Cell[315914, 8827, 396, 11, 21, "Print"],
Cell[316313, 8840, 275, 6, 22, "Print"],
Cell[316591, 8848, 275, 6, 22, "Print"],
Cell[316869, 8856, 87, 1, 21, "Print"],
Cell[316959, 8859, 207, 5, 21, "Print"],
Cell[317169, 8866, 398, 11, 21, "Print"],
Cell[317570, 8879, 406, 11, 21, "Print"],
Cell[317979, 8892, 344, 7, 22, "Print"],
Cell[318326, 8901, 342, 7, 23, "Print"],
Cell[318671, 8910, 381, 8, 21, "Print"],
Cell[319055, 8920, 597, 14, 21, "Print"],
Cell[319655, 8936, 597, 14, 21, "Print"],
Cell[320255, 8952, 275, 6, 22, "Print"],
Cell[320533, 8960, 273, 6, 22, "Print"],
Cell[320809, 8968, 88, 1, 21, "Print"],
Cell[320900, 8971, 626, 16, 21, "Print"],
Cell[321529, 8989, 646, 16, 21, "Print"],
Cell[322178, 9007, 726, 18, 21, "Print"],
Cell[322907, 9027, 314, 6, 22, "Print"],
Cell[323224, 9035, 313, 6, 23, "Print"],
Cell[323540, 9043, 381, 8, 21, "Print"],
Cell[323924, 9053, 207, 5, 21, "Print"],
Cell[324134, 9060, 207, 5, 21, "Print"],
Cell[324344, 9067, 275, 6, 22, "Print"],
Cell[324622, 9075, 275, 6, 22, "Print"],
Cell[324900, 9083, 88, 1, 21, "Print"],
Cell[324991, 9086, 616, 16, 21, "Print"],
Cell[325610, 9104, 616, 16, 21, "Print"],
Cell[326229, 9122, 690, 16, 21, "Print"],
Cell[326922, 9140, 314, 6, 22, "Print"],
Cell[327239, 9148, 318, 7, 23, "Print"],
Cell[327560, 9157, 381, 8, 21, "Print"],
Cell[327944, 9167, 534, 12, 21, "Print"],
Cell[328481, 9181, 644, 16, 21, "Print"],
Cell[329128, 9199, 275, 6, 22, "Print"],
Cell[329406, 9207, 275, 6, 22, "Print"],
Cell[329684, 9215, 88, 1, 21, "Print"],
Cell[329775, 9218, 622, 16, 21, "Print"],
Cell[330400, 9236, 628, 16, 21, "Print"],
Cell[331031, 9254, 702, 16, 21, "Print"],
Cell[331736, 9272, 314, 6, 22, "Print"],
Cell[332053, 9280, 318, 7, 23, "Print"],
Cell[332374, 9289, 381, 8, 21, "Print"],
Cell[332758, 9299, 566, 13, 23, "Print"],
Cell[333327, 9314, 583, 15, 21, "Print"],
Cell[333913, 9331, 275, 6, 22, "Print"],
Cell[334191, 9339, 275, 6, 22, "Print"],
Cell[334469, 9347, 88, 1, 21, "Print"],
Cell[334560, 9350, 622, 16, 21, "Print"],
Cell[335185, 9368, 622, 16, 21, "Print"],
Cell[335810, 9386, 694, 16, 21, "Print"],
Cell[336507, 9404, 314, 6, 22, "Print"],
Cell[336824, 9412, 318, 7, 23, "Print"],
Cell[337145, 9421, 381, 8, 21, "Print"],
Cell[337529, 9431, 559, 14, 21, "Print"],
Cell[338091, 9447, 555, 14, 21, "Print"],
Cell[338649, 9463, 275, 6, 22, "Print"],
Cell[338927, 9471, 275, 6, 22, "Print"],
Cell[339205, 9479, 88, 1, 21, "Print"],
Cell[339296, 9482, 640, 16, 21, "Print"],
Cell[339939, 9500, 636, 16, 21, "Print"],
Cell[340578, 9518, 716, 17, 21, "Print"],
Cell[341297, 9537, 314, 6, 22, "Print"],
Cell[341614, 9545, 313, 6, 23, "Print"],
Cell[341930, 9553, 381, 8, 21, "Print"],
Cell[342314, 9563, 207, 5, 21, "Print"],
Cell[342524, 9570, 207, 5, 21, "Print"],
Cell[342734, 9577, 275, 6, 22, "Print"],
Cell[343012, 9585, 275, 6, 22, "Print"],
Cell[343290, 9593, 87, 1, 21, "Print"],
Cell[343380, 9596, 207, 5, 21, "Print"],
Cell[343590, 9603, 207, 5, 21, "Print"],
Cell[343800, 9610, 207, 5, 21, "Print"],
Cell[344010, 9617, 344, 7, 22, "Print"],
Cell[344357, 9626, 207, 5, 21, "Print"],
Cell[344567, 9633, 381, 8, 21, "Print"],
Cell[344951, 9643, 572, 13, 21, "Print"],
Cell[345526, 9658, 583, 15, 21, "Print"],
Cell[346112, 9675, 275, 6, 22, "Print"],
Cell[346390, 9683, 275, 6, 22, "Print"],
Cell[346668, 9691, 88, 1, 21, "Print"],
Cell[346759, 9694, 642, 16, 21, "Print"],
Cell[347404, 9712, 624, 16, 21, "Print"],
Cell[348031, 9730, 700, 16, 21, "Print"],
Cell[348734, 9748, 314, 6, 22, "Print"],
Cell[349051, 9756, 318, 7, 23, "Print"],
Cell[349372, 9765, 381, 8, 21, "Print"],
Cell[349756, 9775, 207, 5, 21, "Print"],
Cell[349966, 9782, 207, 5, 21, "Print"],
Cell[350176, 9789, 275, 6, 22, "Print"],
Cell[350454, 9797, 275, 6, 22, "Print"],
Cell[350732, 9805, 88, 1, 21, "Print"],
Cell[350823, 9808, 642, 16, 21, "Print"],
Cell[351468, 9826, 642, 16, 21, "Print"],
Cell[352113, 9844, 724, 18, 21, "Print"],
Cell[352840, 9864, 314, 6, 22, "Print"],
Cell[353157, 9872, 313, 6, 23, "Print"],
Cell[353473, 9880, 381, 8, 21, "Print"],
Cell[353857, 9890, 207, 5, 21, "Print"],
Cell[354067, 9897, 207, 5, 21, "Print"],
Cell[354277, 9904, 275, 6, 22, "Print"],
Cell[354555, 9912, 275, 6, 22, "Print"],
Cell[354833, 9920, 87, 1, 21, "Print"],
Cell[354923, 9923, 207, 5, 21, "Print"],
Cell[355133, 9930, 207, 5, 21, "Print"],
Cell[355343, 9937, 207, 5, 21, "Print"],
Cell[355553, 9944, 344, 7, 22, "Print"],
Cell[355900, 9953, 207, 5, 21, "Print"],
Cell[356110, 9960, 381, 8, 21, "Print"],
Cell[356494, 9970, 593, 14, 21, "Print"],
Cell[357090, 9986, 601, 15, 21, "Print"],
Cell[357694, 10003, 275, 6, 22, "Print"],
Cell[357972, 10011, 275, 6, 22, "Print"],
Cell[358250, 10019, 88, 1, 21, "Print"],
Cell[358341, 10022, 640, 16, 21, "Print"],
Cell[358984, 10040, 642, 16, 21, "Print"],
Cell[359629, 10058, 722, 18, 21, "Print"],
Cell[360354, 10078, 314, 6, 22, "Print"],
Cell[360671, 10086, 320, 7, 23, "Print"],
Cell[360994, 10095, 381, 8, 21, "Print"],
Cell[361378, 10105, 578, 14, 21, "Print"],
Cell[361959, 10121, 563, 14, 21, "Print"],
Cell[362525, 10137, 275, 6, 22, "Print"],
Cell[362803, 10145, 275, 6, 22, "Print"],
Cell[363081, 10153, 88, 1, 21, "Print"],
Cell[363172, 10156, 636, 16, 21, "Print"],
Cell[363811, 10174, 644, 16, 21, "Print"],
Cell[364458, 10192, 724, 18, 21, "Print"],
Cell[365185, 10212, 314, 6, 22, "Print"],
Cell[365502, 10220, 313, 6, 23, "Print"],
Cell[365818, 10228, 381, 8, 21, "Print"],
Cell[366202, 10238, 577, 14, 21, "Print"],
Cell[366782, 10254, 534, 12, 21, "Print"],
Cell[367319, 10268, 275, 6, 22, "Print"],
Cell[367597, 10276, 275, 6, 22, "Print"],
Cell[367875, 10284, 88, 1, 21, "Print"],
Cell[367966, 10287, 636, 16, 21, "Print"],
Cell[368605, 10305, 624, 16, 21, "Print"],
Cell[369232, 10323, 702, 16, 21, "Print"],
Cell[369937, 10341, 314, 6, 22, "Print"],
Cell[370254, 10349, 313, 6, 23, "Print"],
Cell[370570, 10357, 381, 8, 21, "Print"],
Cell[370954, 10367, 536, 13, 21, "Print"],
Cell[371493, 10382, 532, 13, 21, "Print"],
Cell[372028, 10397, 275, 6, 22, "Print"],
Cell[372306, 10405, 269, 6, 22, "Print"],
Cell[372578, 10413, 88, 1, 21, "Print"],
Cell[372669, 10416, 638, 16, 21, "Print"],
Cell[373310, 10434, 626, 16, 21, "Print"],
Cell[373939, 10452, 704, 16, 21, "Print"],
Cell[374646, 10470, 314, 6, 22, "Print"],
Cell[374963, 10478, 314, 7, 23, "Print"],
Cell[375280, 10487, 381, 8, 21, "Print"],
Cell[375664, 10497, 599, 15, 21, "Print"],
Cell[376266, 10514, 559, 14, 21, "Print"],
Cell[376828, 10530, 277, 6, 22, "Print"],
Cell[377108, 10538, 277, 6, 22, "Print"],
Cell[377388, 10546, 88, 1, 21, "Print"],
Cell[377479, 10549, 642, 16, 21, "Print"],
Cell[378124, 10567, 640, 16, 21, "Print"],
Cell[378767, 10585, 724, 18, 21, "Print"],
Cell[379494, 10605, 314, 6, 22, "Print"],
Cell[379811, 10613, 314, 7, 23, "Print"],
Cell[380128, 10622, 381, 8, 21, "Print"],
Cell[380512, 10632, 612, 15, 23, "Print"],
Cell[381127, 10649, 622, 16, 21, "Print"],
Cell[381752, 10667, 275, 6, 22, "Print"],
Cell[382030, 10675, 275, 6, 22, "Print"],
Cell[382308, 10683, 88, 1, 21, "Print"],
Cell[382399, 10686, 642, 16, 21, "Print"],
Cell[383044, 10704, 646, 16, 21, "Print"],
Cell[383693, 10722, 726, 18, 21, "Print"],
Cell[384422, 10742, 314, 6, 22, "Print"],
Cell[384739, 10750, 318, 7, 23, "Print"],
Cell[385060, 10759, 381, 8, 21, "Print"],
Cell[385444, 10769, 207, 5, 21, "Print"],
Cell[385654, 10776, 207, 5, 21, "Print"],
Cell[385864, 10783, 275, 6, 22, "Print"],
Cell[386142, 10791, 275, 6, 22, "Print"],
Cell[386420, 10799, 87, 1, 21, "Print"],
Cell[386510, 10802, 207, 5, 21, "Print"],
Cell[386720, 10809, 207, 5, 21, "Print"],
Cell[386930, 10816, 207, 5, 21, "Print"],
Cell[387140, 10823, 344, 7, 22, "Print"],
Cell[387487, 10832, 207, 5, 21, "Print"],
Cell[387697, 10839, 381, 8, 21, "Print"],
Cell[388081, 10849, 207, 5, 21, "Print"],
Cell[388291, 10856, 207, 5, 21, "Print"],
Cell[388501, 10863, 275, 6, 22, "Print"],
Cell[388779, 10871, 275, 6, 22, "Print"],
Cell[389057, 10879, 87, 1, 21, "Print"],
Cell[389147, 10882, 207, 5, 21, "Print"],
Cell[389357, 10889, 207, 5, 21, "Print"],
Cell[389567, 10896, 207, 5, 21, "Print"],
Cell[389777, 10903, 344, 7, 22, "Print"],
Cell[390124, 10912, 207, 5, 21, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[390380, 10923, 450, 12, 46, "Input"],
Cell[390833, 10937, 1798, 26, 80, "Output"],
Cell[392634, 10965, 5171, 148, 226, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[397854, 11119, 95, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[397974, 11124, 98, 1, 28, "Input"],
Cell[398075, 11127, 265, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398377, 11138, 16919, 457, 1100, "Input"],
Cell[CellGroupData[{
Cell[415321, 11599, 381, 8, 21, "Print"],
Cell[415705, 11609, 554, 13, 21, "Print"],
Cell[416262, 11624, 559, 14, 21, "Print"],
Cell[416824, 11640, 648, 16, 21, "Print"],
Cell[417475, 11658, 556, 13, 21, "Print"],
Cell[418034, 11673, 88, 1, 21, "Print"],
Cell[418125, 11676, 642, 16, 21, "Print"],
Cell[418770, 11694, 104, 1, 22, "Print"],
Cell[418877, 11697, 102, 1, 21, "Print"],
Cell[418982, 11700, 88, 1, 21, "Print"],
Cell[419073, 11703, 622, 16, 21, "Print"],
Cell[419698, 11721, 648, 16, 21, "Print"],
Cell[420349, 11739, 724, 18, 21, "Print"],
Cell[421076, 11759, 314, 6, 22, "Print"],
Cell[421393, 11767, 320, 7, 23, "Print"],
Cell[421716, 11776, 381, 8, 21, "Print"],
Cell[422100, 11786, 207, 5, 21, "Print"],
Cell[422310, 11793, 207, 5, 21, "Print"],
Cell[422520, 11800, 618, 16, 21, "Print"],
Cell[423141, 11818, 207, 5, 21, "Print"],
Cell[423351, 11825, 88, 1, 21, "Print"],
Cell[423442, 11828, 634, 16, 21, "Print"],
Cell[424079, 11846, 104, 1, 22, "Print"],
Cell[424186, 11849, 102, 1, 21, "Print"],
Cell[424291, 11852, 88, 1, 21, "Print"],
Cell[424382, 11855, 616, 16, 21, "Print"],
Cell[425001, 11873, 616, 16, 21, "Print"],
Cell[425620, 11891, 690, 16, 21, "Print"],
Cell[426313, 11909, 314, 6, 22, "Print"],
Cell[426630, 11917, 318, 7, 23, "Print"],
Cell[426951, 11926, 381, 8, 21, "Print"],
Cell[427335, 11936, 559, 14, 21, "Print"],
Cell[427897, 11952, 601, 15, 21, "Print"],
Cell[428501, 11969, 642, 16, 21, "Print"],
Cell[429146, 11987, 559, 14, 21, "Print"],
Cell[429708, 12003, 88, 1, 21, "Print"],
Cell[429799, 12006, 620, 16, 21, "Print"],
Cell[430422, 12024, 104, 1, 22, "Print"],
Cell[430529, 12027, 102, 1, 21, "Print"],
Cell[430634, 12030, 88, 1, 21, "Print"],
Cell[430725, 12033, 642, 16, 21, "Print"],
Cell[431370, 12051, 646, 16, 21, "Print"],
Cell[432019, 12069, 720, 18, 21, "Print"],
Cell[432742, 12089, 314, 6, 22, "Print"],
Cell[433059, 12097, 318, 7, 23, "Print"],
Cell[433380, 12106, 381, 8, 21, "Print"],
Cell[433764, 12116, 626, 16, 21, "Print"],
Cell[434393, 12134, 534, 12, 21, "Print"],
Cell[434930, 12148, 628, 16, 21, "Print"],
Cell[435561, 12166, 528, 12, 21, "Print"],
Cell[436092, 12180, 88, 1, 21, "Print"],
Cell[436183, 12183, 642, 16, 21, "Print"],
Cell[436828, 12201, 104, 1, 22, "Print"],
Cell[436935, 12204, 102, 1, 21, "Print"],
Cell[437040, 12207, 88, 1, 21, "Print"],
Cell[437131, 12210, 622, 16, 21, "Print"],
Cell[437756, 12228, 628, 16, 21, "Print"],
Cell[438387, 12246, 702, 16, 21, "Print"],
Cell[439092, 12264, 314, 6, 22, "Print"],
Cell[439409, 12272, 320, 7, 23, "Print"],
Cell[439732, 12281, 381, 8, 21, "Print"],
Cell[440116, 12291, 592, 14, 21, "Print"],
Cell[440711, 12307, 638, 16, 21, "Print"],
Cell[441352, 12325, 638, 16, 21, "Print"],
Cell[441993, 12343, 556, 13, 21, "Print"],
Cell[442552, 12358, 88, 1, 21, "Print"],
Cell[442643, 12361, 624, 16, 21, "Print"],
Cell[443270, 12379, 104, 1, 22, "Print"],
Cell[443377, 12382, 102, 1, 21, "Print"],
Cell[443482, 12385, 88, 1, 21, "Print"],
Cell[443573, 12388, 638, 16, 21, "Print"],
Cell[444214, 12406, 638, 16, 21, "Print"],
Cell[444855, 12424, 722, 18, 21, "Print"],
Cell[445580, 12444, 314, 6, 22, "Print"],
Cell[445897, 12452, 318, 7, 23, "Print"],
Cell[446218, 12461, 381, 8, 21, "Print"],
Cell[446602, 12471, 207, 5, 21, "Print"],
Cell[446812, 12478, 207, 5, 21, "Print"],
Cell[447022, 12485, 634, 16, 21, "Print"],
Cell[447659, 12503, 207, 5, 21, "Print"],
Cell[447869, 12510, 87, 1, 21, "Print"],
Cell[447959, 12513, 579, 14, 23, "Print"],
Cell[448541, 12529, 104, 1, 22, "Print"],
Cell[448648, 12532, 102, 1, 21, "Print"],
Cell[448753, 12535, 88, 1, 21, "Print"],
Cell[448844, 12538, 616, 16, 21, "Print"],
Cell[449463, 12556, 636, 16, 21, "Print"],
Cell[450102, 12574, 714, 17, 21, "Print"],
Cell[450819, 12593, 314, 6, 22, "Print"],
Cell[451136, 12601, 318, 7, 23, "Print"],
Cell[451457, 12610, 381, 8, 21, "Print"],
Cell[451841, 12620, 536, 13, 21, "Print"],
Cell[452380, 12635, 557, 14, 21, "Print"],
Cell[452940, 12651, 640, 16, 21, "Print"],
Cell[453583, 12669, 578, 14, 21, "Print"],
Cell[454164, 12685, 88, 1, 21, "Print"],
Cell[454255, 12688, 626, 16, 21, "Print"],
Cell[454884, 12706, 104, 1, 22, "Print"],
Cell[454991, 12709, 102, 1, 21, "Print"],
Cell[455096, 12712, 88, 1, 21, "Print"],
Cell[455187, 12715, 642, 16, 21, "Print"],
Cell[455832, 12733, 626, 16, 21, "Print"],
Cell[456461, 12751, 702, 16, 21, "Print"],
Cell[457166, 12769, 314, 6, 22, "Print"],
Cell[457483, 12777, 320, 7, 23, "Print"],
Cell[457806, 12786, 381, 8, 21, "Print"],
Cell[458190, 12796, 207, 5, 21, "Print"],
Cell[458400, 12803, 207, 5, 21, "Print"],
Cell[458610, 12810, 628, 16, 21, "Print"],
Cell[459241, 12828, 207, 5, 21, "Print"],
Cell[459451, 12835, 88, 1, 21, "Print"],
Cell[459542, 12838, 628, 16, 21, "Print"],
Cell[460173, 12856, 104, 1, 22, "Print"],
Cell[460280, 12859, 102, 1, 21, "Print"],
Cell[460385, 12862, 88, 1, 21, "Print"],
Cell[460476, 12865, 638, 16, 21, "Print"],
Cell[461117, 12883, 640, 16, 21, "Print"],
Cell[461760, 12901, 718, 17, 21, "Print"],
Cell[462481, 12920, 314, 6, 22, "Print"],
Cell[462798, 12928, 313, 6, 23, "Print"],
Cell[463114, 12936, 381, 8, 21, "Print"],
Cell[463498, 12946, 207, 5, 21, "Print"],
Cell[463708, 12953, 207, 5, 21, "Print"],
Cell[463918, 12960, 634, 16, 21, "Print"],
Cell[464555, 12978, 207, 5, 21, "Print"]
}, Open  ]],
Cell[464777, 12986, 528, 9, 24, "Message"],
Cell[CellGroupData[{
Cell[465330, 12999, 87, 1, 21, "Print"],
Cell[465420, 13002, 207, 5, 21, "Print"],
Cell[465630, 13009, 104, 1, 22, "Print"],
Cell[465737, 13012, 102, 1, 21, "Print"],
Cell[465842, 13015, 88, 1, 21, "Print"],
Cell[465933, 13018, 634, 16, 21, "Print"],
Cell[466570, 13036, 618, 16, 21, "Print"],
Cell[467191, 13054, 694, 16, 21, "Print"],
Cell[467888, 13072, 314, 6, 22, "Print"],
Cell[468205, 13080, 318, 7, 23, "Print"],
Cell[468526, 13089, 381, 8, 21, "Print"],
Cell[468910, 13099, 602, 15, 21, "Print"],
Cell[469515, 13116, 601, 14, 21, "Print"],
Cell[470119, 13132, 646, 16, 21, "Print"],
Cell[470768, 13150, 604, 15, 21, "Print"],
Cell[471375, 13167, 88, 1, 21, "Print"],
Cell[471466, 13170, 628, 16, 21, "Print"],
Cell[472097, 13188, 104, 1, 22, "Print"],
Cell[472204, 13191, 102, 1, 21, "Print"],
Cell[472309, 13194, 88, 1, 21, "Print"],
Cell[472400, 13197, 644, 16, 21, "Print"],
Cell[473047, 13215, 646, 16, 21, "Print"],
Cell[473696, 13233, 728, 18, 21, "Print"],
Cell[474427, 13253, 314, 6, 22, "Print"],
Cell[474744, 13261, 320, 7, 23, "Print"],
Cell[475067, 13270, 381, 8, 21, "Print"],
Cell[475451, 13280, 536, 13, 21, "Print"],
Cell[475990, 13295, 628, 16, 21, "Print"],
Cell[476621, 13313, 628, 16, 21, "Print"],
Cell[477252, 13331, 620, 16, 21, "Print"],
Cell[477875, 13349, 88, 1, 21, "Print"],
Cell[477966, 13352, 628, 16, 21, "Print"],
Cell[478597, 13370, 104, 1, 22, "Print"],
Cell[478704, 13373, 102, 1, 21, "Print"],
Cell[478809, 13376, 88, 1, 21, "Print"],
Cell[478900, 13379, 622, 16, 21, "Print"],
Cell[479525, 13397, 626, 16, 21, "Print"],
Cell[480154, 13415, 702, 16, 21, "Print"],
Cell[480859, 13433, 314, 6, 22, "Print"],
Cell[481176, 13441, 318, 7, 23, "Print"],
Cell[481497, 13450, 381, 8, 21, "Print"],
Cell[481881, 13460, 207, 5, 21, "Print"],
Cell[482091, 13467, 207, 5, 21, "Print"],
Cell[482301, 13474, 636, 16, 21, "Print"],
Cell[482940, 13492, 207, 5, 21, "Print"],
Cell[483150, 13499, 87, 1, 21, "Print"],
Cell[483240, 13502, 584, 14, 23, "Print"],
Cell[483827, 13518, 104, 1, 22, "Print"],
Cell[483934, 13521, 102, 1, 21, "Print"],
Cell[484039, 13524, 88, 1, 21, "Print"],
Cell[484130, 13527, 638, 16, 21, "Print"],
Cell[484771, 13545, 638, 16, 21, "Print"],
Cell[485412, 13563, 716, 17, 21, "Print"],
Cell[486131, 13582, 314, 6, 22, "Print"],
Cell[486448, 13590, 322, 7, 23, "Print"],
Cell[486773, 13599, 381, 8, 21, "Print"],
Cell[487157, 13609, 207, 5, 21, "Print"],
Cell[487367, 13616, 207, 5, 21, "Print"],
Cell[487577, 13623, 638, 16, 21, "Print"],
Cell[488218, 13641, 207, 5, 21, "Print"],
Cell[488428, 13648, 87, 1, 21, "Print"],
Cell[488518, 13651, 584, 14, 23, "Print"],
Cell[489105, 13667, 104, 1, 22, "Print"],
Cell[489212, 13670, 102, 1, 21, "Print"],
Cell[489317, 13673, 88, 1, 21, "Print"],
Cell[489408, 13676, 634, 16, 21, "Print"],
Cell[490045, 13694, 638, 16, 21, "Print"],
Cell[490686, 13712, 714, 17, 21, "Print"],
Cell[491403, 13731, 314, 6, 22, "Print"],
Cell[491720, 13739, 318, 7, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[492087, 13752, 516, 13, 63, "Input"],
Cell[492606, 13767, 416, 8, 28, "Output"],
Cell[493025, 13777, 3322, 94, 226, "Output"],
Cell[496350, 13873, 88, 1, 28, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/N2/N2_physical_point_input.m <==
nonplanarlist = {70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 84, 85, 86}
 
point1 = {S12 -> (28908 - 895*Sqrt[1031])/325, 
     S23 -> (-35441 + 1165*Sqrt[1031])/650, 
     S34 -> (16109 - 625*Sqrt[1031])/650, S45 -> 241/25, 
     S51 -> (29*(-179 + 5*Sqrt[1031]))/100}
 
x0 = (179 + 5*Sqrt[1031])/482
 
extra = {S45 -> (59*I)/1200000000000000000000000000000 + S45, 
     S12 -> (17*I)/250000000000000000000000000000 + S12, 
     S23 -> (259*I)/5000000000000000000000000000000 + S23, 
     S34 -> (2119*I)/30000000000000000000000000000000 + S34, 
     S51 -> (79*I)/30000000000000000000000000000000 + S51}
 
numer = {1 -> 4.`60. + 0.9322705300476122377453389495910335663803407209966927\
0367966579717753061260199`60.*ep - 6.4710952247434987618600440140449918854587\
4589390960437906230151304876851379973`60.*ep^2 - 52.8128445190020193337169532\
9474820549937637037933746018712981656925783028786983`60.*ep^3 - 
       73.8241569672044863887721260963765444506108183153418213205855668614905\
8822505394`60.*ep^4, 2 -> 4.`60. + 0.9322705300476122377453389495910335663803\
4072099669270367966579717753061260199`60.*ep - 6.4710952247434987618600440140\
4499188545874589390960437906230151304876851379973`60.*ep^2 - 
       52.8128445190020193337169532947482054993763703793374601871298165692578\
3028786983`60.*ep^3 - 73.8241569672044863887721260963765444506108183153418213\
2058556686149058822505394`60.*ep^4, 
     3 -> 4.`60. - (18.127368868979633970119141218067523647728456443833699150\
76885182610670829191595`59.91765621372238 - 25.132741228718345907701147066236\
02307357735519500084656779955673846253125028967`60.05956130122734*I)*ep - 
       (44.461383712101277935452387634343679207350434489838667653597362294489\
24189836966`59.71118490054229 + 113.89761773539747455439583784828408038842843\
289611133897666355864443721028543147`60.119716566542685*I)*ep^2 + 
       (274.30172786894045101116216502790380929074128326640050246523105132575\
64292341288`60.143028401368554 + 51.37450504644955099171002730233763545419905\
281671340665893981639113731516040163`59.41554750888085*I)*ep^3 - 
       (247.68690851864005941715862388261728569968930413083385936604353704576\
387382926618`60.02015999741438 - 224.6560139136035414994896792061114176336923\
9971012549768336574703650340605619173`59.97777499373962*I)*ep^4, 
     4 -> 4.`60. - 11.8528363273937238310273309295769458269728450722332376594\
1279861719830606540219`60.*ep + 10.981479858105136652056306083290829582737448\
97638281625586323942069217659563987`60.*ep^2 - 49.136478641562839832075824558\
00953159530835785412643855885753195940581709520645`60.*ep^3 + 
       74.2467391235051731711578701572707995950728386553532621840542247332511\
0740488745`60.*ep^4, 5 -> 4.`60. + (10.77658918373287458052210677076186593857\
14791850966686522154422542262954404848`59.74610662751315 + 
         25.13274122871834590770114706623602307357735519500084656779955673846\
253125028967`60.11386515984351*I)*ep - (71.0197121717392266911359009422055318\
0864061946820177260494718279074575244971545`60.010111868767666 - 
         67.71130682074085066198802848235306350201056858464334027931601531575\
550184536551`59.98939415661838*I)*ep^2 - (268.6990315337944281584944295144128\
4411361153368602659594895889824941936194479937`60.11370006399846 + 
         115.4963941143970678107105135742911294651544499219990547743999989455\
1263116988633`59.747002388315344*I)*ep^3 - (111.88263654584587036835106629208\
245082315040731430633578408581458474417927985124`59.293453162084944 + 
         797.2407245845271285489490589574251970356689953203591934110908008299\
6777392762695`60.146279945182826*I)*ep^4, 
     6 -> 4.`60. - (12.843439128292492450015733378426754484400806172709560991\
81329603307457348578071`59.80857383141278 - 25.132741228718345907701147066236\
02307357735519500084656779955673846253125028967`60.10013235938706*I)*ep - 
       (64.917330395838447404260731114403331646533964370850733828975115613051\
60548214797`59.94764906325764 + 80.697708024542784545001712761030562253962277\
52046467505021855185759951349585582`60.04214961135689*I)*ep^2 + 
       (201.28967874041258522747407752205636745066358172511992216144966199484\
566496500346`60.12074888671234 - 77.15399860125681946157941278959908508615083\
544349707256238973655042761264791259`59.70428581881593*I)*ep^3 + 
       (69.411665071070229248893739852171281423019988395687982125466887696757\
48869911406`59.66082239103019 + 202.80107957952416941179606598078917214925410\
202949616272002699876718530679750225`60.12646019106193*I)*ep^4, 
     7 -> 4.`60. - 10.6166000116793551616062125164680143607806230514032419461\
9248048296880183286046`60.*ep + 7.5092882086058547733383854078666893696794030\
2294635263941566267173712436732877`60.*ep^2 - 46.2889489528666363461391250813\
4540907777571550989859196616231770712211666138477`60.*ep^3 + 
       59.5283296704396996844268303252936517423187488421625672448726475429342\
2169206964`60.*ep^4, 8 -> 4.`60. - 
       (8.0636633631998308535715147205545083474914586491781969368343859887071\
50251823`59.63553154151465 - 25.132741228718345907701147066236023073577355195\
00084656779955673846253125028967`60.12923901237661*I)*ep - 
       (65.558566041303334655108069709831985089252300300609614710005830509731\
22229860612`60.048826779910016 + 50.66549116569950661855437647266676732088069\
832599751686647112398591213867940451`59.9369095913878*I)*ep^2 + 
       (191.48826868160091162819642187751546789462423058927472598059787954520\
79668165819`60.114621760124855 - 81.18300098728161747096298529256200183217157\
527556423730326164542035551566263087`59.741944688861444*I)*ep^3 + 
       (93.412437417050681789944372418861358363056425018726433460063636107840\
90199315789`59.38492360450551 + 536.42513682103598728627275211853501235877811\
644667249551024893673985816910307371`60.14402802084929*I)*ep^4, 
     9 -> (47.837756815916214422290627626988637569038635626972769760503316460\
84430002036744`60.15051499783199 + 0``58.47074419109307*I)*ep^2 + 
       (39.312004197193359097423196777534374155952812504707380168274497666721\
65945429974`59.263406395456585 + 300.5734907541948764117769817726979872699975\
0017335186387127745540174280765956705`60.14683188504964*I)*ep^3 - 
       (661.74585880532950983535545257657806427493911781947715695627442768900\
664312966663`60.12219127037942 - 247.0046071675875488535502532550576066033601\
2667644207029718852205032567138606754`59.69420509206732*I)*ep^4, 
     10 -> 4.`60. - (8.063663363199830853571514720554508347491458649178196936\
834385988707150251823`59.63553154151466 - 25.13274122871834590770114706623602\
307357735519500084656779955673846253125028967`60.12923901237662*I)*ep - 
       (42.988247180603820493949296878584165169143154604872558564321512860069\
36020757334`60.09833768499675 + 22.403931334493912107943475799282203196393633\
08504809932624639354879334978864612`59.81531218054515*I)*ep^2 + 
       (115.49493566158947975395001232363009052463298575955065609948177237325\
991701149451`60.142866469341 + 21.8680579989836348301923215240588324916524023\
8130171402853634165794696885306038`59.42011374514495*I)*ep^3 + 
       (64.138730742518203391694381701755736315187895546685087623908550456571\
70974255662`60.0161057896893 + 59.3769421470135310678302672096869187812264111\
7943984505689562522945038911637071`59.98260325648016*I)*ep^4, 
     11 -> (-25.6325926904820826995222028157510007344562019284954727060826107\
6284480376992001`59.636917155107 - 79.610665650076246654867970063565934850493\
09489672286247531129802179484289191761`60.129095873806556*I)*ep^2 + 
       (36.633605769721290039225155754513584961997803392059135048373655565928\
99853378267`59.587536862846505 - 128.8160174066995167967618141661012450095793\
9596782676005368612496761975443064748`60.1336270633581*I)*ep^3 - 
       (212.64565719602860232230641081001977101782746387048647580089516612922\
452202465919`60.08015688397297 + 131.5420326339306568144758528952068938705667\
002412468456211465882022929187795244`59.87156491475628*I)*ep^4, 
     12 -> 4.`60. - 10.616600011679355161606212516468014360780623051403241946\
19248048296880183286046`60.*ep + 20.66876074339166626511770674103489088343100\
223260074014130012850669718413055438`60.*ep^2 - 71.59970779421518200213876961\
487972922881129157353942396023107027079604820790402`60.*ep^3 + 
       97.6730194040288015280166478745098369290480422301688695963075893181187\
0873720041`60.*ep^4, 13 -> 4.`60. - 
       (8.0636633631998308535715147205545083474914586491781969368343859887071\
50251823`59.63553154151465 - 25.132741228718345907701147066236023073577355195\
00084656779955673846253125028967`60.12923901237661*I)*ep - 
       (58.188268412323275657168107324905617435248529294592928898417680389452\
99498422868`59.938919874850654 + 74.73649612087732703402987453049549771304416\
948362559960593205046603025851475418`60.04761717427463*I)*ep^2 + 
       (159.11051550339923219274084600316275627999862399051106399506729534061\
904481106934`60.14909136769823 - 12.90424247493280266694471009553834237930021\
744859829405164509752373048678438488`59.058124999875446*I)*ep^3 - 
       (138.21742599422136988458722435179067778931716853384372342455772111780\
541379337032`60.15040121446267 + 3.164331191276135588846619313433180625462904\
46646083857183047020801853125997972`58.51012034572932*I)*ep^4, 
     14 -> 4.`60. - (12.84343912829249245001573337842675448440080617270956099\
181329603307457348578071`59.80857383141278 - 25.13274122871834590770114706623\
602307357735519500084656779955673846253125028967`60.10013235938706*I)*ep - 
       (45.318761652676326234028122593519642338578977287927196033422659343495\
10729963737`59.78505684524844 + 94.863119374852594188410950425018292915051673\
4468628839663353028752672460022859`60.10587621252264*I)*ep^2 + 
       (196.94931590451327485176042439840561639327393161828657650991602993410\
00417110177`60.134205853601614 + 55.00453703378959345730866349703996350297740\
608033919121016739242282187236320467`59.58024989058827*I)*ep^3 - 
       (262.44971287746178405084017000643280593911537333324138146754941372548\
3504392833`60.149386330122034 + 18.945958108579058872349195187332792401496380\
48586355552347350185565468753169289`59.00785680084141*I)*ep^4, 
     15 -> 4.`60. - (8.063663363199830853571514720554508347491458649178196936\
834385988707150251823`59.63553154151465 - 25.13274122871834590770114706623602\
307357735519500084656779955673846253125028967`60.12923901237661*I)*ep - 
       (82.949687053837329045517395342885411084651739338041963821995953558957\
37475476772`60.08166802236523 + 50.665491165699506618554376472666767320880698\
32599751686647112398591213867940451`59.867565527656616*I)*ep^2 + 
       (134.58247984231460041850090472858488713107288348194934241654326891697\
348804611208`59.91176231026239 - 190.4546370086173840152255878372431026798681\
9738641155760590748962273907554823387`60.062565334744775*I)*ep^3 + 
       (344.22213150520073742123045638360631669043102810697462065037814560016\
364144518947`60.09860670826483 + 178.8755204925681421929827504858265527210014\
9470399738429532108981659766531600558`59.814318829217*I)*ep^4, 
     16 -> 4.`60. - 11.852836327393723831027330929576945826972845072233237659\
41279861719830606540219`60.*ep + 12.17077723636645717245206640541549356358018\
317973944000360723192598409252732367`60.*ep^2 - 53.73680505805718901268208395\
654169501942595430539163089512848828367463026368469`60.*ep^3 + 
       81.8191504501030167387393297833121521111090192600588517252439113174826\
0007503218`60.*ep^4, 17 -> 4.`60. - (12.8434391282924924500157333784267544844\
0080617270956099181329603307457348578071`59.80857383141278 - 
         25.13274122871834590770114706623602307357735519500084656779955673846\
253125028967`60.10013235938706*I)*ep - (71.1375109110235741966171425180464140\
5912151641383121157506161830082445016206075`59.97089696216843 + 
         80.69770802454278454500171276103056225396227752046467505021855185759\
951349585582`60.02565949701016*I)*ep^2 + (230.2099393515872241862412263488386\
9163027477882648930007854931392099090227016751`60.10120359127349 - 
         116.2365454222727588128066689527779950825395024274525954518356289760\
4007587362543`59.80442221498665*I)*ep^3 + (132.614988407005639416976424524104\
89689651039908902183027068164841830757252893957`59.66379187882775 + 
         384.5124361314611886434735883836450187327568483952033235490681775908\
6259709826413`60.12610965774463*I)*ep^4, 
     18 -> 4.`60. - (12.84343912829249245001573337842675448440080617270956099\
181329603307457348578071`59.80857383141278 - 25.13274122871834590770114706623\
602307357735519500084656779955673846253125028967`60.10013235938706*I)*ep - 
       (48.122333830530958857189006719026477046780925491375326975062126429511\
39285823579`59.843727726575324 + 84.83015253702029974243419989322690876681199\
615947969914026593553570155839361917`60.08993129296823*I)*ep^2 + 
       (178.86283648440303494549560181522364658366287513470588889387555128563\
928876168257`60.14804312636478 + 19.13784382936233743760402131554940682620756\
281793377466925767082327411671359812`59.17741601894894*I)*ep^3 - 
       (169.42425289715193616082248541191931155750301061322355028525006468106\
787907394872`60.15037643856569 + 4.280411204738145188372210377545019994460950\
76944995339869007539039439819612983`58.55288635156968*I)*ep^4, 
     19 -> 4.`60. - 11.852836327393723831027330929576945826972845072233237659\
41279861719830606540219`60.*ep + (25.9060495725128651444041909946769084252683\
5109548267458171281091400777957169742`60.14984241200647 + 
         1.442893474698809265911724876058315526177976055506473418695573476593\
7544432391`58.8956754891479*I)*ep^2 - (81.84102426466020688805942748472742742\
625083053279876320983335061529627739888396`60.149032667908244 - 
         6.773418704679872606301356566052208356363211158118178530417370303044\
4563487104`59.06686953456765*I)*ep^3 + (106.121020711266220237764818946931020\
77694121575974552096977345453696461864481474`60.149594415400166 + 
         6.916972608847106974908147329999848932891200791415449849191849015407\
53159183742`58.96370905274429*I)*ep^4, 
     20 -> 4.`60. - 11.852836327393723831027330929576945826972845072233237659\
41279861719830606540219`60.*ep + 19.54333535751290627448676503975459906922145\
989518013580285902258093426285491757`60.*ep^2 - 75.93591271123118599022888689\
313166964145529313690590903974561312318168020473192`60.*ep^3 + 
       110.466432680593890539969920063304894324617764427393973669094435080483\
37256878629`60.*ep^4, 21 -> 2.38988788254633079822210932893612306845467376176\
568202748945502218371161697886`60.*ep + (2.1530320113599043325248474621792673\
549849324902373093657211677663202344593699`59.30258918989274 + 
         15.01610842942163896322366814418189746654078959723357909187371393584\
368740822565`60.146096098524964*I)*ep^2 - (13.9964364114946890012055228767991\
2833528730292440910523566864146939450205716032`60.00726771415486 - 
         13.52789909966386342467325300164551883883555575935272624704993497100\
526734696282`59.99248059408612*I)*ep^3 - (2.760827673268586970140029205869083\
82222833530382622551256039075244093279809387`58.55136108915311 - 
         109.6618628427629594618917759559222880512099522560686000805948066648\
8361551539969`60.15037740871607*I)*ep^4, 
     22 -> 2.3898878825463307982221093289361230684546737617656820274894550221\
8371161697886`60.*ep - (0.787820221435997865351877247010193715658215258153756\
65058526407348404388609209`59.16903693011433 - 7.5080542147108194816118340720\
9094873327039479861678954593685696792184370411282`60.1481372061574*I)*ep^2 - 
       (12.538353889350039599385743974275880063775754790471489028092218237429\
83025221904`59.92887577152061 + 16.705204287457555294438102139373334504960305\
39528110976216437798485461691533679`60.05348703906118*I)*ep^3 + 
       (33.129162563874018373879224317032759968349605931733343534688635504832\
0732489412`60.13843241667709 + 7.92469329667261242386819236587898751458642899\
108838842703386629605647197347034`59.51720442176374*I)*ep^4, 
     23 -> (1.894586482096946488727908104511218739740693211527520361289206314\
2455779067896`59.323938962544446 + 12.566370614359172953850573533118011536788\
67759750042328389977836923126562514484`60.14563439228398*I)*ep - 
       (12.196479396766824693649831979206923646612808469784204634588463705199\
83908694009`60.115288825406836 + 5.118482163404343265779237287410843416508592\
1519263451197153839506510349105316`59.738195533150446*I)*ep^2 + 
       (69.237510997826162589529844591211010444200506608884186968081228009228\
68030260663`60.14734668610404 - 8.3939102983516497903667565424922129534619374\
6244309394445516241817479683227793`59.23096956277085*I)*ep^3 - 
       (22.225539236112913998715401476384575256873990015920452648622837801506\
96837395447`59.82162399973336 + 41.861950714944939816445985413191353039048161\
96183982364866088129651906133220851`60.096591155167026*I)*ep^4, 
     24 -> (1.894586482096946488727908104511218739740693211527520361289206314\
2455779067896`59.32393896254445 + 12.5663706143591729538505735331180115367886\
7759750042328389977836923126562514484`60.14563439228399*I)*ep - 
       (56.188663896004182885395495270884033498700712459829542294309569804276\
75023475346`60.098901323033836 + 29.10527474768533508549980455132334673124554\
722671317259105320741752827732353417`59.8132243211454*I)*ep^2 + 
       (134.52985563014648256766576977165530673812546699185901199298323267622\
359125172558`60.05039723227258 - 102.9617516877070209054848395168414687200136\
7035311038403561197397969882844827105`59.934254478746944*I)*ep^3 + 
       (112.62434171345580767055849665433582678822539616411911491060800325543\
642769885249`59.84541802379142 + 197.5144065384435723312248549856469473561872\
7155758328889435708572102677031560774`60.08938453643787*I)*ep^4, 
     25 -> 2.3898878825463307982221093289361230684546737617656820274894550221\
8371161697886`60.*ep - (6.502029414472778421132024866807660043487341515773029\
89364590621731222393369134`59.96652140412279 - 7.5080542147108194816118340720\
9094873327039479861678954593685696792184370411282`60.02899987420352*I)*ep^2 - 
       (12.725294516857231991501896472817855979950967350474598375921561870224\
59585373909`59.80332452323627 + 25.282840812548207692702224096460265157182247\
20270825131997489763570922094624892`60.10148255094878*I)*ep^3 + 
       (39.004915079864308616507586698145175572143834326429538573542569043084\
86439000986`60.14589643505228 + 5.7188536004663724760867931588516334124379083\
0863856181091860348994660785072665`59.312086077331664*I)*ep^4, 
     26 -> (1.894586482096946488727908104511218739740693211527520361289206314\
2455779067896`59.323938962544446 + 12.566370614359172953850573533118011536788\
67759750042328389977836923126562514484`60.14563439228398*I)*ep - 
       (47.627508179751196818546763375265124819268526771330865373949988436804\
01373244138`60.086499336496836 + 27.88800299512656740485589211150383252817370\
63460006110675003312296527193793553`59.85405889262175*I)*ep^2 + 
       (102.57909533607477925714149520414670016114398423869791149842624870472\
390641328928`60.03542034760846 - 85.76152518604122205440040583559256228120340\
169577881838597155325321806617928041`59.95765397891084*I)*ep^3 + 
       (100.47094071077085750366418192381925321133515633977249420338835360671\
818150728096`60.01779432310137 + 92.22792524247531975746895733773158901384542\
852357744128586209754785612843362745`59.98061629338558*I)*ep^4, 
     27 -> -1.236236315714368669421118413108931466192222020829995713220318134\
22950423254173`60.*ep + (0.30721759655573793276049836724963174750543417681670\
507240468855848147568483724`60.15051499783199 + 0``60.663068910599485*I)*
        ep^2 - (4.95868946042554878882201224046164323183110436411987544368549\
878558634500198416`60.15051499783199 + 0``59.455148086525455*I)*ep^3 + 
       (15.970879857574218880962614157118529212162524439434927435213081862340\
90082852218`60.15051499783199 + 0``58.94718615515854*I)*ep^4, 
     28 -> -1.236236315714368669421118413108931466192222020829995713220318134\
22950423254173`60.*ep - (1.21402043133802490554365850439520081920710460654304\
626137784747121895751690267`59.62524535763248 + 3.883750927549172878537075701\
96475419604058433203177422309771316677367084775056`60.1302707318643*I)*ep^2 + 
       (1.2765153848013998862951130618901400319989072242535038361443769485283\
3359750149`58.984811422335106 - 18.651547607101447019493485546702154962644485\
71073811903252992452776043832898068`60.14950024207182*I)*ep^3 + 
       (63.711483119293402330219686091927491201997636380452091809138030446123\
38139397859`60.12805304054022 - 21.032560066277850255092093946949593507812831\
92641033555802704109598324302870959`59.64672746341622*I)*ep^4, 
     29 -> (-2.22683911661313728840952086195874012362018312130631904562081555\
010577165292025`59.09626591934086 + 25.13274122871834590770114706623602307357\
735519500084656779955673846253125028967`60.1488169375165*I)*ep - 
       (16.902888279678697149164899692319736858884299006270643844529141880554\
66741022531`60.008272292991805 + 16.25880700412752442508765926669793236805067\
520305078983967723019697878630223221`59.991400047914006*I)*ep^2 + 
       (186.64584062904480117753231054019390968162171091955760945212112774357\
221165126227`60.14991502790796 + 9.817613990187368211877616208526300064121642\
2540647605600235711891206546623353`58.87090266418759*I)*ep^3 - 
       (39.822797449135939826678714458427031102437552124371039790992595387881\
95849203015`59.489590797803565 + 178.0131309659249757349075375029653334788321\
7935655282166288441060825087088894483`60.139911071771444*I)*ep^4, 
     30 -> (-2.22683911661313728840952086195874012362018312130631904562081555\
010577165292025`59.09626591934086 + 25.13274122871834590770114706623602307357\
735519500084656779955673846253125028967`60.1488169375165*I)*ep - 
       (90.554379668106718621763561841621567636254825346781523384197526467496\
25072170089`60.01777689321155 + 83.132251529660319906289537640669590660105959\
28188979809732430423335062938421356`59.98063697634064*I)*ep^2 + 
       (306.63547517795797193930707478887621201863073737426876540645889787075\
35515311424`60.126799029043205 - 104.1673394990260031162000676485358148774870\
1446168033556752404358987973760246481`59.65790820349556*I)*ep^3 + 
       (1.5794185968468328478422120425116553387413450591183530505335916792066\
8166978353`57.776099330604325 + 374.03224382510779379666057568304087753526447\
300352661977095513329767251622163071`60.150511125907734*I)*ep^4, 
     31 -> 4.`60. + (12.01282549944724324994322518387079740476370120592666436\
543576038845579967302653`59.785239755260555 + 25.1327412287183459077011470662\
3602307357735519500084656779955673846253125028967`60.10583444646994*I)*ep - 
       (69.646218846654585506565358718310606711296576644016515854610481781945\
4582158058`59.97511696742017 - 77.6431488878874103179297672003700451833587013\
3196659885355480186419347520572529`60.02232256452017*I)*ep^2 - 
       (341.07347542147997235983531860669872686244192192501631949526478508486\
743244574477`60.12790124789029 + 112.9957404976737164154884515998648548703233\
2961753041374158733526205190110638423`59.64811537392296*I)*ep^3 - 
       (378.50698396811568739366376284195701176024979141947254064119542409517\
24249807948`59.658110529514914 + 1113.625163042361429517308341217195083673716\
07295658073643517012940230593614892652`60.1267756678087*I)*ep^4, 
     32 -> (-109.859749518947676225206052975789997154679294644331691958713139\
23234110365480666`60.07808668485052 - 69.125047556685794192249561272299918762\
42156630343938220232502088656529173440334`59.87688352345772*I)*ep^3 - 
       (147.69525199187314241343450408746051006666005502031093825660021411919\
830316105644`59.566667002619205 + 546.927749347573139802369794182856967308415\
93573237350635630586426173719517136803`60.135230427124235*I)*ep^4, 
     33 -> 4.`60. + 2.1685068457619809071664573626999650325725627418266884168\
9998393140703484514372`60.*ep - 17.684149277946321558773954465823195955610117\
43689765846457135506325961575853967`60.*ep^2 - 
       (86.779909873418504887537457603946321961728346184623398560416902765321\
60814455675`60.15051499783199 + 0``58.21209580308163*I)*ep^3 - 
       (226.87678826501259065983125200626025777510821606799088082544677134267\
06714181321`60.15051499783199 + 0``57.794724932286776*I)*ep^4, 
     34 -> (-114.796031239436857475294639540943149823120684909803333496041741\
31695135720698026`60.15051499783199 + 0``58.090588124061036*I)*ep^3 - 
       (248.97359071730705232672246360248305318069402096300757322052169098387\
439997117669`60.15051499783199 + 0``57.754361715049576*I)*ep^4, 
     35 -> 4.`60. + (3.159109646660749526154859811549773690000523842303011749\
30048134728330226552225`59.24643579120227 - 25.132741228718345907701147066236\
02307357735519500084656779955673846253125028967`60.14711095118981*I)*ep - 
       (56.017671863021857389196721485388504965754648916722836779070472066116\
21322466411`60.03365500462726 + 47.296055109849103669270506093935351956590807\
10968652704787679147196114198482139`59.960154867796476*I)*ep^2 - 
       (237.03356755641566841247693980808114847526434594309905360002727030504\
506356246365`60.11499074715752 - 99.93080352056113390719372222665546234538615\
937058789422120332128734780548617651`59.73988027357833*I)*ep^3 - 
       (311.57931414963540172040029052897478982034694114313396451508095572228\
709250578373`59.69750298659398 - 827.5484355521079123399374607849398740543324\
6708951733948090137380039832307897103`60.121727791583496*I)*ep^4, 
     36 -> (-21.3325072066428388038535706164654209919215879682989744424625683\
9987482878610029`59.28162660869524 - 156.286623643926668865186969617974719834\
06885526674627562616594157619471671834629`60.146506516620676*I)*ep^3 + 
       (88.153592730987893044088350784958723416284856184046089316659119289436\
43267601211`59.59069172720242 - 307.55173789904284772864765422670261816433927\
440405330628785032634001394457652355`60.13336989583824*I)*ep^4, 
     37 -> 4.`60. - 15.900529752366496681709620356108783524108273322527380105\
1480362760009366389957`60.*ep + (18.77225680573748337326605549438656374858382\
878468603212573199851935689405797969`59.971435844927484 - 
         21.24811702546471446511385649598159599163409388959731337417512652650\
159875964512`60.02523980776984*I)*ep^2 - (17.13880429507521257346290954713727\
751869839328456120339910408942748453429027401`59.43182520300807 - 
         88.02174365364024324048140750868676205730130232025875106696470446922\
418280204111`60.14243465073424*I)*ep^3 - (154.6834437757872137700030602311206\
3125574252010304626405490272749633219192708418`60.140376341288956 + 
         33.81784521676821733625141989863472709221966768481112058848736807124\
094914240275`59.48007844097159*I)*ep^4, 
     38 -> (-58.7412753328692226606332537351775779371421186667289848022639987\
4639851015253215`59.9738609266531 + 65.82795925624990409466012825995165455669\
268317907062341386801129747352018599094`60.02332794705252*I)*ep^3 - 
       (224.51791512006519225113684873199944188208364445616315928404105030562\
954322809399`60.01153981021925 + 212.5805533234817006938040740697333179804420\
8140048197574828078448079318899645361`59.98781234266258*I)*ep^4, 
     39 -> 4.`60. - (17.62321489338515404645995203629900062131015369624092504\
679220607744199671973844`59.90952112126995 - 25.13274122871834590770114706623\
602307357735519500084656779955673846253125028967`60.06367584401403*I)*ep - 
       (20.046065366643029387230209548070454972599383792418376988309710801505\
35451814168`59.54182943756194 - 78.910526209032932213619174749656875228466437\
19386024965461733247497119647468246`60.13693523483354*I)*ep^2 + 
       (49.559005680701478608958434843094773983136593397053247864971959260232\
2757455726`59.43751333712337 + 251.087612971271738180753845700875205038015683\
21187670492897996270115518960449571`60.142216040708895*I)*ep^3 + 
       (211.58638588749411976616505284410076463550337385057668951864847106163\
569430332118`59.9338234159806 + 276.89405803410318987465225592116762938449550\
672126118205622781700519934682318343`60.05064933171744*I)*ep^4, 
     40 -> (-105.337975060236268093730115892149595222866281894844676321334935\
50603159476517673`59.9384203759051 + 135.545153717702467872341269968923044838\
03296647897741222597588724594770681567332`60.047919404787514*I)*ep^3 - 
       (576.30850766686251418302511680321934725650460828894527272308466845998\
837538640464`60.146940230061624 + 74.2491738633883506086656784616592688038047\
4577771184840546563887261354322204741`59.25697682504657*I)*ep^4, 
     41 -> 4.`60. + (11.28074315932735450418129595253038896498978193268944275\
619208800289100701266232`59.762757614910164 + 25.1327412287183459077011470662\
3602307357735519500084656779955673846253125028967`60.11065976330321*I)*ep - 
       (68.351778809475791012850068658359527770108969851034696252850289129591\
31098201467`59.99197303379812 - 70.878999672752262744934817281242786703395144\
76582284602201359423090582381848986`60.007740792174*I)*ep^2 - 
       (265.97351648954220826342575142266246106194305540403225468286345133793\
363683682335`60.1224819681662 + 98.733274412089215740365067990884010120999713\
70656342633431534436006999400960357`59.69210711323598*I)*ep^3 - 
       (152.25191567124408773028041443355054017512824199179402135938391657314\
649365252778`59.45572763325013 + 738.4306414193031466518845581098889465190130\
8415854232844403687800951930008677084`60.141474577092644*I)*ep^4, 
     42 -> (92.02173863275797394313245440569131302088502431048274960598454231\
812771616773123`60.15051499783199 + 0``58.18662456338833*I)*ep^3 + 
       (208.79254519765852266692118091147579415768604126007664145972234159970\
116161873799`59.68154292956213 + 578.1896361184650306081752507706766271222525\
2583343370984295797572078124012240293`60.12389824395953*I)*ep^4, 
     43 -> 4.`60. - (15.64200929158761680848314713859938330645423149528827838\
199121124568946187898139`59.873474407228855 + 25.1327412287183459077011470662\
3602307357735519500084656779955673846253125028967`60.07942172738546*I)*ep - 
       (72.403266849798760563264872348212391179832562994578578981870272891578\
43137893451`60.124046056646435 - 26.06862809013642472848986963265343225953837\
435884396325866954787606513864442244`59.680406070771575*I)*ep^2 - 
       (115.39471845871732969980579683904552732935656258470348777929996644833\
337638169115`59.65536011670892 - 341.9140810898448312732284616857792437609201\
3474832094357715607643226818007975374`60.127091171578776*I)*ep^3 + 
       (287.62314951781361847869705503019170533482341388526242501183844378616\
8270566953`59.55969931854278 + 1083.56363203447364025414364746652020778051962\
980610633710209920348131611866593602`60.135729901231265*I)*ep^4, 
     44 -> (-58.9686567519845585328792319210100011410723771708589526867316775\
1038140109772934`59.72058123302973 - 147.329034733216057749235879633110383468\
18742234521109063285857941733040918273479`60.11824834140106*I)*ep^3 + 
       (53.582093066740915373421092436329901078117186602371121788260747729634\
92170499873`59.432565520126325 - 274.7012831611064559223681627805217812750808\
6068426654030587542649117492611970388`60.14240653382752*I)*ep^4, 
     45 -> 4.`60. - (44.54596734430012535912439512742877289275416712421864618\
497550532602246561138214`60.09050469764925 + 25.13274122871834590770114706623\
602307357735519500084656779955673846253125028967`59.8419361629779*I)*ep + 
       (190.36040530094016160207915214838582313353670631998884754909597246635\
185312366776`60.113168821745354 - 82.4637690153715810362199607844552037156651\
5170943966006228865400395980751834393`59.74985538134542*I)*ep^2 + 
       (292.07887014362005063971063048594510594803985478447064201797933417492\
720720984903`59.73650080906566 + 699.1739989653481463512584889511962959675136\
3852536459914682935405542394602437056`60.11558593840257*I)*ep^3 - 
       (957.42169811147737559977449614729346262336781838308772003608138529845\
006373855359`59.89534635412807 - 1432.441948699585484726149614431068328675920\
61079120593220900842932405895036220226`60.07032011915592*I)*ep^4, 
     46 -> (-56.6133025471122246889889225345942180224740863456403155992173456\
0926866806992247`59.950906796950875 + 69.506711401267010932844311376866483109\
47501909071174744835964680335502001229196`60.040015047729*I)*ep^3 - 
       (256.78925768239296183589571865466226986743420007510030820436825220371\
634686218854`60.03396024324704 + 216.4425085809883556546243377656324892415958\
9169793695563991001205665762556976415`59.95972595018769*I)*ep^4, 
     47 -> (103.7764125884878559462836275354832621426552574354108465436662261\
1130781915712973`59.931131734120065 + 137.14269106578555063469308125305795279\
752264191285781860117741067744554418277393`60.052205747583564*I)*ep^2 - 
       (119.78511322799330341547375454041725517611456755912011943277132088568\
644322666857`60.08033529819049 - 73.98872217333012128364752006856833422779749\
977976192976668009924626094036910325`59.87109797733748*I)*ep^3 + 
       (210.90223153071400237125043044709337332357092589386790714921008341753\
4667996928`59.70634993213163 - 547.236699734509865994418019265683351843326566\
73346960199968421101618929547943161`60.12044397224784*I)*ep^4, 
     48 -> (2.503783972617043679942574834919474612595386599300856664328440680\
05076714182849`59.810718185500306 - 4.869087010235070722575649759278056812287\
36352285024609421150475150223177671549`60.09956886585625*I)*ep^2 + 
       (10.951635870908580594241854129375255851376245185660562651991109688978\
67555851039`59.846378373281475 + 19.15014188221603105068667333444629478155934\
788005060102291391929225251085849684`60.08907137367688*I)*ep^3 - 
       (55.284028344405138775977676542126479553918043085168769126893592515065\
49100702204`60.15021952626572 - 2.0399903960794188872986708752354706372434582\
9671435626459934571612126936984762`58.71724796814805*I)*ep^4, 
     49 -> (23.36678346002049454150530685179358932108661871221123889096305206\
99248361983237`59.98543679477111 - 24.935020685899659614529150822860825108766\
71809761661574635023943063360699404894`60.01364759364205*I)*ep^2 + 
       (62.985082020487576847719667437378328854592544145124936597449454119935\
77990293404`59.88664776541592 + 96.980900051416664093960193322808887208456954\
53945178912841458623714735074000143`60.07409627653309*I)*ep^3 - 
       (274.10840158943638213429412513560218072477991244301012232348672067518\
18970865457`60.14989302299447 - 14.680561226002126388505925369522136853828749\
61360126622453775964461690816900546`58.878713334485404*I)*ep^4, 
     50 -> 2.8652859648689958467828801370598471234299530284746188216915889684\
887939209481`60.*ep^2 + (0.23711514580340468782525401794352679413280050177619\
351486352081001042894908711`60.15051499783199 + 0``60.7755557022732*I)*ep^3 + 
       (2.4010644564719970050454159668908342275891666409324177691801808509341\
7244787345`60.15051499783199 + 0``59.7701111790018*I)*ep^4, 
     51 -> (-12.9026185209184475696602855160744367220889069388499614035810597\
5705910591609142`60.03763700774745 - 10.6532888044959642888976011560461394444\
3712077507649528358657328673485058197932`59.95444285129637*I)*ep^2 + 
       (17.025207367948783722669320103937525511636548496483388901070241224224\
90412299646`59.649842107921316 - 51.16361143171685432233380416004408144627252\
872329815450248456993070577904090439`60.1277108895477*I)*ep^3 + 
       (122.50274653445581944683462395680770688951310948670968425979199541729\
807179931888`60.10698745140185 - 57.71357302232496491482146686428923384640899\
006654592141087016906003147022442537`59.78011958775313*I)*ep^4, 
     52 -> (-92.9838111786250194560606957207601204472254172638525868247759740\
1729899913615595`60.02276331690527 - 83.2169825067939972312262447656221873589\
0412734577712922313120949267876640352842`59.974567938014005*I)*ep^2 + 
       (25.525124657732809309600361713725263961244621193861466080099105706261\
69606303587`58.8830378499551 - 471.857123226382678858293713195536637873430251\
29312333572074669829388837099579067`60.14988049382454*I)*ep^3 + 
       (940.66915851849750453725535638947456977533669831034189576543126533033\
8961381119`60.0072566885964 - 909.2276043875822165669619901147073440733894031\
563455504885705480275568979524813`59.99249239598826*I)*ep^4, 
     53 -> (-0.17727711909372454262236292656860115037586247360916191727917558\
494805314101431`59.74955811494577 + 0.409561506794246754417444176366693263276\
54900407621735013430040995496773162689`60.113224561617585*I)*ep^3 - 
       (2.1010289744422223877780351789975923325409874321600240538951479540999\
8037664574`60.12149113256345 - 0.79452223500593023706928806618368530203676777\
747114190366950916436532648066141`59.69916514654554*I)*ep^4, 
     54 -> (47.52286422424917858428777483202214631597800296289131844104935569\
158893948833635`60.03112200888836 + 40.68550566333924221534493744440993437751\
869996954365346733400115842222539843063`59.963659119035874*I)*ep^2 - 
       (55.362917740531334324539521224285559607593404363857536603950409478613\
18516431648`59.53603384041782 - 221.04928642183973329950307691767386880892320\
156570778135817917890977463559114576`60.137303987427025*I)*ep^3 - 
       (407.39046275772849173294908359296515592477973571638332778979186248744\
982509676866`60.03141380847685 - 348.2229721659257622622507481659908826188737\
9273651695604250681500394100249182757`59.963260368778556*I)*ep^4, 
     55 -> (1.045814607246924198093519841682760594507728932027819314648410403\
20178247129839`60.13931644547853 + 0.2405923571661732084423093987645241274050\
6356544464495747214395573047094912029`59.50114356910929*I)*ep^3 + 
       (4.2227859562654361106618096828155724127972712161696177701570629557505\
4188056883`60.147370635733 + 0.5099907103151220567434278371973595048888052141\
1491240153238631204666754547948`59.22933383250471*I)*ep^4, 
     56 -> (19.99155080727812637633771034213001818788655200200247415055097960\
682392626944887`60.15051499783199 + 0``58.84966851282244*I)*ep^2 - 
       (42.119643192428509866173929103189951320842344108262513278810907515984\
15239111559`59.89635591495867 - 62.805309150012062244023102682234435792870612\
65173383448158205805597064612071088`60.069867589166364*I)*ep^3 - 
       (63.591754504208301603828589808117841894266477938461934287804812598133\
69870945028`59.7406460180215 - 150.525178867676265489032276608467460867508834\
37002272880935363283629298511934428`60.11485436258283*I)*ep^4, 
     57 -> (-0.17727711909372454262236292656860115037586247360916191727917558\
494805314101431`59.74955811494577 + 0.409561506794246754417444176366693263276\
54900407621735013430040995496773162689`60.113224561617585*I)*ep^3 - 
       (2.3473679983739238094390464013102555315750765889379227188083184237998\
9668271462`60.11968912926737 - 0.91676266728351617476816958207877117432180527\
536601848929648658895911816373943`59.71136486920727*I)*ep^4, 
     58 -> (-36.7484068376289879473375024173951093303241293532955643457667661\
4994171315107683`60.15051499783199 + 0``58.585276482075024*I)*ep^2 + 
       (307.35719147068647573760844614094606986632314418684699162215717051652\
732006049143`60.15018514663572 - 11.98367988792192005277079832855973904844896\
463424371735070815492218737867216518`58.741131967031066*I)*ep^3 + 
       (407.98387043508156973930458151178890496629032257428482618744651933730\
752697199008`59.58530794725932 + 1442.584891748074938440982650544669869504829\
96032922289938212643401688617287807981`60.13380633307359*I)*ep^4, 
     59 -> (1.045814607246924198093519841682760594507728932027819314648410403\
20178247129839`60.13931644547853 + 0.2405923571661732084423093987645241274050\
6356544464495747214395573047094912029`59.50114356910929*I)*ep^3 + 
       (3.8286079840197823151346912128096416168849261832841991126270873367726\
8171775551`60.13848397096676 + 0.91381520063907350020988009489788634378854282\
505129595501544008439506667645593`59.51630144824696*I)*ep^4, 
     60 -> (37.94770254344963255330409804874954254796761577077579641377987281\
510887942487541`59.953854977955835 - 46.0646077388966540783864619566859963508\
6218513656075481003762156143880630747914`60.038036867590314*I)*ep^2 - 
       (109.63475638515888115881781291717543555697435378679238360322171604434\
449547959649`59.77165657879607 - 238.2942860365063497456425124404576766993634\
5398889423887572847358208184228192595`60.10882195158049*I)*ep^3 - 
       (652.86567809451459254446894982740986776749041115049841036983629117640\
4586766422`60.084271450043026 - 389.92547711030329631422986391056736155636138\
855977647240726237904788817352914382`59.86042922442832*I)*ep^4, 
     61 -> (0.522907303623462099046759920841380297253864466013909657324205201\
60089123564919`60.13931644547853 + 0.1202961785830866042211546993822620637025\
3178272232247873607197786523547456015`59.50114356910929*I)*ep^3 + 
       (1.7693878232754023527342927680240341212950385382338009869528501738492\
5999208358`60.148040162529796 + 0.1894338650946746569281156785599394910170950\
5765696313110140383258040062881694`59.17767474878737*I)*ep^4, 
     62 -> 12.032024161614060531730674141962355206203139088722719536398456357\
1938549329989`60.*ep - (9.642032691879900739847147131822819593773444676182637\
64281658501262769458625903`59.97360023246592 - 10.816921457633220474438037335\
37634753064085176442426815506109928473380373078252`60.02353530909416*I)*
        ep^2 - (45.4001468976471801508548948514270226144775522948925938353143\
4172343608943835558`60.13247325977883 + 13.3629582227082242906544133777557359\
4860177047948658226480811354291299326410501`59.60131861236057*I)*ep^3 - 
       (53.543879663607719262609031150062178801063769411996284974903567453407\
65339982589`59.61137087052562 - 177.38587996040763346873441764940523008889847\
105512024957527700923838459210622965`60.131580081306026*I)*ep^4, 
     63 -> (-0.08863855954686227131118146328430057518793123680458095863958779\
247402657050715`59.74955811494577 + 0.204780753397123377208722088183346631638\
27450203810867506715020497748386581344`60.113224561617585*I)*ep^3 - 
       (1.1127236172666658477791361903987170653563775746223322561592096865690\
2480838071`60.14011966991859 - 0.24640393760645144952640912409067156553580260\
702111945728761976003031858679963`59.48538000768586*I)*ep^4, 
     64 -> 12.032024161614060531730674141962355206203139088722719536398456357\
1938549329989`60.*ep - (16.57196780844102841668220527585145381257989203562055\
00561950129145309436777463`59.65923457728649 - 48.616640171574844157959525027\
66965085580359962295497478500395348996852024273494`60.12664543834623*I)*
        ep^2 - (41.9222945340402666505606105380728282262361284023221296564833\
2684753511633318019`60.09376457197961 + 22.9110655869879810691996881225156545\
7926994179415845394264573229273869027355254`59.83136481567121*I)*ep^3 + 
       (0.9133051088191519360916011476009354044950317607476048616262976832875\
0271933303`57.78126078066547 + 213.730321532452395273519778537591257280412300\
83873557136112401263828444940357712`60.150511032771234*I)*ep^4, 
     65 -> -6.392553428720668034386334939583989696676592896614965181546232207\
18791833900209`60.*ep + (34.3537082776171477639973794318527101712536037467692\
5901559518981149859577962038`59.963417974407626 + 40.165597778698189349701397\
50675277815327408761738209119287003126974562875852512`60.03129858587494*I)*
        ep^2 + (42.6868965837826929812201878428625359226125042504492330241956\
333512659110890028`59.413348609744304 + 229.113723996814133981398249068880690\
51268354512173359774333350794975803383405415`60.143105132172245*I)*ep^3 - 
       (277.47040773301317158380718207377533228284225593320635990447012621897\
193790498588`59.87002624450537 - 450.7474008426936175233815204137384744924735\
8215340090712934848815741203833967105`60.080742803275875*I)*ep^4, 
     66 -> 2.`60. - (23.01556619012364482096416004798740275983906655098153931\
045659288438462000837582`60.09385926646546 + 12.56637061435917295385057353311\
801153678867759750042328389977836923126562514484`59.83104746734612*I)*ep + 
       (50.360511300828855443049949344771832842565707176569194938816340226290\
79622426527`60.1504969134471 - 0.45959350861902739165314218850513884612773311\
798430000727683650809330189838641`58.11078066868502*I)*ep^2 + 
       (198.32657841645534426066737033492138363702144658074417699366307584881\
797530602494`59.90129801922428 + 290.8643825884672917609720721290282962125809\
1079931878194475428442875602897929847`60.0676076433935*I)*ep^3 - 
       (18.045020839007344008830192006947471889697477741918201258816247033059\
65241951184`58.36215274569326 - 1108.3121250860692205428993727996231227034168\
3770818781259954639970860696668185264`60.15045744226115*I)*ep^4, 
     67 -> 2.6419648703435707600517039198203845816638251355620690794777778965\
1606740306761`60.*ep - (11.63572039253055074966824221931696645304788075053261\
551328021258042908608162556`59.90941457975804 - 16.59995485542734500469706254\
362675906723307768782333196322250339341884839478783`60.06372821014717*I)*
        ep^2 - (63.9976712513598160482742879700987240484544855254523103232379\
9510979642070151245`60.10237506833437 + 31.8826343729684903368544606484877221\
6526551828519265061154895181395082914303505`59.799765095925814*I)*ep^3 + 
       (42.726494184529611718403611434596964554169846620372213749944759562365\
33085079219`59.752153012920296 - 98.01198182369065296356879581117140729783165\
999942653097220135596898561823041299`60.11273492440043*I)*ep^4, 
     68 -> 2.`60. - (9.554189964666159164631938502422516624117059836992678741\
36494326009438556255397`59.932438147947046 - 12.56637061435917295385057353311\
801153678867759750042328389977836923126562514484`60.051454139917546*I)*ep + 
       (23.807765113508589704459716231328756543371340486604028041030294534881\
09743494078`59.90237554710721 + 34.789479538216433603565996257849070190773582\
59663671891263256546377617612958015`60.06710484956418*I)*ep^2 + 
       (17.470274533500929155877340904395377017832272428320140880162374039706\
91442440685`59.582475679760186 + 62.20930244571809413998704064796454069951389\
738509860907874902995457704287039653`60.13403128169712*I)*ep^3 + 
       (25.802558855808530653496435504892065763991872847354612266141342864733\
03057840874`59.15689431469654 - 252.95056542916697444711623190766718897350088\
944152151123591193626620424997315643`60.14826719188288*I)*ep^4, 
     69 -> 4.`60. - 10.616600011679355161606212516468014360780623051403241946\
19248048296880183286046`60.*ep - 25.38939312835867395610991792505381441469959\
500118961611529550191566302504073524`60.*ep^2 - 40.71078320115579790532744550\
005920825690611738314045830701947095434552167282967`60.*ep^3 + 
       30.7218346250566679962069526836092530866977829367300044824794772730512\
48830479`60.*ep^4, 70 -> 8.`60. + (51.903167847441082895033771957731936800758\
67748018456208559472338157168747093568`60.00685041891071 + 
         50.26548245743669181540229413247204614715471039000169313559911347692\
506250057934`59.99292640896187*I)*ep - (36.8108355000426872880441984280549090\
2155635892602159075581773022036059078914007`59.16595749778371 - 
         353.3369425798858063338224354811186983293079165066859685248819818303\
5096236292685`60.14817086976501*I)*ep^2 - (587.841568304062287525758843516746\
63341131200357528983663098005774402285974821864`60.03491925599544 - 
         492.8444806539071702882709914968568100476359632456482542652471352505\
9035844491922`59.958368859983565*I)*ep^3 - (1215.7016686343953675828129453754\
033863345572843385375781296746931517907185541952`60.10306335614998 - 
         600.8045016761407946914248311591254973354331256031292007912417098410\
0949104317075`59.79696952141999*I)*ep^4, 
     71 -> (0.434268744076599827735578457557079722065933229209328698684617409\
12686466514205`59.88276750791942 - 0.6771789584457777891737391968237957358518\
314686211609333987582841540257210427`60.07571239029653*I)*ep^3 + 
       (3.7477036767868129283654148251027891597075567857795275039094926750789\
4187853802`60.1106038287452 - 1.683435415616019335941942503725538810504946926\
12111447177135247669780027058884`59.76303504343721*I)*ep^4, 
     72 -> (58.17529731932275699878300128627685488415601798803191285786951304\
361191766723982`60.1019006478809 + 29.140980910447168808348546971380681125068\
70462408025673839048503102257970473974`59.801666202751825*I)*ep^2 + 
       (37.565377417432319163188448006906774850166848259811941170307756534352\
95342430906`59.18890819141168 + 341.81218336486496622212672379060622864088841\
776090433096558854213214516966360346`60.147907973292945*I)*ep^3 - 
       (717.00567239810483147062496806503869698483397587321348294763153382361\
84945840652`60.03926091038075 - 586.54360861746385887011381917524395539181530\
10237010293517985096910819784485795`59.95203862567543*I)*ep^4, 
     73 -> (-88.4803402509384104215823283156907250972022623972859454158503417\
9877110515219459`60.15051499783199 + 0``58.20366821378976*I)*ep^2 + 
       (116.36105766260176715191430928728304478591979400445649427612269365710\
718125640991`60.05080276298879 - 88.83115258376474694773286261714108667450464\
162451670527778972812958157980244583`59.933560399995*I)*ep^3 + 
       (1062.1409949862679903129077147982465002677242012173259900170295521894\
6176896306099`60.08471690568445 + 631.889018346362006202618138829592499387895\
5517348587388482939665194539043462696`59.85917554203805*I)*ep^4, 
     74 -> (-3.78917296419389297745581620902243747948138642305504072257841262\
84911558135792`59.323938962544446 - 25.13274122871834590770114706623602307357\
735519500084656779955673846253125028967`60.14563439228398*I)*ep + 
       (13.860792181650830732769842091106882286193998362155781065511260480545\
13077714017`59.58217351690426 - 49.393480457024883248337275621574067234722437\
35306997303285900991192388709591229`60.13405509413896*I)*ep^2 - 
       (74.003610450852696384254329494055068071711973519124400837529686920190\
54407292173`60.148187027999185 + 7.682975520920547354372856146180866183413944\
7836201662590295048380269820805493`59.164463569075814*I)*ep^3 - 
       (179.41739127340020210891284374036186984848242306901102068905217610598\
631909529018`59.97018156910774 + 204.1252700168132765829682762511293647399700\
9212763900557319670527563115355271682`60.02621380358806*I)*ep^4, 
     75 -> (-1.91981735367762223465433729946624556288354581194561639831023026\
551742206898272`60.088262938185245 - 1.10618749128623291322433042468418304393\
111335495957778642421746616241173598973`59.84883176831981*I)*ep^4, 
     76 -> 2.`60. - (5.593257091873061980035686116480642712841166781027490537\
08908495872456933143645`59.75972128503383 + 12.566370614359172953850573533118\
01153678867759750042328389977836923126562514484`60.111266367093*I)*ep + 
       (111.47873498994377857428155482401868222337825020111024095647636433540\
199402563748`60.00427760738756 - 109.2825589521320770151255797948406729053453\
4103078460844226769754362723626014546`59.99563643135812*I)*ep^2 + 
       (438.88801018625980684016347589442561747481515824914819098622425590733\
675587931219`59.75788044270711 - 991.0657972957680267729525378271909019659661\
0476786465996481817333522582418330455`60.11162921446977*I)*ep^3 + 
       (682.68437761678447934320796597661816818791968512557253899146604694112\
814346370932`59.41343619957851 - 3663.412780208499355409020854239710641519404\
90030358713193780391449500854560547211`60.14310209106811*I)*ep^4, 
     77 -> -4.779775765092661596444218657872246136909347523531364054978910044\
36742323395772`60.*ep - (49.5013214755856211944766445563890141693740099586175\
6042814807758649942730049631`60.082459388531824 + 30.032216858843277926447336\
2883637949330815791944671581837474278716873748164513`59.86542998689477*I)*
        ep^2 - (115.355895036500583758289703261197512848876671481866583633364\
36572071297021651173`59.738659016633406 + 274.5287735053077649512893626672017\
540194879460821892859041019680859888643619947`60.115207093247506*I)*ep^3 - 
       (4.6202086005052719676399776046014557734888840635592921756177113185982\
4142371212`57.75098543960815 + 1159.27826480290641022212723372168445942948482\
595298002928192493068522602695028416`60.15051154878868*I)*ep^4, 
     78 -> (1.303058301021448100164657398836375112043065155679818994133317267\
35305353752892`59.708508445590674 - 3.361839174018831552266982467614803133598\
81121789905223056774746034501688369162`60.12012153189876*I)*ep^4, 
     79 -> 2.`60. + (7.868119133584423676296535429084243422880839932961370032\
0025646655656651143854`59.87535136581615 + 12.5663706143591729538505735331180\
1153678867759750042328389977836923126562514484`60.07869030275635*I)*ep - 
       (122.44698842930872591870438653541007433338098832583315379176403161116\
116087064331`60.11772389516053 - 49.43685053527622888219818199155949562207648\
038379164075503509943658117823252815`59.723826582435166*I)*ep^2 - 
       (588.76230920425952017500037853350451726482854435100049633020516837184\
935659075228`60.08451165751535 + 350.8995006426941805779098393931210362377043\
6660216750113820114221120381899695192`59.85975440770613*I)*ep^3 - 
       (1583.4440589249725658198308201784584549985185474398400856376464260822\
7359246682992`59.805797842727856 + 3123.6068963512447931651124152393298267354\
9134519503425154713481573441149719719999`60.10085149082393*I)*ep^4, 
     80 -> -1.`60. + (16.4299424219044535818704639345791175660151025075407576\
2949618467071669241812931`59.968124617516736 + 18.849555921538759430775860299\
67701730518301639625063492584966755384689843771726`60.02778969912495*I)*ep + 
       (38.571962053236193276758869571428984452965002193318873869161274456964\
43828926206`59.646673994850495 + 116.8575031749266813388487311748410961504799\
3436260330333343862814159557579343765`60.128058866776406*I)*ep^2 - 
       (125.49556851481944054209706846183754338987777693001424638854279781915\
04548902325`59.75316491508767 - 287.08173835037197514950397558771783076089576\
909394278393207276496435168275443976`60.112542092084894*I)*ep^3 - 
       (777.83794663366211431298305346348828507612795111988805731755901832790\
386140383071`60.146201502263686 - 110.175990740938946251166511631884251747443\
92812482356509441545383478842775914893`59.29739934051251*I)*ep^4, 
     81 -> -1.`60. + (6.58562376821919123909369611340828519382396404344078168\
09604082136679275902465`60.00996865073052 - 6.2831853071795864769252867665590\
0576839433879875021164194988918461563281257242`59.98955160292434*I)*ep + 
       (87.352674514444477789591560846455240530628015800286461869773507009113\
52238813826`60.11197973336322 + 38.492907549689866387963101536441893204032245\
00288346777053603953910522336609281`59.756084243490534*I)*ep^2 + 
       (239.57207465897998513468299606314836755147301932059694329553765992151\
865751928116`59.79723702442454 + 484.3921999368398769504812168157143538249861\
3706615756231991908432259014358301267`60.10299797178532*I)*ep^3 - 
       (133.13280955252396076487330701298227294145208465646757443103404938677\
050106556501`58.96666717420854 - 2028.615243817863649664583463097688308842435\
96979675923738728968418399142757198394`60.149581761645486*I)*ep^4, 
     82 -> -1.`60. - (4.75272471718054352161627083261802029499586866391885655\
654178718159492667098199`59.931027946185466 - 6.28318530717958647692528676655\
900576839433879875021164194988918461563281257242`60.052265154313986*I)*ep + 
       (98.403517552586418341041351833983871525900210930121626108523613740383\
31563207223`60.150087347997555 - 4.369094913916351926315165187215551307798600\
15403791123876408324959421616194898`58.79746820430335*I)*ep^2 + 
       (359.63274206837708989113109133110494447758651632080798725935184788266\
064362750296`59.936621127210714 - 465.840221326987716780646678717472179668235\
26004105978538363158315501354668793887`60.048998886286434*I)*ep^3 + 
       (399.08886325136407015698958626236214126510846805249464006441388654686\
873535907002`59.356169602200765 - 2453.25773601687845413339811285495658449385\
576419710394607640440842274663135992981`60.14484317043224*I)*ep^4, 
     83 -> -1.`60. + (14.3069146818467026862482093350405369191129285009115352\
9790673044168931223353596`59.93196946643113 - 18.8495559215387594307758602996\
7701730518301639625063492584966755384689843771726`60.051724602228425*I)*ep + 
       (35.121177424073385248292642753718771317732028689940699503720889090566\
73700134091`60.01629352240808 - 32.483255254539498729188058351267480529180172\
69363463695748944003410478183600694`59.98238400021087*I)*ep^2 - 
       (126.70848680597351788063198480375985490700412010658233432979342237976\
123661307434`60.14846002751087 - 12.35547991591749079202605663837319882945195\
874173692193974719598828591793115564`59.137513942134646*I)*ep^3 - 
       (379.19869116274761985062936866639743060770063110058673073747587977965\
658293294674`60.14447628482251 + 63.67782492768943213974403701292204504233289\
217836351043156218051274483375411544`59.36959767574868*I)*ep^4, 
     84 -> -24.06404832322812106346134828392471041240627817744543907279691271\
43877098659978`60.*ep - (132.586512231317153486229654219853179792386716254434\
17837100663158975695540407374`60.11075447468318 + 59.433561629208064632397562\
36304599838644445138737924294006505277470232397351746`59.76228688497107*I)*
        ep^2 - (170.737924316293277694533167794995670174051655689719143831118\
18644501700923170338`59.541332603003454 + 672.9218850897957558886132278628106\
1269298260905139293292858768911491669327101408`60.136967258528344*I)*ep^3 + 
       (477.53861986893460678665308761556334750328985733636262476712692362334\
459688372223`59.32889442032494 - 3130.649925691896791627673397904595925638440\
94215144129302083607407340997137670291`60.14552042721369*I)*ep^4, 
     85 -> (-0.30795520656717519650634096490559442074451465315506839282770694\
808968414427302`60.105501386038675 + 0.14780114106090354709606165894981910280\
638760206253480738412109966290496624336`59.78669162190916*I)*ep^4, 
     86 -> (-0.30880384608899893798333893572427603009596600311072901134920605\
007468438718078`59.784815516221684 + 0.64684233554665049516324993809942499388\
504249988444515097883871236947736556469`60.1059312520226*I)*ep^4}
 
alphabetinxf = {(-1 + x)*(-S45 + S12*x), -(S51*x), -((S34 + S12*(-1 + x))*x), 
     S45 + S23*x - S45*x, S45, S12*x^2, (S23 + S34 - S51)*x, 
     -(S45*(-1 + x)) - S34*x, x*(S12 + S23 - S12*x), S45 - (S12 - S34)*x, 
     -(x*(S23 - S45 + S12*x)), -((S23 - S45 - S51)*x), (S12 - S34 + S51)*x, 
     S45 - S45*x + (S23 - S51)*x, -((S34 - S51 + S12*(-1 + x))*x), 
     (S12 - S34)*x, (-S23 + S45)*x, S45 + S51*x, -(x*(S51 + S12*x)), 
     -(x*(S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
        S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))), 
     -(S34*(-S12 + S34 + S45)*x^2), -(S23*(S12 + S23 - S45)*x^2), 
     -(x*(S45*(S51 + S34*x - S51*x) - 
        x*(S23*S34 + S12*(S51 + S23*(-1 + x) + S34*x - S51*x)))), 
     -(x*(-(S23*(S45 + (-S12 + S34)*x)) + (-1 + x)*(S34*S45 - S45*S51 + 
          S12*S51*x))), x*(S45*S51*(-1 + x) + S23*S34*x - 
       S45*(S34 + S12*(-1 + x))*x + S12*(S23 - S51)*(-1 + x)*x), 
     -(x*(S12*S45*(-1 + x) + S45*S51*(-1 + x) - S12*(S23 + S51*(-1 + x))*x + 
        S34*(S45 + S23*x - S45*x))), (S12*(-1 + x))/(-S45 + S12*x), 
     (S45 - S12*x)/(S45 - S45*x), -((-S12 + S34 + S45)/S34), 
     -(S23/(S12 + S23 - S45)), (S23*S34 - S34*S45 + S45*S51 + 
       S12*(-S23 + S51) - Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + 
       S45*S51 + S12*(-S23 + S51) + Sqrt[\[CapitalDelta][0]]), 
     (S45*(S51*(-2 + x) - S34*x) + x*(S23*S34 + S12*(-S23 + S51) + 
         Sqrt[\[CapitalDelta][0]]))/(S45*S51*(-2 + x) + S23*S34*x - 
       S34*S45*x + S12*(-S23 + S51)*x - x*Sqrt[\[CapitalDelta][0]]), 
     (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51 - 2*S51*x) + 
       Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
       S12*(-S23 + S51 - 2*S51*x) - Sqrt[\[CapitalDelta][0]]), 
     (S23*S34 - S34*S45 + S45*S51 + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
         S23*(-1 + 2*x)) - Sqrt[\[CapitalDelta][0]])/
      (S23*S34 - S34*S45 + S45*S51 + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
         S23*(-1 + 2*x)) + Sqrt[\[CapitalDelta][0]]), 
     (-2*S45*S51 - S34*S45*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + 
       S45*S51*x + S12*(-S23 + S51)*x - x*Sqrt[\[CapitalDelta][0]])/
      (-2*S45*S51 - S34*S45*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + 
       S45*S51*x + S12*(-S23 + S51)*x + x*Sqrt[\[CapitalDelta][0]]), 
     (S12*S23 - S23*S34 + S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(S12*S23 - S23*S34 + S34*S45 - S12*S51 + 
       2*S34*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]]), 
     (-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51) - 
       Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + 2*S23*S51 - 
       S45*S51 + S12*(S23 + S51) + Sqrt[\[CapitalDelta][0]]), 
     (S12^2*(S23 - S51) - S12*(S34*S45 + S23*(S34 + S45) - 2*S45*S51 - 
         Sqrt[\[CapitalDelta][0]]) + S45*(-(S23*S34) + S34*S45 - S45*S51 - 
         Sqrt[\[CapitalDelta][0]]))/(S12^2*(S23 - S51) - 
       S12*(S34*S45 + S23*(S34 + S45) - 2*S45*S51 + 
         Sqrt[\[CapitalDelta][0]]) + S45*(-(S23*S34) + S34*S45 - S45*S51 + 
         Sqrt[\[CapitalDelta][0]])), (-S12 + S45)*x, 
     x^2*Sqrt[\[CapitalDelta][0]], -(S23*x*(S45 + (-S12 + S34)*x)) + 
      x*(S45 - S12*x)*(S45 + S51 - S12*x + S34*x - S51*x), 
     (-(S45*(-S23 + S45 + S51)*(S23*S34 + S45*(-S34 + S51))) + 
       S12^3*(S23 - 2*S45 - S51)*x^2 + S12^2*x*(-4*S23*S45 + 4*S45^2 + 
         S45*S51*(4 - 3*x) + 3*S34*S45*x + (S34 - S51)*S51*x + 
         S23*(-2*S34 + S51)*x) - S12*(S23^2*S45 - 
         S23*(3*S45^2 + S34*(S34 - S51)*x^2 + 2*S45*(S51 + 2*S34*x - 
             2*S51*x)) + S45*(2*S45^2 + S45*S51*(3 - 4*x) + 4*S34*S45*x - 
           2*S34*S51*(-2 + x)*x + S34^2*x^2 + S51^2*(1 - 4*x + x^2))) + 
       (-(S23*S45) + S45^2 + S45*S51 - S12*(S12 - S34 + S51)*x^2)*
        Sqrt[\[CapitalDelta][0]])/
      (-(S45*(-S23 + S45 + S51)*(S23*S34 + S45*(-S34 + S51))) + 
       S12^3*(S23 - 2*S45 - S51)*x^2 + S12^2*x*(-4*S23*S45 + 4*S45^2 + 
         S45*S51*(4 - 3*x) + 3*S34*S45*x + (S34 - S51)*S51*x + 
         S23*(-2*S34 + S51)*x) - S12*(S23^2*S45 - 
         S23*(3*S45^2 + S34*(S34 - S51)*x^2 + 2*S45*(S51 + 2*S34*x - 
             2*S51*x)) + S45*(2*S45^2 + S45*S51*(3 - 4*x) + 4*S34*S45*x - 
           2*S34*S51*(-2 + x)*x + S34^2*x^2 + S51^2*(1 - 4*x + x^2))) + 
       (S23*S45 - S45^2 - S45*S51 + S12*(S12 - S34 + S51)*x^2)*
        Sqrt[\[CapitalDelta][0]]), 
     -((S45 + (-S23 + S34 + S12*(-2 + x))*x + Sqrt[\[CapitalDelta][1, x]])/
       (S45 + (-S23 + S34 + S12*(-2 + x))*x - Sqrt[\[CapitalDelta][1, x]])), 
     (S45 - 2*S45*x + x*(S23 - S34 + S12*x) + Sqrt[\[CapitalDelta][1, x]])/
      (S45*(-1 + 2*x) - x*(S23 - S34 + S12*x) + Sqrt[\[CapitalDelta][1, x]]), 
     (S45 - x*(S23 + S34 + S12*x) - Sqrt[\[CapitalDelta][1, x]])/
      (S45 - x*(S23 + S34 + S12*x) + Sqrt[\[CapitalDelta][1, x]]), 
     Sqrt[\[CapitalDelta][1, x]], (S45 + x*(S23 + S34 - S12*x) - 
       Sqrt[\[CapitalDelta][1, x]])/(S45 + x*(S23 + S34 - S12*x) + 
       Sqrt[\[CapitalDelta][1, x]]), (-(S23*S34*S45) + S34*S45^2 + 
       2*S23*S45*S51 + 2*S34*S45*S51 - S45^2*S51 - 2*S45*S51^2 - 
       S23^2*S34*x - S23*S34^2*x + S23*S34*S45*x + S34^2*S45*x + 
       2*S23*S34*S51*x - S23*S45*S51*x - 3*S34*S45*S51*x + 2*S45*S51^2*x + 
       S12^2*(S23 - S51)*x^2 + S12*(S23^2*x + S34*S45*(-2 + x)*x - 
         S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) - S45*S51*(1 - 4*x + x^2) + 
         S23*(S45 - 2*S45*x + x*(S34 - 3*S51 - S34*x + 2*S51*x))) + 
       Sqrt[\[CapitalDelta][0]]*Sqrt[\[CapitalDelta][1, x]])/
      (-(S23*S34*S45) + S34*S45^2 + 2*S23*S45*S51 + 2*S34*S45*S51 - 
       S45^2*S51 - 2*S45*S51^2 - S23^2*S34*x - S23*S34^2*x + S23*S34*S45*x + 
       S34^2*S45*x + 2*S23*S34*S51*x - S23*S45*S51*x - 3*S34*S45*S51*x + 
       2*S45*S51^2*x + S12^2*(S23 - S51)*x^2 + 
       S12*(S23^2*x + S34*S45*(-2 + x)*x - S51*x*(S34 + 2*S51*(-1 + x) - 
           2*S34*x) - S45*S51*(1 - 4*x + x^2) + 
         S23*(S45 - 2*S45*x + x*(S34 - 3*S51 - S34*x + 2*S51*x))) - 
       Sqrt[\[CapitalDelta][0]]*Sqrt[\[CapitalDelta][1, x]]), 
     -(x*(S12*S45*(-1 + x) + S45*S51*(-1 + x) + S34*(S45 + S51*x))), 
     -(x^2*(S23*S51 + S12*(S45 + S51 + S23*x - S45*x - S51*x))), 
     x*Sqrt[\[CapitalDelta][2, x]], 
     (S45^2*(S34^2*x^2 - 2*S34*S51*x^2 + S51^2*(-1 + 2*x)) + 
       x^2*(S23^2*S34^2 + 2*S12*S23*S34*(-S23 + S51) + 
         S12^2*(S23^2 - 2*S23*S51 - S51^2*(-2 + x)*x)) + 
       2*S45*x*(S23*S34*(-S34 + S51)*x + S12*(S23*S34*x + (S23 + S34)*S51*x + 
           S51^2*(1 - 3*x + x^2))) + 2*x*Sqrt[\[CapitalDelta][0]]*
        Sqrt[\[CapitalDelta][2, x]] + \[CapitalDelta][2, x])/
      (S45^2*(S34^2*x^2 - 2*S34*S51*x^2 + S51^2*(-1 + 2*x)) + 
       x^2*(S23^2*S34^2 + 2*S12*S23*S34*(-S23 + S51) + 
         S12^2*(S23^2 - 2*S23*S51 - S51^2*(-2 + x)*x)) + 
       2*S45*x*(S23*S34*(-S34 + S51)*x + S12*(S23*S34*x + (S23 + S34)*S51*x + 
           S51^2*(1 - 3*x + x^2))) - 2*x*Sqrt[\[CapitalDelta][0]]*
        Sqrt[\[CapitalDelta][2, x]] + \[CapitalDelta][2, x]), 
     -((S45*(S51 + S34*x - 2*S51*x) + x*(S12*S23 - S23*S34 + 2*S23*S51 + 
          S12*S51*x) + Sqrt[\[CapitalDelta][2, x]])/
       (-(S45*(S51 + S34*x - 2*S51*x)) - x*(S12*S23 - S23*S34 + 2*S23*S51 + 
          S12*S51*x) + Sqrt[\[CapitalDelta][2, x]])), 
     (S45*(S51 + S34*x) - x*(-(S12*S23) + S23*S34 + S12*S51*x) + 
       Sqrt[\[CapitalDelta][2, x]])/(S45*(S51 + S34*x) - 
       x*(-(S12*S23) + S23*S34 + S12*S51*x) - Sqrt[\[CapitalDelta][2, x]]), 
     (S23*S34*x + S45*(S51 - S34*x) - S12*x*(S23 + S51*x) - 
       Sqrt[\[CapitalDelta][2, x]])/(S23*S34*x + S45*(S51 - S34*x) - 
       S12*x*(S23 + S51*x) + Sqrt[\[CapitalDelta][2, x]]), 
     (2*S45^2 + S45*S51 - 2*S12*S45*x + S34*S45*x - S12*S51*x^2 + 
       S23*(-2*S45 + S12*x - S34*x) - Sqrt[\[CapitalDelta][2, x]])/
      (2*S45^2 + S45*S51 - 2*S12*S45*x + S34*S45*x - S12*S51*x^2 + 
       S23*(-2*S45 + S12*x - S34*x) + Sqrt[\[CapitalDelta][2, x]])}
 
EQS0 = {-2*dLog[12]*eb[1], -2*dLog[13]*eb[2], -2*dLog[5]*eb[3], 
     -2*dLog[3]*eb[4], -2*dLog[6]*eb[5], -2*dLog[4]*eb[6], -2*dLog[2]*eb[7], 
     dLog[1]*(-1/2*eb[3] - eb[5]/2 - eb[8]) + dLog[6]*(eb[3]/2 - eb[8]/2) + 
      dLog[5]*(eb[5]/2 - eb[8]/2) - (3*dLog[27]*eb[9])/4 - 
      (3*dLog[28]*eb[9])/4, dLog[27]*(eb[3] - eb[8]) + 
      dLog[28]*(eb[5] - eb[8]) - dLog[1]*eb[9] - (3*dLog[5]*eb[9])/2 - 
      (3*dLog[6]*eb[9])/2 + 2*dLog[39]*eb[9], 
     dLog[1]*(-1/2*eb[1] - eb[2]/2 - eb[10]) + 
      dLog[13]*(eb[1]/2 - eb[10]/2) + dLog[12]*(eb[2]/2 - eb[10]/2) - 
      (3*dLog[43]*eb[11])/4 - (3*dLog[44]*eb[11])/4, 
     dLog[43]*(eb[1] - eb[10]) + dLog[44]*(eb[2] - eb[10]) - dLog[1]*eb[11] - 
      (3*dLog[12]*eb[11])/2 - (3*dLog[13]*eb[11])/2 + 2*dLog[46]*eb[11], 
     -2*dLog[2]*eb[12], dLog[1]*(-eb[4] - eb[13]) + dLog[8]*(eb[4] - eb[13]), 
     dLog[4]*(-eb[7] - eb[14]) + dLog[14]*(eb[7] - eb[14]), 
     dLog[1]*(-eb[6] - eb[15]) + dLog[9]*(eb[6] - eb[15]), 
     dLog[3]*(-eb[7] - eb[16]) + dLog[15]*(eb[7] - eb[16]), 
     dLog[4]*(-eb[3] - eb[17]) + dLog[17]*(eb[3] - eb[17]), 
     dLog[4]*(-eb[1] - eb[18]) + dLog[18]*(eb[1] - eb[18]), 
     dLog[3]*(-eb[5] - eb[19]) + dLog[16]*(eb[5] - eb[19]), 
     dLog[3]*(-eb[2] - eb[20]) + dLog[19]*(eb[2] - eb[20]), 
     dLog[1]*(-1/2*eb[5] - eb[8]/2) - (dLog[27]*eb[9])/4 + 
      (dLog[30]*eb[9])/4 + dLog[4]*(eb[5]/2 + eb[8] - eb[17]/2 - 3*eb[21]) + 
      dLog[6]*(eb[8]/2 - eb[17]/2 - 2*eb[21]) + dLog[9]*eb[21] + 
      dLog[22]*(-1/2*eb[8] + eb[17]/2 + eb[21]), 
     dLog[1]*(-1/2*eb[2] - eb[10]/2) - (dLog[43]*eb[11])/4 - 
      (dLog[47]*eb[11])/4 + dLog[4]*(eb[2]/2 + eb[10] - eb[18]/2 - 
        3*eb[22]) + dLog[13]*(eb[10]/2 - eb[18]/2 - 2*eb[22]) + 
      dLog[9]*eb[22] + dLog[24]*(-1/2*eb[10] + eb[18]/2 + eb[22]), 
     dLog[1]*(-1/2*eb[1] - eb[10]/2) - (dLog[44]*eb[11])/4 + 
      (dLog[45]*eb[11])/4 + dLog[3]*(eb[1]/2 + eb[10] - eb[20]/2 - 
        3*eb[23]) + dLog[12]*(eb[10]/2 - eb[20]/2 - 2*eb[23]) + 
      dLog[8]*eb[23] + dLog[23]*(-1/2*eb[10] + eb[20]/2 + eb[23]), 
     dLog[1]*(-1/2*eb[3] - eb[8]/2) - (dLog[28]*eb[9])/4 + 
      (dLog[29]*eb[9])/4 + dLog[3]*(eb[3]/2 + eb[8] - eb[19]/2 - 3*eb[24]) + 
      dLog[5]*(eb[8]/2 - eb[19]/2 - 2*eb[24]) + dLog[8]*eb[24] + 
      dLog[21]*(-1/2*eb[8] + eb[19]/2 + eb[24]), 
     dLog[15]*(-1/2*eb[4] + eb[7]/2) + dLog[1]*(-1/2*eb[4] - eb[13]/2) + 
      dLog[4]*(eb[7]/2 + eb[14]/2) + dLog[20]*(eb[4]/2 - eb[7]/2 + eb[13]/2 - 
        eb[14]/2 - 2*eb[25]) + dLog[9]*eb[25] + 
      dLog[7]*(-1/2*eb[13] + eb[14]/2 + eb[25]), 
     dLog[14]*(-1/2*eb[6] + eb[7]/2) + dLog[1]*(-1/2*eb[6] - eb[15]/2) + 
      dLog[3]*(eb[7]/2 + eb[16]/2) + dLog[20]*(eb[6]/2 - eb[7]/2 + eb[15]/2 - 
        eb[16]/2 - 2*eb[26]) + dLog[8]*eb[26] + 
      dLog[7]*(-1/2*eb[15] + eb[16]/2 + eb[26]), dLog[3]*(-eb[2] - eb[20]) + 
      dLog[2]*(eb[2] + eb[20] - 2*eb[27]) + 
      dLog[13]*(-eb[12] + eb[20] - 2*eb[27]) + dLog[15]*eb[27] + 
      dLog[6]*(eb[12] - eb[20] + eb[27]), dLog[3]*(-eb[5] - eb[19]) + 
      dLog[2]*(eb[5] + eb[19] - 2*eb[28]) + 
      dLog[6]*(-eb[12] + eb[19] - 2*eb[28]) + dLog[15]*eb[28] + 
      dLog[13]*(eb[12] - eb[19] + eb[28]), dLog[4]*(-eb[1] - eb[18]) + 
      dLog[2]*(eb[1] + eb[18] - 2*eb[29]) + 
      dLog[12]*(-eb[12] + eb[18] - 2*eb[29]) + dLog[14]*eb[29] + 
      dLog[5]*(eb[12] - eb[18] + eb[29]), dLog[4]*(-eb[3] - eb[17]) + 
      dLog[2]*(eb[3] + eb[17] - 2*eb[30]) + 
      dLog[5]*(-eb[12] + eb[17] - 2*eb[30]) + dLog[14]*eb[30] + 
      dLog[12]*(eb[12] - eb[17] + eb[30]), 
     dLog[15]*((3*eb[7])/2 - (3*eb[16])/2) + 
      dLog[16]*((3*eb[5])/2 - (3*eb[19])/2) - 2*dLog[2]*eb[31] - 
      2*dLog[6]*eb[31] + dLog[13]*((-3*eb[5])/2 - (3*eb[7])/2 + 
        (3*eb[16])/4 + (3*eb[19])/4 + (3*eb[31])/2 - (3*eb[32])/4) + 
      dLog[3]*((3*eb[16])/4 + (3*eb[19])/4 + eb[31]/2 + (3*eb[32])/4), 
     dLog[2]*(2*eb[16] - 2*eb[19] - 2*eb[32]) + 
      dLog[6]*(-2*eb[16] + 2*eb[19] - 2*eb[32]) + 
      dLog[3]*(eb[5] + eb[7] - eb[16]/2 - eb[19]/2 - eb[31] - (3*eb[32])/2) + 
      dLog[13]*(-eb[5] - eb[7] + eb[16]/2 + eb[19]/2 + eb[31] - eb[32]/2) + 
      4*dLog[19]*eb[32], dLog[15]*((3*eb[7])/2 - (3*eb[16])/2) + 
      dLog[19]*((3*eb[2])/2 - (3*eb[20])/2) - 2*dLog[2]*eb[33] - 
      2*dLog[13]*eb[33] + dLog[6]*((-3*eb[2])/2 - (3*eb[7])/2 + 
        (3*eb[16])/4 + (3*eb[20])/4 + (3*eb[33])/2 - (3*eb[34])/4) + 
      dLog[3]*((3*eb[16])/4 + (3*eb[20])/4 + eb[33]/2 + (3*eb[34])/4), 
     dLog[2]*(2*eb[16] - 2*eb[20] - 2*eb[34]) + 
      dLog[13]*(-2*eb[16] + 2*eb[20] - 2*eb[34]) + 
      dLog[3]*(eb[2] + eb[7] - eb[16]/2 - eb[20]/2 - eb[33] - (3*eb[34])/2) + 
      dLog[6]*(-eb[2] - eb[7] + eb[16]/2 + eb[20]/2 + eb[33] - eb[34]/2) + 
      4*dLog[16]*eb[34], dLog[14]*((3*eb[7])/2 - (3*eb[14])/2) + 
      dLog[18]*((3*eb[1])/2 - (3*eb[18])/2) - 2*dLog[2]*eb[35] - 
      2*dLog[12]*eb[35] + dLog[5]*((-3*eb[1])/2 - (3*eb[7])/2 + 
        (3*eb[14])/4 + (3*eb[18])/4 + (3*eb[35])/2 - (3*eb[36])/4) + 
      dLog[4]*((3*eb[14])/4 + (3*eb[18])/4 + eb[35]/2 + (3*eb[36])/4), 
     dLog[2]*(2*eb[14] - 2*eb[18] - 2*eb[36]) + 
      dLog[12]*(-2*eb[14] + 2*eb[18] - 2*eb[36]) + 
      dLog[4]*(eb[1] + eb[7] - eb[14]/2 - eb[18]/2 - eb[35] - (3*eb[36])/2) + 
      dLog[5]*(-eb[1] - eb[7] + eb[14]/2 + eb[18]/2 + eb[35] - eb[36]/2) + 
      4*dLog[17]*eb[36], dLog[14]*((3*eb[7])/2 - (3*eb[14])/2) + 
      dLog[17]*((3*eb[3])/2 - (3*eb[17])/2) - 2*dLog[2]*eb[37] - 
      2*dLog[5]*eb[37] + dLog[12]*((-3*eb[3])/2 - (3*eb[7])/2 + 
        (3*eb[14])/4 + (3*eb[17])/4 + (3*eb[37])/2 - (3*eb[38])/4) + 
      dLog[4]*((3*eb[14])/4 + (3*eb[17])/4 + eb[37]/2 + (3*eb[38])/4), 
     dLog[2]*(2*eb[14] - 2*eb[17] - 2*eb[38]) + 
      dLog[5]*(-2*eb[14] + 2*eb[17] - 2*eb[38]) + 
      dLog[4]*(eb[3] + eb[7] - eb[14]/2 - eb[17]/2 - eb[37] - (3*eb[38])/2) + 
      dLog[12]*(-eb[3] - eb[7] + eb[14]/2 + eb[17]/2 + eb[37] - eb[38]/2) + 
      4*dLog[18]*eb[38], dLog[12]*(2*eb[1] + 2*eb[2] - 2*eb[10]) - 
      3*dLog[44]*eb[11] + 3*dLog[47]*eb[11] + dLog[9]*(3*eb[6] - 3*eb[15]) - 
      4*dLog[4]*eb[39] - 2*dLog[13]*eb[39] + 
      dLog[24]*((3*eb[1])/2 - (3*eb[2])/2 - 3*eb[6] + (3*eb[15])/2 + 
        (3*eb[39])/2 - (3*eb[40])/2) + dLog[18]*((-7*eb[1])/2 - eb[2]/2 + 
        3*eb[6] + 2*eb[10] - (3*eb[15])/2 + eb[39]/2 + (3*eb[40])/2) + 
      dLog[1]*((-3*eb[1])/2 + (3*eb[2])/2 + (3*eb[15])/2 + eb[39]/2 + 
        (3*eb[40])/2), -(dLog[43]*eb[11]) + dLog[47]*eb[11] + 
      dLog[13]*(2*eb[10] - 2*eb[15] - 2*eb[40]) + 
      dLog[1]*(-1/2*eb[1] + eb[2]/2 + eb[6] - eb[15]/2 - eb[39]/2 - 
        (3*eb[40])/2) + dLog[18]*(-1/2*eb[1] + eb[2]/2 + eb[6] - 2*eb[10] + 
        (3*eb[15])/2 - eb[39]/2 - (3*eb[40])/2) + 
      dLog[24]*(eb[1]/2 - eb[2]/2 - eb[6] + eb[15]/2 + eb[39]/2 - eb[40]/2) + 
      4*dLog[10]*eb[40], dLog[5]*(2*eb[3] + 2*eb[5] - 2*eb[8]) - 
      3*dLog[28]*eb[9] - 3*dLog[30]*eb[9] + dLog[9]*(3*eb[6] - 3*eb[15]) - 
      4*dLog[4]*eb[41] - 2*dLog[6]*eb[41] + 
      dLog[22]*((3*eb[3])/2 - (3*eb[5])/2 - 3*eb[6] + (3*eb[15])/2 + 
        (3*eb[41])/2 - (3*eb[42])/2) + dLog[17]*((-7*eb[3])/2 - eb[5]/2 + 
        3*eb[6] + 2*eb[8] - (3*eb[15])/2 + eb[41]/2 + (3*eb[42])/2) + 
      dLog[1]*((-3*eb[3])/2 + (3*eb[5])/2 + (3*eb[15])/2 + eb[41]/2 + 
        (3*eb[42])/2), -(dLog[27]*eb[9]) - dLog[30]*eb[9] + 
      dLog[6]*(2*eb[8] - 2*eb[15] - 2*eb[42]) + 
      dLog[1]*(-1/2*eb[3] + eb[5]/2 + eb[6] - eb[15]/2 - eb[41]/2 - 
        (3*eb[42])/2) + dLog[17]*(-1/2*eb[3] + eb[5]/2 + eb[6] - 2*eb[8] + 
        (3*eb[15])/2 - eb[41]/2 - (3*eb[42])/2) + 
      dLog[22]*(eb[3]/2 - eb[5]/2 - eb[6] + eb[15]/2 + eb[41]/2 - eb[42]/2) + 
      4*dLog[11]*eb[42], dLog[13]*(2*eb[1] + 2*eb[2] - 2*eb[10]) - 
      3*dLog[43]*eb[11] - 3*dLog[45]*eb[11] + dLog[8]*(3*eb[4] - 3*eb[13]) - 
      4*dLog[3]*eb[43] - 2*dLog[12]*eb[43] + 
      dLog[23]*((-3*eb[1])/2 + (3*eb[2])/2 - 3*eb[4] + (3*eb[13])/2 + 
        (3*eb[43])/2 - (3*eb[44])/2) + dLog[19]*(-1/2*eb[1] - (7*eb[2])/2 + 
        3*eb[4] + 2*eb[10] - (3*eb[13])/2 + eb[43]/2 + (3*eb[44])/2) + 
      dLog[1]*((3*eb[1])/2 - (3*eb[2])/2 + (3*eb[13])/2 + eb[43]/2 + 
        (3*eb[44])/2), -(dLog[44]*eb[11]) - dLog[45]*eb[11] + 
      dLog[12]*(2*eb[10] - 2*eb[13] - 2*eb[44]) + 
      dLog[1]*(eb[1]/2 - eb[2]/2 + eb[4] - eb[13]/2 - eb[43]/2 - 
        (3*eb[44])/2) + dLog[19]*(eb[1]/2 - eb[2]/2 + eb[4] - 2*eb[10] + 
        (3*eb[13])/2 - eb[43]/2 - (3*eb[44])/2) + 
      dLog[23]*(-1/2*eb[1] + eb[2]/2 - eb[4] + eb[13]/2 + eb[43]/2 - 
        eb[44]/2) + 4*dLog[11]*eb[44], 
     dLog[6]*(2*eb[3] + 2*eb[5] - 2*eb[8]) - 3*dLog[27]*eb[9] - 
      3*dLog[29]*eb[9] + dLog[8]*(3*eb[4] - 3*eb[13]) - 4*dLog[3]*eb[45] - 
      2*dLog[5]*eb[45] + dLog[21]*((-3*eb[3])/2 - 3*eb[4] + (3*eb[5])/2 + 
        (3*eb[13])/2 + (3*eb[45])/2 - (3*eb[46])/2) + 
      dLog[16]*(-1/2*eb[3] + 3*eb[4] - (7*eb[5])/2 + 2*eb[8] - (3*eb[13])/2 + 
        eb[45]/2 + (3*eb[46])/2) + dLog[1]*((3*eb[3])/2 - (3*eb[5])/2 + 
        (3*eb[13])/2 + eb[45]/2 + (3*eb[46])/2), -(dLog[28]*eb[9]) - 
      dLog[29]*eb[9] + dLog[5]*(2*eb[8] - 2*eb[13] - 2*eb[46]) + 
      dLog[1]*(eb[3]/2 + eb[4] - eb[5]/2 - eb[13]/2 - eb[45]/2 - 
        (3*eb[46])/2) + dLog[16]*(eb[3]/2 + eb[4] - eb[5]/2 - 2*eb[8] + 
        (3*eb[13])/2 - eb[45]/2 - (3*eb[46])/2) + 
      dLog[21]*(-1/2*eb[3] - eb[4] + eb[5]/2 + eb[13]/2 + eb[45]/2 - 
        eb[46]/2) + 4*dLog[10]*eb[46], dLog[18]*(-2*eb[1] + 2*eb[6]) + 
      dLog[14]*(2*eb[6] - 2*eb[7]) + dLog[2]*(2*eb[1] - 2*eb[6] - 2*eb[47]) + 
      dLog[12]*(-2*eb[6] + 2*eb[7] - 2*eb[47]) + 2*dLog[5]*eb[47], 
     dLog[17]*(-2*eb[3] + 2*eb[6]) + dLog[14]*(2*eb[6] - 2*eb[7]) + 
      dLog[2]*(2*eb[3] - 2*eb[6] - 2*eb[48]) + 
      dLog[5]*(-2*eb[6] + 2*eb[7] - 2*eb[48]) + 2*dLog[12]*eb[48], 
     dLog[18]*(-2*eb[1] + 2*eb[6]) + dLog[17]*(-2*eb[3] + 2*eb[6]) + 
      dLog[5]*(2*eb[1] - 2*eb[6] - 2*eb[49]) + 
      dLog[12]*(2*eb[3] - 2*eb[6] - 2*eb[49]) + 2*dLog[2]*eb[49], 
     dLog[19]*(-2*eb[2] + 2*eb[4]) + dLog[15]*(2*eb[4] - 2*eb[7]) + 
      dLog[2]*(2*eb[2] - 2*eb[4] - 2*eb[50]) + 
      dLog[13]*(-2*eb[4] + 2*eb[7] - 2*eb[50]) + 2*dLog[6]*eb[50], 
     dLog[16]*(2*eb[4] - 2*eb[5]) + dLog[15]*(2*eb[4] - 2*eb[7]) + 
      dLog[2]*(-2*eb[4] + 2*eb[5] - 2*eb[51]) + 
      dLog[6]*(-2*eb[4] + 2*eb[7] - 2*eb[51]) + 2*dLog[13]*eb[51], 
     dLog[19]*(-2*eb[2] + 2*eb[4]) + dLog[16]*(2*eb[4] - 2*eb[5]) + 
      dLog[6]*(2*eb[2] - 2*eb[4] - 2*eb[52]) + 
      dLog[13]*(-2*eb[4] + 2*eb[5] - 2*eb[52]) + 2*dLog[2]*eb[52], 
     -1/4*(dLog[38]*eb[9]) + dLog[37]*(eb[8]/2 - eb[17]/2 - eb[21]) + 
      dLog[31]*(eb[13]/2 - eb[14]/2 - eb[25]) + 
      dLog[36]*(-1/8*eb[3] - eb[4]/4 + eb[5]/8 + eb[13]/8 + eb[45]/8 - 
        eb[46]/8) + dLog[34]*(-1/8*eb[3] + eb[4]/4 - eb[5]/8 - eb[7]/4 - 
        eb[13]/8 + eb[14]/8 + eb[17]/8 + eb[37]/4 - eb[38]/8 - eb[45]/8 + 
        eb[46]/8) - (3*dLog[2]*eb[53])/2 - (3*dLog[5]*eb[53])/2 - 
      (3*dLog[6]*eb[53])/2 + (dLog[13]*eb[53])/2 - (3*dLog[20]*eb[53])/2 + 
      (dLog[24]*eb[53])/2 + 2*dLog[40]*eb[53] + 
      dLog[35]*(-1/2*eb[8] + eb[17]/2 + (3*eb[21])/2 - eb[25]/2 - eb[38]/8 + 
        eb[46]/8 - (3*eb[51])/8 - eb[54]/8) + 
      dLog[33]*(-1/2*eb[21] + eb[25]/2 - eb[38]/8 + eb[46]/8 + eb[51]/8 + 
        eb[54]/8), dLog[9]*(12*eb[21] - 12*eb[25]) + 
      dLog[4]*(-eb[3] + 2*eb[5] - 3*eb[7] + 4*eb[8] - (3*eb[14])/2 - 
        (3*eb[17])/2 - 12*eb[21] + eb[37] + (3*eb[38])/2) + 
      dLog[1]*(eb[3]/2 + 3*eb[4] - (5*eb[5])/2 - 2*eb[8] + (3*eb[13])/2 - 
        eb[45]/2 - (3*eb[46])/2) + dLog[16]*(-1/2*eb[3] - 3*eb[4] + 
        (5*eb[5])/2 + 2*eb[8] - (3*eb[13])/2 + eb[45]/2 + (3*eb[46])/2) + 
      6*dLog[33]*eb[53] - 6*dLog[35]*eb[53] + 
      dLog[20]*(eb[3]/2 - 3*eb[4] + eb[5]/2 + 3*eb[7] - 2*eb[8] - 
        (3*eb[13])/2 + (3*eb[14])/2 + (3*eb[17])/2 + 6*eb[21] + 6*eb[25] - 
        eb[37] + eb[45]/2 - (3*eb[51])/2 - eb[54]/2) + 
      dLog[5]*(6*eb[21] - 6*eb[25] + (3*eb[38])/2 - (3*eb[46])/2 - 
        (3*eb[51])/2 - eb[54]/2) + dLog[6]*(-1/2*eb[3] + 3*eb[4] - eb[5]/2 - 
        3*eb[7] + 2*eb[8] + (3*eb[13])/2 - (3*eb[14])/2 - (3*eb[17])/2 - 
        6*eb[21] - 6*eb[25] + eb[37] - eb[45]/2 + (3*eb[51])/2 - eb[54]/2) + 
      dLog[2]*(eb[3]/2 + 3*eb[4] - (5*eb[5])/2 - 2*eb[8] + (3*eb[13])/2 + 
        6*eb[21] - 6*eb[25] - (3*eb[38])/2 - eb[45]/2 + (3*eb[51])/2 - 
        eb[54]/2) - 2*dLog[26]*eb[54] + dLog[13]*(-6*eb[21] + 6*eb[25] + 
        (3*eb[38])/2 - (3*eb[46])/2 - (3*eb[51])/2 + (3*eb[54])/2) + 
      dLog[24]*(-6*eb[21] + 6*eb[25] - (3*eb[38])/2 + (3*eb[46])/2 + 
        (3*eb[51])/2 + (3*eb[54])/2), (dLog[48]*eb[11])/4 + 
      dLog[33]*(-1/2*eb[10] + eb[18]/2 + eb[22]) + 
      dLog[31]*(-1/2*eb[13] + eb[14]/2 + eb[25]) + 
      dLog[32]*(eb[1]/8 - eb[2]/8 + eb[4]/4 - eb[13]/8 - eb[43]/8 + 
        eb[44]/8) + dLog[35]*(-1/8*eb[1] - eb[2]/8 + eb[4]/4 - eb[7]/4 + 
        (3*eb[13])/8 - (3*eb[14])/8 + eb[18]/8 - eb[25] + eb[35]/4 - 
        eb[36]/8 - eb[43]/8 + eb[44]/8) - (3*dLog[2]*eb[55])/2 + 
      (dLog[6]*eb[55])/2 - (3*dLog[12]*eb[55])/2 - (3*dLog[13]*eb[55])/2 - 
      (3*dLog[20]*eb[55])/2 + (dLog[22]*eb[55])/2 + 2*dLog[40]*eb[55] + 
      dLog[34]*(-1/2*eb[10] + eb[13]/2 - eb[14]/2 + eb[18]/2 + (3*eb[22])/2 - 
        (3*eb[25])/2 - eb[36]/8 + eb[44]/8 - (3*eb[50])/8 - eb[56]/8) + 
      dLog[37]*(eb[22]/2 - eb[25]/2 + eb[36]/8 - eb[44]/8 - eb[50]/8 - 
        eb[56]/8), dLog[9]*(12*eb[22] - 12*eb[25]) + 
      dLog[4]*(-eb[1] + 2*eb[2] - 3*eb[7] + 4*eb[10] - (3*eb[14])/2 - 
        (3*eb[18])/2 - 12*eb[22] + eb[35] + (3*eb[36])/2) + 
      dLog[1]*(eb[1]/2 - (5*eb[2])/2 + 3*eb[4] - 2*eb[10] + (3*eb[13])/2 - 
        eb[43]/2 - (3*eb[44])/2) + dLog[19]*(-1/2*eb[1] + (5*eb[2])/2 - 
        3*eb[4] + 2*eb[10] - (3*eb[13])/2 + eb[43]/2 + (3*eb[44])/2) - 
      6*dLog[34]*eb[55] - 6*dLog[37]*eb[55] + 
      dLog[20]*(eb[1]/2 + eb[2]/2 - 3*eb[4] + 3*eb[7] - 2*eb[10] - 
        (3*eb[13])/2 + (3*eb[14])/2 + (3*eb[18])/2 + 6*eb[22] + 6*eb[25] - 
        eb[35] + eb[43]/2 - (3*eb[50])/2 - eb[56]/2) + 
      dLog[12]*(6*eb[22] - 6*eb[25] + (3*eb[36])/2 - (3*eb[44])/2 - 
        (3*eb[50])/2 - eb[56]/2) + dLog[13]*(-1/2*eb[1] - eb[2]/2 + 3*eb[4] - 
        3*eb[7] + 2*eb[10] + (3*eb[13])/2 - (3*eb[14])/2 - (3*eb[18])/2 - 
        6*eb[22] - 6*eb[25] + eb[35] - eb[43]/2 + (3*eb[50])/2 - eb[56]/2) + 
      dLog[2]*(eb[1]/2 - (5*eb[2])/2 + 3*eb[4] - 2*eb[10] + (3*eb[13])/2 + 
        6*eb[22] - 6*eb[25] - (3*eb[36])/2 - eb[43]/2 + (3*eb[50])/2 - 
        eb[56]/2) - 2*dLog[50]*eb[56] + dLog[6]*(-6*eb[22] + 6*eb[25] + 
        (3*eb[36])/2 - (3*eb[44])/2 - (3*eb[50])/2 + (3*eb[56])/2) + 
      dLog[22]*(-6*eb[22] + 6*eb[25] - (3*eb[36])/2 + (3*eb[44])/2 + 
        (3*eb[50])/2 + (3*eb[56])/2), -1/4*(dLog[38]*eb[9]) + 
      dLog[36]*(eb[8]/2 - eb[19]/2 - eb[24]) + 
      dLog[31]*(eb[15]/2 - eb[16]/2 - eb[26]) + 
      dLog[37]*(eb[3]/8 - eb[5]/8 - eb[6]/4 + eb[15]/8 + eb[41]/8 - 
        eb[42]/8) + dLog[35]*(-1/8*eb[3] - eb[5]/8 + eb[6]/4 - eb[7]/4 - 
        eb[15]/8 + eb[16]/8 + eb[19]/8 + eb[31]/4 - eb[32]/8 - eb[41]/8 + 
        eb[42]/8) - (3*dLog[2]*eb[57])/2 - (3*dLog[5]*eb[57])/2 - 
      (3*dLog[6]*eb[57])/2 + (dLog[12]*eb[57])/2 - (3*dLog[20]*eb[57])/2 + 
      (dLog[23]*eb[57])/2 + 2*dLog[40]*eb[57] + 
      dLog[34]*(-1/2*eb[8] + eb[19]/2 + (3*eb[24])/2 - eb[26]/2 - eb[32]/8 + 
        eb[42]/8 - (3*eb[48])/8 - eb[58]/8) + 
      dLog[32]*(-1/2*eb[24] + eb[26]/2 - eb[32]/8 + eb[42]/8 + eb[48]/8 + 
        eb[58]/8), dLog[8]*(12*eb[24] - 12*eb[26]) + 
      dLog[3]*(2*eb[3] - eb[5] - 3*eb[7] + 4*eb[8] - (3*eb[16])/2 - 
        (3*eb[19])/2 - 12*eb[24] + eb[31] + (3*eb[32])/2) + 
      dLog[1]*((-5*eb[3])/2 + eb[5]/2 + 3*eb[6] - 2*eb[8] + (3*eb[15])/2 - 
        eb[41]/2 - (3*eb[42])/2) + dLog[17]*((5*eb[3])/2 - eb[5]/2 - 
        3*eb[6] + 2*eb[8] - (3*eb[15])/2 + eb[41]/2 + (3*eb[42])/2) + 
      6*dLog[32]*eb[57] - 6*dLog[34]*eb[57] + 
      dLog[20]*(eb[3]/2 + eb[5]/2 - 3*eb[6] + 3*eb[7] - 2*eb[8] - 
        (3*eb[15])/2 + (3*eb[16])/2 + (3*eb[19])/2 + 6*eb[24] + 6*eb[26] - 
        eb[31] + eb[41]/2 - (3*eb[48])/2 - eb[58]/2) + 
      dLog[6]*(6*eb[24] - 6*eb[26] + (3*eb[32])/2 - (3*eb[42])/2 - 
        (3*eb[48])/2 - eb[58]/2) + dLog[5]*(-1/2*eb[3] - eb[5]/2 + 3*eb[6] - 
        3*eb[7] + 2*eb[8] + (3*eb[15])/2 - (3*eb[16])/2 - (3*eb[19])/2 - 
        6*eb[24] - 6*eb[26] + eb[31] - eb[41]/2 + (3*eb[48])/2 - eb[58]/2) + 
      dLog[2]*((-5*eb[3])/2 + eb[5]/2 + 3*eb[6] - 2*eb[8] + (3*eb[15])/2 + 
        6*eb[24] - 6*eb[26] - (3*eb[32])/2 - eb[41]/2 + (3*eb[48])/2 - 
        eb[58]/2) - 2*dLog[25]*eb[58] + dLog[12]*(-6*eb[24] + 6*eb[26] + 
        (3*eb[32])/2 - (3*eb[42])/2 - (3*eb[48])/2 + (3*eb[58])/2) + 
      dLog[23]*(-6*eb[24] + 6*eb[26] - (3*eb[32])/2 + (3*eb[42])/2 + 
        (3*eb[48])/2 + (3*eb[58])/2), (dLog[48]*eb[11])/4 + 
      dLog[32]*(-1/2*eb[10] + eb[20]/2 + eb[23]) + 
      dLog[31]*(-1/2*eb[15] + eb[16]/2 + eb[26]) + 
      dLog[33]*(-1/8*eb[1] + eb[2]/8 + eb[6]/4 - eb[15]/8 - eb[39]/8 + 
        eb[40]/8) + dLog[34]*(-1/8*eb[1] - eb[2]/8 + eb[6]/4 - eb[7]/4 + 
        (3*eb[15])/8 - (3*eb[16])/8 + eb[20]/8 - eb[26] + eb[33]/4 - 
        eb[34]/8 - eb[39]/8 + eb[40]/8) - (3*dLog[2]*eb[59])/2 + 
      (dLog[5]*eb[59])/2 - (3*dLog[12]*eb[59])/2 - (3*dLog[13]*eb[59])/2 - 
      (3*dLog[20]*eb[59])/2 + (dLog[21]*eb[59])/2 + 2*dLog[40]*eb[59] + 
      dLog[35]*(-1/2*eb[10] + eb[15]/2 - eb[16]/2 + eb[20]/2 + (3*eb[23])/2 - 
        (3*eb[26])/2 - eb[34]/8 + eb[40]/8 - (3*eb[47])/8 - eb[60]/8) + 
      dLog[36]*(eb[23]/2 - eb[26]/2 + eb[34]/8 - eb[40]/8 - eb[47]/8 - 
        eb[60]/8), dLog[8]*(12*eb[23] - 12*eb[26]) + 
      dLog[3]*(2*eb[1] - eb[2] - 3*eb[7] + 4*eb[10] - (3*eb[16])/2 - 
        (3*eb[20])/2 - 12*eb[23] + eb[33] + (3*eb[34])/2) + 
      dLog[1]*((-5*eb[1])/2 + eb[2]/2 + 3*eb[6] - 2*eb[10] + (3*eb[15])/2 - 
        eb[39]/2 - (3*eb[40])/2) + dLog[18]*((5*eb[1])/2 - eb[2]/2 - 
        3*eb[6] + 2*eb[10] - (3*eb[15])/2 + eb[39]/2 + (3*eb[40])/2) - 
      6*dLog[35]*eb[59] - 6*dLog[36]*eb[59] + 
      dLog[20]*(eb[1]/2 + eb[2]/2 - 3*eb[6] + 3*eb[7] - 2*eb[10] - 
        (3*eb[15])/2 + (3*eb[16])/2 + (3*eb[20])/2 + 6*eb[23] + 6*eb[26] - 
        eb[33] + eb[39]/2 - (3*eb[47])/2 - eb[60]/2) + 
      dLog[13]*(6*eb[23] - 6*eb[26] + (3*eb[34])/2 - (3*eb[40])/2 - 
        (3*eb[47])/2 - eb[60]/2) + dLog[12]*(-1/2*eb[1] - eb[2]/2 + 3*eb[6] - 
        3*eb[7] + 2*eb[10] + (3*eb[15])/2 - (3*eb[16])/2 - (3*eb[20])/2 - 
        6*eb[23] - 6*eb[26] + eb[33] - eb[39]/2 + (3*eb[47])/2 - eb[60]/2) + 
      dLog[2]*((-5*eb[1])/2 + eb[2]/2 + 3*eb[6] - 2*eb[10] + (3*eb[15])/2 + 
        6*eb[23] - 6*eb[26] - (3*eb[34])/2 - eb[39]/2 + (3*eb[47])/2 - 
        eb[60]/2) - 2*dLog[49]*eb[60] + dLog[5]*(-6*eb[23] + 6*eb[26] + 
        (3*eb[34])/2 - (3*eb[40])/2 - (3*eb[47])/2 + (3*eb[60])/2) + 
      dLog[21]*(-6*eb[23] + 6*eb[26] - (3*eb[34])/2 + (3*eb[40])/2 + 
        (3*eb[47])/2 + (3*eb[60])/2), (dLog[48]*eb[11])/8 + 
      dLog[33]*(-1/4*eb[10] + eb[18]/4 + eb[22]/2) + 
      dLog[32]*(-1/4*eb[10] + eb[20]/4 + eb[23]/2) - (3*dLog[2]*eb[61])/2 + 
      (dLog[7]*eb[61])/2 - (3*dLog[12]*eb[61])/2 - (3*dLog[13]*eb[61])/2 - 
      dLog[20]*eb[61] + 2*dLog[40]*eb[61] + 
      dLog[35]*(-1/4*eb[10] - eb[12]/4 + eb[18]/4 + eb[20]/4 + eb[22]/4 + 
        (3*eb[23])/4 - eb[27]/8 - (3*eb[29])/8 - eb[62]/8) + 
      dLog[34]*(-1/4*eb[10] - eb[12]/4 + eb[18]/4 + eb[20]/4 + (3*eb[22])/4 + 
        eb[23]/4 - (3*eb[27])/8 - eb[29]/8 - eb[62]/8) + 
      dLog[31]*(-1/4*eb[22] - eb[23]/4 + eb[27]/8 + eb[29]/8 + eb[62]/8), 
     dLog[1]*(-eb[1] - eb[2] - 2*eb[10]) + 
      dLog[4]*(eb[1] + eb[2] + 2*eb[10] - 6*eb[22]) + 6*dLog[9]*eb[22] + 
      dLog[3]*(eb[1] + eb[2] + 2*eb[10] - 6*eb[23]) + 6*dLog[8]*eb[23] - 
      3*dLog[15]*eb[27] - 3*dLog[14]*eb[29] + 6*dLog[31]*eb[61] - 
      6*dLog[34]*eb[61] - 6*dLog[35]*eb[61] + 
      dLog[13]*(-3*eb[22] + 3*eb[23] + (3*eb[27])/2 - (3*eb[29])/2 - 
        eb[62]/2) + dLog[12]*(3*eb[22] - 3*eb[23] - (3*eb[27])/2 + 
        (3*eb[29])/2 - eb[62]/2) + dLog[2]*(-eb[1] - eb[2] - 2*eb[10] + 
        3*eb[22] + 3*eb[23] + (3*eb[27])/2 + (3*eb[29])/2 - eb[62]/2) - 
      dLog[20]*eb[62] + dLog[7]*(-3*eb[22] - 3*eb[23] + (3*eb[27])/2 + 
        (3*eb[29])/2 + (3*eb[62])/2), -1/8*(dLog[38]*eb[9]) + 
      dLog[37]*(eb[8]/4 - eb[17]/4 - eb[21]/2) + 
      dLog[36]*(eb[8]/4 - eb[19]/4 - eb[24]/2) + 
      dLog[35]*(-1/4*eb[8] - eb[12]/4 + eb[17]/4 + eb[19]/4 + eb[21]/2 - 
        eb[28]/4) + dLog[34]*(-1/4*eb[8] - eb[12]/4 + eb[17]/4 + eb[19]/4 + 
        eb[24]/2 - eb[30]/4) - (3*dLog[2]*eb[63])/2 - (3*dLog[5]*eb[63])/2 - 
      (3*dLog[6]*eb[63])/2 + (dLog[7]*eb[63])/2 - dLog[20]*eb[63] + 
      2*dLog[40]*eb[63] + dLog[31]*(eb[21]/4 + eb[24]/4 - eb[28]/8 - 
        eb[30]/8 - eb[64]/8), dLog[1]*(-eb[3] - eb[5] - 2*eb[8]) + 
      dLog[4]*(eb[3] + eb[5] + 2*eb[8] - 6*eb[21]) + 6*dLog[9]*eb[21] + 
      dLog[3]*(eb[3] + eb[5] + 2*eb[8] - 6*eb[24]) + 6*dLog[8]*eb[24] - 
      3*dLog[15]*eb[28] - 3*dLog[14]*eb[30] - 6*dLog[31]*eb[63] + 
      dLog[6]*(-3*eb[21] + 3*eb[24] + (3*eb[28])/2 - (3*eb[30])/2 - 
        eb[64]/2) + dLog[5]*(3*eb[21] - 3*eb[24] - (3*eb[28])/2 + 
        (3*eb[30])/2 - eb[64]/2) + dLog[2]*(-eb[3] - eb[5] - 2*eb[8] + 
        3*eb[21] + 3*eb[24] + (3*eb[28])/2 + (3*eb[30])/2 - eb[64]/2) - 
      dLog[20]*eb[64] + dLog[7]*(-3*eb[21] - 3*eb[24] + (3*eb[28])/2 + 
        (3*eb[30])/2 + (3*eb[64])/2), dLog[19]*(-eb[2] + eb[20] + eb[32]) + 
      dLog[3]*(eb[2] - eb[4] + eb[5] + eb[7]/4 - eb[16]/2 - eb[19]/8 - 
        (3*eb[20])/8 - eb[31]/4 - eb[32]/8 - (3*eb[33])/4 - (3*eb[34])/8 - 
        (3*eb[52])/4 - eb[65] - eb[66]/2) + 
      dLog[2]*(-eb[4] - (3*eb[7])/4 + eb[16]/2 - eb[19]/8 + (5*eb[20])/8 - 
        eb[31]/4 - (9*eb[32])/8 + (5*eb[33])/4 - (3*eb[34])/8 - 
        (3*eb[52])/4 + eb[65] - eb[66]/2) + 
      dLog[6]*(eb[4] + (3*eb[7])/4 - eb[16]/2 + eb[19]/8 - (5*eb[20])/8 + 
        eb[31]/4 + eb[32]/8 - (5*eb[33])/4 + (3*eb[34])/8 + (3*eb[52])/4 - 
        eb[65] + eb[66]/2) + dLog[13]*(eb[4] - eb[5] - eb[7]/4 + eb[16]/2 + 
        eb[19]/8 - (5*eb[20])/8 + eb[31]/4 + eb[32]/8 + (3*eb[33])/4 + 
        (3*eb[34])/8 + (3*eb[52])/4 - eb[65] + eb[66]/2), 
     dLog[19]*(-eb[4] + eb[20] - eb[32] + 4*eb[65]) + 
      dLog[16]*(-eb[4] + eb[20] - 2*eb[31] - eb[32] + 2*eb[33] + 4*eb[65]) - 
      2*dLog[2]*eb[66] - 4*dLog[3]*eb[66] + 
      dLog[13]*(eb[4] - eb[20] + eb[32] - 4*eb[65] + 2*eb[66]) + 
      dLog[6]*(eb[4] - eb[20] + 2*eb[31] + eb[32] - 2*eb[33] - 4*eb[65] + 
        2*eb[66]), dLog[17]*(-eb[3] + eb[17] + eb[36]) + 
      dLog[4]*(eb[1] + eb[3] - eb[6] + eb[7]/4 - eb[14]/2 - (3*eb[17])/8 - 
        eb[18]/8 - eb[35]/4 - eb[36]/8 - (3*eb[37])/4 - (3*eb[38])/8 - 
        (3*eb[49])/4 - eb[67] - eb[68]/2) + 
      dLog[2]*(-eb[6] - (3*eb[7])/4 + eb[14]/2 + (5*eb[17])/8 - eb[18]/8 - 
        eb[35]/4 - (9*eb[36])/8 + (5*eb[37])/4 - (3*eb[38])/8 - 
        (3*eb[49])/4 + eb[67] - eb[68]/2) + 
      dLog[12]*(eb[6] + (3*eb[7])/4 - eb[14]/2 - (5*eb[17])/8 + eb[18]/8 + 
        eb[35]/4 + eb[36]/8 - (5*eb[37])/4 + (3*eb[38])/8 + (3*eb[49])/4 - 
        eb[67] + eb[68]/2) + dLog[5]*(-eb[1] + eb[6] - eb[7]/4 + eb[14]/2 - 
        (5*eb[17])/8 + eb[18]/8 + eb[35]/4 + eb[36]/8 + (3*eb[37])/4 + 
        (3*eb[38])/8 + (3*eb[49])/4 - eb[67] + eb[68]/2), 
     dLog[17]*(-eb[6] + eb[17] - eb[36] + 4*eb[67]) + 
      dLog[18]*(-eb[6] + eb[17] - 2*eb[35] - eb[36] + 2*eb[37] + 4*eb[67]) - 
      2*dLog[2]*eb[68] - 4*dLog[4]*eb[68] + 
      dLog[5]*(eb[6] - eb[17] + eb[36] - 4*eb[67] + 2*eb[68]) + 
      dLog[12]*(eb[6] - eb[17] + 2*eb[35] + eb[36] - 2*eb[37] - 4*eb[67] + 
        2*eb[68]), -2*dLog[2]*eb[69], 4*dLog[3]*eb[4] + 2*dLog[4]*eb[6] + 
      dLog[5]*(eb[5] - eb[8]) - (3*dLog[27]*eb[9])/2 - (3*dLog[28]*eb[9])/2 + 
      dLog[12]*(eb[2] - eb[10]) - (3*dLog[43]*eb[11])/2 - 
      (3*dLog[44]*eb[11])/2 + dLog[8]*(-2*eb[4] + 2*eb[13]) + 
      dLog[9]*(-eb[6] + eb[15]) + dLog[19]*(-1/2*eb[1] + (5*eb[2])/2 - 
        3*eb[4] + 2*eb[10] - (3*eb[13])/2 + eb[43]/2 + (3*eb[44])/2) + 
      dLog[16]*(-1/2*eb[3] - 3*eb[4] + (5*eb[5])/2 + 2*eb[8] - (3*eb[13])/2 + 
        eb[45]/2 + (3*eb[46])/2) + dLog[1]*(-eb[1] + eb[2] - eb[3] + eb[5] - 
        eb[70]) + dLog[2]*(-2*eb[2] + 2*eb[4] - 2*eb[5] + eb[6] - 2*eb[8] - 
        2*eb[10] + 2*eb[13] + eb[15] + eb[70]) - 6*dLog[34]*eb[71] - 
      6*dLog[35]*eb[71] - 6*dLog[42]*eb[71] + 
      dLog[41]*((3*eb[49])/4 - (3*eb[52])/4 - (3*eb[72])/2) + 
      dLog[6]*(eb[1]/2 - eb[2]/2 + eb[3] + eb[4] - 2*eb[5] - eb[6] + eb[8] - 
        eb[13]/2 - eb[15] + eb[39]/4 + eb[40]/4 - eb[41]/4 - (5*eb[42])/4 - 
        eb[43]/4 - eb[44]/4 - eb[45]/4 - eb[46]/4 - (3*eb[49])/4 + 
        (3*eb[52])/4 - eb[70] + eb[72]/2) + 
      dLog[13]*(eb[1] - 2*eb[2] + eb[3]/2 + eb[4] - eb[5]/2 - eb[6] + 
        eb[10] - eb[13]/2 - eb[15] - eb[39]/4 - (5*eb[40])/4 + eb[41]/4 + 
        eb[42]/4 - eb[43]/4 - eb[44]/4 - eb[45]/4 - eb[46]/4 - (3*eb[49])/4 + 
        (3*eb[52])/4 - eb[70] + eb[72]/2) + 
      dLog[10]*(eb[39]/4 + (5*eb[40])/4 - eb[41]/4 - eb[42]/4 + eb[43]/4 + 
        eb[44]/4 - eb[45]/4 - (5*eb[46])/4 + eb[72]) + 
      dLog[11]*(-1/4*eb[39] - eb[40]/4 + eb[41]/4 + (5*eb[42])/4 - eb[43]/4 - 
        (5*eb[44])/4 + eb[45]/4 + eb[46]/4 + eb[72]) + (dLog[53]*eb[73])/2 - 
      (dLog[55]*eb[73])/2, -1/8*(dLog[38]*eb[9]) + (dLog[48]*eb[11])/8 + 
      dLog[33]*(-1/16*eb[1] + eb[2]/16 + eb[6]/8 - eb[15]/16 - eb[39]/16 + 
        eb[40]/16) + dLog[37]*(eb[3]/16 - eb[5]/16 - eb[6]/8 + eb[15]/16 + 
        eb[41]/16 - eb[42]/16) + dLog[32]*(eb[1]/16 - eb[2]/16 + eb[4]/8 - 
        eb[13]/16 - eb[43]/16 + eb[44]/16) + 
      dLog[36]*(-1/16*eb[3] - eb[4]/8 + eb[5]/16 + eb[13]/16 + eb[45]/16 - 
        eb[46]/16) - 3*dLog[1]*eb[71] - dLog[2]*eb[71] - 
      (3*dLog[5]*eb[71])/2 - (3*dLog[6]*eb[71])/2 - (3*dLog[12]*eb[71])/2 - 
      (3*dLog[13]*eb[71])/2 + 2*dLog[40]*eb[71] + 2*dLog[41]*eb[71] + 
      dLog[34]*(eb[2]/4 - eb[4]/8 + eb[5]/4 - eb[13]/16 + eb[15]/16 - 
        eb[39]/32 + (3*eb[40])/32 - eb[41]/32 + (3*eb[42])/32 - eb[43]/32 - 
        eb[44]/32 - eb[45]/32 - eb[46]/32 - eb[49]/32 - (7*eb[52])/32 - 
        eb[70]/8 - eb[72]/16) + dLog[35]*(eb[2]/4 - eb[4]/8 + eb[5]/4 - 
        eb[13]/16 + eb[15]/16 - eb[39]/32 + (3*eb[40])/32 - eb[41]/32 + 
        (3*eb[42])/32 - eb[43]/32 - eb[44]/32 - eb[45]/32 - eb[46]/32 - 
        eb[49]/32 - (7*eb[52])/32 - eb[70]/8 - eb[72]/16) + 
      dLog[42]*(-1/16*eb[49] + eb[52]/16 + eb[72]/8) + (dLog[52]*eb[73])/16, 
     dLog[19]*(eb[2] - eb[4]) + dLog[16]*(-eb[4] + eb[5]) + 
      dLog[18]*(-eb[1] + eb[6]) + dLog[17]*(-eb[3] + eb[6]) - 
      dLog[27]*eb[9] + dLog[28]*eb[9] + dLog[29]*eb[9] - dLog[30]*eb[9] - 
      dLog[43]*eb[11] + dLog[44]*eb[11] + dLog[45]*eb[11] + dLog[47]*eb[11] + 
      dLog[24]*(eb[1]/2 - eb[2]/2 - eb[6] + eb[15]/2 + eb[39]/2 - eb[40]/2) + 
      dLog[22]*(eb[3]/2 - eb[5]/2 - eb[6] + eb[15]/2 + eb[41]/2 - eb[42]/2) + 
      dLog[23]*(eb[1]/2 - eb[2]/2 + eb[4] - eb[13]/2 - eb[43]/2 + eb[44]/2) + 
      dLog[21]*(eb[3]/2 + eb[4] - eb[5]/2 - eb[13]/2 - eb[45]/2 + eb[46]/2) + 
      12*dLog[42]*eb[71] + dLog[10]*(-1/2*eb[39] + (3*eb[40])/2 + eb[41]/2 + 
        eb[42]/2 - eb[43]/2 - eb[44]/2 + eb[45]/2 - (3*eb[46])/2 - 
        2*eb[72]) + dLog[11]*(eb[39]/2 + eb[40]/2 - eb[41]/2 + (3*eb[42])/2 + 
        eb[43]/2 - (3*eb[44])/2 - eb[45]/2 - eb[46]/2 - 2*eb[72]) + 
      dLog[12]*(2*eb[2] + eb[3]/2 - 2*eb[4] + (5*eb[5])/2 - eb[6] + 
        eb[15]/2 - eb[39]/4 + (3*eb[40])/4 - eb[41]/4 + (3*eb[42])/4 - 
        eb[43]/4 - eb[44]/4 + eb[45]/4 - (3*eb[46])/4 - (3*eb[49])/4 - 
        (9*eb[52])/4 - eb[70] - (3*eb[72])/2) + 
      dLog[5]*(eb[1]/2 + (5*eb[2])/2 - 2*eb[4] + 2*eb[5] - eb[6] + eb[15]/2 - 
        eb[39]/4 + (3*eb[40])/4 - eb[41]/4 + (3*eb[42])/4 + eb[43]/4 - 
        (3*eb[44])/4 - eb[45]/4 - eb[46]/4 - (3*eb[49])/4 - (9*eb[52])/4 - 
        eb[70] - (3*eb[72])/2) + dLog[1]*(-eb[1] + eb[2] - eb[3] - 2*eb[4] + 
        eb[5] + 2*eb[6] + eb[13] - eb[15] - eb[39]/2 - eb[40]/2 - eb[41]/2 - 
        eb[42]/2 + eb[43]/2 + eb[44]/2 + eb[45]/2 + eb[46]/2 + (3*eb[49])/2 - 
        (3*eb[52])/2 - eb[72]) + dLog[6]*(-1/2*eb[1] - (5*eb[2])/2 + 
        2*eb[4] - 2*eb[5] + eb[6] + eb[13]/2 - eb[15] - eb[39]/4 - eb[40]/4 + 
        eb[41]/4 - (3*eb[42])/4 + eb[43]/4 + eb[44]/4 + eb[45]/4 + eb[46]/4 + 
        (3*eb[49])/4 + (9*eb[52])/4 + eb[70] - eb[72]/2) + 
      dLog[13]*(-2*eb[2] - eb[3]/2 + 2*eb[4] - (5*eb[5])/2 + eb[6] + 
        eb[13]/2 - eb[15] + eb[39]/4 - (3*eb[40])/4 - eb[41]/4 - eb[42]/4 + 
        eb[43]/4 + eb[44]/4 + eb[45]/4 + eb[46]/4 + (3*eb[49])/4 + 
        (9*eb[52])/4 + eb[70] - eb[72]/2) + 
      dLog[2]*(-eb[40] - eb[42] + eb[44] + eb[46] + (3*eb[49])/2 - 
        (3*eb[52])/2 + eb[72]) + dLog[41]*((-3*eb[49])/2 + (3*eb[52])/2 + 
        3*eb[72]) - (dLog[53]*eb[73])/2 + (dLog[55]*eb[73])/2 + 
      (dLog[56]*eb[73])/2, dLog[54]*(-2*eb[43] + 2*eb[45]) - 
      24*dLog[52]*eb[71] + dLog[56]*(eb[1] + 5*eb[2] + eb[3] - 4*eb[4] + 
        5*eb[5] - 2*eb[6] - eb[13] + eb[15] - eb[39]/2 + (3*eb[40])/2 - 
        eb[41]/2 + (3*eb[42])/2 - (3*eb[43])/2 - (3*eb[44])/2 + eb[45]/2 - 
        (3*eb[46])/2 - (3*eb[49])/2 - (9*eb[52])/2 - 2*eb[70] - 3*eb[72]) + 
      dLog[55]*(-eb[1] - 5*eb[2] - eb[3] + 4*eb[4] - 5*eb[5] + 2*eb[6] + 
        eb[13] - eb[15] - eb[39]/2 - eb[40]/2 + (3*eb[41])/2 - eb[42]/2 + 
        eb[43]/2 + eb[44]/2 + eb[45]/2 + eb[46]/2 + (3*eb[49])/2 + 
        (9*eb[52])/2 + 2*eb[70] - eb[72]) + 
      dLog[53]*(eb[1] + 5*eb[2] + eb[3] - 4*eb[4] + 5*eb[5] - 2*eb[6] - 
        eb[13] + eb[15] - (3*eb[39])/2 + eb[40]/2 + eb[41]/2 + eb[42]/2 - 
        eb[43]/2 - eb[44]/2 - eb[45]/2 - eb[46]/2 - (3*eb[49])/2 - 
        (9*eb[52])/2 - 2*eb[70] + eb[72]) + 2*dLog[1]*eb[73] + 
      4*dLog[2]*eb[73] + dLog[5]*eb[73] + dLog[6]*eb[73] + 
      2*dLog[10]*eb[73] + 2*dLog[11]*eb[73] + dLog[12]*eb[73] + 
      dLog[13]*eb[73] - 8*dLog[51]*eb[73], dLog[14]*(-2*eb[6] + 2*eb[7]) + 
      dLog[28]*eb[9] - dLog[29]*eb[9] + dLog[44]*eb[11] - dLog[45]*eb[11] + 
      dLog[20]*(2*eb[6] - 2*eb[7] + 2*eb[15] - 2*eb[16] - 8*eb[26]) + 
      dLog[7]*(-2*eb[15] + 2*eb[16] + 4*eb[26]) - dLog[25]*eb[58] - 
      dLog[49]*eb[60] + dLog[1]*(2*eb[1] - 2*eb[2] + 2*eb[3] + eb[4] - 
        2*eb[5] - eb[6] + eb[13] - eb[15] - eb[40] - eb[42] + eb[44] + 
        eb[46] - (3*eb[49])/2 + (3*eb[52])/2 + eb[70] + eb[72]) + 
      dLog[3]*(-2*eb[1] + 4*eb[2] - 2*eb[3] - 3*eb[4] + 4*eb[5] - 2*eb[6] + 
        (11*eb[7])/4 - 2*eb[15] + (7*eb[16])/2 + eb[19]/8 - (5*eb[20])/8 - 
        4*eb[23] - 4*eb[24] + 16*eb[26] + eb[31]/4 + (9*eb[32])/8 - 
        (5*eb[33])/4 + (3*eb[34])/8 + eb[40] + eb[42] - eb[44] - eb[46] + 
        (3*eb[49])/2 - (15*eb[52])/4 + eb[58] + eb[60] - 3*eb[65] + 
        eb[66]/2 - 2*eb[70] - eb[72] - 4*eb[74]) + 
      dLog[2]*(eb[4] - eb[13] + 4*eb[23] + 4*eb[24] - 4*eb[26] + eb[74]) + 
      dLog[8]*(3*eb[4] - 3*eb[13] + 4*eb[23] + 4*eb[24] - 4*eb[26] + 
        2*eb[74]) + dLog[32]*(2*eb[57] + 2*eb[59] - 4*eb[71] - eb[75]) + 
      dLog[36]*(-2*eb[57] - 2*eb[59] + 4*eb[71] + eb[75]) + 
      dLog[12]*((5*eb[1])/8 - eb[2]/2 + (3*eb[3])/8 - (3*eb[7])/8 + 
        eb[13]/2 - 2*eb[24] + 2*eb[26] + eb[32]/2 - eb[39]/16 - eb[40]/16 + 
        eb[41]/16 - (7*eb[42])/16 - (9*eb[43])/16 + (7*eb[44])/16 + 
        eb[45]/16 + eb[46]/16 + (3*eb[47])/8 - (3*eb[48])/8 - (3*eb[49])/8 + 
        eb[58]/2 - eb[65]/2 + eb[72]/4 - eb[74]/2 - eb[76]/4) + 
      dLog[21]*((5*eb[1])/8 - (5*eb[2])/2 + (3*eb[3])/8 + eb[4] - 2*eb[5] + 
        eb[6] - (9*eb[7])/8 + eb[13]/2 + eb[15] - (3*eb[16])/2 - eb[19]/8 + 
        (5*eb[20])/8 + 2*eb[24] - 6*eb[26] - eb[31]/4 - (5*eb[32])/8 + 
        (5*eb[33])/4 - (3*eb[34])/8 - eb[39]/16 - eb[40]/16 + eb[41]/16 - 
        (7*eb[42])/16 - (9*eb[43])/16 + (7*eb[44])/16 + eb[45]/16 + 
        eb[46]/16 + (3*eb[47])/8 - (3*eb[48])/8 - (3*eb[49])/8 + 
        (9*eb[52])/4 - eb[58]/2 + (5*eb[65])/2 - eb[66]/2 + eb[70] + 
        eb[72]/4 + (3*eb[74])/2 - eb[76]/4) + 
      dLog[5]*((-5*eb[1])/8 + (5*eb[2])/2 - (3*eb[3])/8 - 2*eb[4] + 2*eb[5] - 
        eb[6] + (9*eb[7])/8 + eb[13]/2 - eb[15] + (3*eb[16])/2 + eb[19]/8 - 
        (5*eb[20])/8 - 4*eb[23] - 2*eb[24] + 10*eb[26] + eb[31]/4 + 
        (5*eb[32])/8 - (5*eb[33])/4 + (3*eb[34])/8 + eb[39]/16 + eb[40]/16 - 
        eb[41]/16 + (7*eb[42])/16 + (9*eb[43])/16 - (7*eb[44])/16 - 
        eb[45]/16 - eb[46]/16 - (3*eb[47])/8 + (3*eb[48])/8 + (3*eb[49])/8 - 
        (9*eb[52])/4 + eb[58]/2 + eb[60] - (5*eb[65])/2 + eb[66]/2 - eb[70] - 
        eb[72]/4 - (5*eb[74])/2 + eb[76]/4) + 
      dLog[23]*((-5*eb[1])/8 + eb[2]/2 - (3*eb[3])/8 - eb[4] + (3*eb[7])/8 + 
        eb[13]/2 - 2*eb[24] + 2*eb[26] - eb[32]/2 + eb[39]/16 + eb[40]/16 - 
        eb[41]/16 + (7*eb[42])/16 + (9*eb[43])/16 - (7*eb[44])/16 - 
        eb[45]/16 - eb[46]/16 - (3*eb[47])/8 + (3*eb[48])/8 + (3*eb[49])/8 + 
        eb[58]/2 + eb[65]/2 - eb[72]/4 - eb[74]/2 + eb[76]/4), 
     -2*dLog[41]*eb[71] + dLog[42]*(eb[49]/16 - eb[52]/16 - eb[72]/8) + 
      dLog[34]*(-1/8*eb[7] + eb[19]/16 - eb[20]/16 + eb[31]/8 + eb[32]/16 - 
        eb[33]/8 - eb[34]/16 - eb[49]/16 - eb[52]/16 - eb[65]/2 + eb[66]/4 + 
        eb[72]/8) + dLog[35]*(-1/8*eb[7] + eb[19]/16 - eb[20]/16 + eb[31]/8 + 
        eb[32]/16 - eb[33]/8 - eb[34]/16 - eb[49]/16 - eb[52]/16 - eb[65]/2 + 
        eb[66]/4 + eb[72]/8) + dLog[3]*(2*eb[57] + 2*eb[59] - 4*eb[71] - 
        4*eb[75]) + dLog[12]*(eb[57] - (3*eb[75])/2) + 
      dLog[5]*(eb[59] - (3*eb[75])/2) + dLog[2]*(-eb[57] - eb[59] - eb[75]) + 
      dLog[21]*(-eb[57] + 2*eb[71] + eb[75]/2) + 
      dLog[23]*(-eb[59] + 2*eb[71] + eb[75]/2) + 2*dLog[40]*eb[75] + 
      dLog[32]*(eb[1]/16 + (3*eb[3])/16 - (3*eb[7])/16 - eb[39]/32 - 
        eb[40]/32 + eb[41]/32 + eb[42]/32 - eb[43]/32 - eb[44]/32 + 
        eb[45]/32 + eb[46]/32 + (3*eb[47])/16 + eb[48]/16 - (3*eb[49])/16 - 
        eb[65]/4 + eb[72]/8 + eb[74]/4 - eb[76]/8) + 
      dLog[36]*((5*eb[1])/16 - (5*eb[2])/4 + (7*eb[3])/16 + eb[4] - 
        (5*eb[5])/4 + eb[6]/2 - (9*eb[7])/16 + eb[15]/2 - (3*eb[16])/4 - 
        eb[19]/16 + (5*eb[20])/16 + eb[23] + eb[24] - 4*eb[26] - eb[31]/8 - 
        (5*eb[32])/16 + (5*eb[33])/8 + eb[34]/16 - eb[39]/32 - 
        (9*eb[40])/32 + eb[41]/32 - (7*eb[42])/32 - (9*eb[43])/32 + 
        (7*eb[44])/32 - (7*eb[45])/32 + (9*eb[46])/32 - eb[47]/16 - 
        (3*eb[48])/16 - (3*eb[49])/16 + (9*eb[52])/8 - eb[58]/4 - eb[60]/4 + 
        (5*eb[65])/4 - eb[66]/4 + eb[70]/2 + eb[72]/8 + (3*eb[74])/4 - 
        eb[76]/8), dLog[4]*(eb[39] - eb[41]) - 2*dLog[25]*eb[58] - 
      2*dLog[49]*eb[60] + dLog[20]*(-eb[1] - eb[2] + 6*eb[6] - 6*eb[7] + 
        4*eb[10] + 3*eb[15] - 3*eb[16] - 3*eb[20] - 12*eb[23] - 12*eb[26] + 
        2*eb[33] - eb[39] + 3*eb[47] + eb[60]) + 
      dLog[19]*(2*eb[4] - 2*eb[20] + 2*eb[32] - 8*eb[65]) + 
      dLog[35]*(12*eb[59] - 12*eb[71]) - 12*dLog[34]*eb[71] + 
      dLog[10]*(-1/2*eb[39] + eb[40]/2 + eb[41]/2 + eb[42]/2 - eb[43]/2 - 
        eb[44]/2 + eb[45]/2 - eb[46]/2 - 2*eb[72]) + 
      dLog[6]*(eb[1]/2 + (5*eb[2])/2 + eb[3]/2 - 2*eb[4] + (5*eb[5])/2 - 
        eb[6] - eb[13]/2 + eb[15]/2 + eb[39]/4 + eb[40]/4 - (3*eb[41])/4 + 
        eb[42]/4 - eb[43]/4 - eb[44]/4 - eb[45]/4 - eb[46]/4 - (3*eb[49])/4 - 
        (9*eb[52])/4 - eb[70] + eb[72]/2) + 
      dLog[13]*(-1/2*eb[1] + (3*eb[2])/2 + eb[3]/2 - 2*eb[4] + (5*eb[5])/2 - 
        eb[6] + 4*eb[10] - eb[13]/2 - (5*eb[15])/2 + 3*eb[16] - 3*eb[20] - 
        12*eb[23] + 12*eb[26] - 2*eb[33] + eb[39]/4 + eb[40]/4 + eb[41]/4 + 
        eb[42]/4 - eb[43]/4 - eb[44]/4 - eb[45]/4 - eb[46]/4 + 3*eb[47] - 
        (3*eb[49])/4 - (9*eb[52])/4 + eb[60] - eb[70] + eb[72]/2) + 
      dLog[11]*(-1/2*eb[39] - eb[40]/2 + eb[41]/2 - eb[42]/2 - eb[43]/2 + 
        eb[44]/2 + eb[45]/2 + eb[46]/2 + 2*eb[72]) + 
      dLog[1]*(5*eb[1] - 5*eb[2] + 5*eb[3] + 4*eb[4] - 5*eb[5] - 4*eb[6] + 
        eb[13] - eb[15] + eb[39]/2 - (3*eb[40])/2 + eb[41]/2 - (3*eb[42])/2 - 
        eb[43]/2 + (3*eb[44])/2 - eb[45]/2 + (3*eb[46])/2 - (9*eb[49])/2 + 
        (9*eb[52])/2 + 2*eb[70] + 3*eb[72]) + (dLog[53]*eb[73])/2 + 
      2*dLog[54]*eb[73] - (dLog[55]*eb[73])/2 + (3*dLog[56]*eb[73])/2 + 
      dLog[5]*((-5*eb[1])/2 + (5*eb[2])/2 - (5*eb[3])/2 - 2*eb[4] + 
        (5*eb[5])/2 - eb[6] + 3*eb[7] + eb[13]/2 - (5*eb[15])/2 + 3*eb[16] - 
        eb[20] - 4*eb[23] - 4*eb[24] + 16*eb[26] + eb[32] - 2*eb[33] + 
        eb[39]/4 + eb[40]/4 + eb[41]/4 + eb[42]/4 + (3*eb[43])/4 - eb[44]/4 - 
        eb[45]/4 - eb[46]/4 + (9*eb[49])/4 - (9*eb[52])/4 + eb[58] + eb[60] - 
        4*eb[65] - eb[70] + eb[72]/2 - 4*eb[74]) + 
      dLog[2]*(3*eb[1] - 4*eb[2] + 2*eb[3] + 4*eb[4] - 5*eb[5] - 4*eb[6] + 
        3*eb[7] - 4*eb[10] - eb[15] + 4*eb[20] + 16*eb[23] + 4*eb[24] - 
        4*eb[26] - eb[32] - eb[40] + eb[41] - eb[42] + eb[44] + eb[46] - 
        3*eb[47] - (3*eb[49])/2 + (9*eb[52])/2 + eb[58] + 4*eb[65] + 
        2*eb[70] + eb[72] + 4*eb[74]) + dLog[8]*(2*eb[4] - 2*eb[13] + 
        8*eb[23] + 8*eb[24] - 8*eb[26] + 8*eb[74]) + 
      dLog[32]*(4*eb[57] + 16*eb[59] - 32*eb[71] - 8*eb[75]) + 
      dLog[3]*(-eb[43] + eb[45] - 4*eb[76]) + 
      dLog[12]*(eb[1]/2 + (5*eb[2])/2 + eb[3]/2 - 2*eb[4] + (5*eb[5])/2 - 
        eb[6] - eb[13]/2 + eb[15]/2 - eb[39]/4 + (3*eb[40])/4 - eb[41]/4 + 
        (3*eb[42])/4 - (3*eb[43])/4 - (3*eb[44])/4 + eb[45]/4 - 
        (3*eb[46])/4 - (3*eb[49])/4 - (9*eb[52])/4 - eb[70] - (3*eb[72])/2 - 
        2*eb[76]) + dLog[23]*(-2*eb[1] + eb[2] - 3*eb[3] - 2*eb[4] + 
        3*eb[7] - 4*eb[10] + eb[13] + 4*eb[20] + 8*eb[23] - 4*eb[24] + 
        4*eb[26] - eb[32] + eb[39]/2 + eb[40]/2 - eb[41]/2 + eb[42]/2 + 
        (3*eb[43])/2 - eb[44]/2 - eb[45]/2 - eb[46]/2 - 3*eb[47] + 3*eb[49] + 
        eb[58] + 4*eb[65] - 2*eb[72] - 4*eb[74] + 2*eb[76]), 
     dLog[15]*(-2*eb[4] + 2*eb[7]) + dLog[27]*eb[9] - dLog[30]*eb[9] + 
      dLog[43]*eb[11] + dLog[47]*eb[11] + dLog[20]*(2*eb[4] - 2*eb[7] + 
        2*eb[13] - 2*eb[14] - 8*eb[25]) + dLog[7]*(-2*eb[13] + 2*eb[14] + 
        4*eb[25]) - dLog[26]*eb[54] - dLog[50]*eb[56] + dLog[1]*eb[70] + 
      dLog[4]*(2*eb[2] - 4*eb[4] + 2*eb[5] - eb[6] + (11*eb[7])/4 - 
        4*eb[13] + (7*eb[14])/2 + 2*eb[15] - (5*eb[17])/8 + eb[18]/8 - 
        4*eb[21] - 4*eb[22] + 16*eb[25] + eb[35]/4 + (9*eb[36])/8 - 
        (5*eb[37])/4 + (3*eb[38])/8 + eb[40] + eb[42] - eb[44] - eb[46] - 
        (3*eb[49])/4 - (3*eb[52])/2 + eb[54] + eb[56] - 3*eb[67] + eb[68]/2 - 
        2*eb[70] - eb[72] - 4*eb[77]) + dLog[2]*(eb[6] - eb[15] + 4*eb[21] + 
        4*eb[22] - 4*eb[25] + eb[77]) + dLog[9]*(3*eb[6] - 3*eb[15] + 
        4*eb[21] + 4*eb[22] - 4*eb[25] + 2*eb[77]) + 
      dLog[33]*(2*eb[53] + 2*eb[55] - 4*eb[71] - eb[78]) + 
      dLog[37]*(-2*eb[53] - 2*eb[55] + 4*eb[71] + eb[78]) + 
      dLog[6]*((3*eb[2])/8 - eb[3]/2 + (5*eb[5])/8 - (3*eb[7])/8 + eb[15]/2 - 
        2*eb[22] + 2*eb[25] + eb[36]/2 + eb[39]/16 + eb[40]/16 - 
        (9*eb[41])/16 + (7*eb[42])/16 + eb[43]/16 - (7*eb[44])/16 - 
        eb[45]/16 - eb[46]/16 - (3*eb[50])/8 + (3*eb[51])/8 - (3*eb[52])/8 + 
        eb[56]/2 - eb[67]/2 - eb[72]/4 - eb[77]/2 - eb[79]/4) + 
      dLog[24]*((-13*eb[2])/8 - eb[3]/2 + 2*eb[4] - (11*eb[5])/8 - 
        (9*eb[7])/8 + 2*eb[13] - (3*eb[14])/2 - eb[15]/2 + (5*eb[17])/8 - 
        eb[18]/8 + 2*eb[22] - 6*eb[25] - eb[35]/4 - (5*eb[36])/8 + 
        (5*eb[37])/4 - (3*eb[38])/8 + eb[39]/16 - (15*eb[40])/16 - 
        (9*eb[41])/16 - (9*eb[42])/16 + eb[43]/16 + (9*eb[44])/16 - 
        eb[45]/16 + (15*eb[46])/16 + (3*eb[49])/4 - (3*eb[50])/8 + 
        (3*eb[51])/8 + (9*eb[52])/8 - eb[56]/2 + (5*eb[67])/2 - eb[68]/2 + 
        eb[70] + (3*eb[72])/4 + (3*eb[77])/2 - eb[79]/4) + 
      dLog[13]*((13*eb[2])/8 + eb[3]/2 - 2*eb[4] + (11*eb[5])/8 - eb[6] + 
        (9*eb[7])/8 - 2*eb[13] + (3*eb[14])/2 + (3*eb[15])/2 - (5*eb[17])/8 + 
        eb[18]/8 - 4*eb[21] - 2*eb[22] + 10*eb[25] + eb[35]/4 + 
        (5*eb[36])/8 - (5*eb[37])/4 + (3*eb[38])/8 - eb[39]/16 + 
        (15*eb[40])/16 + (9*eb[41])/16 + (9*eb[42])/16 - eb[43]/16 - 
        (9*eb[44])/16 + eb[45]/16 - (15*eb[46])/16 - (3*eb[49])/4 + 
        (3*eb[50])/8 - (3*eb[51])/8 - (9*eb[52])/8 + eb[54] + eb[56]/2 - 
        (5*eb[67])/2 + eb[68]/2 - eb[70] - (3*eb[72])/4 - (5*eb[77])/2 + 
        eb[79]/4) + dLog[22]*((-3*eb[2])/8 + eb[3]/2 - (5*eb[5])/8 - eb[6] + 
        (3*eb[7])/8 + eb[15]/2 - 2*eb[22] + 2*eb[25] - eb[36]/2 - eb[39]/16 - 
        eb[40]/16 + (9*eb[41])/16 - (7*eb[42])/16 - eb[43]/16 + 
        (7*eb[44])/16 + eb[45]/16 + eb[46]/16 + (3*eb[50])/8 - (3*eb[51])/8 + 
        (3*eb[52])/8 + eb[56]/2 + eb[67]/2 + eb[72]/4 - eb[77]/2 + eb[79]/4), 
     -2*dLog[41]*eb[71] + dLog[42]*(eb[49]/16 - eb[52]/16 - eb[72]/8) + 
      dLog[34]*(-1/8*eb[7] - eb[17]/16 + eb[18]/16 + eb[35]/8 + eb[36]/16 - 
        eb[37]/8 - eb[38]/16 - eb[49]/16 - eb[52]/16 - eb[67]/2 + eb[68]/4 - 
        eb[72]/8) + dLog[35]*(-1/8*eb[7] - eb[17]/16 + eb[18]/16 + eb[35]/8 + 
        eb[36]/16 - eb[37]/8 - eb[38]/16 - eb[49]/16 - eb[52]/16 - eb[67]/2 + 
        eb[68]/4 - eb[72]/8) + dLog[4]*(2*eb[53] + 2*eb[55] - 4*eb[71] - 
        4*eb[78]) + dLog[13]*(eb[53] - (3*eb[78])/2) + 
      dLog[6]*(eb[55] - (3*eb[78])/2) + dLog[2]*(-eb[53] - eb[55] - eb[78]) + 
      dLog[22]*(-eb[53] + 2*eb[71] + eb[78]/2) + 
      dLog[24]*(-eb[55] + 2*eb[71] + eb[78]/2) + 2*dLog[40]*eb[78] + 
      dLog[33]*(eb[1]/4 + (9*eb[2])/16 + eb[3]/4 - eb[4] + (11*eb[5])/16 - 
        eb[6]/2 + (9*eb[7])/16 - eb[13] + (3*eb[14])/4 + eb[15]/2 - 
        (5*eb[17])/16 + eb[18]/16 - eb[21] - eb[22] + 4*eb[25] + eb[35]/8 + 
        (5*eb[36])/16 - (5*eb[37])/8 - eb[38]/16 + (7*eb[39])/32 + 
        (7*eb[40])/32 + (9*eb[41])/32 + (9*eb[42])/32 - eb[43]/32 - 
        (9*eb[44])/32 + eb[45]/32 - (7*eb[46])/32 - (3*eb[49])/8 + 
        (3*eb[50])/16 + eb[51]/16 - (9*eb[52])/16 + eb[54]/4 + eb[56]/4 - 
        (5*eb[67])/4 + eb[68]/4 - eb[70]/2 - (3*eb[72])/8 - (3*eb[77])/4 + 
        eb[79]/8) + dLog[37]*((-3*eb[2])/16 - eb[5]/16 + (3*eb[7])/16 - 
        eb[39]/32 - eb[40]/32 + eb[41]/32 + eb[42]/32 - eb[43]/32 - 
        eb[44]/32 + eb[45]/32 + eb[46]/32 - eb[50]/16 - (3*eb[51])/16 + 
        (3*eb[52])/16 + eb[67]/4 + eb[72]/8 - eb[77]/4 + eb[79]/8), 
     dLog[3]*(-eb[43] + eb[45]) - 2*dLog[26]*eb[54] + 
      dLog[20]*(-eb[3] + 6*eb[4] - eb[5] - 6*eb[7] + 4*eb[8] + 3*eb[13] - 
        3*eb[14] - 3*eb[17] - 12*eb[21] - 12*eb[25] + 2*eb[37] - eb[45] + 
        3*eb[51] + eb[54]) - 2*dLog[50]*eb[56] + 
      dLog[17]*(2*eb[6] - 2*eb[17] + 2*eb[36] - 8*eb[67]) + 
      dLog[35]*(12*eb[53] - 12*eb[71]) - 12*dLog[34]*eb[71] + 
      dLog[11]*(eb[39]/2 + eb[40]/2 - eb[41]/2 + eb[42]/2 + eb[43]/2 - 
        eb[44]/2 - eb[45]/2 - eb[46]/2 - 2*eb[72]) + 
      dLog[12]*(eb[1]/2 + (5*eb[2])/2 + eb[3]/2 - 2*eb[4] + (5*eb[5])/2 - 
        eb[6] - eb[13]/2 + eb[15]/2 - eb[39]/4 + (3*eb[40])/4 - eb[41]/4 + 
        (3*eb[42])/4 - (3*eb[43])/4 - (3*eb[44])/4 + eb[45]/4 - 
        (3*eb[46])/4 - (3*eb[49])/4 - (9*eb[52])/4 - eb[70] - (3*eb[72])/2) + 
      dLog[5]*(eb[1]/2 + (5*eb[2])/2 - eb[3]/2 - 2*eb[4] + (3*eb[5])/2 - 
        eb[6] + 4*eb[8] - (7*eb[13])/2 + 3*eb[14] + eb[15]/2 - 3*eb[17] - 
        12*eb[21] + 12*eb[25] - 2*eb[37] - eb[39]/4 + (3*eb[40])/4 - 
        eb[41]/4 + (3*eb[42])/4 + eb[43]/4 - (3*eb[44])/4 + eb[45]/4 - 
        (3*eb[46])/4 - (3*eb[49])/4 + 3*eb[51] - (9*eb[52])/4 + eb[54] - 
        eb[70] - (3*eb[72])/2) + dLog[1]*(-eb[1] + eb[2] - eb[3] - 2*eb[4] + 
        eb[5] + 2*eb[6] + eb[13] - eb[15] - eb[39]/2 - eb[40]/2 - eb[41]/2 - 
        eb[42]/2 + eb[43]/2 + eb[44]/2 + eb[45]/2 + eb[46]/2 + (3*eb[49])/2 - 
        (3*eb[52])/2 + 2*eb[70] - eb[72]) + 
      dLog[10]*(eb[39]/2 - eb[40]/2 - eb[41]/2 - eb[42]/2 + eb[43]/2 + 
        eb[44]/2 - eb[45]/2 + eb[46]/2 + 2*eb[72]) - (dLog[53]*eb[73])/2 - 
      (3*dLog[55]*eb[73])/2 + (dLog[56]*eb[73])/2 + 
      dLog[13]*(eb[1]/2 - eb[2]/2 + eb[3]/2 - 2*eb[4] - eb[5]/2 - eb[6] + 
        3*eb[7] - (7*eb[13])/2 + 3*eb[14] + (3*eb[15])/2 - eb[17] - 
        4*eb[21] - 4*eb[22] + 16*eb[25] + eb[36] - 2*eb[37] - eb[39]/4 + 
        (3*eb[40])/4 + (3*eb[41])/4 + (3*eb[42])/4 + eb[43]/4 - 
        (3*eb[44])/4 + eb[45]/4 - (3*eb[46])/4 - (3*eb[49])/4 + 
        (3*eb[52])/4 + eb[54] + eb[56] - 4*eb[67] - eb[70] - (3*eb[72])/2 - 
        4*eb[77]) + dLog[2]*(-eb[1] - 2*eb[2] - 2*eb[4] - eb[5] + 2*eb[6] + 
        3*eb[7] - 4*eb[8] + eb[13] - 2*eb[15] + 4*eb[17] + 16*eb[21] + 
        4*eb[22] - 4*eb[25] - eb[36] - eb[40] - eb[42] + eb[43] + eb[44] + 
        eb[46] + (3*eb[49])/2 - 3*eb[51] + (3*eb[52])/2 + eb[56] + 4*eb[67] + 
        2*eb[70] + eb[72] + 4*eb[77]) + dLog[9]*(2*eb[6] - 2*eb[15] + 
        8*eb[21] + 8*eb[22] - 8*eb[25] + 8*eb[77]) + 
      dLog[37]*(-16*eb[53] - 4*eb[55] + 32*eb[71] + 8*eb[78]) + 
      dLog[4]*(eb[39] - eb[41] - 4*eb[79]) + 
      dLog[6]*(eb[1]/2 + (5*eb[2])/2 + eb[3]/2 - 2*eb[4] + (5*eb[5])/2 - 
        eb[6] - eb[13]/2 + eb[15]/2 + eb[39]/4 + eb[40]/4 - (3*eb[41])/4 + 
        eb[42]/4 - eb[43]/4 - eb[44]/4 - eb[45]/4 - eb[46]/4 - (3*eb[49])/4 - 
        (9*eb[52])/4 - eb[70] + eb[72]/2 - 2*eb[79]) + 
      dLog[22]*(-3*eb[2] + eb[3] - 2*eb[5] - 2*eb[6] + 3*eb[7] - 4*eb[8] + 
        eb[15] + 4*eb[17] + 8*eb[21] - 4*eb[22] + 4*eb[25] - eb[36] - 
        eb[39]/2 - eb[40]/2 + (3*eb[41])/2 - eb[42]/2 - eb[43]/2 + eb[44]/2 + 
        eb[45]/2 + eb[46]/2 - 3*eb[51] + 3*eb[52] + eb[56] + 4*eb[67] + 
        2*eb[72] - 4*eb[77] + 2*eb[79]), 
     dLog[3]*(3*eb[2] - 2*eb[4] + 3*eb[5] - eb[20] + eb[32] - 2*eb[33] - 
        3*eb[52] - 4*eb[65]) + dLog[19]*(-eb[4] + eb[20] - eb[32] + 
        4*eb[65]) + dLog[13]*(3*eb[4] - 3*eb[7] - 3*eb[12] + 3*eb[20] - 
        6*eb[27] + 3*eb[50] - 2*eb[80]) - 2*dLog[2]*eb[80] + 
      dLog[6]*(4*eb[4] - 3*eb[7] - 3*eb[12] + 3*eb[19] - eb[20] - 6*eb[28] - 
        2*eb[31] + eb[32] - 2*eb[33] + 3*eb[51] - 4*eb[65] + eb[66] + 
        2*eb[69] + eb[80] - eb[81]) + dLog[15]*(-3*eb[2] - 4*eb[4] - 
        3*eb[5] + 6*eb[7] + 6*eb[12] - 3*eb[19] - 2*eb[20] + 6*eb[27] + 
        6*eb[28] + 2*eb[31] - eb[32] + 4*eb[33] - 3*eb[50] - 3*eb[51] + 
        3*eb[52] + 4*eb[65] - eb[66] - 2*eb[69] + eb[80] + eb[81]), 
     dLog[3]*(3*eb[2] - 2*eb[4] + 3*eb[5] - eb[20] + eb[32] - 2*eb[33] - 
        3*eb[52] - 4*eb[65]) + dLog[16]*(-eb[4] + eb[20] - 2*eb[31] - 
        eb[32] + 2*eb[33] + 4*eb[65]) + dLog[6]*(3*eb[4] - 3*eb[7] - 
        3*eb[12] + 3*eb[19] - 6*eb[28] + 3*eb[51] - 2*eb[81]) - 
      2*dLog[2]*eb[81] + dLog[13]*(4*eb[4] - 3*eb[7] - 3*eb[12] + 2*eb[20] - 
        6*eb[27] + eb[32] - 4*eb[33] + 3*eb[50] - 4*eb[65] + eb[66] + 
        2*eb[69] - eb[80] + eb[81]) + dLog[15]*(-3*eb[2] - 4*eb[4] - 
        3*eb[5] + 6*eb[7] + 6*eb[12] - 3*eb[19] - 2*eb[20] + 6*eb[27] + 
        6*eb[28] + 2*eb[31] - eb[32] + 4*eb[33] - 3*eb[50] - 3*eb[51] + 
        3*eb[52] + 4*eb[65] - eb[66] - 2*eb[69] + eb[80] + eb[81]), 
     dLog[4]*(3*eb[1] + 3*eb[3] - 2*eb[6] - eb[17] + eb[36] - 2*eb[37] - 
        3*eb[49] - 4*eb[67]) + dLog[18]*(-eb[6] + eb[17] - 2*eb[35] - 
        eb[36] + 2*eb[37] + 4*eb[67]) + dLog[12]*(3*eb[6] - 3*eb[7] - 
        3*eb[12] + 3*eb[18] - 6*eb[29] + 3*eb[47] - 2*eb[82]) - 
      2*dLog[2]*eb[82] + dLog[5]*(4*eb[6] - 3*eb[7] - 3*eb[12] + 2*eb[17] - 
        6*eb[30] + eb[36] - 4*eb[37] + 3*eb[48] - 4*eb[67] + eb[68] + 
        2*eb[69] + eb[82] - eb[83]) + dLog[14]*(-3*eb[1] - 3*eb[3] - 
        4*eb[6] + 6*eb[7] + 6*eb[12] - 2*eb[17] - 3*eb[18] + 6*eb[29] + 
        6*eb[30] + 2*eb[35] - eb[36] + 4*eb[37] - 3*eb[47] - 3*eb[48] + 
        3*eb[49] + 4*eb[67] - eb[68] - 2*eb[69] + eb[82] + eb[83]), 
     dLog[4]*(3*eb[1] + 3*eb[3] - 2*eb[6] - eb[17] + eb[36] - 2*eb[37] - 
        3*eb[49] - 4*eb[67]) + dLog[17]*(-eb[6] + eb[17] - eb[36] + 
        4*eb[67]) + dLog[5]*(3*eb[6] - 3*eb[7] - 3*eb[12] + 3*eb[17] - 
        6*eb[30] + 3*eb[48] - 2*eb[83]) - 2*dLog[2]*eb[83] + 
      dLog[12]*(4*eb[6] - 3*eb[7] - 3*eb[12] - eb[17] + 3*eb[18] - 6*eb[29] - 
        2*eb[35] + eb[36] - 2*eb[37] + 3*eb[47] - 4*eb[67] + eb[68] + 
        2*eb[69] - eb[82] + eb[83]) + dLog[14]*(-3*eb[1] - 3*eb[3] - 
        4*eb[6] + 6*eb[7] + 6*eb[12] - 2*eb[17] - 3*eb[18] + 6*eb[29] + 
        6*eb[30] + 2*eb[35] - eb[36] + 4*eb[37] - 3*eb[47] - 3*eb[48] + 
        3*eb[49] + 4*eb[67] - eb[68] - 2*eb[69] + eb[82] + eb[83]), 
     -2*dLog[26]*eb[54] - 2*dLog[50]*eb[56] - 2*dLog[25]*eb[58] - 
      2*dLog[49]*eb[60] + dLog[1]*(4*eb[1] - 4*eb[2] + 4*eb[3] + 2*eb[4] - 
        4*eb[5] - 2*eb[6] + 2*eb[13] - 2*eb[15] - 2*eb[40] - 2*eb[42] + 
        2*eb[44] + 2*eb[46] - 3*eb[49] + 3*eb[52] + 4*eb[70] + 2*eb[72]) + 
      dLog[3]*(-4*eb[1] + 4*eb[2] - 4*eb[3] - 4*eb[4] + 4*eb[5] - 4*eb[6] + 
        6*eb[7] - 4*eb[15] + 6*eb[16] - 8*eb[23] - 8*eb[24] + 32*eb[26] + 
        2*eb[40] + 2*eb[42] - 2*eb[44] - 2*eb[46] + 3*eb[49] - 3*eb[52] + 
        2*eb[58] + 2*eb[60] - 4*eb[70] - 2*eb[72] - 8*eb[74]) + 
      dLog[8]*(2*eb[4] - 2*eb[13] + 8*eb[23] + 8*eb[24] - 8*eb[26] + 
        8*eb[74]) + dLog[4]*(-4*eb[1] + 4*eb[2] - 4*eb[3] - 8*eb[4] + 
        4*eb[5] + 6*eb[7] - 8*eb[13] + 6*eb[14] + 4*eb[15] - 8*eb[21] - 
        8*eb[22] + 32*eb[25] + 2*eb[40] + 2*eb[42] - 2*eb[44] - 2*eb[46] + 
        3*eb[49] - 3*eb[52] + 2*eb[54] + 2*eb[56] - 4*eb[70] - 2*eb[72] - 
        8*eb[77]) + dLog[9]*(2*eb[6] - 2*eb[15] + 8*eb[21] + 8*eb[22] - 
        8*eb[25] + 8*eb[77]) + dLog[15]*(6*eb[2] + 8*eb[4] + 6*eb[5] - 
        12*eb[7] - 12*eb[12] + 6*eb[19] + 4*eb[20] - 12*eb[27] - 12*eb[28] - 
        4*eb[31] + 2*eb[32] - 8*eb[33] + 6*eb[50] + 6*eb[51] - 6*eb[52] - 
        8*eb[65] + 2*eb[66] + 4*eb[69] - 2*eb[80] - 2*eb[81]) + 
      dLog[14]*(6*eb[1] + 6*eb[3] + 8*eb[6] - 12*eb[7] - 12*eb[12] + 
        4*eb[17] + 6*eb[18] - 12*eb[29] - 12*eb[30] - 4*eb[35] + 2*eb[36] - 
        8*eb[37] + 6*eb[47] + 6*eb[48] - 6*eb[49] - 8*eb[67] + 2*eb[68] + 
        4*eb[69] - 2*eb[82] - 2*eb[83]) + dLog[2]*(eb[1] - 7*eb[2] + eb[3] + 
        2*eb[4] - 7*eb[5] - 2*eb[6] + 6*eb[7] + 12*eb[12] + 4*eb[13] - 
        3*eb[14] - 3*eb[16] - 2*eb[17] - 3*eb[18] - 3*eb[19] - 2*eb[20] + 
        4*eb[21] + 4*eb[22] + 4*eb[23] + 4*eb[24] - 16*eb[25] - 16*eb[26] + 
        6*eb[27] + 6*eb[28] + 6*eb[29] + 6*eb[30] + 2*eb[31] - eb[32] + 
        4*eb[33] + 2*eb[35] - eb[36] + 4*eb[37] - 2*eb[40] - 2*eb[42] + 
        2*eb[44] + 2*eb[46] - 3*eb[47] - 3*eb[48] - 3*eb[50] - 3*eb[51] + 
        6*eb[52] + 2*eb[62] + 2*eb[64] + 4*eb[65] - eb[66] + 4*eb[67] - 
        eb[68] - 4*eb[69] + 4*eb[70] + 2*eb[72] + 4*eb[74] + 4*eb[77] + 
        eb[80] + eb[81] + eb[82] + eb[83]) + 
      dLog[20]*(6*eb[4] + 6*eb[6] - 12*eb[7] + 6*eb[13] - 6*eb[14] + 
        6*eb[15] - 6*eb[16] - 24*eb[25] - 24*eb[26] - eb[84]) + 
      dLog[13]*(eb[1] + 2*eb[2] + eb[3] - 10*eb[4] + 2*eb[5] - 2*eb[6] + 
        9*eb[7] - 7*eb[13] + 6*eb[14] - eb[15] + 3*eb[16] - eb[17] + 
        3*eb[18] - 3*eb[20] - 4*eb[21] - 4*eb[22] + 28*eb[25] + 12*eb[26] + 
        6*eb[27] - 6*eb[29] + 2*eb[33] - 2*eb[35] + eb[36] - 2*eb[37] + 
        eb[40] + eb[41] + eb[42] + eb[43] - eb[44] - eb[46] + 3*eb[47] - 
        (3*eb[49])/2 - 3*eb[50] - (3*eb[52])/2 + eb[54] + 2*eb[56] + eb[60] - 
        2*eb[62] - 4*eb[67] + eb[68] - 2*eb[70] - eb[72] + eb[76]/2 - 
        4*eb[77] + eb[79]/2 + eb[80] - eb[82] - eb[84]/2) + 
      dLog[12]*(-eb[1] - 2*eb[2] - eb[3] + 4*eb[4] - 2*eb[5] - 4*eb[6] + 
        3*eb[7] + eb[13] - 5*eb[15] + 3*eb[16] + eb[17] - 3*eb[18] + 
        3*eb[20] + 4*eb[21] + 4*eb[22] - 4*eb[25] + 12*eb[26] - 6*eb[27] + 
        6*eb[29] - 2*eb[33] + 2*eb[35] - eb[36] + 2*eb[37] - eb[40] - 
        eb[41] - eb[42] - eb[43] + eb[44] + eb[46] - 3*eb[47] + 
        (3*eb[49])/2 + 3*eb[50] + (3*eb[52])/2 - eb[54] + eb[60] - 2*eb[62] + 
        4*eb[67] - eb[68] + 2*eb[70] + eb[72] - eb[76]/2 + 4*eb[77] - 
        eb[79]/2 - eb[80] + eb[82] - eb[84]/2) + 
      dLog[6]*(2*eb[1] - 5*eb[2] + 2*eb[3] - 2*eb[4] - 5*eb[5] + 2*eb[6] + 
        3*eb[7] - 3*eb[13] + 3*eb[14] - eb[15] + 3*eb[17] - 3*eb[19] + 
        eb[20] + 4*eb[23] + 4*eb[24] + 12*eb[25] - 4*eb[26] + 6*eb[28] - 
        6*eb[30] + 2*eb[31] - eb[32] + 2*eb[33] - 2*eb[37] - eb[40] - 
        eb[41] - eb[42] - eb[43] + eb[44] + eb[46] + 3*eb[48] - 
        (3*eb[49])/2 - 3*eb[51] + (9*eb[52])/2 + eb[54] - eb[60] - 2*eb[64] + 
        4*eb[65] - eb[66] + 2*eb[70] + eb[72] + 4*eb[74] - eb[76]/2 - 
        eb[79]/2 + eb[81] - eb[83] - eb[84]/2) + 
      dLog[5]*(-2*eb[1] + 5*eb[2] - 2*eb[3] - 4*eb[4] + 5*eb[5] - 8*eb[6] + 
        9*eb[7] - 3*eb[13] + 3*eb[14] - 5*eb[15] + 6*eb[16] - 3*eb[17] + 
        3*eb[19] - eb[20] - 4*eb[23] - 4*eb[24] + 12*eb[25] + 28*eb[26] - 
        6*eb[28] + 6*eb[30] - 2*eb[31] + eb[32] - 2*eb[33] + 2*eb[37] + 
        eb[40] + eb[41] + eb[42] + eb[43] - eb[44] - eb[46] - 3*eb[48] + 
        (3*eb[49])/2 + 3*eb[51] - (9*eb[52])/2 + eb[54] + 2*eb[58] + eb[60] - 
        2*eb[64] - 4*eb[65] + eb[66] - 2*eb[70] - eb[72] - 4*eb[74] + 
        eb[76]/2 + eb[79]/2 - eb[81] + eb[83] - eb[84]/2) + 
      dLog[7]*(-3*eb[1] - 3*eb[2] - 3*eb[3] - 2*eb[4] - 3*eb[5] - 2*eb[6] + 
        6*eb[7] + 12*eb[12] + 4*eb[13] - 3*eb[14] + 4*eb[15] - 3*eb[16] - 
        2*eb[17] - 3*eb[18] - 3*eb[19] - 2*eb[20] - 4*eb[21] - 4*eb[22] - 
        4*eb[23] - 4*eb[24] - 8*eb[25] - 8*eb[26] + 6*eb[27] + 6*eb[28] + 
        6*eb[29] + 6*eb[30] + 2*eb[31] - eb[32] + 4*eb[33] + 2*eb[35] - 
        eb[36] + 4*eb[37] - 3*eb[47] - 3*eb[48] + 3*eb[49] - 3*eb[50] - 
        3*eb[51] + 3*eb[52] + 2*eb[62] + 2*eb[64] + 4*eb[65] - eb[66] + 
        4*eb[67] - eb[68] - 4*eb[69] - 4*eb[74] - 4*eb[77] + eb[80] + 
        eb[81] + eb[82] + eb[83] + 2*eb[84]) + 
      dLog[31]*(16*eb[53] - 16*eb[55] + 16*eb[57] - 16*eb[59] + 40*eb[61] - 
        40*eb[63] + 8*eb[85] - 8*eb[86]) + dLog[34]*(-4*eb[53] + 12*eb[55] - 
        4*eb[57] + 12*eb[59] - 32*eb[61] + 8*eb[63] + 8*eb[71] + 2*eb[75] + 
        2*eb[78] - 2*eb[85] + 6*eb[86]) + dLog[35]*(-4*eb[53] + 12*eb[55] - 
        4*eb[57] + 12*eb[59] - 32*eb[61] + 8*eb[63] + 8*eb[71] + 2*eb[75] + 
        2*eb[78] - 2*eb[85] + 6*eb[86]), -2*dLog[41]*eb[71] + 
      dLog[42]*(eb[49]/16 - eb[52]/16 - eb[72]/8) + 
      dLog[21]*(-eb[57] + 2*eb[71] + eb[75]/2) + 
      dLog[36]*((5*eb[1])/16 - (5*eb[2])/4 + (7*eb[3])/16 + eb[4] - 
        (5*eb[5])/4 + eb[6]/2 - (9*eb[7])/16 + eb[15]/2 - (3*eb[16])/4 - 
        eb[19]/16 + (5*eb[20])/16 + eb[23] + eb[24] - 4*eb[26] - eb[31]/8 - 
        (5*eb[32])/16 + (5*eb[33])/8 + eb[34]/16 - eb[39]/32 - 
        (9*eb[40])/32 + eb[41]/32 - (7*eb[42])/32 - (9*eb[43])/32 + 
        (7*eb[44])/32 - (7*eb[45])/32 + (9*eb[46])/32 - eb[47]/16 - 
        (3*eb[48])/16 - (3*eb[49])/16 + (9*eb[52])/8 - eb[58]/4 - eb[60]/4 + 
        (5*eb[65])/4 - eb[66]/4 + eb[70]/2 + eb[72]/8 + (3*eb[74])/4 - 
        eb[76]/8) + dLog[22]*(-eb[53] + 2*eb[71] + eb[78]/2) + 
      dLog[37]*((-3*eb[2])/16 - eb[5]/16 + (3*eb[7])/16 - eb[39]/32 - 
        eb[40]/32 + eb[41]/32 + eb[42]/32 - eb[43]/32 - eb[44]/32 + 
        eb[45]/32 + eb[46]/32 - eb[50]/16 - (3*eb[51])/16 + (3*eb[52])/16 + 
        eb[67]/4 + eb[72]/8 - eb[77]/4 + eb[79]/8) + 
      dLog[35]*((3*eb[2])/16 + eb[4]/8 + (3*eb[5])/16 - (5*eb[7])/16 - 
        (3*eb[12])/8 - eb[16]/16 + eb[19]/4 + eb[20]/16 - eb[27]/4 - 
        eb[28]/4 + eb[32]/8 - (3*eb[33])/8 - eb[34]/16 + eb[39]/32 + 
        eb[40]/32 - eb[41]/32 - eb[42]/32 + eb[43]/32 + eb[44]/32 - 
        eb[45]/32 - eb[46]/32 - eb[49]/16 + (3*eb[50])/16 + (3*eb[51])/16 - 
        eb[52]/4 - eb[65]/2 + eb[66]/16 - eb[67]/4 + (3*eb[69])/8 + 
        eb[77]/4 - eb[79]/8 - eb[80]/16 + (3*eb[81])/16) + 
      dLog[34]*((-5*eb[1])/16 + (5*eb[2])/4 - (5*eb[3])/16 - eb[4] + 
        (5*eb[5])/4 - (3*eb[6])/8 + (7*eb[7])/16 - (3*eb[12])/8 - eb[14]/16 - 
        eb[15]/2 + (3*eb[16])/4 + eb[17]/8 + (3*eb[18])/16 + eb[19]/16 - 
        (5*eb[20])/16 - eb[23] - eb[24] + 4*eb[26] - eb[29]/4 - eb[30]/4 + 
        eb[31]/8 + (5*eb[32])/16 - (5*eb[33])/8 - eb[34]/16 - eb[35]/8 + 
        eb[36]/16 - eb[37]/4 + eb[39]/32 + (9*eb[40])/32 - eb[41]/32 + 
        (7*eb[42])/32 + (9*eb[43])/32 - (7*eb[44])/32 + (7*eb[45])/32 - 
        (9*eb[46])/32 + (3*eb[47])/16 + (3*eb[48])/16 + eb[49]/8 - 
        (19*eb[52])/16 + eb[58]/4 + eb[60]/4 - (5*eb[65])/4 + eb[66]/4 - 
        eb[67]/2 + eb[68]/16 + (3*eb[69])/8 - eb[70]/2 - eb[72]/4 - 
        (3*eb[74])/4 + eb[76]/8 - eb[82]/16 + (3*eb[83])/16) + 
      dLog[31]*((-3*eb[1])/16 - (3*eb[2])/16 - (3*eb[3])/16 - eb[4]/8 - 
        (3*eb[5])/16 - eb[6]/8 + (3*eb[7])/8 + (3*eb[12])/4 + eb[14]/16 + 
        eb[16]/16 - eb[17]/8 - (3*eb[18])/16 - (3*eb[19])/16 - eb[20]/8 + 
        eb[27]/4 + eb[28]/4 + eb[29]/4 + eb[30]/4 + eb[31]/8 - eb[32]/16 + 
        eb[33]/4 + eb[35]/8 - eb[36]/16 + eb[37]/4 - (3*eb[47])/16 - 
        (3*eb[48])/16 + (3*eb[49])/16 - (3*eb[50])/16 - (3*eb[51])/16 + 
        (3*eb[52])/16 + eb[65]/4 - eb[66]/16 + eb[67]/4 - eb[68]/16 - 
        eb[69]/4 - eb[74]/4 - eb[77]/4 + eb[80]/16 + eb[81]/16 + eb[82]/16 + 
        eb[83]/16 + eb[84]/8) + dLog[20]*(eb[53] + eb[57] - 2*eb[71] - 
        eb[75]/2 - eb[78]/2 - eb[85]) + 2*dLog[40]*eb[85] + 
      dLog[2]*(-eb[55] - eb[59] + 2*eb[61] - 2*eb[63] + eb[75]/2 + eb[78]/2 - 
        (3*eb[85])/2 - eb[86]/2) + dLog[7]*(eb[53] - eb[55] + eb[57] - 
        eb[59] + 2*eb[61] - 2*eb[63] + eb[85]/2 - eb[86]/2) + 
      dLog[6]*(-eb[53] + eb[55] + eb[59] - 2*eb[61] + 2*eb[63] - eb[75]/2 - 
        (3*eb[85])/2 + eb[86]/2) + dLog[5]*(eb[55] - eb[57] + eb[59] - 
        2*eb[61] + 2*eb[63] - eb[78]/2 - (3*eb[85])/2 + eb[86]/2), 
     -2*dLog[41]*eb[71] + dLog[42]*(eb[49]/16 - eb[52]/16 - eb[72]/8) + 
      dLog[23]*(-eb[59] + 2*eb[71] + eb[75]/2) + 
      dLog[32]*(eb[1]/16 + (3*eb[3])/16 - (3*eb[7])/16 - eb[39]/32 - 
        eb[40]/32 + eb[41]/32 + eb[42]/32 - eb[43]/32 - eb[44]/32 + 
        eb[45]/32 + eb[46]/32 + (3*eb[47])/16 + eb[48]/16 - (3*eb[49])/16 - 
        eb[65]/4 + eb[72]/8 + eb[74]/4 - eb[76]/8) + 
      dLog[24]*(-eb[55] + 2*eb[71] + eb[78]/2) + 
      dLog[33]*(eb[1]/4 + (9*eb[2])/16 + eb[3]/4 - eb[4] + (11*eb[5])/16 - 
        eb[6]/2 + (9*eb[7])/16 - eb[13] + (3*eb[14])/4 + eb[15]/2 - 
        (5*eb[17])/16 + eb[18]/16 - eb[21] - eb[22] + 4*eb[25] + eb[35]/8 + 
        (5*eb[36])/16 - (5*eb[37])/8 - eb[38]/16 + (7*eb[39])/32 + 
        (7*eb[40])/32 + (9*eb[41])/32 + (9*eb[42])/32 - eb[43]/32 - 
        (9*eb[44])/32 + eb[45]/32 - (7*eb[46])/32 - (3*eb[49])/8 + 
        (3*eb[50])/16 + eb[51]/16 - (9*eb[52])/16 + eb[54]/4 + eb[56]/4 - 
        (5*eb[67])/4 + eb[68]/4 - eb[70]/2 - (3*eb[72])/8 - (3*eb[77])/4 + 
        eb[79]/8) + dLog[31]*((3*eb[1])/16 + (3*eb[2])/16 + (3*eb[3])/16 + 
        eb[4]/8 + (3*eb[5])/16 + eb[6]/8 - (3*eb[7])/8 - (3*eb[12])/4 - 
        eb[14]/16 - eb[16]/16 + eb[17]/8 + (3*eb[18])/16 + (3*eb[19])/16 + 
        eb[20]/8 - eb[27]/4 - eb[28]/4 - eb[29]/4 - eb[30]/4 - eb[31]/8 + 
        eb[32]/16 - eb[33]/4 - eb[35]/8 + eb[36]/16 - eb[37]/4 + 
        (3*eb[47])/16 + (3*eb[48])/16 - (3*eb[49])/16 + (3*eb[50])/16 + 
        (3*eb[51])/16 - (3*eb[52])/16 - eb[65]/4 + eb[66]/16 - eb[67]/4 + 
        eb[68]/16 + eb[69]/4 + eb[74]/4 + eb[77]/4 - eb[80]/16 - eb[81]/16 - 
        eb[82]/16 - eb[83]/16 - eb[84]/8) + 
      dLog[35]*((-3*eb[2])/16 - eb[4]/8 - (3*eb[5])/16 + eb[7]/16 + 
        (3*eb[12])/8 + eb[16]/16 - eb[17]/16 + eb[18]/16 - (3*eb[19])/16 - 
        eb[20]/8 + eb[27]/4 + eb[28]/4 + eb[31]/8 - eb[32]/16 + eb[33]/4 + 
        eb[35]/8 + eb[36]/16 - eb[37]/8 - eb[38]/16 - eb[39]/32 - eb[40]/32 + 
        eb[41]/32 + eb[42]/32 - eb[43]/32 - eb[44]/32 + eb[45]/32 + 
        eb[46]/32 - eb[49]/16 - (3*eb[50])/16 - (3*eb[51])/16 + eb[52]/8 - 
        eb[66]/16 - eb[67]/4 + eb[69]/8 - eb[76]/8 - eb[77]/4 + eb[80]/16 + 
        eb[81]/16 + eb[82]/4 + eb[84]/8) + dLog[34]*(eb[1]/16 + eb[2]/2 + 
        eb[3]/16 - eb[4] + eb[5]/2 - (5*eb[6])/8 + (13*eb[7])/16 + 
        (3*eb[12])/8 - eb[13] + (13*eb[14])/16 + eb[15]/2 - (7*eb[17])/16 - 
        eb[18]/8 - eb[21] - eb[22] + 4*eb[25] + eb[29]/4 + eb[30]/4 + 
        eb[35]/4 + eb[36]/4 - (3*eb[37])/8 - eb[38]/16 + (7*eb[39])/32 + 
        (7*eb[40])/32 + (9*eb[41])/32 + (9*eb[42])/32 - eb[43]/32 - 
        (9*eb[44])/32 + eb[45]/32 - (7*eb[46])/32 - (3*eb[47])/16 - 
        (3*eb[48])/16 - eb[49]/4 - (7*eb[52])/16 + eb[54]/4 + eb[56]/4 - 
        eb[65]/4 - eb[67] + (3*eb[68])/16 + eb[69]/8 - eb[70]/2 - eb[72]/4 - 
        eb[74]/4 - eb[77] + eb[79]/8 + eb[80]/4 + eb[82]/16 + eb[83]/16 + 
        eb[84]/8) + dLog[2]*(-eb[53] - eb[57] - 2*eb[61] + 2*eb[63] + 
        eb[75]/2 + eb[78]/2 - eb[85]/2 - (3*eb[86])/2) + 
      dLog[13]*(eb[53] - eb[55] + eb[57] + 2*eb[61] - 2*eb[63] - eb[75]/2 + 
        eb[85]/2 - (3*eb[86])/2) + dLog[12]*(eb[53] + eb[57] - eb[59] + 
        2*eb[61] - 2*eb[63] - eb[78]/2 + eb[85]/2 - (3*eb[86])/2) + 
      dLog[20]*(eb[55] + eb[59] - 2*eb[71] - eb[75]/2 - eb[78]/2 - eb[86]) + 
      dLog[7]*(-eb[53] + eb[55] - eb[57] + eb[59] - 2*eb[61] + 2*eb[63] - 
        eb[85]/2 + eb[86]/2) + 2*dLog[40]*eb[86]}
 
repldlogs0 = {L[1] -> 0, L[2] -> x^(-1), L[3] -> x^(-1), L[4] -> 0, 
     L[5] -> 0, L[6] -> 2/x, L[7] -> x^(-1), L[8] -> 0, L[9] -> x^(-1), 
     L[10] -> 0, L[11] -> x^(-1), L[12] -> x^(-1), L[13] -> x^(-1), 
     L[14] -> 0, L[15] -> x^(-1), L[16] -> x^(-1), L[17] -> x^(-1), 
     L[18] -> 0, L[19] -> x^(-1), L[20] -> x^(-1), L[21] -> 2/x, 
     L[22] -> 2/x, L[23] -> x^(-1), L[24] -> x^(-1), L[25] -> x^(-1), 
     L[26] -> x^(-1), L[27] -> 0, L[28] -> 0, L[29] -> 0, L[30] -> 0, 
     L[31] -> 0, L[32] -> 0, L[33] -> 0, L[34] -> 0, L[35] -> 0, L[36] -> 0, 
     L[37] -> 0, L[38] -> 0, L[39] -> x^(-1), L[40] -> 2/x, L[41] -> x^(-1), 
     L[42] -> 0, L[43] -> -x^(-1), L[44] -> -x^(-1), L[45] -> x^(-1), 
     L[46] -> 0, L[47] -> x^(-1), L[48] -> 0, L[49] -> x^(-1), L[50] -> 2/x, 
     L[51] -> x^(-1), L[52] -> 0, L[53] -> x^(-1), L[54] -> x^(-1), 
     L[55] -> -x^(-1), L[56] -> 0}
 
dlogalp[1] = (-2*(-179 + 5*Sqrt[1031])*(-179 + 13*t))/
     (13*(482 - 358*t + 13*t^2))
 
dlogalp[2] = 482/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[3] = (482*(-233 + 26*t))/((179 + 5*Sqrt[1031])*t*(-233 + 13*t))
 
dlogalp[4] = (233*(-179 + 5*Sqrt[1031]))/(6266 - 3029*t)
 
dlogalp[5] = 0
 
dlogalp[6] = 964/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[7] = 482/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[8] = (22375 - 625*Sqrt[1031])/(-6266 + 1625*t)
 
dlogalp[9] = (482*(-125 + 26*t))/((179 + 5*Sqrt[1031])*t*(-125 + 13*t))
 
dlogalp[10] = (233*(-179 + 5*Sqrt[1031]))/(6266 - 3029*t)
 
dlogalp[11] = (482*(-233 + 26*t))/((179 + 5*Sqrt[1031])*t*(-233 + 13*t))
 
dlogalp[12] = 482/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[13] = 482/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[14] = (-89*(-179 + 5*Sqrt[1031]))/(13*(-964 + 89*t))
 
dlogalp[15] = (482*(-89 + 52*t))/((179 + 5*Sqrt[1031])*t*(-89 + 26*t))
 
dlogalp[16] = 482/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[17] = 482/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[18] = (-29*(-179 + 5*Sqrt[1031]))/(-964 + 377*t)
 
dlogalp[19] = (482*(-29 + 4*t))/((179 + 5*Sqrt[1031])*t*(-29 + 2*t))
 
dlogalp[20] = (482*(42898 + 27712*t + 3471*t^2))/((179 + 5*Sqrt[1031])*t*
      (42898 + 13856*t + 1157*t^2))
 
dlogalp[21] = 964/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[22] = 964/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[23] = (482*(181714 - 77840*t + 6279*t^2))/((179 + 5*Sqrt[1031])*t*
      (181714 - 38920*t + 2093*t^2))
 
dlogalp[24] = (482*(77602 - 77840*t + 14703*t^2))/((179 + 5*Sqrt[1031])*t*
      (77602 - 38920*t + 4901*t^2))
 
dlogalp[25] = (482*(-181714 + 52776*t + 3471*t^2))/((179 + 5*Sqrt[1031])*t*
      (-181714 + 26388*t + 1157*t^2))
 
dlogalp[26] = (482*(-42898 - 52776*t + 14703*t^2))/((179 + 5*Sqrt[1031])*t*
      (-42898 - 26388*t + 4901*t^2))
 
dlogalp[27] = (51550 - 1790*Sqrt[1031])/(6266 - 4654*t + 169*t^2)
 
dlogalp[28] = (10*(-5155 + 179*Sqrt[1031]))/(13*(482 - 358*t + 13*t^2))
 
dlogalp[29] = 0
 
dlogalp[30] = 0
 
dlogalp[31] = 0
 
dlogalp[32] = (((2*I)/13)*Sqrt[1635802*(1661529239 - 51745320*Sqrt[1031])]*
      (-179 + 5*Sqrt[1031]))/((-28908 + 895*Sqrt[1031])*
      (181714 - 38920*t + 2093*t^2))
 
dlogalp[33] = (((2*I)/13)*Sqrt[1635802*(1661529239 - 51745320*Sqrt[1031])]*
      (-179 + 5*Sqrt[1031])*(-28908 + 895*Sqrt[1031]))/
     ((-1661529239 + 51745320*Sqrt[1031])*(77602 - 38920*t + 4901*t^2))
 
dlogalp[34] = (((2*I)/13)*Sqrt[1635802*(1661529239 - 51745320*Sqrt[1031])]*
      (-179 + 5*Sqrt[1031])*(-28908 + 895*Sqrt[1031]))/
     ((-1661529239 + 51745320*Sqrt[1031])*(42898 + 13856*t + 1157*t^2))
 
dlogalp[35] = (((2*I)/13)*Sqrt[1635802*(1661529239 - 51745320*Sqrt[1031])]*
      (-179 + 5*Sqrt[1031]))/((-28908 + 895*Sqrt[1031])*
      (42898 + 13856*t + 1157*t^2))
 
dlogalp[36] = 0
 
dlogalp[37] = 0
 
dlogalp[38] = 0
 
dlogalp[39] = 482/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[40] = 964/(179*t + 5*Sqrt[1031]*t)
 
dlogalp[41] = (482*(42898 + 27712*t + 3471*t^2))/((179 + 5*Sqrt[1031])*t*
      (42898 + 13856*t + 1157*t^2))
 
dlogalp[42] = (((4*I)/13)*Sqrt[1635802*(1661529239 - 51745320*Sqrt[1031])]*
      (-179 + 5*Sqrt[1031])*(-28908 + 895*Sqrt[1031]))/
     ((-1661529239 + 51745320*Sqrt[1031])*(42898 + 13856*t + 1157*t^2))
 
dlogalp[43] = -1/13*((-179 + 5*Sqrt[1031])*(-482 + 13*t^2))/
      (t*Sqrt[232324 - 259316*t + 76972*t^2 - 6994*t^3 + 169*t^4])
 
dlogalp[44] = -1/13*((-179 + 5*Sqrt[1031])*(-482 + 13*t^2))/
      (t*Sqrt[232324 - 259316*t + 76972*t^2 - 6994*t^3 + 169*t^4])
 
dlogalp[45] = -1/13*((-179 + 5*Sqrt[1031])*(87586148 - 57143992*t + 
        10113324*t^2 - 785876*t^3 + 27209*t^4))/
      (t*(181714 - 38920*t + 2093*t^2)*Sqrt[232324 - 259316*t + 76972*t^2 - 
         6994*t^3 + 169*t^4])
 
dlogalp[46] = -1/13*((-179 + 5*Sqrt[1031])*(-129658 + 76972*t - 10491*t^2 + 
        338*t^3))/(232324 - 259316*t + 76972*t^2 - 6994*t^3 + 169*t^4)
 
dlogalp[47] = -1/13*((-179 + 5*Sqrt[1031])*(37404164 - 29137864*t + 
        10113324*t^2 - 1541228*t^3 + 63713*t^4))/
      (t*(77602 - 38920*t + 4901*t^2)*Sqrt[232324 - 259316*t + 76972*t^2 - 
         6994*t^3 + 169*t^4])
 
dlogalp[48] = (((-4*I)/13)*Sqrt[1635802*(1661529239 - 51745320*Sqrt[1031])]*
      (-9788257 + 304745*Sqrt[1031])*(-62495156 + 24381488*t - 657592*t^3 + 
       45461*t^4))/((-1661529239 + 51745320*Sqrt[1031])*
      Sqrt[232324 - 259316*t + 76972*t^2 - 6994*t^3 + 169*t^4]*
      (14101369828 - 10092578720*t + 2567767700*t^2 - 272206480*t^3 + 
       10257793*t^4))
 
dlogalp[49] = (964*(21449 + 34593*t))/((179 + 5*Sqrt[1031])*t*
      (42898 + 34593*t))
 
dlogalp[50] = (1446*(1774 + 89*t))/((179 + 5*Sqrt[1031])*t*(2661 + 89*t))
 
dlogalp[51] = (482*(33019977796 - 66022147620*t + 32500521568*t^2 - 
       2967800550*t^3 + 72059403*t^4))/((179 + 5*Sqrt[1031])*t*
      (33019977796 - 44014765080*t + 16250260784*t^2 - 1187120220*t^3 + 
       24019801*t^4))
 
dlogalp[52] = (((-8*I)/13)*Sqrt[817901]*(-482 + 13*t^2))/
     ((482 - 358*t + 13*t^2)*Sqrt[((-28908 + 895*Sqrt[1031])*
         (33019977796 - 44014765080*t + 16250260784*t^2 - 1187120220*t^3 + 
          24019801*t^4))/(-1661529239 + 51745320*Sqrt[1031])])
 
dlogalp[53] = -1/13*(Sqrt[2]*(-1661529239 + 51745320*Sqrt[1031])*
       (-20407572484 + 13063781924*t - 352342666*t^3 + 14845129*t^4))/
      ((-28908 + 895*Sqrt[1031])*t*(112306 - 60555*t + 3029*t^2)*
       Sqrt[-((-28908 + 895*Sqrt[1031])*(33019977796 - 44014765080*t + 
           16250260784*t^2 - 1187120220*t^3 + 24019801*t^4))])
 
dlogalp[54] = (Sqrt[2]*(-1661529239 + 51745320*Sqrt[1031])*
      (-42339362 + 29465564*t - 2177201*t^2 + 63713*t^3))/
     (13*(-28908 + 895*Sqrt[1031])*t*(-233 + 13*t)*
      Sqrt[-((-28908 + 895*Sqrt[1031])*(33019977796 - 44014765080*t + 
          16250260784*t^2 - 1187120220*t^3 + 24019801*t^4))])
 
dlogalp[55] = -1/13*(Sqrt[2]*(-1661529239 + 51745320*Sqrt[1031])*
       (-87586148 + 80723914*t - 29465564*t^2 + 1141933*t^3))/
      ((-28908 + 895*Sqrt[1031])*t*(-482 + 233*t)*
       Sqrt[-((-28908 + 895*Sqrt[1031])*(33019977796 - 44014765080*t + 
           16250260784*t^2 - 1187120220*t^3 + 24019801*t^4))])
 
dlogalp[56] = -1/13*(Sqrt[2]*(-1661529239 + 51745320*Sqrt[1031])*
       (-11003691270 + 7914887294*t - 890340165*t^2 + 29690258*t^3))/
      ((-28908 + 895*Sqrt[1031])*(112306 - 60555*t + 3029*t^2)*
       Sqrt[-((-28908 + 895*Sqrt[1031])*(33019977796 - 44014765080*t + 
           16250260784*t^2 - 1187120220*t^3 + 24019801*t^4))])
 
dtoroots = {\[CapitalDelta][0] -> S12^2*(S23 - S51)^2 + 
       (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + S23*S45*S51 + 
         S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)), 
     \[CapitalDelta][1, x] -> S45^2 - 2*S45*x*(S23 + S34 - 2*S51 + S12*x - 
         2*S34*x + 2*S51*x) + x^2*((S23 - S34)^2 + S12^2*x^2 - 
         2*S12*(2*S51 + S23*(-2 + x) + S34*x - 2*S51*x)), 
     \[CapitalDelta][2, x] -> x^2*(-(S12*S23) + S23*S34 + S12*S51*x)^2 + 
       S45^2*(S51^2 - 2*S51*(S34 + 2*S12*(-1 + x))*x + S34^2*x^2) + 
       2*S45*x*(-(S12*S51*(S51 + S34*(-2 + x))*x) + 2*S12^2*S51*(-1 + x)*x + 
         S23*S34*(S51 - S34*x) + S12*S23*(S34*x + S51*(-1 + 2*x)))}
 
repllogs0 = {LL[1] -> Log[S45], LL[2] -> Log[-S51] + Log[x], 
     LL[3] -> Log[S12 - S34] + Log[x], LL[4] -> Log[S45], LL[5] -> Log[S45], 
     LL[6] -> Log[S12] + 2*Log[x], LL[7] -> Log[S23 + S34 - S51] + Log[x], 
     LL[8] -> Log[S45], LL[9] -> Log[S12 + S23] + Log[x], LL[10] -> Log[S45], 
     LL[11] -> Log[-S23 + S45] + Log[x], LL[12] -> Log[-S23 + S45 + S51] + 
       Log[x], LL[13] -> Log[S12 - S34 + S51] + Log[x], LL[14] -> Log[S45], 
     LL[15] -> Log[S12 - S34 + S51] + Log[x], 
     LL[16] -> Log[S12 - S34] + Log[x], LL[17] -> Log[-S23 + S45] + Log[x], 
     LL[18] -> Log[S45], LL[19] -> Log[-S51] + Log[x], 
     LL[20] -> Log[S45*(S12 - S34 + S51)] + Log[x], 
     LL[21] -> Log[-(S34*(-S12 + S34 + S45))] + 2*Log[x], 
     LL[22] -> Log[-(S23*(S12 + S23 - S45))] + 2*Log[x], 
     LL[23] -> Log[-(S45*S51)] + Log[x], 
     LL[24] -> Log[S45*(S23 + S34 - S51)] + Log[x], 
     LL[25] -> Log[-(S45*S51)] + Log[x], 
     LL[26] -> Log[S45*(S12 - S34 + S51)] + Log[x], LL[27] -> Log[S12/S45], 
     LL[28] -> 0, LL[29] -> Log[-((-S12 + S34 + S45)/S34)], 
     LL[30] -> Log[-(S23/(S12 + S23 - S45))], 
     LL[31] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) - 
         Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
             S23*S34*(S45 + S51))])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + S51) + Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])], 
     LL[32] -> 0, LL[33] -> Log[(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + S51) + Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])/
        (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) - 
         Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
             S23*S34*(S45 + S51))])], LL[34] -> 
      Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
         Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
             S23*S34*(S45 + S51))])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + 2*S45 + S51) + Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])], 
     LL[35] -> 0, LL[36] -> Log[(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 
         2*S34*S51 + S45*S51 - Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])/
        (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
         Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
             S23*S34*(S45 + S51))])], LL[37] -> 
      Log[(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51) - 
         Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
             S23*S34*(S45 + S51))])/(-(S23*S34) + S34*S45 + 2*S23*S51 - 
         S45*S51 + S12*(S23 + S51) + Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])], 
     LL[38] -> Log[(S12^2*(S23 - S51) + S45*(-(S23*S34) + S34*S45 - S45*S51 - 
           Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
             2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + S23*
                S34*(S45 + S51))]) + S12*(-(S34*S45) - S23*(S34 + S45) + 
           2*S45*S51 + Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*
                (-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*
                (S34 - S51)*S51 + S23*S34*(S45 + S51))]))/
        (S12^2*(S23 - S51) - S12*(S34*S45 + S23*(S34 + S45) - 2*S45*S51 + 
           Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
             2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + S23*
                S34*(S45 + S51))]) + S45*(-(S23*S34) + S34*S45 - S45*S51 + 
           Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
             2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + S23*
                S34*(S45 + S51))]))], LL[39] -> Log[-S12 + S45] + Log[x], 
     LL[40] -> Log[Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^
           2 + 2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
            S23*S34*(S45 + S51))]] + 2*Log[x], 
     LL[41] -> Log[S45*(-S23 + S45 + S51)] + Log[x], 
     LL[42] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
         Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
             S23*S34*(S45 + S51))])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + 2*S45 + S51) + Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])], 
     LL[43] -> Log[S45/(S12 - S34 + S51)] - Log[x], 
     LL[44] -> Log[S45/(-S23 + S45 + S51)] - Log[x], 
     LL[45] -> Log[-(S51/S45)] + Log[x], LL[46] -> Log[S45], 
     LL[47] -> Log[(S23 + S34 - S51)/S45] + Log[x], 
     LL[48] -> Log[(S23*S34 - S34*S45 - 2*S23*S51 - 2*S34*S51 + S45*S51 + 
         2*S51^2 + S12*(-S23 + S51) - Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])/
        (S23*S34 - S34*S45 - 2*S23*S51 - 2*S34*S51 + S45*S51 + 2*S51^2 + 
         S12*(-S23 + S51) + Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])], 
     LL[49] -> Log[S45*(S12 - S34 + S51)] + Log[x], 
     LL[50] -> Log[-(S23*S51) - S12*(S45 + S51)] + 2*Log[x], 
     LL[51] -> Log[-(S45*S51)] + Log[x], 
     LL[52] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
         Sqrt[S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
             S23*S34*(S45 + S51))])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + 2*S45 + S51) + Sqrt[S12^2*(S23 - S51)^2 + 
           (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))])], 
     LL[53] -> Log[((S23 - S45)*(S12 - S34 + S51))/(S45*S51)] + Log[x], 
     LL[54] -> Log[((S12 - S34)*(S23 - S45))/(S45*S51)] + Log[x], 
     LL[55] -> Log[-(S51/S12)] - Log[x], 
     LL[56] -> Log[-((-S23 + S45 + S51)/(S23 - S45))]}
 
replebnew02norm = {eb[1] -> (-2*Pi^2)/3 + 8*GP[0, -S45]^2 - 
       16*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 8*GP[0, S45/(S23 - S51)]^2 + 
       16*GP[0, -S45]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]^2 + 16*GP[0, -S45]*GP[0, x] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, x] + 
       16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] + 8*GP[0, x]^2, 
     eb[2] -> (-2*Pi^2)/3 + 8*GP[0, -S51]^2 - 16*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]^2 + 
       16*GP[0, -S51]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 + 16*GP[0, -S51]*GP[0, x] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       16*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] + 8*GP[0, x]^2, 
     eb[3] -> ((-4*Pi^2)/3 + 16*GP[0, -S45]^2)/2, 
     eb[4] -> (-2*Pi^2)/3 + 8*GP[0, -S51]^2 - 16*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]^2 + 
       16*GP[0, -S51]*GP[0, x] - 16*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       8*GP[0, x]^2, eb[5] -> ((-4*Pi^2)/3 + 16*GP[0, -S12]^2 + 
        64*GP[0, -S12]*GP[0, x] + 64*GP[0, x]^2)/2, 
     eb[6] -> (-2*Pi^2)/3 + 8*GP[0, -S45]^2, 
     eb[7] -> ((-4*Pi^2)/3 + 16*GP[0, -S51]^2 + 32*GP[0, -S51]*GP[0, x] + 
        16*GP[0, x]^2)/2, eb[8] -> (-2*Pi^2)/3 + 8*GP[0, -S45]^2, eb[9] -> 0, 
     eb[10] -> (-2*Pi^2)/3 + 8*GP[0, -S45]^2 - 4*GP[0, -S45]*
        GP[0, S45/(S23 - S51)] + 4*GP[0, -S45]*
        GP[0, (S23 - S45 - S51)/(S23 - S51)] + 4*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] - 4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
       4*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
       4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
       4*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 4*GP[0, -S45]*GP[0, x] + 
       4*GP[0, S45/(S23 - S51)]*GP[0, x] - 
       4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] - 
       4*GP[0, -S51]*GP[0, x] + 4*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 
       4*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] - 4*GP[0, x]^2, 
     eb[11] -> (8*Pi^2)/3 + 8*GP[0, -(S45/(S12 - S34 + S51))]^2 - 
       8*GP[0, -(S45/(S12 - S34 + S51))]*GP[0, (-S23 + S45 + S51)/
          (S12 - S34 + S51)] - 16*GP[0, -(S45/(S12 - S34 + S51))]*GP[0, x] + 
       8*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)]*GP[0, x] + 8*GP[0, x]^2, 
     eb[12] -> (2*Pi^2)/3 + 8*GP[0, -S51]^2 + 16*GP[0, -S51]*GP[0, x] + 
       8*GP[0, x]^2, eb[13] -> (2*Pi^2)/3 + 8*GP[0, -S45]^2, 
     eb[14] -> (2*Pi^2)/3 + 8*GP[0, -S45]^2, 
     eb[15] -> (-2*Pi^2)/3 + 8*GP[0, -S45]^2, 
     eb[16] -> (2*Pi^2)/3 + 8*GP[0, -S51]^2 - 16*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]^2 - 
       8*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       16*GP[0, -S51]*GP[0, x] - 16*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       8*GP[0, x]^2 + 8*GP[0, 1, -(S51/(S12 - S34))], 
     eb[17] -> (-2*Pi^2)/3 + 8*GP[0, -S45]^2, 
     eb[18] -> (2*Pi^2)/3 + 8*GP[0, -S45]^2, 
     eb[19] -> (2*Pi^2)/3 + 8*GP[0, -S51]^2 - 16*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]^2 + 
       16*GP[0, -S51]*GP[0, x] - 16*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       8*GP[0, x]^2, eb[20] -> (-2*Pi^2)/3 + 8*GP[0, -S51]^2 - 
       16*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 
       8*GP[0, -(S51/(S12 - S34))]^2 + 16*GP[0, -S51]*GP[0, x] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 8*GP[0, x]^2 - 
       8*GP[0, 1, -(S51/(S12 - S34))], eb[21] -> 0, eb[22] -> 0, 
     eb[23] -> (-2*Pi^2)/3 + 4*GP[0, -S45]^2 - 4*GP[0, -S45]*
        GP[0, S45/(S23 - S51)] + 4*GP[0, -S45]*
        GP[0, (S23 - S45 - S51)/(S23 - S51)] + 4*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] - 4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
       4*GP[0, -S51]^2 - 4*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
       4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
       8*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
       4*GP[0, -(S51/(S12 - S34))]^2 + 4*GP[0, -S45]*GP[0, x] + 
       4*GP[0, S45/(S23 - S51)]*GP[0, x] - 
       4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] - 
       12*GP[0, -S51]*GP[0, x] + 12*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 
       8*GP[0, x]^2, eb[24] -> (-2*Pi^2)/3 + 4*GP[0, -S45]^2 - 
       4*GP[0, -S51]^2 + 8*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
       4*GP[0, -(S51/(S12 - S34))]^2 - 8*GP[0, -S51]*GP[0, x] + 
       8*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 4*GP[0, x]^2, eb[25] -> 0, 
     eb[26] -> (-2*Pi^2)/3 + 4*GP[0, -S45]^2 - 4*GP[0, -S51]^2 + 
       8*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
       4*GP[0, -(S51/(S12 - S34))]^2 + 4*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 8*GP[0, -S51]*GP[0, x] + 
       8*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 4*GP[0, x]^2 - 
       4*GP[0, 1, -(S51/(S12 - S34))], 
     eb[27] -> (-4*Pi^2)/3 - 16*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 
       8*GP[0, -(S51/(S12 - S34))]^2 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, x] - 8*GP[0, 1, -(S51/(S12 - S34))], 
     eb[28] -> (-4*Pi^2)/3 - 8*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] - 
       8*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 24*GP[0, -(S51/(S12 - S34))]*
        GP[0, x] - 8*GP[0, 1, -(S51/(S12 - S34))], 
     eb[29] -> (-4*Pi^2)/3 + 8*GP[0, -S45]^2 - 8*GP[0, -S45]*
        GP[0, S45/(S23 - S51)] + 8*GP[0, -S45]*
        GP[0, (S23 - S45 - S51)/(S23 - S51)] + 8*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] - 8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
       8*GP[0, -S51]^2 + 8*GP[0, -S45]*GP[0, x] + 8*GP[0, S45/(S23 - S51)]*
        GP[0, x] - 8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] - 
       24*GP[0, -S51]*GP[0, x] - 16*GP[0, x]^2, 
     eb[30] -> (-4*Pi^2)/3 + 8*GP[0, -S45]^2 - 8*GP[0, -S51]^2 - 
       16*GP[0, -S51]*GP[0, x] - 8*GP[0, x]^2, 
     eb[31] -> 2*(Pi^2/3 + 4*GP[0, -S12]^2 + 8*GP[0, -S12]*
         GP[0, -(S51/(S12 - S34))] + 4*GP[0, -(S51/(S12 - S34))]^2 - 
        6*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
        16*GP[0, -S12]*GP[0, x] + 16*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
        16*GP[0, x]^2 + 6*GP[0, 1, -(S51/(S12 - S34))]), eb[32] -> 0, 
     eb[33] -> (-4*Pi^2)/3 + 8*GP[0, -S51]^2 + 16*GP[0, -S51]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 12*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 + 16*GP[0, -S51]*GP[0, x] + 
       16*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] + 8*GP[0, x]^2, 
     eb[34] -> 0, eb[35] -> (2*Pi^2)/3 + 8*GP[0, S45/(S23 - S51)]^2 - 
       16*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]^2 - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] + 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
       8*GP[0, -S51]^2 - 32*GP[0, S45/(S23 - S51)]*GP[0, x] + 
       32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] + 
       32*GP[0, -S51]*GP[0, x] + 32*GP[0, x]^2, eb[36] -> 0, 
     eb[37] -> 2*((-2*Pi^2)/3 + 4*GP[0, -S51]^2 + 8*GP[0, -S51]*GP[0, x] + 
        4*GP[0, x]^2), eb[38] -> 0, eb[39] -> 
      -6*Pi^2 - 8*GP[0, S45/(S23 - S51)]^2 + 16*GP[0, S45/(S23 - S51)]*
        GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]^2 + 16*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] - 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
       8*GP[0, -S51]^2 - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] + 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] - 16*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]^2 + 
       16*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 16*GP[0, -S51]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 + 32*GP[0, S45/(S23 - S51)]*
        GP[0, x] - 32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] - 
       16*GP[0, x]^2, eb[40] -> 0, eb[41] -> 
      2*(-1/3*Pi^2 + 4*GP[0, -S12]^2 + 16*GP[0, -S12]*GP[0, x] + 
        16*GP[0, x]^2), eb[42] -> 0, eb[43] -> (10*Pi^2)/3 + 
       8*GP[0, S45/(S23 - S51)]^2 - 16*GP[0, S45/(S23 - S51)]*
        GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]^2 - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] + 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
       8*GP[0, -S51]^2 + 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] - 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] - 16*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]^2 + 
       16*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 16*GP[0, -S51]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       8*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 - 32*GP[0, S45/(S23 - S51)]*
        GP[0, x] + 32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] + 
       32*GP[0, -S51]*GP[0, x] - 32*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 
       32*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] + 32*GP[0, x]^2 + 
       32*GP[0, 1, -(S51/(S12 - S34))], eb[44] -> 0, 
     eb[45] -> 2*(-Pi^2 - 4*GP[0, -S12]^2 + 8*GP[0, -S51]^2 - 
        16*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 
        8*GP[0, -(S51/(S12 - S34))]^2 - 16*GP[0, -S12]*GP[0, x] + 
        16*GP[0, -S51]*GP[0, x] - 16*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 
        8*GP[0, x]^2), eb[46] -> 0, eb[47] -> 
      -2*((4*Pi^2)/3 + 8*GP[0, -S45]*GP[0, S45/(S23 - S51)] - 
        8*GP[0, -S45]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
        8*GP[0, S45/(S23 - S51)]*GP[0, -S51] + 
        8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
        8*GP[0, -S45]*GP[0, x] - 8*GP[0, S45/(S23 - S51)]*GP[0, x] + 
        8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] + 
        8*GP[0, -S51]*GP[0, x] + 8*GP[0, x]^2), eb[48] -> 0, eb[49] -> 0, 
     eb[50] -> 0, eb[51] -> (-8*Pi^2)/3 - 16*GP[0, -S12]*
        GP[0, -(S51/(S12 - S34))] + 16*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]^2 + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 
       16*GP[0, 1, -(S51/(S12 - S34))], 
     eb[52] -> -2*(8*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
        8*GP[0, -S51]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
        8*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
        8*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] - 
        8*GP[0, 1, -(S51/(S12 - S34))]), eb[53] -> 0, 
     eb[54] -> (8*Pi^2)/3 + 16*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] - 
       16*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]^2 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, x] + 16*GP[0, 1, -(S51/(S12 - S34))], eb[55] -> 0, eb[56] -> 0, 
     eb[57] -> 0, eb[58] -> -16*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       16*GP[0, 1, -(S51/(S12 - S34))], eb[59] -> 0, 
     eb[60] -> (8*Pi^2)/3 - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] + 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, x] + 16*GP[0, 1, -(S51/(S12 - S34))], eb[61] -> 0, 
     eb[62] -> (4*Pi^2)/3 - 8*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] + 8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] + 32*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]^2 + 
       40*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       8*GP[0, 1, -(S51/(S12 - S34))], eb[63] -> 0, 
     eb[64] -> (4*Pi^2)/3 + 8*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] + 
       24*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
       8*GP[0, -(S51/(S12 - S34))]^2 - 8*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 40*GP[0, -(S51/(S12 - S34))]*
        GP[0, x] + 8*GP[0, 1, -(S51/(S12 - S34))], 
     eb[65] -> 8*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       16*GP[0, -S51]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       4*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 + 
       8*GP[0, 1, -(S51/(S12 - S34))], 
     eb[66] -> (-5*Pi^2)/3 - 4*GP[0, -S12]^2 + 8*GP[0, -S51]^2 - 
       8*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] - 
       4*GP[0, -(S51/(S12 - S34))]^2 + 8*GP[0, -S12]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 16*GP[0, -S51]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 8*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       4*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 - 16*GP[0, -S12]*GP[0, x] + 
       16*GP[0, -S51]*GP[0, x] - 16*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 
       8*GP[0, x]^2 + 16*GP[0, 1, -(S51/(S12 - S34))], eb[67] -> 0, 
     eb[68] -> (-5*Pi^2)/3 - 4*GP[0, S45/(S23 - S51)]^2 + 
       8*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
       4*GP[0, (S23 - S45 - S51)/(S23 - S51)]^2 + 8*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] - 8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
       4*GP[0, -S51]^2 + 16*GP[0, S45/(S23 - S51)]*GP[0, x] - 
       16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] - 8*GP[0, x]^2, 
     eb[69] -> -4*Pi^2 + 8*GP[0, -S51]^2 + 16*GP[0, -S51]*GP[0, x] + 
       8*GP[0, x]^2, eb[70] -> -4*Pi^2 + 16*GP[0, -S12]^2 - 
       8*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 8*GP[0, -S45]*
        GP[0, (S23 - S45 - S51)/(S23 - S51)] + 8*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] - 8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
       16*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 16*GP[0, -S51]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       16*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 + 64*GP[0, -S12]*GP[0, x] + 
       8*GP[0, -S45]*GP[0, x] + 8*GP[0, S45/(S23 - S51)]*GP[0, x] - 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] - 
       8*GP[0, -S51]*GP[0, x] + 8*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       40*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] + 56*GP[0, x]^2 - 
       16*GP[0, 1, -(S51/(S12 - S34))], eb[71] -> 0, 
     eb[72] -> 8*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       8*GP[0, -S51]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] - 
       8*GP[0, 1, -(S51/(S12 - S34))], 
     eb[73] -> 16*GP[0, 1 - S51/(S12 - S34 + S51)]*
        (GP[0, (S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))] + 
         2*GP[0, x]) - 32*GP[0, 1, S51/(S12 - S34 + S51)], 
     eb[74] -> 4*Pi^2 - 8*GP[0, -S45]^2 + 16*GP[0, -S45]*
        GP[0, S45/(S23 - S51)] - 16*GP[0, -S45]*
        GP[0, (S23 - S45 - S51)/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] + 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
       8*GP[0, -S51]^2 + 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] - 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] - 16*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]^2 + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       16*GP[0, -S45]*GP[0, x] - 16*GP[0, S45/(S23 - S51)]*GP[0, x] + 
       16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] + 
       32*GP[0, -S51]*GP[0, x] - 32*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       24*GP[0, x]^2 - 16*GP[0, 1, -(S51/(S12 - S34))], eb[75] -> 0, 
     eb[76] -> (11*Pi^2)/3 + 4*GP[0, S45/(S23 - S51)]^2 - 
       8*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
       4*GP[0, (S23 - S45 - S51)/(S23 - S51)]^2 - 8*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] + 8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
       4*GP[0, -S51]^2 + 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] - 32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))] - 32*GP[0, -S51]*
        GP[0, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]^2 - 
       8*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       8*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 24*GP[0, -S51]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 24*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 - 16*GP[0, S45/(S23 - S51)]*
        GP[0, x] + 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] + 
       16*GP[0, -S51]*GP[0, x] - 64*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       16*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] + 16*GP[0, x]^2 - 
       64*GP[0, 1, -(S51/(S12 - S34))], eb[77] -> 0, eb[78] -> 0, 
     eb[79] -> (-13*Pi^2)/3 + 4*GP[0, -S12]^2 - 24*GP[0, -S12]*
        GP[0, -(S51/(S12 - S34))] - 12*GP[0, -(S51/(S12 - S34))]^2 + 
       16*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       8*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 8*GP[0, -S51]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
       12*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 + 16*GP[0, -S12]*GP[0, x] - 
       48*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       32*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] + 16*GP[0, x]^2 - 
       32*GP[0, 1, -(S51/(S12 - S34))], 
     eb[80] -> (19*Pi^2)/2 + 6*GP[0, -S12]^2 - 8*GP[0, -S51]^2 + 
       12*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] + 
       6*GP[0, -(S51/(S12 - S34))]^2 + 12*GP[0, -S12]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 16*GP[0, -S51]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 12*GP[0, -(S51/(S12 - S34))]*
        GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       2*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 + 24*GP[0, -S12]*GP[0, x] - 
       16*GP[0, -S51]*GP[0, x] + 24*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
       8*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] + 16*GP[0, x]^2 + 
       40*GP[0, 1, -(S51/(S12 - S34))], 
     eb[81] -> 2*((41*Pi^2)/12 - GP[0, -S12]^2 - 2*GP[0, -S12]*
         GP[0, -(S51/(S12 - S34))] - GP[0, -(S51/(S12 - S34))]^2 + 
        6*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
        6*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
        3*GP[0, (S12 - S34 + S51)/(S12 - S34)]^2 - 4*GP[0, -S12]*GP[0, x] - 
        4*GP[0, -(S51/(S12 - S34))]*GP[0, x] + 
        12*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, x] - 4*GP[0, x]^2 + 
        12*GP[0, 1, -(S51/(S12 - S34))]), 
     eb[82] -> (41*Pi^2)/6 - 2*GP[0, S45/(S23 - S51)]^2 + 
       4*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
       2*GP[0, (S23 - S45 - S51)/(S23 - S51)]^2 + 4*GP[0, S45/(S23 - S51)]*
        GP[0, -S51] - 4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
       2*GP[0, -S51]^2 + 8*GP[0, S45/(S23 - S51)]*GP[0, x] - 
       8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] - 
       8*GP[0, -S51]*GP[0, x] - 8*GP[0, x]^2, 
     eb[83] -> 2*((19*Pi^2)/4 + 3*GP[0, S45/(S23 - S51)]^2 - 
        6*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
        3*GP[0, (S23 - S45 - S51)/(S23 - S51)]^2 - 6*GP[0, S45/(S23 - S51)]*
         GP[0, -S51] + 6*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
        GP[0, -S51]^2 - 12*GP[0, S45/(S23 - S51)]*GP[0, x] + 
        12*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, x] + 
        4*GP[0, -S51]*GP[0, x] + 8*GP[0, x]^2), 
     eb[84] -> (-56*Pi^2)/3 - 32*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
       32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
       32*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 
       80*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[0, x] - 
       112*GP[0, 1, -(S51/(S12 - S34))], eb[85] -> 0, eb[86] -> 0}
 
replebnew03norm = {eb[1] -> (-4*Pi^2*GP[0, S45/(S23 - S51)])/3 + 
       (4*Pi^2*GP[1, S45/(S23 - S51)])/3 - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] - GP[0, x]*((-4*Pi^2)/3 - 
         32*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 32*GP[0, -S45]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] + 32*GP[0, 0, -S45] + 
         32*GP[0, 0, S45/(S23 - S51)] + 32*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)]) - (32*GP[0, -S45] - 32*GP[0, S45/(S23 - S51)] + 
         32*GP[0, (S23 - S45 - S51)/(S23 - S51)])*GP[0, 0, x] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, 0, 0, S45/(S23 - S51)] - 32*GP[0, 0, 0, x] - 
       32*GP[1, 1, 1, S45/(S23 - S51)] + (4*Pi^2*Log[-S45])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45] - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 32*GP[1, 1, S45/(S23 - S51)]*
        Log[-S45] + 16*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 
       16*GP[1, S45/(S23 - S51)]*Log[-S45]^2 - (16*Log[-S45]^3)/3 - 
       (128*Zeta[3])/3, eb[2] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - GP[0, x]*((-4*Pi^2)/3 - 
         32*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 32*GP[0, -S51]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 32*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 32*GP[0, 0, -S51] + 
         32*GP[0, 0, -(S51/(S12 - S34))] + 
         32*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)]) - 
       (32*GP[0, -S51] - 32*GP[0, -(S51/(S12 - S34))] + 
         32*GP[0, (S12 - S34 + S51)/(S12 - S34)])*GP[0, 0, x] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] - 32*GP[0, 0, 0, x] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (128*Zeta[3])/3, eb[3] -> ((8*Pi^2*Log[-S45])/3 - (32*Log[-S45]^3)/3 - 
        (256*Zeta[3])/3)/2, eb[4] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       GP[0, x]*((4*Pi^2)/3 + 32*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
         32*GP[0, 0, -S51] - 32*GP[0, 0, -(S51/(S12 - S34))]) + 
       (-32*GP[0, -S51] + 32*GP[0, -(S51/(S12 - S34))])*GP[0, 0, x] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] - 32*GP[0, 0, 0, x] + 
       (4*Pi^2*Log[-S51])/3 - 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (128*Zeta[3])/3, eb[5] -> 
      (GP[0, x]*((16*Pi^2)/3 - 128*GP[0, 0, -S12]) - 256*GP[0, -S12]*
         GP[0, 0, x] - 512*GP[0, 0, 0, x] + (8*Pi^2*Log[-S12])/3 - 
        (32*Log[-S12]^3)/3 - (256*Zeta[3])/3)/2, 
     eb[6] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     eb[7] -> (GP[0, x]*((8*Pi^2)/3 - 64*GP[0, 0, -S51]) - 
        64*GP[0, -S51]*GP[0, 0, x] - 64*GP[0, 0, 0, x] + 
        (8*Pi^2*Log[-S51])/3 - (32*Log[-S51]^3)/3 - (256*Zeta[3])/3)/2, 
     eb[8] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     eb[9] -> 0, eb[10] -> -2*Pi^2*GP[0, S45/(S23 - S51)] - 
       2*Pi^2*GP[0, -(S51/(S12 - S34))] + 2*Pi^2*GP[1, S45/(S23 - S51)] + 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] + 2*Pi^2*GP[1, -(S51/(S12 - S34))] + 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 8*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 8*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + 8*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 8*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 8*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + GP[0, x]*
        (4*Pi^2 - 4*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 
         4*GP[0, -S45]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         8*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         4*GP[0, S45/(S23 - S51)]*GP[0, -S51] + 
         4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
         4*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         8*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 4*GP[0, S45/(S23 - S51)]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] + 8*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 8*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         12*GP[0, -(S45/(S12 - S34 + S51))]*GP[0, (-S23 + S45 + S51)/
            (S12 - S34 + S51)] - 8*GP[0, 0, -S45] + 
         8*GP[0, 0, S45/(S23 - S51)] + 8*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] + 8*GP[0, 0, -S51] + 
         8*GP[0, 0, -(S51/(S12 - S34))] + 
         24*GP[0, 0, -(S45/(S12 - S34 + S51))] + 
         8*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)]) + 
       (4*GP[0, -S45] - 12*GP[0, S45/(S23 - S51)] + 
         12*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 12*GP[0, -S51] - 
         12*GP[0, -(S51/(S12 - S34))] - 24*GP[0, -(S45/(S12 - S34 + S51))] + 
         12*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         12*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)])*GP[0, 0, x] - 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       8*GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       8*GP[0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       8*GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       48*GP[0, 0, 0, x] - (2*Pi^2*Log[-S45])/3 + 8*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45] - 8*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45] - 8*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
       4*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 4*GP[1, S45/(S23 - S51)]*
        Log[-S45]^2 - (16*Log[-S45]^3)/3 + 2*Pi^2*Log[-S51] + 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       8*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       8*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 8*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 4*GP[0, S45/(S23 - S51)]*Log[-S51]^2 + 
       4*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - (128*Zeta[3])/3, 
     eb[11] -> 4*Pi^2*GP[0, S45/(S23 - S51)] + 
       4*Pi^2*GP[0, -(S51/(S12 - S34))] - 4*Pi^2*GP[1, S45/(S23 - S51)] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - 4*Pi^2*GP[1, -(S51/(S12 - S34))] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + GP[0, x]*(-8*Pi^2 + 
         8*GP[0, -S45]*GP[0, S45/(S23 - S51)] - 8*GP[0, -S45]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] + 8*GP[0, S45/(S23 - S51)]*
          GP[0, -S51] - 8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
         8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         16*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 8*GP[0, S45/(S23 - S51)]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 16*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] + 16*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         24*GP[0, -(S45/(S12 - S34 + S51))]*GP[0, (-S23 + S45 + S51)/
            (S12 - S34 + S51)] + 16*GP[0, 0, -S45] - 
         16*GP[0, 0, S45/(S23 - S51)] - 16*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] - 16*GP[0, 0, -S51] - 
         16*GP[0, 0, -(S51/(S12 - S34))] - 
         48*GP[0, 0, -(S45/(S12 - S34 + S51))] - 
         16*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)]) + 
       (-8*GP[0, -S45] + 24*GP[0, S45/(S23 - S51)] - 
         24*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 24*GP[0, -S51] + 
         24*GP[0, -(S51/(S12 - S34))] + 48*GP[0, -(S45/(S12 - S34 + S51))] - 
         24*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         24*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)])*GP[0, 0, x] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       16*GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       96*GP[0, 0, 0, x] - (4*Pi^2*Log[-S45])/3 - 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45] + 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45] + 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
       8*GP[0, S45/(S23 - S51)]*Log[-S45]^2 + 8*GP[1, S45/(S23 - S51)]*
        Log[-S45]^2 - 4*Pi^2*Log[-S51] - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51] - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       8*GP[0, S45/(S23 - S51)]*Log[-S51]^2 - 8*GP[1, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*Zeta[3], eb[12] -> 
      GP[0, x]*((-4*Pi^2)/3 - 32*GP[0, 0, -S51]) - 32*GP[0, -S51]*
        GP[0, 0, x] - 32*GP[0, 0, 0, x] - (4*Pi^2*Log[-S51])/3 - 
       (16*Log[-S51]^3)/3 - (104*Zeta[3])/3, 
     eb[13] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     eb[14] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     eb[15] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     eb[16] -> (4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + (-32*GP[0, -S51] + 
         32*GP[0, -(S51/(S12 - S34))])*GP[0, 0, x] + 
       GP[0, x]*((-4*Pi^2)/3 + 32*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 
         16*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         32*GP[0, 0, -S51] - 32*GP[0, 0, -(S51/(S12 - S34))] - 
         16*GP[0, 1, -(S51/(S12 - S34))]) + 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 0, x] + 16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       8*GP[1, 0, 1, -(S51/(S12 - S34))] - (4*Pi^2*Log[-S51])/3 + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (104*Zeta[3])/3, eb[17] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - 
       (128*Zeta[3])/3, eb[18] -> (-4*Pi^2*Log[-S45])/3 - 
       (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     eb[19] -> (4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       GP[0, x]*((-4*Pi^2)/3 + 32*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
         32*GP[0, 0, -S51] - 32*GP[0, 0, -(S51/(S12 - S34))]) + 
       (-32*GP[0, -S51] + 32*GP[0, -(S51/(S12 - S34))])*GP[0, 0, x] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] - 32*GP[0, 0, 0, x] - 
       (4*Pi^2*Log[-S51])/3 - 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (104*Zeta[3])/3, eb[20] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       (-32*GP[0, -S51] + 32*GP[0, -(S51/(S12 - S34))])*GP[0, 0, x] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*((4*Pi^2)/3 + 32*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
         32*GP[0, 0, -S51] - 32*GP[0, 0, -(S51/(S12 - S34))] + 
         16*GP[0, 1, -(S51/(S12 - S34))]) + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] - 32*GP[0, 0, 0, x] + 
       8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (128*Zeta[3])/3, eb[21] -> 0, eb[22] -> 0, 
     eb[23] -> -2*Pi^2*GP[0, S45/(S23 - S51)] - 
       (4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 2*Pi^2*GP[1, S45/(S23 - S51)] + 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - 8*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 8*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 8*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 
       (-4*GP[0, -S45] - 20*GP[0, S45/(S23 - S51)] + 
         20*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 36*GP[0, -S51] - 
         36*GP[0, -(S51/(S12 - S34))] - 8*GP[0, -(S45/(S12 - S34 + S51))] - 
         4*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         4*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)])*GP[0, 0, x] - 
       4*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       4*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*((10*Pi^2)/3 + 4*GP[0, -S45]*GP[0, S45/(S23 - S51)] - 
         4*GP[0, -S45]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         8*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         12*GP[0, S45/(S23 - S51)]*GP[0, -S51] + 
         12*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
         12*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         12*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         24*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 4*GP[0, S45/(S23 - S51)]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         4*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 4*GP[0, -(S45/(S12 - S34 + S51))]*
          GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)] - 8*GP[0, 0, -S45] + 
         8*GP[0, 0, S45/(S23 - S51)] + 8*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] + 24*GP[0, 0, -S51] + 
         24*GP[0, 0, -(S51/(S12 - S34))] + 
         8*GP[0, 0, -(S45/(S12 - S34 + S51))] + 
         4*GP[0, 1, -(S51/(S12 - S34))]) - 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 0, x] - 4*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45] - 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 8*GP[1, 1, S45/(S23 - S51)]*
        Log[-S45] + 4*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 
       4*GP[1, S45/(S23 - S51)]*Log[-S45]^2 - (8*Log[-S45]^3)/3 + 
       (4*Pi^2*Log[-S51])/3 + 8*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*Log[-S51] - 8*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 8*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51] + 16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 4*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 - 8*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       4*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + (8*Log[-S51]^3)/3 - 4*Zeta[3], 
     eb[24] -> (-2*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       GP[0, x]*((2*Pi^2)/3 - 16*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 
         16*GP[0, 0, -S51] + 16*GP[0, 0, -(S51/(S12 - S34))]) + 
       (16*GP[0, -S51] - 16*GP[0, -(S51/(S12 - S34))])*GP[0, 0, x] - 
       16*GP[0, 0, 0, -(S51/(S12 - S34))] + 16*GP[0, 0, 0, x] + 
       (2*Pi^2*Log[-S45])/3 - (8*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + (8*Log[-S51]^3)/3 - 
       4*Zeta[3], eb[25] -> 0, eb[26] -> (-2*Pi^2*GP[0, -(S51/(S12 - S34))])/
        3 + (2*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       8*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       (16*GP[0, -S51] - 16*GP[0, -(S51/(S12 - S34))])*GP[0, 0, x] + 
       GP[0, x]*((2*Pi^2)/3 - 16*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
         8*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, 0, -S51] + 16*GP[0, 0, -(S51/(S12 - S34))] + 
         8*GP[0, 1, -(S51/(S12 - S34))]) - 4*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       16*GP[0, 0, 0, x] - 8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       4*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       4*GP[1, 0, 1, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S45])/3 - 
       (8*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 - 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, 0, -(S51/(S12 - S34))]*
        Log[-S51] + 8*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + (8*Log[-S51]^3)/3 - 
       4*Zeta[3], eb[27] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, x] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*((8*Pi^2)/3 + 32*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
         32*GP[0, 0, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]) + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 8*Zeta[3], 
     eb[28] -> (8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 80*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, x] + GP[0, x]*((16*Pi^2)/3 + 32*GP[0, -S12]*
          GP[0, -(S51/(S12 - S34))] + 16*GP[0, -S51]*
          GP[0, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, 1, -(S51/(S12 - S34))]) + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S12])/3 - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     eb[29] -> (-8*Pi^2*GP[0, S45/(S23 - S51)])/3 + 
       (8*Pi^2*GP[1, S45/(S23 - S51)])/3 + GP[0, x]*((16*Pi^2)/3 + 
         16*GP[0, -S45]*GP[0, S45/(S23 - S51)] - 16*GP[0, -S45]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
          GP[0, -S51] + 32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
         16*GP[0, 0, -S45] + 16*GP[0, 0, S45/(S23 - S51)] + 
         16*GP[0, 0, (S23 - S45 - S51)/(S23 - S51)] + 48*GP[0, 0, -S51]) + 
       (-16*GP[0, -S45] - 48*GP[0, S45/(S23 - S51)] + 
         48*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 80*GP[0, -S51])*
        GP[0, 0, x] + 128*GP[0, 0, 0, x] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45] - 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45] - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
       8*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 8*GP[1, S45/(S23 - S51)]*
        Log[-S45]^2 - (16*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 16*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 8*GP[0, S45/(S23 - S51)]*Log[-S51]^2 + 
       8*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + (16*Log[-S51]^3)/3, 
     eb[30] -> GP[0, x]*((4*Pi^2)/3 + 32*GP[0, 0, -S51]) + 
       32*GP[0, -S51]*GP[0, 0, x] + 32*GP[0, 0, 0, x] + 
       (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 
       (16*Log[-S51]^3)/3 - 8*Zeta[3], 
     eb[31] -> 2*((-2*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
        Pi^2*GP[1, -(S51/(S12 - S34))] + 12*GP[1, -(S51/(S12 - S34))]*
         GP[0, 0, -(S51/(S12 - S34))] + (-64*GP[0, -S12] - 
          64*GP[0, -(S51/(S12 - S34))])*GP[0, 0, x] + 
        GP[0, x]*((-4*Pi^2)/3 - 32*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] + 
          24*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
          32*GP[0, 0, -S12] - 32*GP[0, 0, -(S51/(S12 - S34))] - 
          24*GP[0, 1, -(S51/(S12 - S34))]) - 6*GP[0, -(S51/(S12 - S34))]*
         GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, 0, -(S51/(S12 - S34))] - 
        128*GP[0, 0, 0, x] - 12*GP[0, 0, 1, -(S51/(S12 - S34))] + 
        6*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        6*GP[1, 0, 1, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S12])/3 + 
        12*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
        16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        12*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - (8*Log[-S12]^3)/3 - 
        (124*Zeta[3])/3), eb[32] -> 2*((4*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
        16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
        GP[0, x]*(8*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/
             (S12 - S34)] - 8*GP[0, 1, -(S51/(S12 - S34))]) - 
        16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
        8*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
        16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
        8*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        8*GP[1, 0, 1, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))]*Log[-S12] - 8*GP[0, 1, -(S51/(S12 - S34))]*
         Log[-S12] - 8*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
         Log[-S51] + 8*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]), 
     eb[33] -> (2*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 
       24*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       GP[0, x]*((-8*Pi^2)/3 + 32*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 24*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 32*GP[0, 0, -S51] + 
         32*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)]) - 
       (32*GP[0, -S51] + 32*GP[0, (S12 - S34 + S51)/(S12 - S34)])*
        GP[0, 0, x] + 36*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, 0, x] + 
       12*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       12*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       12*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S51])/3 + 
       24*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (212*Zeta[3])/3, eb[34] -> (8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 48*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 48*Zeta[3], 
     eb[35] -> (4*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
       (4*Pi^2*GP[1, S45/(S23 - S51)])/3 - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] - GP[0, x]*((8*Pi^2)/3 - 
         64*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         64*GP[0, S45/(S23 - S51)]*GP[0, -S51] + 
         64*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
         64*GP[0, 0, S45/(S23 - S51)] + 64*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] + 64*GP[0, 0, -S51]) - 
       (-128*GP[0, S45/(S23 - S51)] + 128*GP[0, (S23 - S45 - S51)/
            (S23 - S51)] + 128*GP[0, -S51])*GP[0, 0, x] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, 0, 0, S45/(S23 - S51)] - 256*GP[0, 0, 0, x] - 
       32*GP[1, 1, 1, S45/(S23 - S51)] - (4*Pi^2*Log[-S51])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] + 16*GP[0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (248*Zeta[3])/3, eb[36] -> 0, eb[37] -> 
      2*(GP[0, x]*((4*Pi^2)/3 - 16*GP[0, 0, -S51]) - 16*GP[0, -S51]*
         GP[0, 0, x] - 16*GP[0, 0, 0, x] + (4*Pi^2*Log[-S51])/3 - 
        (8*Log[-S51]^3)/3 - (106*Zeta[3])/3), 
     eb[38] -> 2*((4*Pi^2*GP[0, x])/3 - (4*Pi^2*Log[-S45])/3 + 
        (4*Pi^2*Log[-S51])/3 - 24*Zeta[3]), 
     eb[39] -> (-20*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
       12*Pi^2*GP[0, -(S51/(S12 - S34))] + (20*Pi^2*GP[1, S45/(S23 - S51)])/
        3 + 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] + 12*Pi^2*GP[1, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - GP[0, x]*((-56*Pi^2)/3 + 
         48*GP[0, -S45]*GP[0, S45/(S23 - S51)] - 48*GP[0, -S45]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] + 64*GP[0, S45/(S23 - S51)]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
          GP[0, -S51] - 16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
         16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         16*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] + 48*GP[0, -(S45/(S12 - S34 + S51))]*
          GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)] - 
         64*GP[0, 0, S45/(S23 - S51)] - 64*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] - 96*GP[0, 0, -(S45/(S12 - S34 + S51))]) - 
       (-48*GP[0, -S45] + 80*GP[0, S45/(S23 - S51)] - 
         80*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 16*GP[0, -S51] + 
         16*GP[0, -(S51/(S12 - S34))] + 96*GP[0, -(S45/(S12 - S34 + S51))] - 
         16*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         48*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)])*GP[0, 0, x] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 0, S45/(S23 - S51)] + 32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       192*GP[0, 0, 0, x] + 32*GP[1, 1, 1, S45/(S23 - S51)] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] + 12*Pi^2*Log[-S51] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 16*GP[1, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (368*Zeta[3])/3, 
     eb[40] -> (-8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       GP[0, x]*((8*Pi^2)/3 - 16*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 
         16*GP[0, -S45]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
         16*GP[0, S45/(S23 - S51)]*GP[0, -S51] - 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
         16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         16*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 16*GP[0, -(S45/(S12 - S34 + S51))]*
          GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)] + 
         32*GP[0, 0, -(S45/(S12 - S34 + S51))]) + 
       (16*GP[0, -S45] + 16*GP[0, S45/(S23 - S51)] - 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 16*GP[0, -S51] + 
         16*GP[0, -(S51/(S12 - S34))] - 32*GP[0, -(S45/(S12 - S34 + S51))] - 
         16*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)])*GP[0, 0, x] - 
       (8*Pi^2*Log[-S45])/3 + (8*Pi^2*Log[-S51])/3 - 48*Zeta[3], 
     eb[41] -> 2*(GP[0, x]*((4*Pi^2)/3 - 32*GP[0, 0, -S12]) - 
        64*GP[0, -S12]*GP[0, 0, x] - 128*GP[0, 0, 0, x] + 
        (2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3), 
     eb[42] -> 0, eb[43] -> (20*Pi^2*GP[0, S45/(S23 - S51)])/3 + 
       (20*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (20*Pi^2*GP[1, S45/(S23 - S51)])/3 - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)] + 
       (20*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       (-128*GP[0, S45/(S23 - S51)] + 128*GP[0, (S23 - S45 - S51)/
            (S23 - S51)] + 128*GP[0, -S51] - 128*GP[0, -(S51/(S12 - S34))] - 
         128*GP[0, (S12 - S34 + S51)/(S12 - S34)])*GP[0, 0, x] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       GP[0, x]*((40*Pi^2)/3 - 64*GP[0, S45/(S23 - S51)]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] - 64*GP[0, S45/(S23 - S51)]*
          GP[0, -S51] + 64*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
         64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         64*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         64*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 64*GP[0, S45/(S23 - S51)]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         64*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 64*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] + 64*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         64*GP[0, 0, S45/(S23 - S51)] + 64*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] + 64*GP[0, 0, -S51] + 
         64*GP[0, 0, -(S51/(S12 - S34))] - 
         64*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] + 
         128*GP[0, 1, -(S51/(S12 - S34))]) + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, 0, S45/(S23 - S51)] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] - 256*GP[0, 0, 0, x] + 
       64*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 1, -(S51/(S12 - S34))] - 32*GP[1, 1, 1, S45/(S23 - S51)] + 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] - (20*Pi^2*Log[-S51])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 16*GP[1, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (56*Zeta[3])/3, eb[44] -> 0, 
     eb[45] -> 2*((-8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
        GP[0, x]*((4*Pi^2)/3 + 32*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 
          32*GP[0, 0, -S12] - 32*GP[0, 0, -S51] - 
          32*GP[0, 0, -(S51/(S12 - S34))]) + 
        (64*GP[0, -S12] - 32*GP[0, -S51] + 32*GP[0, -(S51/(S12 - S34))])*
         GP[0, 0, x] + 32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
        96*GP[0, 0, 0, x] - (2*Pi^2*Log[-S12])/3 + (8*Log[-S12]^3)/3 + 
        (8*Pi^2*Log[-S51])/3 - 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
        (148*Zeta[3])/3), eb[46] -> (-8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*GP[0, x])/3 - (8*Pi^2*Log[-S45])/3 + (8*Pi^2*Log[-S51])/3 - 
       48*Zeta[3], eb[47] -> -2*((8*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
        (8*Pi^2*GP[1, S45/(S23 - S51)])/3 + GP[0, x]*((-16*Pi^2)/3 - 
          16*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 16*GP[0, -S45]*
           GP[0, (S23 - S45 - S51)/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
           GP[0, (S23 - S45 - S51)/(S23 - S51)] + 32*GP[0, S45/(S23 - S51)]*
           GP[0, -S51] - 32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
           GP[0, -S51] + 16*GP[0, 0, -S45] - 16*GP[0, 0, S45/(S23 - S51)] - 
          16*GP[0, 0, (S23 - S45 - S51)/(S23 - S51)] - 16*GP[0, 0, -S51]) + 
        (16*GP[0, -S45] + 48*GP[0, S45/(S23 - S51)] - 
          48*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 48*GP[0, -S51])*
         GP[0, 0, x] - 96*GP[0, 0, 0, x] - 16*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)]*Log[-S45] + 16*GP[0, 0, S45/(S23 - S51)]*
         Log[-S45] + 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
        8*GP[0, S45/(S23 - S51)]*Log[-S45]^2 + 8*GP[1, S45/(S23 - S51)]*
         Log[-S45]^2 - (8*Pi^2*Log[-S51])/3 + 16*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)]*Log[-S51] - 16*GP[0, 0, S45/(S23 - S51)]*
         Log[-S51] - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
        8*GP[0, S45/(S23 - S51)]*Log[-S51]^2 - 8*GP[1, S45/(S23 - S51)]*
         Log[-S51]^2), eb[48] -> 0, eb[49] -> 0, eb[50] -> 0, 
     eb[51] -> (16*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 96*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, x] + GP[0, x]*((32*Pi^2)/3 + 64*GP[0, -S12]*
          GP[0, -(S51/(S12 - S34))] - 32*GP[0, -S51]*
          GP[0, -(S51/(S12 - S34))] - 64*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         96*GP[0, 0, -(S51/(S12 - S34))] + 64*GP[0, 1, -(S51/(S12 - S34))]) + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] + (16*Pi^2*Log[-S12])/3 - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     eb[52] -> -2*(16*GP[1, -(S51/(S12 - S34))]*
         GP[0, 0, -(S51/(S12 - S34))] - 
        48*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, 0, x] + 
        GP[0, x]*(-32*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
          16*GP[0, -S51]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
          16*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
          16*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] + 
          32*GP[0, 1, -(S51/(S12 - S34))]) - 16*GP[0, -(S51/(S12 - S34))]*
         GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
        16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        16*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]*
         Log[-S12] - 16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
        16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        8*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2), eb[53] -> 0, 
     eb[54] -> (-8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 96*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, x] + GP[0, x]*((-32*Pi^2)/3 - 64*GP[0, -S12]*
          GP[0, -(S51/(S12 - S34))] + 32*GP[0, -S51]*
          GP[0, -(S51/(S12 - S34))] + 64*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         96*GP[0, 0, -(S51/(S12 - S34))] - 64*GP[0, 1, -(S51/(S12 - S34))]) - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - (16*Pi^2*Log[-S12])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, eb[55] -> 0, eb[56] -> 0, 
     eb[57] -> 0, eb[58] -> (-16*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       GP[0, x]*(16*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 16*GP[0, 1, -(S51/(S12 - S34))]) + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S12] + 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + 48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        Log[-S51] - 48*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51], eb[59] -> 0, 
     eb[60] -> (-8*Pi^2*GP[0, S45/(S23 - S51)])/3 + 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + (8*Pi^2*GP[1, S45/(S23 - S51)])/
        3 + 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - 8*Pi^2*GP[1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       32*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       96*GP[0, -(S51/(S12 - S34))]*GP[0, 0, x] + 
       GP[0, x]*((-8*Pi^2)/3 + 64*GP[0, S45/(S23 - S51)]*
          GP[0, -(S51/(S12 - S34))] - 64*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
          GP[0, -(S51/(S12 - S34))] - 32*GP[0, -S51]*
          GP[0, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         32*GP[0, 0, -(S51/(S12 - S34))] - 16*GP[0, 1, -(S51/(S12 - S34))]) - 
       16*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       48*GP[1, 0, 1, -(S51/(S12 - S34))] - (16*Pi^2*Log[-S51])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51], eb[61] -> 0, 
     eb[62] -> (-4*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
       (4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + (4*Pi^2*GP[1, S45/(S23 - S51)])/
        3 + 16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 112*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, x] + GP[0, x]*((-4*Pi^2)/3 + 32*GP[0, S45/(S23 - S51)]*
          GP[0, -(S51/(S12 - S34))] - 32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*
          GP[0, -(S51/(S12 - S34))] - 80*GP[0, -S51]*
          GP[0, -(S51/(S12 - S34))] + 80*GP[0, 0, -(S51/(S12 - S34))] - 
         8*GP[0, 1, -(S51/(S12 - S34))]) - 8*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 8*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 64*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - (8*Pi^2*Log[-S51])/3 + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, eb[63] -> 0, 
     eb[64] -> -4*Pi^2*GP[0, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 112*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, x] + GP[0, x]*((-16*Pi^2)/3 - 32*GP[0, -S12]*
          GP[0, -(S51/(S12 - S34))] - 48*GP[0, -S51]*
          GP[0, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, 0, -(S51/(S12 - S34))] - 32*GP[0, 1, -(S51/(S12 - S34))]) - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] - (8*Pi^2*Log[-S12])/3 + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       48*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       24*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     eb[65] -> -((32*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
          32*GP[0, -S51]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
          16*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)])*
         GP[0, x]) - (2*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[0, (S12 - S34 + S51)/(S12 - S34)]*GP[0, 0, x] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       24*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 1, 1, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - 16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       8*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2, 
     eb[66] -> (2*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (10*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + GP[0, x]*
        (4*Pi^2 + 32*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] - 
         32*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         32*GP[0, -S51]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         32*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         32*GP[0, 0, -S12] - 32*GP[0, 0, -S51] + 
         32*GP[0, 0, -(S51/(S12 - S34))]) + 
       (64*GP[0, -S12] - 32*GP[0, -S51] + 64*GP[0, -(S51/(S12 - S34))] - 
         32*GP[0, (S12 - S34 + S51)/(S12 - S34)])*GP[0, 0, x] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 0, 0, -(S51/(S12 - S34))] + 96*GP[0, 0, 0, x] + 
       24*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 1, 1, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S12])/3 - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 8*GP[1, -(S51/(S12 - S34))]*
        Log[-S12]^2 + (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
       64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (88*Zeta[3])/3, eb[67] -> 0, eb[68] -> 
      (-2*Pi^2*GP[0, S45/(S23 - S51)])/3 + (2*Pi^2*GP[1, S45/(S23 - S51)])/
        3 + 16*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)] + 
       GP[0, x]*(4*Pi^2 - 32*GP[0, S45/(S23 - S51)]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
          GP[0, -S51] + 32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
         32*GP[0, 0, S45/(S23 - S51)] + 32*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)]) + (-64*GP[0, S45/(S23 - S51)] + 
         64*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 32*GP[0, -S51])*
        GP[0, 0, x] - 16*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] - 
       16*GP[0, 0, 0, S45/(S23 - S51)] + 96*GP[0, 0, 0, x] + 
       16*GP[1, 1, 1, S45/(S23 - S51)] + (10*Pi^2*Log[-S51])/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 16*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 8*GP[0, S45/(S23 - S51)]*Log[-S51]^2 + 
       8*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - (8*Log[-S51]^3)/3 - 
       (88*Zeta[3])/3, eb[69] -> GP[0, x]*(8*Pi^2 - 32*GP[0, 0, -S51]) - 
       32*GP[0, -S51]*GP[0, 0, x] - 32*GP[0, 0, 0, x] + 8*Pi^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 - (332*Zeta[3])/3, 
     eb[70] -> -4*Pi^2*GP[0, S45/(S23 - S51)] - 
       4*Pi^2*GP[0, -(S51/(S12 - S34))] + 4*Pi^2*GP[1, S45/(S23 - S51)] + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] + (28*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + (-256*GP[0, -S12] + 8*GP[0, -S45] - 
         24*GP[0, S45/(S23 - S51)] + 24*GP[0, (S23 - S45 - S51)/
            (S23 - S51)] + 24*GP[0, -S51] - 24*GP[0, -(S51/(S12 - S34))] - 
         48*GP[0, -(S45/(S12 - S34 + S51))] - 
         104*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         24*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)] + 
         32*GP[0, 1 - S51/(S12 - S34 + S51)])*GP[0, 0, x] + 
       GP[0, x]*((40*Pi^2)/3 - 8*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 
         8*GP[0, -S45]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         16*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         8*GP[0, S45/(S23 - S51)]*GP[0, -S51] + 
         8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
         8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         8*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         16*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 48*GP[0, -S12]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 24*GP[0, S45/(S23 - S51)]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         24*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 32*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] + 32*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         24*GP[0, -(S45/(S12 - S34 + S51))]*GP[0, (-S23 + S45 + S51)/
            (S12 - S34 + S51)] + 16*GP[0, (S12*(-S23 + S45 + S51))/
            (S45*(S12 - S34 + S51))]*GP[0, 1 - S51/(S12 - S34 + S51)] - 
         128*GP[0, 0, -S12] - 16*GP[0, 0, -S45] + 
         16*GP[0, 0, S45/(S23 - S51)] + 16*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] + 16*GP[0, 0, -S51] + 
         16*GP[0, 0, -(S51/(S12 - S34))] + 
         48*GP[0, 0, -(S45/(S12 - S34 + S51))] - 
         80*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] + 
         32*GP[0, 1, -(S51/(S12 - S34))] - 
         32*GP[0, 1, S51/(S12 - S34 + S51)]) - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 16*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 16*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 416*GP[0, 0, 0, x] - 
       32*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 1, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S12])/3 + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - (32*Log[-S12]^3)/3 + 
       (4*Pi^2*Log[-S45])/3 + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45] - 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45] - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
       8*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 8*GP[1, S45/(S23 - S51)]*
        Log[-S45]^2 + 4*Pi^2*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51] + 16*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 8*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 8*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (304*Zeta[3])/3, 
     eb[71] -> 0, eb[72] -> 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 
       (16*GP[0, -S45] + 16*GP[0, S45/(S23 - S51)] - 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 16*GP[0, -S51] + 
         16*GP[0, -(S51/(S12 - S34))] - 32*GP[0, -(S45/(S12 - S34 + S51))] - 
         96*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)] - 
         32*GP[0, 1 - S51/(S12 - S34 + S51)])*GP[0, 0, x] + 
       GP[0, x]*(-16*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 
         16*GP[0, -S45]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
         16*GP[0, S45/(S23 - S51)]*GP[0, -S51] - 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
         16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] - 
         48*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         32*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] + 32*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 32*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         16*GP[0, -(S45/(S12 - S34 + S51))]*GP[0, (-S23 + S45 + S51)/
            (S12 - S34 + S51)] - 16*GP[0, (S12*(-S23 + S45 + S51))/
            (S45*(S12 - S34 + S51))]*GP[0, 1 - S51/(S12 - S34 + S51)] + 
         32*GP[0, 0, -(S45/(S12 - S34 + S51))] - 
         16*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] + 
         64*GP[0, 1, -(S51/(S12 - S34))] + 
         32*GP[0, 1, S51/(S12 - S34 + S51)]) - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - 16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       8*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[1, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 8*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2, 
     eb[73] -> (32*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 
       (256*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         64*GP[0, 1 - S51/(S12 - S34 + S51)])*GP[0, 0, x] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*(96*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         96*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         96*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 32*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] + 32*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         32*GP[0, (S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))]*
          GP[0, 1 - S51/(S12 - S34 + S51)] + 
         64*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] - 
         192*GP[0, 1, -(S51/(S12 - S34))] - 
         64*GP[0, 1, S51/(S12 - S34 + S51)]) + 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 64*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + 32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 32*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] - 32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2, 
     eb[74] -> 8*Pi^2*GP[0, S45/(S23 - S51)] + 
       (20*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       8*Pi^2*GP[1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)] + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       (16*GP[0, -S45] + 80*GP[0, S45/(S23 - S51)] - 
         80*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 112*GP[0, -S51] + 
         112*GP[0, -(S51/(S12 - S34))] + 32*GP[0, -(S45/(S12 - S34 + S51))] + 
         16*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         16*GP[0, (-S23 + S45 + S51)/(S12 - S34 + S51)])*GP[0, 0, x] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*((-44*Pi^2)/3 - 16*GP[0, -S45]*GP[0, S45/(S23 - S51)] + 
         16*GP[0, -S45]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
         32*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
         48*GP[0, S45/(S23 - S51)]*GP[0, -S51] - 
         48*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
         48*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         48*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         64*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 16*GP[0, S45/(S23 - S51)]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 48*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, -(S45/(S12 - S34 + S51))]*GP[0, (-S23 + S45 + S51)/
            (S12 - S34 + S51)] + 32*GP[0, 0, -S45] - 
         32*GP[0, 0, S45/(S23 - S51)] - 32*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] - 64*GP[0, 0, -S51] - 
         64*GP[0, 0, -(S51/(S12 - S34))] - 
         32*GP[0, 0, -(S45/(S12 - S34 + S51))] + 
         32*GP[0, 1, -(S51/(S12 - S34))]) + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       224*GP[0, 0, 0, x] - 48*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*Log[-S45])/3 - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45] + 32*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45] + 32*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
       16*GP[0, S45/(S23 - S51)]*Log[-S45]^2 + 16*GP[1, S45/(S23 - S51)]*
        Log[-S45]^2 + (16*Log[-S45]^3)/3 - (20*Pi^2*Log[-S51])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - (16*Log[-S51]^3)/3 + 
       24*Zeta[3], eb[75] -> 0, eb[76] -> (22*Pi^2*GP[0, S45/(S23 - S51)])/
        3 + (40*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (22*Pi^2*GP[1, S45/(S23 - S51)])/3 - 64*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)] + 
       (20*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 80*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 80*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       16*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)] - 
       16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       48*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       (64*GP[0, S45/(S23 - S51)] - 64*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         64*GP[0, -S51] + 256*GP[0, -(S51/(S12 - S34))] + 
         64*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         96*GP[0, 1 - S51/(S12 - S34 + S51)])*GP[0, 0, x] - 
       144*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       48*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       144*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*((-44*Pi^2)/3 + 32*GP[0, S45/(S23 - S51)]*
          GP[0, (S23 - S45 - S51)/(S23 - S51)] + 32*GP[0, S45/(S23 - S51)]*
          GP[0, -S51] - 32*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
         128*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         128*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         128*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] + 80*GP[0, -S12]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 16*GP[0, S45/(S23 - S51)]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 112*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 80*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         48*GP[0, (S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))]*
          GP[0, 1 - S51/(S12 - S34 + S51)] - 32*GP[0, 0, S45/(S23 - S51)] - 
         32*GP[0, 0, (S23 - S45 - S51)/(S23 - S51)] - 32*GP[0, 0, -S51] - 
         128*GP[0, 0, -(S51/(S12 - S34))] - 
         32*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] + 
         160*GP[0, 1, -(S51/(S12 - S34))] - 
         96*GP[0, 1, S51/(S12 - S34 + S51)]) + 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 48*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 16*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 16*GP[0, 0, 0, S45/(S23 - S51)] + 
       64*GP[0, 0, 0, -(S51/(S12 - S34))] - 128*GP[0, 0, 0, x] - 
       368*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 16*GP[1, 1, 1, S45/(S23 - S51)] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] - 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + 16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       8*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - (22*Pi^2*Log[-S51])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       144*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       48*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 8*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       8*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 24*GP[1, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (8*Log[-S51]^3)/3 + (80*Zeta[3])/3, eb[77] -> 0, 
     eb[78] -> 0, eb[79] -> 6*Pi^2*GP[0, -(S51/(S12 - S34))] - 
       (2*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       (-64*GP[0, -S12] + 192*GP[0, -(S51/(S12 - S34))] - 
         64*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         32*GP[0, 1 - S51/(S12 - S34 + S51)])*GP[0, 0, x] + 
       16*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       16*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       GP[0, x]*((52*Pi^2)/3 + 96*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] - 
         48*GP[0, -S12]*GP[0, (S12 - S34 + S51)/(S12 - S34)] - 
         48*GP[0, S45/(S23 - S51)]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         48*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 16*GP[0, -S51]*GP[0, (S12 - S34 + S51)/
            (S12 - S34)] - 80*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         16*GP[0, (S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))]*
          GP[0, 1 - S51/(S12 - S34 + S51)] - 32*GP[0, 0, -S12] + 
         96*GP[0, 0, -(S51/(S12 - S34))] - 
         64*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] + 
         96*GP[0, 1, -(S51/(S12 - S34))] - 
         32*GP[0, 1, S51/(S12 - S34 + S51)]) + 16*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 16*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 48*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       128*GP[0, 0, 0, x] + 32*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       48*GP[1, 1, 1, -(S51/(S12 - S34))] + (26*Pi^2*Log[-S12])/3 - 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       48*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       80*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       24*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - (8*Log[-S12]^3)/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (64*Zeta[3])/3, 
     eb[80] -> (-17*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       5*Pi^2*GP[1, -(S51/(S12 - S34))] + 24*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + (-96*GP[0, -S12] + 32*GP[0, -S51] - 
         96*GP[0, -(S51/(S12 - S34))] - 64*GP[0, (S12 - S34 + S51)/
            (S12 - S34)])*GP[0, 0, x] + GP[0, x]*((-74*Pi^2)/3 - 
         48*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] - 48*GP[0, -S12]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 32*GP[0, -S51]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] + 48*GP[0, -(S51/(S12 - S34))]*
          GP[0, (S12 - S34 + S51)/(S12 - S34)] - 48*GP[0, 0, -S12] + 
         32*GP[0, 0, -S51] - 48*GP[0, 0, -(S51/(S12 - S34))] - 
         16*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] - 
         96*GP[0, 1, -(S51/(S12 - S34))]) + 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] - 48*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 24*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       160*GP[0, 0, 0, x] - 24*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 1, 1, -(S51/(S12 - S34))] - (17*Pi^2*Log[-S12])/3 + 
       24*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
       24*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       24*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       12*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       12*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 4*Log[-S12]^3 - 
       (40*Pi^2*Log[-S51])/3 - 64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + (16*Log[-S51]^3)/3 + 
       (452*Zeta[3])/3, eb[81] -> 2*((-41*Pi^2*GP[0, -(S51/(S12 - S34))])/6 + 
        (17*Pi^2*GP[1, -(S51/(S12 - S34))])/2 + 12*GP[1, -(S51/(S12 - S34))]*
         GP[0, 0, -(S51/(S12 - S34))] + (16*GP[0, -S12] + 
          16*GP[0, -(S51/(S12 - S34))] - 48*GP[0, (S12 - S34 + S51)/
             (S12 - S34)])*GP[0, 0, x] + GP[0, x]*((-41*Pi^2)/3 + 
          8*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] - 24*GP[0, -S12]*
           GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
          24*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
          8*GP[0, 0, -S12] + 8*GP[0, 0, -(S51/(S12 - S34))] - 
          24*GP[0, 0, (S12 - S34 + S51)/(S12 - S34)] - 
          48*GP[0, 1, -(S51/(S12 - S34))]) - 24*GP[0, -(S51/(S12 - S34))]*
         GP[1, 1, -(S51/(S12 - S34))] + 4*GP[0, 0, 0, -(S51/(S12 - S34))] + 
        32*GP[0, 0, 0, x] - 24*GP[0, 0, 1, -(S51/(S12 - S34))] + 
        12*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        60*GP[1, 0, 1, -(S51/(S12 - S34))] - 
        12*GP[1, 1, 1, -(S51/(S12 - S34))] - (41*Pi^2*Log[-S12])/6 + 
        12*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
        4*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        24*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        12*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        2*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 6*GP[1, -(S51/(S12 - S34))]*
         Log[-S12]^2 + (2*Log[-S12]^3)/3 + (310*Zeta[3])/3), 
     eb[82] -> (41*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
       (41*Pi^2*GP[1, S45/(S23 - S51)])/3 + 8*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + GP[0, x]*((-82*Pi^2)/3 - 
         16*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] - 
         16*GP[0, S45/(S23 - S51)]*GP[0, -S51] + 
         16*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] + 
         16*GP[0, 0, S45/(S23 - S51)] + 16*GP[0, 0, (S23 - S45 - S51)/
            (S23 - S51)] + 16*GP[0, 0, -S51]) + 
       (-32*GP[0, S45/(S23 - S51)] + 32*GP[0, (S23 - S45 - S51)/
            (S23 - S51)] + 32*GP[0, -S51])*GP[0, 0, x] - 
       8*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] - 
       8*GP[0, 0, 0, S45/(S23 - S51)] + 64*GP[0, 0, 0, x] + 
       8*GP[1, 1, 1, S45/(S23 - S51)] - (41*Pi^2*Log[-S51])/3 - 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 8*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 4*GP[0, S45/(S23 - S51)]*Log[-S51]^2 + 
       4*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + (4*Log[-S51]^3)/3 + 
       (620*Zeta[3])/3, eb[83] -> 2*((17*Pi^2*GP[0, S45/(S23 - S51)])/6 - 
        (17*Pi^2*GP[1, S45/(S23 - S51)])/6 - 12*GP[1, S45/(S23 - S51)]*
         GP[0, 0, S45/(S23 - S51)] + GP[0, x]*((-37*Pi^2)/3 + 
          24*GP[0, S45/(S23 - S51)]*GP[0, (S23 - S45 - S51)/(S23 - S51)] + 
          24*GP[0, S45/(S23 - S51)]*GP[0, -S51] - 
          24*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -S51] - 
          24*GP[0, 0, S45/(S23 - S51)] - 24*GP[0, 0, (S23 - S45 - S51)/
             (S23 - S51)] - 8*GP[0, 0, -S51]) + 
        (48*GP[0, S45/(S23 - S51)] - 48*GP[0, (S23 - S45 - S51)/
             (S23 - S51)] - 32*GP[0, -S51])*GP[0, 0, x] + 
        12*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] + 
        12*GP[0, 0, 0, S45/(S23 - S51)] - 80*GP[0, 0, 0, x] - 
        12*GP[1, 1, 1, S45/(S23 - S51)] - (19*Pi^2*Log[-S51])/2 + 
        12*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
        12*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 12*GP[1, 1, S45/(S23 - S51)]*
         Log[-S51] + 6*GP[0, S45/(S23 - S51)]*Log[-S51]^2 - 
        6*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + (2*Log[-S51]^3)/3 + 
        (226*Zeta[3])/3), eb[84] -> (80*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - (40*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       512*GP[0, -(S51/(S12 - S34))]*GP[0, 0, x] + 
       GP[0, x]*((160*Pi^2)/3 + 128*GP[0, -S12]*GP[0, -(S51/(S12 - S34))] - 
         128*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         128*GP[0, (S23 - S45 - S51)/(S23 - S51)]*GP[0, -(S51/(S12 - S34))] + 
         128*GP[0, -S51]*GP[0, -(S51/(S12 - S34))] - 
         256*GP[0, -(S51/(S12 - S34))]*GP[0, (S12 - S34 + S51)/(S12 - S34)] + 
         320*GP[0, 1, -(S51/(S12 - S34))]) + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 48*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 128*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       80*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*Pi^2*Log[-S12] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       96*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 + (64*Pi^2*Log[-S51])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       96*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       128*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 240*Zeta[3], eb[85] -> 0, 
     eb[86] -> 0}
 
replbb3norm = {be[1] -> (-4*Pi^2*GP[0, S45/(S23 - S51)])/3 + 
       (4*Pi^2*GP[1, S45/(S23 - S51)])/3 - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, 0, 0, S45/(S23 - S51)] - 
       32*GP[1, 1, 1, S45/(S23 - S51)] + (4*Pi^2*Log[-S45])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45] - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 32*GP[1, 1, S45/(S23 - S51)]*
        Log[-S45] + 16*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 
       16*GP[1, S45/(S23 - S51)]*Log[-S45]^2 - (16*Log[-S45]^3)/3 - 
       (128*Zeta[3])/3, be[2] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (128*Zeta[3])/3, be[3] -> ((8*Pi^2*Log[-S45])/3 - (32*Log[-S45]^3)/3 - 
        (256*Zeta[3])/3)/2, be[4] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (128*Zeta[3])/3, be[5] -> ((8*Pi^2*Log[-S12])/3 - (32*Log[-S12]^3)/3 - 
        (256*Zeta[3])/3)/2, be[6] -> (4*Pi^2*Log[-S45])/3 - 
       (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     be[7] -> ((8*Pi^2*Log[-S51])/3 - (32*Log[-S51]^3)/3 - (256*Zeta[3])/3)/
       2, be[8] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - 
       (128*Zeta[3])/3, be[9] -> 0, be[10] -> 
      -2*Pi^2*GP[0, S45/(S23 - S51)] - 2*Pi^2*GP[0, -(S51/(S12 - S34))] + 
       2*Pi^2*GP[1, S45/(S23 - S51)] + 8*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)] + 
       2*Pi^2*GP[1, -(S51/(S12 - S34))] + 8*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] - 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       8*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       8*GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       8*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       8*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       8*GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       8*GP[0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       8*GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       (2*Pi^2*Log[-S45])/3 + 8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        Log[-S45] - 8*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 
       8*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 4*GP[0, S45/(S23 - S51)]*
        Log[-S45]^2 - 4*GP[1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (16*Log[-S45]^3)/3 + 2*Pi^2*Log[-S51] + 8*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*Log[-S51] - 8*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 8*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 8*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 8*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51] + 8*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       4*GP[0, S45/(S23 - S51)]*Log[-S51]^2 + 4*GP[1, S45/(S23 - S51)]*
        Log[-S51]^2 - (128*Zeta[3])/3, 
     be[11] -> 4*Pi^2*GP[0, S45/(S23 - S51)] + 
       4*Pi^2*GP[0, -(S51/(S12 - S34))] - 4*Pi^2*GP[1, S45/(S23 - S51)] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - 4*Pi^2*GP[1, -(S51/(S12 - S34))] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 16*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - (4*Pi^2*Log[-S45])/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45] + 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S45] + 16*GP[1, 1, S45/(S23 - S51)]*
        Log[-S45] - 8*GP[0, S45/(S23 - S51)]*Log[-S45]^2 + 
       8*GP[1, S45/(S23 - S51)]*Log[-S45]^2 - 4*Pi^2*Log[-S51] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 16*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] + 8*GP[0, S45/(S23 - S51)]*Log[-S51]^2 - 
       8*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 16*Zeta[3], 
     be[12] -> (-4*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - (104*Zeta[3])/3, 
     be[13] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     be[14] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     be[15] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     be[16] -> (4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       8*GP[1, 0, 1, -(S51/(S12 - S34))] - (4*Pi^2*Log[-S51])/3 + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (104*Zeta[3])/3, be[17] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - 
       (128*Zeta[3])/3, be[18] -> (-4*Pi^2*Log[-S45])/3 - 
       (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     be[19] -> (4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] - (4*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (104*Zeta[3])/3, be[20] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + (4*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (128*Zeta[3])/3, be[21] -> 0, be[22] -> 0, 
     be[23] -> -2*Pi^2*GP[0, S45/(S23 - S51)] - 
       (4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 2*Pi^2*GP[1, S45/(S23 - S51)] + 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - 8*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 8*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 8*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 4*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 4*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] - 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       4*GP[0, 0, 1, -(S51/(S12 - S34))] + 8*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45] - 8*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45] - 8*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
       4*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 4*GP[1, S45/(S23 - S51)]*
        Log[-S45]^2 - (8*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 4*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 - 8*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       4*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + (8*Log[-S51]^3)/3 - 4*Zeta[3], 
     be[24] -> (-2*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       16*GP[0, 0, 0, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S45])/3 - 
       (8*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + (8*Log[-S51]^3)/3 - 
       4*Zeta[3], be[25] -> 0, be[26] -> (-2*Pi^2*GP[0, -(S51/(S12 - S34))])/
        3 + (2*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       8*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       4*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       4*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       4*GP[1, 0, 1, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S45])/3 - 
       (8*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 - 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, 0, -(S51/(S12 - S34))]*
        Log[-S51] + 8*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + (8*Log[-S51]^3)/3 - 
       4*Zeta[3], be[27] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S51])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 8*Zeta[3], 
     be[28] -> (8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S12])/3 - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     be[29] -> (-8*Pi^2*GP[0, S45/(S23 - S51)])/3 + 
       (8*Pi^2*GP[1, S45/(S23 - S51)])/3 + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45] - 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45] - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
       8*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 8*GP[1, S45/(S23 - S51)]*
        Log[-S45]^2 - (16*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 16*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 8*GP[0, S45/(S23 - S51)]*Log[-S51]^2 + 
       8*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + (16*Log[-S51]^3)/3, 
     be[30] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 + 
       (4*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 - 8*Zeta[3], 
     be[31] -> 2*((-2*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
        Pi^2*GP[1, -(S51/(S12 - S34))] + 12*GP[1, -(S51/(S12 - S34))]*
         GP[0, 0, -(S51/(S12 - S34))] - 6*GP[0, -(S51/(S12 - S34))]*
         GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, 0, -(S51/(S12 - S34))] - 
        12*GP[0, 0, 1, -(S51/(S12 - S34))] + 
        6*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        6*GP[1, 0, 1, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S12])/3 + 
        12*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
        16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        12*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - (8*Log[-S12]^3)/3 - 
        (124*Zeta[3])/3), be[32] -> 2*((4*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
        16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
        16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
        8*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
        16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
        8*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        8*GP[1, 0, 1, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))]*Log[-S12] - 8*GP[0, 1, -(S51/(S12 - S34))]*
         Log[-S12] - 8*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
         Log[-S51] + 8*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]), 
     be[33] -> (2*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 
       24*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       36*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       12*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       12*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       12*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S51])/3 + 
       24*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (212*Zeta[3])/3, be[34] -> (8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 48*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 48*Zeta[3], 
     be[35] -> (4*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
       (4*Pi^2*GP[1, S45/(S23 - S51)])/3 - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, 0, 0, S45/(S23 - S51)] - 
       32*GP[1, 1, 1, S45/(S23 - S51)] - (4*Pi^2*Log[-S51])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] + 16*GP[0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (248*Zeta[3])/3, be[36] -> 0, be[37] -> 
      2*((4*Pi^2*Log[-S51])/3 - (8*Log[-S51]^3)/3 - (106*Zeta[3])/3), 
     be[38] -> 2*((-4*Pi^2*Log[-S45])/3 + (4*Pi^2*Log[-S51])/3 - 24*Zeta[3]), 
     be[39] -> (-20*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
       12*Pi^2*GP[0, -(S51/(S12 - S34))] + (20*Pi^2*GP[1, S45/(S23 - S51)])/
        3 + 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] + 12*Pi^2*GP[1, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, 0, S45/(S23 - S51)] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] + 32*GP[1, 1, 1, S45/(S23 - S51)] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] + 12*Pi^2*Log[-S51] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 16*GP[1, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (368*Zeta[3])/3, 
     be[40] -> (-8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - (8*Pi^2*Log[-S45])/3 + 
       (8*Pi^2*Log[-S51])/3 - 48*Zeta[3], 
     be[41] -> 2*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3), 
     be[42] -> 0, be[43] -> (20*Pi^2*GP[0, S45/(S23 - S51)])/3 + 
       (20*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (20*Pi^2*GP[1, S45/(S23 - S51)])/3 - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)] + 
       (20*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 0, S45/(S23 - S51)] + 32*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 1, -(S51/(S12 - S34))] - 32*GP[1, 1, 1, S45/(S23 - S51)] + 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] - (20*Pi^2*Log[-S51])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 16*GP[1, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (16*Log[-S51]^3)/3 - (56*Zeta[3])/3, be[44] -> 0, 
     be[45] -> 2*((-8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
        32*GP[0, 0, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S12])/3 + 
        (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
        32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
        (148*Zeta[3])/3), be[46] -> (-8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (8*Pi^2*Log[-S45])/3 + (8*Pi^2*Log[-S51])/3 - 48*Zeta[3], 
     be[47] -> -2*((8*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
        (8*Pi^2*GP[1, S45/(S23 - S51)])/3 - 16*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)]*Log[-S45] + 16*GP[0, 0, S45/(S23 - S51)]*
         Log[-S45] + 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
        8*GP[0, S45/(S23 - S51)]*Log[-S45]^2 + 8*GP[1, S45/(S23 - S51)]*
         Log[-S45]^2 - (8*Pi^2*Log[-S51])/3 + 16*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)]*Log[-S51] - 16*GP[0, 0, S45/(S23 - S51)]*
         Log[-S51] - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
        8*GP[0, S45/(S23 - S51)]*Log[-S51]^2 - 8*GP[1, S45/(S23 - S51)]*
         Log[-S51]^2), be[48] -> 0, be[49] -> 0, be[50] -> 0, 
     be[51] -> (16*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] + (16*Pi^2*Log[-S12])/3 - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     be[52] -> -2*(16*GP[1, -(S51/(S12 - S34))]*
         GP[0, 0, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
         GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
        16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        16*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]*
         Log[-S12] - 16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
        16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        8*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2), be[53] -> 0, 
     be[54] -> (-8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - (16*Pi^2*Log[-S12])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, be[55] -> 0, be[56] -> 0, 
     be[57] -> 0, be[58] -> (-16*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S12] + 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + 48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        Log[-S51] - 48*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51], be[59] -> 0, 
     be[60] -> (-8*Pi^2*GP[0, S45/(S23 - S51)])/3 + 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + (8*Pi^2*GP[1, S45/(S23 - S51)])/
        3 + 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - 8*Pi^2*GP[1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       32*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       48*GP[1, 0, 1, -(S51/(S12 - S34))] - (16*Pi^2*Log[-S51])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51], be[61] -> 0, 
     be[62] -> (-4*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
       (4*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + (4*Pi^2*GP[1, S45/(S23 - S51)])/
        3 + 16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 8*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 8*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 64*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - (8*Pi^2*Log[-S51])/3 + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, be[63] -> 0, 
     be[64] -> -4*Pi^2*GP[0, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 64*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] - (8*Pi^2*Log[-S12])/3 + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       48*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       24*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2, 
     be[65] -> (-2*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       24*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 1, 1, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - 16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       8*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2, 
     be[66] -> (2*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (10*Pi^2*GP[1, -(S51/(S12 - S34))])/3 - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 16*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       24*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 1, 1, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S12])/3 - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 8*GP[1, -(S51/(S12 - S34))]*
        Log[-S12]^2 + (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
       64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (16*Log[-S51]^3)/3 - 
       (88*Zeta[3])/3, be[67] -> 0, be[68] -> 
      (-2*Pi^2*GP[0, S45/(S23 - S51)])/3 + (2*Pi^2*GP[1, S45/(S23 - S51)])/
        3 + 16*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)] - 
       16*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] - 
       16*GP[0, 0, 0, S45/(S23 - S51)] + 16*GP[1, 1, 1, S45/(S23 - S51)] + 
       (10*Pi^2*Log[-S51])/3 - 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51] + 16*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       8*GP[0, S45/(S23 - S51)]*Log[-S51]^2 + 8*GP[1, S45/(S23 - S51)]*
        Log[-S51]^2 - (8*Log[-S51]^3)/3 - (88*Zeta[3])/3, 
     be[69] -> 8*Pi^2*Log[-S51] - (16*Log[-S51]^3)/3 - (332*Zeta[3])/3, 
     be[70] -> -4*Pi^2*GP[0, S45/(S23 - S51)] - 
       4*Pi^2*GP[0, -(S51/(S12 - S34))] + 4*Pi^2*GP[1, S45/(S23 - S51)] + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] + (28*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 16*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 16*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 1, 1, -(S51/(S12 - S34))] + (8*Pi^2*Log[-S12])/3 + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - (32*Log[-S12]^3)/3 + 
       (4*Pi^2*Log[-S45])/3 + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45] - 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45] - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
       8*GP[0, S45/(S23 - S51)]*Log[-S45]^2 - 8*GP[1, S45/(S23 - S51)]*
        Log[-S45]^2 + 4*Pi^2*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51] + 16*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 8*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 8*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (304*Zeta[3])/3, 
     be[71] -> 0, be[72] -> 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] - 16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       8*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[1, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 8*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2, 
     be[73] -> (32*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 64*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + 32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 32*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] - 32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2, 
     be[74] -> 8*Pi^2*GP[0, S45/(S23 - S51)] + 
       (20*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       8*Pi^2*GP[1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)] + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       48*GP[0, 0, 1, -(S51/(S12 - S34))] - (4*Pi^2*Log[-S45])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45] + 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S45] + 32*GP[1, 1, S45/(S23 - S51)]*
        Log[-S45] - 16*GP[0, S45/(S23 - S51)]*Log[-S45]^2 + 
       16*GP[1, S45/(S23 - S51)]*Log[-S45]^2 + (16*Log[-S45]^3)/3 - 
       (20*Pi^2*Log[-S51])/3 - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51] - 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - (16*Log[-S51]^3)/3 + 
       24*Zeta[3], be[75] -> 0, be[76] -> (22*Pi^2*GP[0, S45/(S23 - S51)])/
        3 + (40*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       (22*Pi^2*GP[1, S45/(S23 - S51)])/3 - 64*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)] + 
       (20*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 80*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 80*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       16*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)] - 
       16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       48*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       144*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       48*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       144*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       16*GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 0, 0, S45/(S23 - S51)] + 64*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       368*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))] - 16*GP[1, 1, 1, S45/(S23 - S51)] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))] - 16*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S12] + 16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       8*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - (22*Pi^2*Log[-S51])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       144*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       48*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 8*GP[0, S45/(S23 - S51)]*
        Log[-S51]^2 + 32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       8*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 24*GP[1, -(S51/(S12 - S34))]*
        Log[-S51]^2 - (8*Log[-S51]^3)/3 + (80*Zeta[3])/3, be[77] -> 0, 
     be[78] -> 0, be[79] -> 6*Pi^2*GP[0, -(S51/(S12 - S34))] - 
       (2*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       16*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       16*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       16*GP[0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       48*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       48*GP[1, 1, 1, -(S51/(S12 - S34))] + (26*Pi^2*Log[-S12])/3 - 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       48*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       80*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       24*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - (8*Log[-S12]^3)/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - (64*Zeta[3])/3, 
     be[80] -> (-17*Pi^2*GP[0, -(S51/(S12 - S34))])/3 + 
       5*Pi^2*GP[1, -(S51/(S12 - S34))] + 24*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] - 48*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 24*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       24*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 1, 1, -(S51/(S12 - S34))] - (17*Pi^2*Log[-S12])/3 + 
       24*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
       24*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       24*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       12*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       12*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 4*Log[-S12]^3 - 
       (40*Pi^2*Log[-S51])/3 - 64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + (16*Log[-S51]^3)/3 + 
       (452*Zeta[3])/3, be[81] -> 2*((-41*Pi^2*GP[0, -(S51/(S12 - S34))])/6 + 
        (17*Pi^2*GP[1, -(S51/(S12 - S34))])/2 + 12*GP[1, -(S51/(S12 - S34))]*
         GP[0, 0, -(S51/(S12 - S34))] - 24*GP[0, -(S51/(S12 - S34))]*
         GP[1, 1, -(S51/(S12 - S34))] + 4*GP[0, 0, 0, -(S51/(S12 - S34))] - 
        24*GP[0, 0, 1, -(S51/(S12 - S34))] + 
        12*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        60*GP[1, 0, 1, -(S51/(S12 - S34))] - 
        12*GP[1, 1, 1, -(S51/(S12 - S34))] - (41*Pi^2*Log[-S12])/6 + 
        12*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
        4*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
        24*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        12*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        2*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 - 6*GP[1, -(S51/(S12 - S34))]*
         Log[-S12]^2 + (2*Log[-S12]^3)/3 + (310*Zeta[3])/3), 
     be[82] -> (41*Pi^2*GP[0, S45/(S23 - S51)])/3 - 
       (41*Pi^2*GP[1, S45/(S23 - S51)])/3 + 8*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] - 8*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] - 8*GP[0, 0, 0, S45/(S23 - S51)] + 
       8*GP[1, 1, 1, S45/(S23 - S51)] - (41*Pi^2*Log[-S51])/3 - 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] + 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 8*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 4*GP[0, S45/(S23 - S51)]*Log[-S51]^2 + 
       4*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + (4*Log[-S51]^3)/3 + 
       (620*Zeta[3])/3, be[83] -> 2*((17*Pi^2*GP[0, S45/(S23 - S51)])/6 - 
        (17*Pi^2*GP[1, S45/(S23 - S51)])/6 - 12*GP[1, S45/(S23 - S51)]*
         GP[0, 0, S45/(S23 - S51)] + 12*GP[0, S45/(S23 - S51)]*
         GP[1, 1, S45/(S23 - S51)] + 12*GP[0, 0, 0, S45/(S23 - S51)] - 
        12*GP[1, 1, 1, S45/(S23 - S51)] - (19*Pi^2*Log[-S51])/2 + 
        12*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
        12*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 12*GP[1, 1, S45/(S23 - S51)]*
         Log[-S51] + 6*GP[0, S45/(S23 - S51)]*Log[-S51]^2 - 
        6*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + (2*Log[-S51]^3)/3 + 
        (226*Zeta[3])/3), be[84] -> (80*Pi^2*GP[0, -(S51/(S12 - S34))])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)] - (40*Pi^2*GP[1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       128*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       80*GP[1, 0, 1, -(S51/(S12 - S34))] + 16*Pi^2*Log[-S12] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       96*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, -(S51/(S12 - S34))]*Log[-S12]^2 + (64*Pi^2*Log[-S51])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51] - 
       96*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       128*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 240*Zeta[3], be[85] -> 0, 
     be[86] -> 0}
 
replbb4norm = {be[1] -> (-19*Pi^4)/30 + (8*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 - (8*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 - 
       (8*Pi^2*GP[1, 1, S45/(S23 - S51)])/3 + 64*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] - 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, S45/(S23 - S51)] - 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, S45/(S23 - S51)] + 64*GP[0, 0, 0, 0, S45/(S23 - S51)] + 
       64*GP[1, 1, 1, 1, S45/(S23 - S51)] + (8*Pi^2*GP[0, S45/(S23 - S51)]*
         Log[-S45])/3 - (8*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S45])/3 + 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 
       64*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
       64*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       64*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - (4*Pi^2*Log[-S45]^2)/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45]^2 + 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (32*GP[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (32*GP[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (8*Log[-S45]^4)/3 - 
       (256*GP[0, S45/(S23 - S51)]*Zeta[3])/3 + 
       (256*GP[1, S45/(S23 - S51)]*Zeta[3])/3 + (256*Log[-S45]*Zeta[3])/3, 
     be[2] -> (-19*Pi^4)/30 + (8*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 - (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 - (8*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       64*GP[1, 1, 1, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       (4*Pi^2*Log[-S51]^2)/3 - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (256*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
       (256*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3, 
     be[3] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S45]^2)/3 + (16*Log[-S45]^4)/3 + 
        (512*Log[-S45]*Zeta[3])/3)/2, be[4] -> (-19*Pi^4)/30 - 
       (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       (4*Pi^2*Log[-S51]^2)/3 + 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (256*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3, 
     be[5] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S12]^2)/3 + (16*Log[-S12]^4)/3 + 
        (512*Log[-S12]*Zeta[3])/3)/2, be[6] -> (-19*Pi^4)/30 - 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (256*Log[-S45]*Zeta[3])/
        3, be[7] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S51]^2)/3 + 
        (16*Log[-S51]^4)/3 + (512*Log[-S51]*Zeta[3])/3)/2, 
     be[8] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, be[9] -> 0, 
     be[10] -> (-11*Pi^4)/10 - (10*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[0, -(S51/(S12 - S34))])/3 + 4*Pi^2*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)] + (10*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, S45/(S23 - S51)])/3 + (10*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 + 4*Pi^2*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - (10*Pi^2*GP[1, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - 4*Pi^2*GP[0, 0, S45/(S23 - S51)] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 4*Pi^2*GP[0, 0, -(S51/(S12 - S34))] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 16*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 4*Pi^2*GP[1, 1, S45/(S23 - S51)] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 4*Pi^2*GP[1, 1, -(S51/(S12 - S34))] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 16*GP[1, 1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] + 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] - 16*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - 16*GP[1, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] + (2*Pi^2*GP[0, S45/(S23 - S51)]*
         Log[-S45])/3 - (2*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S45])/3 + 
       16*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 
       16*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
       16*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       16*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + (2*Pi^2*Log[-S45]^2)/3 - 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45]^2 + 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S45]^2 + 8*GP[1, 1, S45/(S23 - S51)]*
        Log[-S45]^2 - (8*GP[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (8*GP[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (8*Log[-S45]^4)/3 + 
       (10*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       (10*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 4*Pi^2*GP[1, -(S51/(S12 - S34))]*
        Log[-S51] - 16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 16*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 16*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 2*Pi^2*Log[-S51]^2 - 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       8*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       8*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 8*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51]^2 + (8*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (8*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - 12*GP[0, S45/(S23 - S51)]*
        Zeta[3] - 12*GP[0, -(S51/(S12 - S34))]*Zeta[3] + 
       12*GP[1, S45/(S23 - S51)]*Zeta[3] + 12*GP[1, -(S51/(S12 - S34))]*
        Zeta[3] + (220*Log[-S45]*Zeta[3])/3 + 12*Log[-S51]*Zeta[3], 
     be[11] -> (58*Pi^4)/45 + (20*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[0, -(S51/(S12 - S34))])/3 - 8*Pi^2*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)] - (20*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, S45/(S23 - S51)])/3 - (20*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 - 8*Pi^2*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] + (20*Pi^2*GP[1, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 + 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] + 8*Pi^2*GP[0, 0, S45/(S23 - S51)] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + 8*Pi^2*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 8*Pi^2*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 8*Pi^2*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[1, 1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] + 32*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - (4*Pi^2*GP[0, S45/(S23 - S51)]*
         Log[-S45])/3 + (4*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S45])/3 - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
       32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + (4*Pi^2*Log[-S45]^2)/3 + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45]^2 - 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 
       16*GP[1, 1, S45/(S23 - S51)]*Log[-S45]^2 + 
       (16*GP[0, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
       (16*GP[1, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
       (20*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 - 
       8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       (20*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 8*Pi^2*GP[1, -(S51/(S12 - S34))]*
        Log[-S51] + 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 4*Pi^2*Log[-S51]^2 + 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       16*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
       (16*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (16*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 24*GP[0, S45/(S23 - S51)]*
        Zeta[3] + 24*GP[0, -(S51/(S12 - S34))]*Zeta[3] - 
       24*GP[1, S45/(S23 - S51)]*Zeta[3] - 24*GP[1, -(S51/(S12 - S34))]*
        Zeta[3] - 8*Log[-S45]*Zeta[3] - 24*Log[-S51]*Zeta[3], 
     be[12] -> (-41*Pi^4)/90 + (4*Pi^2*Log[-S51]^2)/3 + (8*Log[-S51]^4)/3 + 
       (208*Log[-S51]*Zeta[3])/3, be[13] -> (-41*Pi^4)/90 + 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (208*Log[-S45]*Zeta[3])/
        3, be[14] -> (-41*Pi^4)/90 + (4*Pi^2*Log[-S45]^2)/3 + 
       (8*Log[-S45]^4)/3 + (208*Log[-S45]*Zeta[3])/3, 
     be[15] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, be[16] -> (-41*Pi^4)/90 - 
       (4*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 - 
       (4*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + 
       16*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       8*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       (4*Pi^2*Log[-S51]^2)/3 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (208*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
       8*GP[1, -(S51/(S12 - S34))]*Zeta[3] + (208*Log[-S51]*Zeta[3])/3, 
     be[17] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, be[18] -> (-41*Pi^4)/90 + 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (208*Log[-S45]*Zeta[3])/
        3, be[19] -> (-41*Pi^4)/90 + (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 + 64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       (4*Pi^2*Log[-S51]^2)/3 + 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (208*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (208*Log[-S51]*Zeta[3])/3, 
     be[20] -> (-19*Pi^4)/30 - (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       8*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       (4*Pi^2*Log[-S51]^2)/3 + 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (256*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (256*Log[-S51]*Zeta[3])/3, 
     be[21] -> 0, be[22] -> 0, be[23] -> (-5*Pi^4)/9 - 
       (10*Pi^2*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))])/3 + 
       4*Pi^2*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)] + 
       (10*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)])/3 - 
       4*Pi^2*GP[0, 0, S45/(S23 - S51)] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)] - 
       (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, 0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] - 
       2*Pi^2*GP[0, 1, -(S51/(S12 - S34))] - 8*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 8*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, 0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       4*Pi^2*GP[1, 1, S45/(S23 - S51)] - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       16*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       8*GP[0, 1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 0, S45/(S23 - S51)] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       16*GP[1, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       4*GP[0, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       8*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       4*GP[1, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       8*GP[0, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       8*GP[1, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, S45/(S23 - S51)] - 
       32*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       8*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       (2*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S45])/3 - 
       (2*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S45])/3 + 
       16*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 
       16*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
       16*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       16*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - 8*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45]^2 + 8*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45]^2 + 8*GP[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (8*GP[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (8*GP[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (4*Log[-S45]^4)/3 + 
       (10*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (10*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 8*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 8*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 16*GP[0, 0, 0, S45/(S23 - S51)]*
        Log[-S51] + 32*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 - 
       8*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       8*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (8*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (8*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 - 
       12*GP[0, S45/(S23 - S51)]*Zeta[3] + (92*GP[0, -(S51/(S12 - S34))]*
         Zeta[3])/3 + 12*GP[1, S45/(S23 - S51)]*Zeta[3] + 
       (116*Log[-S45]*Zeta[3])/3 - (92*Log[-S51]*Zeta[3])/3, 
     be[24] -> (-4*Pi^4)/45 - (4*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 - 
       32*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S45]^2)/3 + 
       (4*Log[-S45]^4)/3 + (4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       (2*Pi^2*Log[-S51]^2)/3 - 16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 + 
       (104*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + (128*Log[-S45]*Zeta[3])/
        3 - (104*Log[-S51]*Zeta[3])/3, be[25] -> 0, 
     be[26] -> (-4*Pi^4)/45 + (2*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 - (4*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 + (2*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 - 
       (2*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 - 
       8*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       4*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       8*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       8*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       4*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       4*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       4*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - (2*Pi^2*Log[-S45]^2)/3 + 
       (4*Log[-S45]^4)/3 + (4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       8*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - (2*Pi^2*Log[-S51]^2)/3 + 
       8*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       8*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (4*Log[-S51]^4)/3 + 
       (104*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
       4*GP[1, -(S51/(S12 - S34))]*Zeta[3] + (128*Log[-S45]*Zeta[3])/3 - 
       (104*Log[-S51]*Zeta[3])/3, be[27] -> (-8*Pi^4)/45 - 
       (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       8*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       (8*Pi^2*Log[-S51]^2)/3 + 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (256*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 16*Log[-S51]*Zeta[3], 
     be[28] -> (-2*Pi^4)/5 + 4*Pi^2*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 
       (4*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 - 
       (16*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12] + 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       (8*Pi^2*Log[-S12]^2)/3 + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       32*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (232*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3, 
     be[29] -> (-2*Pi^4)/5 + (16*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 - (16*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 - 
       (16*Pi^2*GP[1, 1, S45/(S23 - S51)])/3 + 
       (4*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S45])/3 - 
       (4*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S45])/3 + 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
       32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S45]^2 + 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S45]^2 + 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (16*GP[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (16*GP[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + (8*Log[-S45]^4)/3 + 
       4*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51] - 
       4*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51] - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, 0, 0, S45/(S23 - S51)]*
        Log[-S51] - 32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       (8*Pi^2*Log[-S51]^2)/3 + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 16*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51]^2 - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (16*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (16*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 + 
       (232*Log[-S45]*Zeta[3])/3 - (232*Log[-S51]*Zeta[3])/3, 
     be[30] -> (-8*Pi^4)/45 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 - 
       (4*Pi^2*Log[-S51]^2)/3 - (8*Log[-S51]^4)/3 + (256*Log[-S45]*Zeta[3])/
        3 - (208*Log[-S51]*Zeta[3])/3, 
     be[31] -> 2*((-37*Pi^4)/36 - Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))] + (4*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
         3 - Pi^2*GP[0, 1, -(S51/(S12 - S34))] + 
        Pi^2*GP[1, 1, -(S51/(S12 - S34))] + 12*GP[0, 0, -(S51/(S12 - S34))]*
         GP[1, 1, -(S51/(S12 - S34))] - 24*GP[1, -(S51/(S12 - S34))]*
         GP[0, 0, 0, -(S51/(S12 - S34))] + 12*GP[0, -(S51/(S12 - S34))]*
         GP[1, 0, 1, -(S51/(S12 - S34))] - 6*GP[0, -(S51/(S12 - S34))]*
         GP[1, 1, 1, -(S51/(S12 - S34))] + 
        32*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
        24*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
        12*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
        24*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
        6*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
        36*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
        6*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
        6*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
        (4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
        2*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
        24*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        12*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        32*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        24*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        12*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        12*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + (2*Pi^2*Log[-S12]^2)/
         3 - 12*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
         Log[-S12]^2 + 16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        12*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        (16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 + 
        (248*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
        30*GP[1, -(S51/(S12 - S34))]*Zeta[3] + (248*Log[-S12]*Zeta[3])/3), 
     be[32] -> 2*((8*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 
        32*GP[0, 0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
        64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
        16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
        8*GP[0, -(S51/(S12 - S34))]*GP[1, 0, 1, -(S51/(S12 - S34))] + 
        96*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
        32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
        8*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
        16*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
        (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
        16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        8*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        48*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        8*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
        16*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        8*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        16*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        8*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        8*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        8*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        8*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        16*GP[1, -(S51/(S12 - S34))]*Zeta[3]), 
     be[33] -> (-167*Pi^4)/90 - 2*Pi^2*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] + 4*Pi^2*GP[0, 1, -(S51/(S12 - S34))] + 
       (2*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + 
       72*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       48*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       24*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       24*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       84*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       36*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       36*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       48*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       36*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       36*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       48*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       72*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       24*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       24*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       24*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       (8*Pi^2*Log[-S51]^2)/3 - 24*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 + 
       (388*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (424*Log[-S51]*Zeta[3])/3, 
     be[34] -> (-34*Pi^4)/15 - (32*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 + 
       (16*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 
       8*Pi^2*GP[0, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 8*Pi^2*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       48*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       48*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       112*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       80*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       80*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       (16*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       96*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*Zeta[3] + 80*GP[1, -(S51/(S12 - S34))]*
        Zeta[3] + 96*Log[-S51]*Zeta[3], 
     be[35] -> (-37*Pi^4)/18 - (8*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 + (8*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 + 
       (8*Pi^2*GP[1, 1, S45/(S23 - S51)])/3 + 64*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] - 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, S45/(S23 - S51)] - 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, S45/(S23 - S51)] + 64*GP[0, 0, 0, 0, S45/(S23 - S51)] + 
       64*GP[1, 1, 1, 1, S45/(S23 - S51)] - (8*Pi^2*GP[0, S45/(S23 - S51)]*
         Log[-S51])/3 + (8*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 + 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
       64*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
       (32*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (32*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (496*GP[0, S45/(S23 - S51)]*Zeta[3])/3 + 
       (496*GP[1, S45/(S23 - S51)]*Zeta[3])/3 + (496*Log[-S51]*Zeta[3])/3, 
     be[36] -> 0, be[37] -> 2*((-167*Pi^4)/180 - (4*Pi^2*Log[-S51]^2)/3 + 
        (4*Log[-S51]^4)/3 + (212*Log[-S51]*Zeta[3])/3), 
     be[38] -> 2*((-17*Pi^4)/15 + (4*Pi^2*Log[-S45]^2)/3 - 
        (4*Pi^2*Log[-S51]^2)/3 - 8*Log[-S45]*Zeta[3] + 56*Log[-S51]*Zeta[3]), 
     be[39] -> (-493*Pi^4)/90 - (40*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[0, -(S51/(S12 - S34))])/3 + (40*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 + (40*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, S45/(S23 - S51)])/3 + (40*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 + 24*Pi^2*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - (40*Pi^2*GP[1, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 - 64*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] - (40*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       64*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 24*Pi^2*GP[0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 64*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - (40*Pi^2*GP[1, 1, S45/(S23 - S51)])/
        3 - 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 64*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] - 64*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 24*Pi^2*GP[1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 64*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 64*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 64*GP[1, 1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] + 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, S45/(S23 - S51)] + 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] - 64*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, S45/(S23 - S51)] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - 64*GP[1, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 0, 0, 0, S45/(S23 - S51)] + 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, 1, 1, 1, S45/(S23 - S51)] + 
       64*GP[1, 1, 1, 1, -(S51/(S12 - S34))] + 
       (40*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       24*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       (40*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 24*Pi^2*GP[1, -(S51/(S12 - S34))]*
        Log[-S51] - 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 64*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 12*Pi^2*Log[-S51]^2 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (32*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (32*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 + 
       (112*GP[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (736*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
       (112*GP[1, S45/(S23 - S51)]*Zeta[3])/3 + 
       (736*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (736*Log[-S51]*Zeta[3])/3, 
     be[40] -> (-34*Pi^4)/15 + (16*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 - 
       (16*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 - 
       (16*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + (8*Pi^2*Log[-S45]^2)/3 + 
       (16*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (8*Pi^2*Log[-S51]^2)/3 - 112*GP[0, -(S51/(S12 - S34))]*Zeta[3] + 
       112*GP[1, -(S51/(S12 - S34))]*Zeta[3] - 16*Log[-S45]*Zeta[3] + 
       112*Log[-S51]*Zeta[3], be[41] -> 
      2*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + (4*Log[-S12]^4)/3 + 
        (128*Log[-S12]*Zeta[3])/3), be[42] -> 0, 
     be[43] -> (53*Pi^4)/30 + (40*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[0, -(S51/(S12 - S34))])/3 - (40*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 - (40*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, S45/(S23 - S51)])/3 + (40*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 + (40*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 - (40*Pi^2*GP[1, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 - 64*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] + (40*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       64*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + (40*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 - 64*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 64*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + (80*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/
        3 + 128*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] - 128*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 128*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 128*GP[0, 0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + (40*Pi^2*GP[1, 1, S45/(S23 - S51)])/
        3 + 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 64*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] + 64*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 128*GP[0, 1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - (40*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/
        3 - 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 64*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 64*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 64*GP[1, 1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] - 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, S45/(S23 - S51)] + 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] + 64*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] - 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 128*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 1, -(S51/(S12 - S34))] + 128*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 1, -(S51/(S12 - S34))] - 128*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 1, -(S51/(S12 - S34))] - 128*GP[0, S45/(S23 - S51)]*
        GP[0, 1, 1, -(S51/(S12 - S34))] - 128*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, 1, -(S51/(S12 - S34))] + 128*GP[1, S45/(S23 - S51)]*
        GP[0, 1, 1, -(S51/(S12 - S34))] - 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, S45/(S23 - S51)] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - 64*GP[1, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 0, 0, S45/(S23 - S51)] + 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       128*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       128*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       128*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 1, 1, 1, S45/(S23 - S51)] - 
       64*GP[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (40*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 - 
       (40*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       (40*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 + 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - (40*Pi^2*GP[1, -(S51/(S12 - S34))]*
         Log[-S51])/3 - 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 64*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 128*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       128*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*GP[0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       128*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       128*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (20*Pi^2*Log[-S51]^2)/
        3 + 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       (32*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (112*GP[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (112*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
       (112*GP[1, S45/(S23 - S51)]*Zeta[3])/3 - 
       (112*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (112*Log[-S51]*Zeta[3])/3, 
     be[44] -> 0, be[45] -> 2*((-277*Pi^4)/180 - 
        (16*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 
        64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + (2*Pi^2*Log[-S12]^2)/3 - 
        (4*Log[-S12]^4)/3 + (16*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
        64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/
         3 + 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
        (424*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 - (128*Log[-S12]*Zeta[3])/
         3 + (424*Log[-S51]*Zeta[3])/3), 
     be[46] -> (-34*Pi^4)/15 - (16*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 
       (8*Pi^2*Log[-S45]^2)/3 + (16*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/
        3 - (8*Pi^2*Log[-S51]^2)/3 - 112*GP[0, -(S51/(S12 - S34))]*Zeta[3] - 
       16*Log[-S45]*Zeta[3] + 112*Log[-S51]*Zeta[3], 
     be[47] -> -2*((2*Pi^4)/5 - (16*Pi^2*GP[0, S45/(S23 - S51)]*
          GP[1, S45/(S23 - S51)])/3 + (16*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 + 
        (16*Pi^2*GP[1, 1, S45/(S23 - S51)])/3 - 
        (4*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S45])/3 + 
        (4*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S45])/3 - 
        32*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S45] + 
        32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
        32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
        32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + 16*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)]*Log[-S45]^2 - 16*GP[0, 0, S45/(S23 - S51)]*
         Log[-S45]^2 - 16*GP[1, 1, S45/(S23 - S51)]*Log[-S45]^2 + 
        (16*GP[0, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
        (16*GP[1, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
        4*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51] + 
        4*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
         GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
         GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
        32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
        32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (8*Pi^2*Log[-S51]^2)/3 - 
        16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
        16*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
        16*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
        (16*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
        (16*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3), be[48] -> 0, be[49] -> 0, 
     be[50] -> 0, be[51] -> (-4*Pi^4)/5 + 8*Pi^2*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - (16*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 + (8*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 - 
       (32*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 - 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       128*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12] + 
       (32*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - (16*Pi^2*Log[-S12]^2)/
        3 + 32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        Log[-S12]^2 - 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3, 
     be[52] -> -2*((-4*Pi^2*GP[0, -(S51/(S12 - S34))]*
          GP[1, -(S51/(S12 - S34))])/3 + 
        (4*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 - 
        32*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
        32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
        32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
        32*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
        32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
        32*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
        32*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
        32*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
        32*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
        32*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
        (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
        32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        32*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        32*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        (16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
        (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
        32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
        32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
        32*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
        16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
        (16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3), be[53] -> 0, 
     be[54] -> (4*Pi^4)/5 - 8*Pi^2*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] + (32*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 - (8*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 
       (32*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] + 
       128*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12] - 
       (32*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + (16*Pi^2*Log[-S12]^2)/
        3 - 32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        Log[-S12]^2 + 32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       112*GP[0, -(S51/(S12 - S34))]*Zeta[3], be[55] -> 0, be[56] -> 0, 
     be[57] -> 0, be[58] -> (-8*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 - 8*Pi^2*GP[0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       128*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       128*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       96*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       48*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       96*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       8*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       96*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       96*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       48*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[1, -(S51/(S12 - S34))]*Zeta[3], be[59] -> 0, 
     be[60] -> (-16*Pi^4)/15 - (40*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[0, -(S51/(S12 - S34))])/3 + (16*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 + (40*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, S45/(S23 - S51)])/3 - (56*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 - (16*Pi^2*GP[0, 0, S45/(S23 - S51)])/
        3 + 64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + (16*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 + 64*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 64*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - (8*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/
        3 - 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] - (16*Pi^2*GP[1, 1, S45/(S23 - S51)])/
        3 - 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 64*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, 1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 16*Pi^2*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 0, S45/(S23 - S51)] - 
       64*GP[0, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, S45/(S23 - S51)] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       48*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       144*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       96*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       96*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       (16*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 - 
       (16*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (16*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 16*Pi^2*GP[1, -(S51/(S12 - S34))]*
        Log[-S51] + 64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)]*
        Log[-S51] + 64*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))]*
        Log[-S51] - 64*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))]*
        Log[-S51] + 64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*
        Log[-S51] + 32*GP[0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] - 32*GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))]*
        Log[-S51] + 64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51] - 64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*
        Log[-S51] - 128*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       96*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + (16*Pi^2*Log[-S51]^2)/
        3 - 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       48*GP[0, S45/(S23 - S51)]*Zeta[3] + 112*GP[0, -(S51/(S12 - S34))]*
        Zeta[3] + 48*GP[1, S45/(S23 - S51)]*Zeta[3] - 
       48*GP[1, -(S51/(S12 - S34))]*Zeta[3], be[61] -> 0, 
     be[62] -> (-8*Pi^4)/15 - (20*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[0, -(S51/(S12 - S34))])/3 + (8*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 + (20*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, S45/(S23 - S51)])/3 - (8*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] - (8*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - (16*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/
        3 - 16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] - 16*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] - (8*Pi^2*GP[1, 1, S45/(S23 - S51)])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 16*GP[0, 1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] - 8*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 1, -(S51/(S12 - S34))] + 8*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 1, -(S51/(S12 - S34))] + 16*GP[0, S45/(S23 - S51)]*
        GP[0, 1, 1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, 1, -(S51/(S12 - S34))] - 16*GP[1, S45/(S23 - S51)]*
        GP[0, 1, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] - 128*GP[0, 0, 0, 0, 
         -(S51/(S12 - S34))] + 8*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       (8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       (8*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 16*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 16*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       128*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       (8*Pi^2*Log[-S51]^2)/3 - 16*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 64*GP[0, 0, -(S51/(S12 - S34))]*
        Log[-S51]^2 + 16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (64*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       24*GP[0, S45/(S23 - S51)]*Zeta[3] + (440*GP[0, -(S51/(S12 - S34))]*
         Zeta[3])/3 + 24*GP[1, S45/(S23 - S51)]*Zeta[3], be[63] -> 0, 
     be[64] -> (2*Pi^4)/5 - 4*Pi^2*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))] - (4*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 
       (16*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12] - 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       (8*Pi^2*Log[-S12]^2)/3 - 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
       4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51] + 
       96*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       48*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3 + 
       (440*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3, 
     be[65] -> (4*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))])/
        3 - 4*Pi^2*GP[0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 - 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       80*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] + 
       8*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       48*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       48*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       72*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       16*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       (272*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3, 
     be[66] -> (-149*Pi^4)/180 + (4*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 - (4*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 - (16*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 - 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       80*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       56*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       48*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       80*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       104*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       (2*Pi^2*Log[-S12]^2)/3 + 16*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
       (16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - (4*Log[-S12]^4)/3 + 
       (16*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       48*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       80*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       80*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       (8*Pi^2*Log[-S51]^2)/3 + 64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 - 
       (248*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
       (176*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (248*Log[-S12]*Zeta[3])/
        3 + (424*Log[-S51]*Zeta[3])/3, be[67] -> 0, 
     be[68] -> (-149*Pi^4)/180 + (4*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 - (4*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 - 
       (4*Pi^2*GP[1, 1, S45/(S23 - S51)])/3 - 32*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, S45/(S23 - S51)] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, S45/(S23 - S51)] - 32*GP[0, 0, 0, 0, S45/(S23 - S51)] - 
       32*GP[1, 1, 1, 1, S45/(S23 - S51)] + (4*Pi^2*GP[0, S45/(S23 - S51)]*
         Log[-S51])/3 - (4*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] - (10*Pi^2*Log[-S51]^2)/3 + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       (16*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (16*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + (4*Log[-S51]^4)/3 + 
       (248*GP[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (248*GP[1, S45/(S23 - S51)]*Zeta[3])/3 + (176*Log[-S51]*Zeta[3])/3, 
     be[69] -> (-59*Pi^4)/30 - 8*Pi^2*Log[-S51]^2 + (8*Log[-S51]^4)/3 + 
       (664*Log[-S51]*Zeta[3])/3, be[70] -> (-23*Pi^4)/9 - 
       (20*Pi^2*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))])/3 + 
       8*Pi^2*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)] + 
       (20*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)])/3 + 
       (20*Pi^2*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))])/3 + 
       16*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] - 
       (20*Pi^2*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       8*Pi^2*GP[0, 0, S45/(S23 - S51)] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 32*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       8*Pi^2*GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[0, 0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 - 
       8*Pi^2*GP[1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       (56*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 0, S45/(S23 - S51)] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, S45/(S23 - S51)] - 
       32*GP[0, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, S45/(S23 - S51)] - 
       32*GP[1, -(S51/(S12 - S34))]*GP[1, 1, 1, S45/(S23 - S51)] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       128*GP[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       64*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       (8*Pi^2*Log[-S12]^2)/3 - 32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (16*Log[-S12]^4)/3 + 
       (4*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S45])/3 - 
       (4*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S45])/3 + 
       32*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S45] - 
       32*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S45] - 
       32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S45] + 
       32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S45] - (4*Pi^2*Log[-S45]^2)/3 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45]^2 + 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S45]^2 + 
       16*GP[1, 1, S45/(S23 - S51)]*Log[-S45]^2 - 
       (16*GP[0, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (16*GP[1, S45/(S23 - S51)]*Log[-S45]^3)/3 + 
       (20*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 + 
       8*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51] - 
       (20*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 16*Pi^2*GP[1, -(S51/(S12 - S34))]*
        Log[-S51] - 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 4*Pi^2*Log[-S51]^2 - 
       16*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (16*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       24*GP[0, S45/(S23 - S51)]*Zeta[3] - 24*GP[0, -(S51/(S12 - S34))]*
        Zeta[3] + 24*GP[1, S45/(S23 - S51)]*Zeta[3] + 
       (920*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3 + (512*Log[-S12]*Zeta[3])/
        3 + 8*Log[-S45]*Zeta[3] + 24*Log[-S51]*Zeta[3], be[71] -> 0, 
     be[72] -> (-4*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))])/
        3 + (4*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 - 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       (16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51])/3 - 
       32*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3, 
     be[73] -> (40*Pi^2*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))])/3 + 
       24*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] - 
       (40*Pi^2*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 64*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       64*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 64*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       (32*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 64*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       64*GP[0, 1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] - 
       (64*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 - 64*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 0, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, S45/(S23 - S51)] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, -(S51/(S12 - S34))]*GP[1, 1, 1, S45/(S23 - S51)] + 
       64*GP[0, S45/(S23 - S51)]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[1, 1, 1, -(S51/(S12 - S34))] + 
       128*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       128*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       128*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       (8*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       64*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       24*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       160*GP[1, -(S51/(S12 - S34))]*Zeta[3], 
     be[74] -> (12*Pi^4)/5 + (40*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[0, -(S51/(S12 - S34))])/3 - 16*Pi^2*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)] - (40*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, S45/(S23 - S51)])/3 + (8*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 - (8*Pi^2*GP[1, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] + 16*Pi^2*GP[0, 0, S45/(S23 - S51)] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       (40*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 - 64*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] - 32*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] + 
       64*GP[0, 0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))] + 
       (32*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 64*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 16*Pi^2*GP[1, 1, S45/(S23 - S51)] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       64*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       (16*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 0, S45/(S23 - S51)] + 
       64*GP[0, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       64*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       80*GP[0, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       80*GP[1, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[1, S45/(S23 - S51)]*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, S45/(S23 - S51)] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       256*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       32*GP[1, 0, 0, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       (8*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S45])/3 + 
       (8*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S45])/3 - 
       64*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S45] + 
       64*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S45] + 
       64*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S45] - 
       64*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S45] + (4*Pi^2*Log[-S45]^2)/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S45]^2 - 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S45]^2 - 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S45]^2 + 
       (32*GP[0, S45/(S23 - S51)]*Log[-S45]^3)/3 - 
       (32*GP[1, S45/(S23 - S51)]*Log[-S45]^3)/3 - (8*Log[-S45]^4)/3 - 
       (40*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 - 
       (40*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       (40*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 + 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 64*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 64*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 64*GP[0, 0, 0, S45/(S23 - S51)]*
        Log[-S51] - 64*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       96*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       64*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (20*Pi^2*Log[-S51]^2)/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       32*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 
       (32*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (32*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       (32*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + (8*Log[-S51]^4)/3 + 
       48*GP[0, S45/(S23 - S51)]*Zeta[3] - (112*GP[0, -(S51/(S12 - S34))]*
         Zeta[3])/3 - 48*GP[1, S45/(S23 - S51)]*Zeta[3] + 
       16*GP[1, -(S51/(S12 - S34))]*Zeta[3] - (256*Log[-S45]*Zeta[3])/3 + 
       (112*Log[-S51]*Zeta[3])/3, be[75] -> 0, 
     be[76] -> (197*Pi^4)/60 + (80*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[0, -(S51/(S12 - S34))])/3 - (44*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 - (80*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, S45/(S23 - S51)])/3 + (28*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 + (116*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 - (28*Pi^2*GP[1, S45/(S23 - S51)]*
         GP[1, -(S51/(S12 - S34))])/3 - 160*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))] + (44*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 - 
       128*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 160*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] + 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] + (80*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
        3 - 128*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 160*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       160*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 128*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] - (88*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/
        3 + 96*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 288*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       96*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] - 288*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 96*GP[0, 0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + (44*Pi^2*GP[1, 1, S45/(S23 - S51)])/
        3 + 128*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       160*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] + 128*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 288*GP[0, 1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + (8*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 96*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[1, 1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 128*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, S45/(S23 - S51)] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] + 128*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] - 128*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 96*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, -(S51/(S12 - S34))] - 768*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 1, -(S51/(S12 - S34))] + 768*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 1, -(S51/(S12 - S34))] + 96*GP[0, S45/(S23 - S51)]*
        GP[0, 1, 1, -(S51/(S12 - S34))] + 96*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, 1, -(S51/(S12 - S34))] - 96*GP[1, S45/(S23 - S51)]*
        GP[0, 1, 1, -(S51/(S12 - S34))] + 96*GP[0, S45/(S23 - S51)]*
        GP[1, 0, 1, -(S51/(S12 - S34))] + 96*GP[0, -(S51/(S12 - S34))]*
        GP[1, 0, 1, -(S51/(S12 - S34))] - 96*GP[1, S45/(S23 - S51)]*
        GP[1, 0, 1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, S45/(S23 - S51)] - 128*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - 96*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, 0, 0, 0, S45/(S23 - S51)] + 
       128*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       1552*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       160*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[1, 1, 1, 1, S45/(S23 - S51)] + 
       64*GP[1, 1, 1, 1, -(S51/(S12 - S34))] + 
       (4*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (16*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (44*Pi^2*GP[0, S45/(S23 - S51)]*Log[-S51])/3 - 
       (80*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       (44*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 + 
       128*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - (44*Pi^2*GP[1, -(S51/(S12 - S34))]*
         Log[-S51])/3 - 160*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       160*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 128*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 128*GP[0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 128*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 96*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 288*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 96*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 288*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 128*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 96*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       128*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       768*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       96*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       96*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + 
       96*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (22*Pi^2*Log[-S51]^2)/
        3 + 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       144*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 + 
       48*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (16*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (64*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 + 
       (16*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 + 
       16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3 + (4*Log[-S51]^4)/3 + 
       (160*GP[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (224*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 - 
       (160*GP[1, S45/(S23 - S51)]*Zeta[3])/3 + 
       (784*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (160*Log[-S51]*Zeta[3])/3, 
     be[77] -> 0, be[78] -> 0, be[79] -> (-91*Pi^4)/60 + 
       (20*Pi^2*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))])/3 + 
       24*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))] - 
       (20*Pi^2*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))])/3 - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)] - 32*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       12*Pi^2*GP[0, 0, -(S51/(S12 - S34))] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + (40*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/
        3 + 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[0, 1, -(S51/(S12 - S34))] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 32*GP[0, 0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 32*GP[0, 1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - (92*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/
        3 - 32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] - 64*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))] - 32*GP[1, 1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, S45/(S23 - S51)] + 64*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, 0, -(S51/(S12 - S34))] + 32*GP[0, S45/(S23 - S51)]*
        GP[0, 0, 1, -(S51/(S12 - S34))] + 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 0, 1, -(S51/(S12 - S34))] - 32*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 1, -(S51/(S12 - S34))] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, 1, 1, -(S51/(S12 - S34))] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, 1, -(S51/(S12 - S34))] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 1, 1, -(S51/(S12 - S34))] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, 1, S45/(S23 - S51)] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, 1, -(S51/(S12 - S34))] - 
       96*GP[0, 0, 0, 0, -(S51/(S12 - S34))] - 
       128*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       128*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       160*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       128*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       160*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       160*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       160*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
       96*GP[1, 1, 1, 1, -(S51/(S12 - S34))] - 
       12*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12] + 
       (40*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       96*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       96*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       96*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - (26*Pi^2*Log[-S12]^2)/
        3 + 48*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        Log[-S12]^2 - 48*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       80*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       16*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3 + 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + (4*Log[-S12]^4)/3 - 
       12*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 32*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 32*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 32*GP[0, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 32*GP[1, S45/(S23 - S51)]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       32*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       16*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       16*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       (16*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       128*GP[0, -(S51/(S12 - S34))]*Zeta[3] + 208*GP[1, -(S51/(S12 - S34))]*
        Zeta[3] + (128*Log[-S12]*Zeta[3])/3, 
     be[80] -> (317*Pi^4)/72 - (34*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))])/3 + 
       (34*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/3 - 
       (28*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 
       32*GP[0, 0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] + 
       (38*Pi^2*GP[1, 1, -(S51/(S12 - S34))])/3 - 
       48*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       16*GP[0, -(S51/(S12 - S34))]*GP[1, 0, 1, -(S51/(S12 - S34))] + 
       24*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] + 
       48*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
       40*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
       88*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
       8*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       56*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
       8*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       16*GP[1, 1, 1, 1, -(S51/(S12 - S34))] + 
       (34*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       (46*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12])/3 - 
       48*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       16*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       48*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       48*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       128*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       64*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       128*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       48*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + (17*Pi^2*Log[-S12]^2)/
        3 - 24*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        Log[-S12]^2 + 24*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       16*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       24*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
       8*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3 + 8*GP[1, -(S51/(S12 - S34))]*
        Log[-S12]^3 + 2*Log[-S12]^4 + (16*Pi^2*GP[1, -(S51/(S12 - S34))]*
         Log[-S51])/3 - 48*GP[0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] + 48*GP[0, -(S51/(S12 - S34))]*
        GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       80*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] + 
       80*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       64*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S51] + (40*Pi^2*Log[-S51]^2)/
        3 + 64*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       32*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (32*GP[1, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - (8*Log[-S51]^4)/3 - 
       (40*GP[1, -(S51/(S12 - S34))]*Zeta[3])/3 - (904*Log[-S51]*Zeta[3])/3, 
     be[81] -> 2*((4361*Pi^4)/720 - 15*Pi^2*GP[0, -(S51/(S12 - S34))]*
         GP[1, -(S51/(S12 - S34))] + (41*Pi^2*GP[0, 0, -(S51/(S12 - S34))])/
         3 - 2*Pi^2*GP[0, 1, -(S51/(S12 - S34))] + 
        17*Pi^2*GP[1, 1, -(S51/(S12 - S34))] + 
        48*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] - 
        24*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
        60*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
        8*GP[0, 0, 0, 0, -(S51/(S12 - S34))] + 
        48*GP[0, 0, 0, 1, -(S51/(S12 - S34))] - 
        24*GP[0, 0, 1, 1, -(S51/(S12 - S34))] - 
        120*GP[0, 1, 0, 1, -(S51/(S12 - S34))] + 
        84*GP[0, 1, 1, 1, -(S51/(S12 - S34))] - 
        24*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
        12*GP[1, 0, 1, 1, -(S51/(S12 - S34))] + 
        84*GP[1, 1, 0, 1, -(S51/(S12 - S34))] + 
        24*GP[1, 1, 1, 1, -(S51/(S12 - S34))] + 
        (41*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12])/3 - 
        17*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12] - 
        24*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        48*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        8*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
        48*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        24*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
        120*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
        24*GP[1, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + (41*Pi^2*Log[-S12]^2)/
         6 - 12*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
         Log[-S12]^2 - 4*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        24*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 + 
        12*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
        (4*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 + 
        4*GP[1, -(S51/(S12 - S34))]*Log[-S12]^3 - Log[-S12]^4/3 - 
        (620*GP[0, -(S51/(S12 - S34))]*Zeta[3])/3 + 
        188*GP[1, -(S51/(S12 - S34))]*Zeta[3] - (620*Log[-S12]*Zeta[3])/3), 
     be[82] -> (4361*Pi^4)/360 - (82*Pi^2*GP[0, S45/(S23 - S51)]*
         GP[1, S45/(S23 - S51)])/3 + (82*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 + 
       (82*Pi^2*GP[1, 1, S45/(S23 - S51)])/3 - 16*GP[0, 0, S45/(S23 - S51)]*
        GP[1, 1, S45/(S23 - S51)] + 16*GP[1, S45/(S23 - S51)]*
        GP[0, 0, 0, S45/(S23 - S51)] + 16*GP[0, S45/(S23 - S51)]*
        GP[1, 1, 1, S45/(S23 - S51)] - 16*GP[0, 0, 0, 0, S45/(S23 - S51)] - 
       16*GP[1, 1, 1, 1, S45/(S23 - S51)] - (82*Pi^2*GP[0, S45/(S23 - S51)]*
         Log[-S51])/3 + (82*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 - 
       16*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       16*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] - 
       16*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (41*Pi^2*Log[-S51]^2)/3 + 
       8*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 - 
       8*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 - 8*GP[1, 1, S45/(S23 - S51)]*
        Log[-S51]^2 + (8*GP[0, S45/(S23 - S51)]*Log[-S51]^3)/3 - 
       (8*GP[1, S45/(S23 - S51)]*Log[-S51]^3)/3 - (2*Log[-S51]^4)/3 + 
       (1240*GP[0, S45/(S23 - S51)]*Zeta[3])/3 - 
       (1240*GP[1, S45/(S23 - S51)]*Zeta[3])/3 - (1240*Log[-S51]*Zeta[3])/3, 
     be[83] -> 2*((317*Pi^4)/144 - (17*Pi^2*GP[0, S45/(S23 - S51)]*
          GP[1, S45/(S23 - S51)])/3 + (17*Pi^2*GP[0, 0, S45/(S23 - S51)])/3 + 
        (17*Pi^2*GP[1, 1, S45/(S23 - S51)])/3 + 24*GP[0, 0, S45/(S23 - S51)]*
         GP[1, 1, S45/(S23 - S51)] - 24*GP[1, S45/(S23 - S51)]*
         GP[0, 0, 0, S45/(S23 - S51)] - 24*GP[0, S45/(S23 - S51)]*
         GP[1, 1, 1, S45/(S23 - S51)] + 24*GP[0, 0, 0, 0, S45/(S23 - S51)] + 
        24*GP[1, 1, 1, 1, S45/(S23 - S51)] - (17*Pi^2*GP[0, S45/(S23 - S51)]*
          Log[-S51])/3 + (17*Pi^2*GP[1, S45/(S23 - S51)]*Log[-S51])/3 + 
        24*GP[1, S45/(S23 - S51)]*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
        24*GP[0, S45/(S23 - S51)]*GP[1, 1, S45/(S23 - S51)]*Log[-S51] - 
        24*GP[0, 0, 0, S45/(S23 - S51)]*Log[-S51] + 
        24*GP[1, 1, 1, S45/(S23 - S51)]*Log[-S51] + (19*Pi^2*Log[-S51]^2)/2 - 
        12*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
        12*GP[0, 0, S45/(S23 - S51)]*Log[-S51]^2 + 
        12*GP[1, 1, S45/(S23 - S51)]*Log[-S51]^2 - 4*GP[0, S45/(S23 - S51)]*
         Log[-S51]^3 + 4*GP[1, S45/(S23 - S51)]*Log[-S51]^3 - Log[-S51]^4/3 - 
        (452*Log[-S51]*Zeta[3])/3), be[84] -> (-344*Pi^4)/45 + 
       (80*Pi^2*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))])/3 - 
       (80*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)])/3 + 
       (16*Pi^2*GP[0, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))])/3 + 
       (88*Pi^2*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))])/3 - 
       (16*Pi^2*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))])/3 - 
       64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, S45/(S23 - S51)] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)] - 
       128*GP[0, S45/(S23 - S51)]*GP[1, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 64*GP[0, S45/(S23 - S51)]*
        GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))] - 
       64*GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*
        GP[0, 0, -(S51/(S12 - S34))] + 128*GP[0, 0, S45/(S23 - S51)]*
        GP[0, 0, -(S51/(S12 - S34))] + 
       (104*Pi^2*GP[0, 1, -(S51/(S12 - S34))])/3 + 128*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*
        GP[0, 1, -(S51/(S12 - S34))] + 64*GP[0, 0, -(S51/(S12 - S34))]*
        GP[0, 1, -(S51/(S12 - S34))] + 128*GP[0, S45/(S23 - S51)]*
        GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] + 128*GP[0, 0, -(S51/(S12 - S34))]*
        GP[1, 1, S45/(S23 - S51)] - 24*Pi^2*GP[1, 1, -(S51/(S12 - S34))] - 
       160*GP[0, 0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))] + 
       128*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 0, S45/(S23 - S51)] + 
       128*GP[0, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       128*GP[1, S45/(S23 - S51)]*GP[0, 0, 0, -(S51/(S12 - S34))] + 
       320*GP[1, -(S51/(S12 - S34))]*GP[0, 0, 0, -(S51/(S12 - S34))] - 
       160*GP[0, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 0, 1, -(S51/(S12 - S34))] + 
       160*GP[1, S45/(S23 - S51)]*GP[0, 0, 1, -(S51/(S12 - S34))] - 
       64*GP[0, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[0, -(S51/(S12 - S34))]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       64*GP[1, S45/(S23 - S51)]*GP[0, 1, 1, -(S51/(S12 - S34))] + 
       32*GP[0, S45/(S23 - S51)]*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       32*GP[1, S45/(S23 - S51)]*GP[1, 0, 1, -(S51/(S12 - S34))] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, S45/(S23 - S51)] + 
       112*GP[0, -(S51/(S12 - S34))]*GP[1, 1, 1, -(S51/(S12 - S34))] - 
       640*GP[0, 0, 0, 1, -(S51/(S12 - S34))] + 
       96*GP[0, 0, 1, 1, -(S51/(S12 - S34))] + 
       288*GP[0, 1, 0, 1, -(S51/(S12 - S34))] - 
       240*GP[0, 1, 1, 1, -(S51/(S12 - S34))] + 
       160*GP[1, 0, 0, 1, -(S51/(S12 - S34))] - 
       48*GP[1, 0, 1, 1, -(S51/(S12 - S34))] - 
       144*GP[1, 1, 0, 1, -(S51/(S12 - S34))] - 
       (80*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S12])/3 + 
       32*Pi^2*GP[1, -(S51/(S12 - S34))]*Log[-S12] + 
       128*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S12] - 
       128*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S12] - 
       192*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       64*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S12] + 
       192*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S12] - 16*Pi^2*Log[-S12]^2 + 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       96*GP[0, 1, -(S51/(S12 - S34))]*Log[-S12]^2 - 
       (64*GP[0, -(S51/(S12 - S34))]*Log[-S12]^3)/3 - 
       (80*Pi^2*GP[0, -(S51/(S12 - S34))]*Log[-S51])/3 + 
       128*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*Log[-S51] - (16*Pi^2*GP[1, -(S51/(S12 - S34))]*
         Log[-S51])/3 - 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*
        GP[1, -(S51/(S12 - S34))]*Log[-S51] + 64*GP[0, -(S51/(S12 - S34))]*
        GP[1, S45/(S23 - S51)]*GP[1, -(S51/(S12 - S34))]*Log[-S51] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[0, 0, S45/(S23 - S51)]*Log[-S51] - 
       128*GP[0, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       128*GP[1, S45/(S23 - S51)]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       192*GP[1, -(S51/(S12 - S34))]*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[0, -(S51/(S12 - S34))]*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       128*GP[0, -(S51/(S12 - S34))]*GP[1, 1, S45/(S23 - S51)]*Log[-S51] + 
       32*GP[0, -(S51/(S12 - S34))]*GP[1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       128*GP[0, 0, 0, -(S51/(S12 - S34))]*Log[-S51] + 
       320*GP[0, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       96*GP[0, 1, 1, -(S51/(S12 - S34))]*Log[-S51] - 
       32*GP[1, 0, 1, -(S51/(S12 - S34))]*Log[-S51] - (64*Pi^2*Log[-S51]^2)/
        3 + 64*GP[0, S45/(S23 - S51)]*GP[0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       64*GP[0, -(S51/(S12 - S34))]*GP[1, S45/(S23 - S51)]*Log[-S51]^2 + 
       96*GP[0, -(S51/(S12 - S34))]*GP[1, -(S51/(S12 - S34))]*Log[-S51]^2 + 
       64*GP[0, 0, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       128*GP[0, 1, -(S51/(S12 - S34))]*Log[-S51]^2 - 
       (64*GP[0, -(S51/(S12 - S34))]*Log[-S51]^3)/3 - 
       32*GP[0, S45/(S23 - S51)]*Zeta[3] - (352*GP[0, -(S51/(S12 - S34))]*
         Zeta[3])/3 + 32*GP[1, S45/(S23 - S51)]*Zeta[3] - 
       80*GP[1, -(S51/(S12 - S34))]*Zeta[3] + 128*Log[-S12]*Zeta[3] + 
       352*Log[-S51]*Zeta[3], be[85] -> 0, be[86] -> 0}
 
replebhplW2norm = {eb[1] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 - 
       16*Log[-S45]*Log[S45/(S23 - S51)] + 8*Log[S45/(S23 - S51)]^2 + 
       16*Log[-S45]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
       16*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]^2 + 16*Log[-S45]*Log[x] - 
       16*Log[S45/(S23 - S51)]*Log[x] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[x] + 8*Log[x]^2, eb[2] -> (-2*Pi^2)/3 + 8*Log[-S51]^2 - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 16*Log[-S51]*Log[x] - 
       16*Log[-(S51/(S12 - S34))]*Log[x] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 8*Log[x]^2, 
     eb[3] -> ((-4*Pi^2)/3 + 16*Log[-S45]^2)/2, 
     eb[4] -> (-2*Pi^2)/3 + 8*Log[-S51]^2 - 16*Log[-S51]*
        Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[x]^2 + 
       16*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 8*Log[1 - (S12*x)/(S12 - S34)]^2, 
     eb[5] -> ((-4*Pi^2)/3 + 16*Log[-S12]^2 + 64*Log[-S12]*Log[x] + 
        64*Log[x]^2)/2, eb[6] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 + 
       16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
       8*Log[1 + ((S23 - S45)*x)/S45]^2, 
     eb[7] -> ((-4*Pi^2)/3 + 16*Log[-S51]^2 + 32*Log[-S51]*Log[x] + 
        16*Log[x]^2)/2, eb[8] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 + 
       4*Log[-S12]*Log[1 - x] + 12*Log[-S45]*Log[1 - x] + 4*Log[1 - x]^2 + 
       8*Log[1 - x]*Log[x] + 4*Log[-S12]*Log[1 - (S12*x)/S45] + 
       12*Log[-S45]*Log[1 - (S12*x)/S45] + 8*Log[x]*Log[1 - (S12*x)/S45] + 
       4*Log[1 - (S12*x)/S45]^2 + 8*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 8*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]), 
     eb[9] -> 8*Log[-S12]*Log[1 - x] - 8*Log[-S45]*Log[1 - x] + 
       16*Log[1 - x]*Log[x] - 8*Log[-S12]*Log[1 - (S12*x)/S45] + 
       8*Log[-S45]*Log[1 - (S12*x)/S45] - 16*Log[x]*Log[1 - (S12*x)/S45] + 
       16*PolyLog[2, x] - 16*PolyLog[2, (S12*x)/S45], 
     eb[10] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 - 4*Log[-S45]*
        Log[S45/(S23 - S51)] + 4*Log[-S45]*Log[(S23 - S45 - S51)/
          (S23 - S51)] + 4*Log[S45/(S23 - S51)]*Log[-S51] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
       4*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       4*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 12*Log[-S45]*Log[1 - x] - 4*Log[S45/(S23 - S51)]*
        Log[1 - x] + 4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] + 
       4*Log[-S51]*Log[1 - x] - 4*Log[-(S51/(S12 - S34))]*Log[1 - x] + 
       4*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] + 4*Log[1 - x]^2 + 
       4*Log[-S45]*Log[x] + 4*Log[S45/(S23 - S51)]*Log[x] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 4*Log[-S51]*Log[x] + 
       4*Log[-(S51/(S12 - S34))]*Log[x] - 
       4*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 8*Log[1 - x]*Log[x] - 
       4*Log[x]^2 + 12*Log[-S45]*Log[1 - (S12*x)/S45] - 
       4*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/S45] + 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/S45] + 
       4*Log[-S51]*Log[1 - (S12*x)/S45] - 4*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/S45] + 4*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/S45] + 8*Log[x]*Log[1 - (S12*x)/S45] + 
       4*Log[1 - (S12*x)/S45]^2 + 8*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 8*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]), 
     eb[11] -> 8*Log[(-S23 + S45 + S51)/(S12 - S34 + S51)]*
        Log[1 - (S45 + x*(-S23 - S34 + 2*S51 + S12*x) - 
            Sqrt[\[CapitalDelta][1, x]])/(2*(S12 - S34 + S51)*x)] - 
       8*Log[(-S23 + S45 + S51)/(S12 - S34 + S51)]*
        Log[1 - (S45 + x*(-S23 - S34 + 2*S51 + S12*x) + 
            Sqrt[\[CapitalDelta][1, x]])/(2*(S12 - S34 + S51)*x)] + 
       16*PolyLog[2, (S45 + x*(-S23 - S34 + 2*S51 + S12*x) - 
           Sqrt[\[CapitalDelta][1, x]])/(2*(S12 - S34 + S51)*x)] - 
       16*PolyLog[2, (S45 + x*(-S23 - S34 + 2*S51 + S12*x) + 
           Sqrt[\[CapitalDelta][1, x]])/(2*(S12 - S34 + S51)*x)], 
     eb[12] -> (2*Pi^2)/3 + 8*Log[-S51]^2 + 16*Log[-S51]*Log[x] + 8*Log[x]^2, 
     eb[13] -> (2*Pi^2)/3 + 8*Log[-S45]^2 + 8*Log[-S45]*Log[1 - x] + 
       8*Log[-S51]*Log[1 - x] - 8*Log[-(S51/(S12 - S34))]*Log[1 - x] + 
       4*Log[1 - x]^2 + 8*Log[1 - x]*Log[x] + 8*Log[-S45]*
        Log[1 - (S12*x)/S45] + 8*Log[-S51]*Log[1 - (S12*x)/S45] - 
       8*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/S45] + 
       8*Log[x]*Log[1 - (S12*x)/S45] + 4*Log[1 - (S12*x)/S45]^2 + 
       8*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 
       8*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 8*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] - 8*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] + 8*(-(Log[-(S34/S45)]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, 
          (S34 + S45)/S34] + PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) + 
       8*PolyLog[2, x] + 8*PolyLog[2, (S12*x)/S45] - 
       8*PolyLog[2, ((S34 + S45)*x)/S45] + 
       8*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) + 8*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 8*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       8*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       8*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) - 
       8*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]), 
     eb[14] -> (2*Pi^2)/3 + 8*Log[-S45]^2 + 8*Log[-S45]*
        Log[1 + ((S23 - S45)*x)/S45] + 8*Log[-S51]*
        Log[1 + ((S23 - S45)*x)/S45] + 8*Log[x]*
        Log[1 + ((S23 - S45)*x)/S45] + 4*Log[1 + ((S23 - S45)*x)/S45]^2 + 
       8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       8*PolyLog[2, -(((S23 - S45)*x)/S45)] - 
       8*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
       8*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]), 
     eb[15] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 + 16*Log[-S45]*Log[1 - x] + 
       4*Log[1 - x]^2 + 16*Log[-S45]*Log[1 - (S12*x)/S45] + 
       4*Log[1 - (S12*x)/S45]^2 + 8*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 8*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) - 8*PolyLog[2, x] - 8*PolyLog[2, (S12*x)/S45] + 
       8*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       8*(Log[1 - S12/S45]*Log[1 - x] + PolyLog[2, S12/(S12 - S45)] - 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       8*(-(Log[1 - S12/S45]*Log[1 - x]) + Log[1 - x]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, S12/(S12 - S45)] + PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 8*(Log[1 - (S12 + S23)/S45]*
          Log[1 - (S12*x)/(S12 + S23)] + PolyLog[2, (S12 + S23)/
           (S12 + S23 - S45)] - PolyLog[2, (S12 + S23 - S12*x)/
           (S12 + S23 - S45)]) - 
       8*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) + 
       8*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]), 
     eb[16] -> (2*Pi^2)/3 + 8*Log[-S51]^2 - 16*Log[-S51]*
        Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[x]^2 + 
       16*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 4*Log[1 - (S12*x)/(S12 - S34)]^2 - 
       8*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
       8*PolyLog[2, -(S51/(S12 - S34))] + 
       8*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]), eb[17] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 + 
       16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
       4*Log[1 + ((S23 - S45)*x)/S45]^2 - 
       8*PolyLog[2, -(((S23 - S45)*x)/S45)], 
     eb[18] -> (2*Pi^2)/3 + 8*Log[-S45]^2 + 16*Log[-S45]*
        Log[1 + ((S23 - S45)*x)/S45] - 8*Log[S45/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] + 8*Log[x]*
        Log[1 + ((S23 - S45)*x)/S45] + 4*Log[1 + ((S23 - S45)*x)/S45]^2 + 
       8*Log[S45/(S23 - S51)]*Log[1 + (S51*x)/S45] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + (S51*x)/S45] - 
       8*Log[x]*Log[1 + (S51*x)/S45] + 8*PolyLog[2, -(((S23 - S45)*x)/S45)] - 
       8*PolyLog[2, -((S51*x)/S45)] + 
       8*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
         PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
          (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))]), 
     eb[19] -> (2*Pi^2)/3 + 8*Log[-S51]^2 - 16*Log[-S51]*
        Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[x]^2 + 
       8*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
       8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 24*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 4*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       8*PolyLog[2, (S12*x)/(S12 - S34)], 
     eb[20] -> (-2*Pi^2)/3 + 8*Log[-S51]^2 - 16*Log[-S51]*
        Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[x]^2 + 
       16*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 8*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 4*Log[1 - (S12*x)/(S12 - S34)]^2 - 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + (S12*x)/S51] + 
       8*PolyLog[2, -(S51/(S12 - S34))] + 
       8*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]), 
     eb[21] -> 4*Log[-S12]*Log[1 - x] + 4*Log[-S45]*Log[1 - x] + 
       2*Log[1 - x]^2 + 8*Log[1 - x]*Log[x] + 4*Log[-S12]*
        Log[1 - (S12*x)/S45] + 4*Log[-S45]*Log[1 - (S12*x)/S45] + 
       8*Log[x]*Log[1 - (S12*x)/S45] + 2*Log[1 - (S12*x)/S45]^2 - 
       4*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 
       4*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
       8*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 
       4*Log[1 + ((S23 - S45)*x)/S45]^2 - 
       4*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 4*(-(Log[S23/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) + 4*PolyLog[2, x] + 
       4*PolyLog[2, (S12*x)/S45] - 4*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       4*(Log[1 - S12/S45]*Log[1 - x] + PolyLog[2, S12/(S12 - S45)] - 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       4*(-(Log[1 - S12/S45]*Log[1 - x]) + Log[1 - x]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, S12/(S12 - S45)] + PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 4*(Log[1 - (S12 + S23)/S45]*
          Log[1 - (S12*x)/(S12 + S23)] + PolyLog[2, (S12 + S23)/
           (S12 + S23 - S45)] - PolyLog[2, (S12 + S23 - S12*x)/
           (S12 + S23 - S45)]) + 
       4*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) + 
       4*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]), 
     eb[22] -> 4*Log[-S45]*Log[1 - x] + 4*Log[-S51]*Log[1 - x] - 
       4*Log[-(S51/(S12 - S34))]*Log[1 - x] + 
       4*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] + 2*Log[1 - x]^2 + 
       4*Log[1 - x]*Log[x] + 4*Log[-S45]*Log[1 - (S12*x)/S45] + 
       4*Log[-S51]*Log[1 - (S12*x)/S45] - 4*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/S45] + 4*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/S45] + 4*Log[x]*Log[1 - (S12*x)/S45] + 
       2*Log[1 - (S12*x)/S45]^2 - 4*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
       4*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] + 4*Log[-(S51/(S12 - S34))]*
        Log[1 + ((S23 - S45)*x)/S45] - 4*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + ((S23 - S45)*x)/S45] - 4*Log[x]*
        Log[1 + ((S23 - S45)*x)/S45] - 4*Log[1 + ((S23 - S45)*x)/S45]^2 - 
       4*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 4*(-(Log[S23/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) + 4*PolyLog[2, x] + 
       4*PolyLog[2, (S12*x)/S45] - 4*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       4*(Log[1 - S12/S45]*Log[1 - x] + PolyLog[2, S12/(S12 - S45)] - 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       4*(-(Log[1 - S12/S45]*Log[1 - x]) + Log[1 - x]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, S12/(S12 - S45)] + PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 4*(Log[1 - (S12 + S23)/S45]*
          Log[1 - (S12*x)/(S12 + S23)] + PolyLog[2, (S12 + S23)/
           (S12 + S23 - S45)] - PolyLog[2, (S12 + S23 - S12*x)/
           (S12 + S23 - S45)]) + 
       4*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) + 
       4*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]), 
     eb[23] -> (-2*Pi^2)/3 + 4*Log[-S45]^2 - 4*Log[-S45]*
        Log[S45/(S23 - S51)] + 4*Log[-S45]*Log[(S23 - S45 - S51)/
          (S23 - S51)] + 4*Log[S45/(S23 - S51)]*Log[-S51] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 4*Log[-S51]^2 - 
       4*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 + 
       8*Log[-S45]*Log[1 - x] - 4*Log[S45/(S23 - S51)]*Log[1 - x] + 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] + 2*Log[1 - x]^2 + 
       4*Log[-S45]*Log[x] + 4*Log[S45/(S23 - S51)]*Log[x] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 12*Log[-S51]*Log[x] + 
       12*Log[-(S51/(S12 - S34))]*Log[x] + 4*Log[1 - x]*Log[x] - 8*Log[x]^2 + 
       4*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] - 
       8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 8*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 12*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] - 4*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       8*Log[-S45]*Log[1 - (S12*x)/S45] - 4*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 4*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 4*Log[x]*Log[1 - (S12*x)/S45] + 
       2*Log[1 - (S12*x)/S45]^2 - 4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 
       4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 4*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] + 4*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] - 4*(-(Log[-(S34/S45)]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, 
          (S34 + S45)/S34] + PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) - 
       4*PolyLog[2, x] - 4*PolyLog[2, (S12*x)/S45] + 
       4*PolyLog[2, ((S34 + S45)*x)/S45] + 
       4*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) + 4*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 4*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       4*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
       4*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) + 
       4*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]), 
     eb[24] -> (-2*Pi^2)/3 + 4*Log[-S45]^2 - 4*Log[-S51]^2 + 
       8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 + 
       8*Log[-S45]*Log[1 - x] + 2*Log[1 - x]^2 - 8*Log[-S51]*Log[x] + 
       8*Log[-(S51/(S12 - S34))]*Log[x] - 4*Log[x]^2 - 
       8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 8*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 8*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] - 4*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       8*Log[-S45]*Log[1 - (S12*x)/S45] + 2*Log[1 - (S12*x)/S45]^2 - 
       4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 
       4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 4*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] + 4*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] - 4*(-(Log[-(S34/S45)]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, 
          (S34 + S45)/S34] + PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) - 
       4*PolyLog[2, x] - 4*PolyLog[2, (S12*x)/S45] + 
       4*PolyLog[2, ((S34 + S45)*x)/S45] + 
       4*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) + 4*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 4*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       4*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
       4*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) + 
       4*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]), 
     eb[25] -> 4*Log[-S45]*Log[1 - x] + 4*Log[-S51]*Log[1 - x] - 
       4*Log[-(S51/(S12 - S34))]*Log[1 - x] + 2*Log[1 - x]^2 + 
       4*Log[1 - x]*Log[x] + 4*Log[-S45]*Log[1 - (S12*x)/S45] + 
       4*Log[-S51]*Log[1 - (S12*x)/S45] - 4*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/S45] + 4*Log[x]*Log[1 - (S12*x)/S45] + 
       2*Log[1 - (S12*x)/S45]^2 - 4*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
       4*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
       4*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 
       2*Log[1 + ((S23 - S45)*x)/S45]^2 - 4*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34 + S51)] + 4*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] + 
       4*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] - 
       4*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 4*PolyLog[2, x] + 
       4*PolyLog[2, (S12*x)/S45] - 4*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       4*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) + 4*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 4*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
       4*(Log[1 - (S12 + S23)/S45]*Log[1 - (S12*x)/(S12 + S23)] + 
         PolyLog[2, (S12 + S23)/(S12 + S23 - S45)] - 
         PolyLog[2, (S12 + S23 - S12*x)/(S12 + S23 - S45)]) + 
       4*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       4*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]) + 4*(Log[((S23 - S45)*(S12 + S23 - S12*x))/
            (S23*(S12 + S23 - S45))]*Log[1 + (-1 + S23/S45)*x] - 
         PolyLog[2, (S12*S45)/(S23*(S12 + S23 - S45))] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/(S23*(S12 + S23 - S45))]) - 
       4*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       4*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       4*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       4*(-(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*(S12 - S34)*(S23 - S45 - 
                S51))/(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - S45*
                S51 + Sqrt[\[CapitalDelta][0]])]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] - PolyLog[2, 
          (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
            S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       4*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       4*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][
                0]])] - Log[1 - x]*Log[1 + (2*S12*(S23 - S45 - S51))/
             (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
              Sqrt[\[CapitalDelta][0]])] - PolyLog[2, 
          (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S12*(S23 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       4*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       4*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), 
     eb[26] -> (-2*Pi^2)/3 + 4*Log[-S45]^2 - 4*Log[-S51]^2 + 
       8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 + 
       4*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[-S45]*Log[1 - x] + 2*Log[1 - x]^2 - 8*Log[-S51]*Log[x] + 
       8*Log[-(S51/(S12 - S34))]*Log[x] - 4*Log[x]^2 - 
       8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 4*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 8*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] - 2*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       8*Log[-S45]*Log[1 - (S12*x)/S45] + 2*Log[1 - (S12*x)/S45]^2 - 
       4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 
       4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 4*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] + 4*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-S45]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] - 4*Log[-S51]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       4*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       4*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + 4*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
       4*PolyLog[2, -(S51/(S12 - S34))] + 4*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) - 4*(-(Log[-(S34/S45)]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, 
          (S34 + S45)/S34] + PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) - 
       4*PolyLog[2, x] - 4*PolyLog[2, (S12*x)/S45] + 
       4*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       4*PolyLog[2, ((S34 + S45)*x)/S45] - 
       4*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
       4*(Log[1 - S12/S45]*Log[1 - x] + PolyLog[2, S12/(S12 - S45)] - 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       4*(-(Log[1 - S12/S45]*Log[1 - x]) + Log[1 - x]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, S12/(S12 - S45)] + PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 
       4*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]) - 
       4*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) + 
       4*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]) + 
       4*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       4*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       4*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       4*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       4*(-(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*(S12 - S34)*(S23 - S45 - 
                S51))/(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - S45*
                S51 + Sqrt[\[CapitalDelta][0]])]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] - PolyLog[2, 
          (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
            S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       4*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       4*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][
                0]])] - Log[1 - x]*Log[1 + (2*S12*(S23 - S45 - S51))/
             (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
              Sqrt[\[CapitalDelta][0]])] - PolyLog[2, 
          (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S12*(S23 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       4*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       4*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), 
     eb[27] -> (-4*Pi^2)/3 - 16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
       8*Log[-(S51/(S12 - S34))]^2 - 16*Log[-(S51/(S12 - S34))]*Log[x] + 
       16*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 8*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 4*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       8*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34 + S51)] + 
       8*PolyLog[2, -(S51/(S12 - S34))] - 
       8*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]), eb[28] -> (-4*Pi^2)/3 - 8*Log[-S12]*
        Log[-(S51/(S12 - S34))] - 8*Log[-S51]*Log[-(S51/(S12 - S34))] + 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       24*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[-S12]*
        Log[1 - (S12*x)/(S12 - S34)] + 8*Log[-S51]*
        Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 24*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 4*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       8*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34 + S51)] + 
       8*PolyLog[2, -(S51/(S12 - S34))] - 
       8*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]), eb[29] -> (-4*Pi^2)/3 + 8*Log[-S45]^2 - 
       8*Log[-S45]*Log[S45/(S23 - S51)] + 8*Log[-S45]*
        Log[(S23 - S45 - S51)/(S23 - S51)] + 8*Log[S45/(S23 - S51)]*
        Log[-S51] - 8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
       8*Log[-S51]^2 + 8*Log[-S45]*Log[x] + 8*Log[S45/(S23 - S51)]*Log[x] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 24*Log[-S51]*Log[x] - 
       16*Log[x]^2 + 16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
       8*Log[S45/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] + 
       8*Log[x]*Log[1 + ((S23 - S45)*x)/S45] + 
       4*Log[1 + ((S23 - S45)*x)/S45]^2 - 8*Log[-S45]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] + 8*Log[-S51]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       8*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       8*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] - 
       8*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]), 
     eb[30] -> (-4*Pi^2)/3 + 8*Log[-S45]^2 - 8*Log[-S51]^2 - 
       16*Log[-S51]*Log[x] - 8*Log[x]^2 + 16*Log[-S45]*
        Log[1 + ((S23 - S45)*x)/S45] + 4*Log[1 + ((S23 - S45)*x)/S45]^2 - 
       8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       8*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       8*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] - 
       8*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]), 
     eb[31] -> 2*(Pi^2/3 + 4*Log[-S12]^2 + 8*Log[-S12]*
         Log[-(S51/(S12 - S34))] + 4*Log[-(S51/(S12 - S34))]^2 - 
        6*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
        16*Log[-S12]*Log[x] + 16*Log[-(S51/(S12 - S34))]*Log[x] + 
        16*Log[x]^2 - 2*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 
        6*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 4*Log[-(S51/(S12 - S34))]*
         Log[1 - (S12*x)/(S12 - S34)] - 10*Log[x]*
         Log[1 - (S12*x)/(S12 - S34)] - 2*Log[1 - (S12*x)/(S12 - S34)]^2 - 
        6*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
        6*PolyLog[2, -(S51/(S12 - S34))] + 
        6*PolyLog[2, (S12*x)/(S12 - S34)] + 
        6*(-(Log[(S34 + S12*(-1 + x))/S51]*Log[1 - (S12*x)/(S12 - S34 + 
                S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
           (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
            S51])), eb[32] -> 0, eb[33] -> (-4*Pi^2)/3 + 8*Log[-S51]^2 + 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       12*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 16*Log[-S51]*Log[x] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 8*Log[x]^2 - 
       16*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 12*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 4*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] - 16*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] - 4*Log[1 - (S12*x)/(S12 - S34)]^2 - 
       12*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + (S12*x)/S51] - 
       12*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34 + S51)] + 
       12*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]) + 12*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]), eb[34] -> 0, 
     eb[35] -> (2*Pi^2)/3 + 8*Log[S45/(S23 - S51)]^2 - 
       16*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]^2 - 16*Log[S45/(S23 - S51)]*
        Log[-S51] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       8*Log[-S51]^2 - 32*Log[S45/(S23 - S51)]*Log[x] + 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 32*Log[-S51]*Log[x] + 
       32*Log[x]^2 - 12*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
       4*Log[S45/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] - 
       4*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
       8*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 
       4*Log[1 + ((S23 - S45)*x)/S45]^2 + 12*Log[S45/(S23 - S51)]*
        Log[1 + (S51*x)/S45] - 12*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 + (S51*x)/S45] - 12*Log[x]*Log[1 + (S51*x)/S45] + 
       12*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       12*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       12*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       24*PolyLog[2, -(((S23 - S45)*x)/S45)] - 
       12*PolyLog[2, -((S51*x)/S45)] - 
       12*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
       12*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]) + 
       12*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
         PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
          (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))]), 
     eb[36] -> 0, eb[37] -> 2*((-2*Pi^2)/3 + 4*Log[-S51]^2 + 
        8*Log[-S51]*Log[x] + 4*Log[x]^2 - 6*Log[-S45]*
         Log[1 + ((S23 - S45)*x)/S45] - 2*Log[-S51]*
         Log[1 + ((S23 - S45)*x)/S45] - 2*Log[x]*
         Log[1 + ((S23 - S45)*x)/S45] - 2*Log[1 + ((S23 - S45)*x)/S45]^2 + 
        6*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
        6*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
        6*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
        6*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
        6*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
          Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
          PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
           -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))])), 
     eb[38] -> 0, eb[39] -> -6*Pi^2 - 8*Log[S45/(S23 - S51)]^2 + 
       16*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]^2 + 16*Log[S45/(S23 - S51)]*
        Log[-S51] - 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       8*Log[-S51]^2 - 16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[(S12 - S34 + S51)/(S12 - S34)] + 16*Log[-S51]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
        Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 16*Log[S45/(S23 - S51)]*
        Log[1 - x] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] - 
       16*Log[-S51]*Log[1 - x] + 16*Log[-(S51/(S12 - S34))]*Log[1 - x] - 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] - 4*Log[1 - x]^2 + 
       32*Log[S45/(S23 - S51)]*Log[x] - 32*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[x] - 16*Log[x]^2 - 16*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/S45] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/S45] - 
       16*Log[-S51]*Log[1 - (S12*x)/S45] + 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/S45] - 16*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/S45] - 4*Log[1 - (S12*x)/S45]^2 + 
       32*Log[S45/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] - 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] + 
       32*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 32*Log[-(S51/(S12 - S34))]*
        Log[1 + ((S23 - S45)*x)/S45] + 32*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + ((S23 - S45)*x)/S45] + 32*Log[1 + ((S23 - S45)*x)/S45]^2 - 
       32*Log[S45/(S23 - S51)]*Log[1 + (S51*x)/S45] + 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + (S51*x)/S45] + 
       32*Log[x]*Log[1 + (S51*x)/S45] + 
       24*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) - 8*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) - 32*(-(Log[S23/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) - 24*PolyLog[2, x] - 
       24*PolyLog[2, (S12*x)/S45] - 8*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       32*PolyLog[2, -((S51*x)/S45)] - 8*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 8*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       24*(Log[1 - (S12 + S23)/S45]*Log[1 - (S12*x)/(S12 + S23)] + 
         PolyLog[2, (S12 + S23)/(S12 + S23 - S45)] - 
         PolyLog[2, (S12 + S23 - S12*x)/(S12 + S23 - S45)]) - 
       24*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) - 
       32*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       8*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       32*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
         PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
          (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))]), 
     eb[40] -> 0, eb[41] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2 - 
        8*Log[-S12]*Log[1 - x] - 2*Log[1 - x]^2 + 16*Log[-S12]*Log[x] - 
        16*Log[1 - x]*Log[x] + 16*Log[x]^2 - 8*Log[-S12]*
         Log[1 - (S12*x)/S45] - 16*Log[x]*Log[1 - (S12*x)/S45] - 
        2*Log[1 - (S12*x)/S45]^2 + 16*Log[-S12]*
         Log[1 + ((S23 - S45)*x)/S45] + 32*Log[x]*
         Log[1 + ((S23 - S45)*x)/S45] + 16*Log[1 + ((S23 - S45)*x)/S45]^2 + 
        12*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
           Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
          PolyLog[2, (S12*(-1 + x))/S23]) - 4*(Log[S23/S45]*Log[1 - x] + 
          PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
             S23)]) - 16*(-(Log[S23/S45]*Log[1 - x]) + 
          Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
          PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) - 12*PolyLog[2, x] - 
        12*PolyLog[2, (S12*x)/S45] + 28*PolyLog[2, -(((S23 - S45)*x)/S45)] - 
        4*(Log[1 - S12/S45]*Log[1 - x] + PolyLog[2, S12/(S12 - S45)] - 
          PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
        4*(-(Log[1 - S12/S45]*Log[1 - x]) + Log[1 - x]*Log[1 - (S12*x)/S45] - 
          PolyLog[2, S12/(S12 - S45)] + PolyLog[2, (S12 - S12*x)/
            (S12 - S45)]) + 12*(Log[1 - (S12 + S23)/S45]*
           Log[1 - (S12*x)/(S12 + S23)] + PolyLog[2, (S12 + S23)/
            (S12 + S23 - S45)] - PolyLog[2, (S12 + S23 - S12*x)/
            (S12 + S23 - S45)]) - 
        12*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
           Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
            (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
            (S23*(S12 + S23 - S45))]) - 
        16*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
            Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
           Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
          PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
        4*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
          PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)])), 
     eb[42] -> 0, eb[43] -> (10*Pi^2)/3 + 8*Log[S45/(S23 - S51)]^2 - 
       16*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]^2 - 16*Log[S45/(S23 - S51)]*
        Log[-S51] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       8*Log[-S51]^2 + 16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 16*Log[-S51]*
        Log[(S12 - S34 + S51)/(S12 - S34)] + 16*Log[-(S51/(S12 - S34))]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 24*Log[-S45]*Log[1 - x] + 
       16*Log[S45/(S23 - S51)]*Log[1 - x] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] + 
       8*Log[-S51]*Log[1 - x] - 8*Log[-(S51/(S12 - S34))]*Log[1 - x] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] - 4*Log[1 - x]^2 - 
       32*Log[S45/(S23 - S51)]*Log[x] + 32*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[x] + 32*Log[-S51]*Log[x] - 32*Log[-(S51/(S12 - S34))]*Log[x] - 
       32*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] - 8*Log[1 - x]*Log[x] + 
       32*Log[x]^2 - 32*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
       32*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 32*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 32*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] + 64*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 32*Log[1 - (S12*x)/(S12 - S34)]^2 - 
       24*Log[-S45]*Log[1 - (S12*x)/S45] + 16*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/S45] - 16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 8*Log[-S51]*Log[1 - (S12*x)/S45] - 
       8*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/S45] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
       8*Log[x]*Log[1 - (S12*x)/S45] - 4*Log[1 - (S12*x)/S45]^2 + 
       24*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 
       24*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 24*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] - 24*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] + 32*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + (S12*x)/S51] - 32*PolyLog[2, -(S51/(S12 - S34))] + 
       24*(-(Log[-(S34/S45)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, (S34 + S45)/S34] + 
         PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) + 24*PolyLog[2, x] + 
       24*PolyLog[2, (S12*x)/S45] - 24*PolyLog[2, ((S34 + S45)*x)/S45] - 
       8*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) - 
       32*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) - 8*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 8*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
       32*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
       8*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
       32*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]) + 
       24*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) - 
       24*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]), 
     eb[44] -> 0, eb[45] -> 2*(-Pi^2 - 4*Log[-S12]^2 + 8*Log[-S51]^2 - 
        16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
        8*Log[-S12]*Log[1 - x] - 12*Log[-S45]*Log[1 - x] - 
        4*Log[-S51]*Log[1 - x] + 4*Log[-(S51/(S12 - S34))]*Log[1 - x] - 
        2*Log[1 - x]^2 - 16*Log[-S12]*Log[x] + 16*Log[-S51]*Log[x] - 
        16*Log[-(S51/(S12 - S34))]*Log[x] + 12*Log[1 - x]*Log[x] - 
        8*Log[x]^2 - 16*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
        32*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 
        32*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34)] + 
        16*Log[1 - (S12*x)/(S12 - S34)]^2 + 8*Log[-S12]*
         Log[1 - (S12*x)/S45] - 12*Log[-S45]*Log[1 - (S12*x)/S45] - 
        4*Log[-S51]*Log[1 - (S12*x)/S45] + 4*Log[-(S51/(S12 - S34))]*
         Log[1 - (S12*x)/S45] + 12*Log[x]*Log[1 - (S12*x)/S45] - 
        2*Log[1 - (S12*x)/S45]^2 + 12*Log[-S45]*
         Log[1 - ((S34 + S45)*x)/S45] - 12*Log[-S51]*
         Log[1 - ((S34 + S45)*x)/S45] + 12*Log[-(S51/(S12 - S34))]*
         Log[1 - ((S34 + S45)*x)/S45] - 12*Log[x]*
         Log[1 - ((S34 + S45)*x)/S45] + 12*(-(Log[-(S34/S45)]*Log[1 - x]) + 
          Log[1 - x]*Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, 
           (S34 + S45)/S34] + PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) + 
        12*PolyLog[2, x] - 16*PolyLog[2, (S12*x)/(S12 - S34)] + 
        12*PolyLog[2, (S12*x)/S45] - 12*PolyLog[2, ((S34 + S45)*x)/S45] - 
        4*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
          PolyLog[2, (S12 - S12*x)/S34]) - 
        16*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
           Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
          PolyLog[2, (S12 - S12*x)/S34]) - 4*(Log[1 - S12/S45]*Log[1 - x] + 
          PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
            (S12 - S45)]) - 4*(-(Log[1 - S12/S45]*Log[1 - x]) + 
          Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
          PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
        16*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
          PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
          PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
        4*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
          Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
          PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
          PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
        12*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
            Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
           Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
           -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
           -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) - 
        12*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + 
                S45))]*Log[1 - ((S34 + S45)*x)/S45]) + 
          Log[1 - (S12*x)/(S12 - S34)]*Log[1 - ((S34 + S45)*x)/S45] + 
          PolyLog[2, (S12*S45)/(S34*(-S12 + S34 + S45))] - 
          PolyLog[2, -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + 
               S45)))])), eb[46] -> 0, 
     eb[47] -> -2*((4*Pi^2)/3 + 8*Log[-S45]*Log[S45/(S23 - S51)] - 
        8*Log[-S45]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
        8*Log[S45/(S23 - S51)]*Log[-S51] + 
        8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 8*Log[-S45]*Log[x] - 
        8*Log[S45/(S23 - S51)]*Log[x] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
         Log[x] + 8*Log[-S51]*Log[x] + 8*Log[x]^2 + 8*Log[S45/(S23 - S51)]*
         Log[1 + (S51*x)/S45] - 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
         Log[1 + (S51*x)/S45] - 8*Log[x]*Log[1 + (S51*x)/S45] + 
        8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
        8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
        8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
        16*PolyLog[2, -(((S23 - S45)*x)/S45)] - 
        8*PolyLog[2, -((S51*x)/S45)] - 8*PolyLog[2, ((-S23 + S45 + S51)*x)/
           S45] + 8*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
          Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
          PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
           -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]) + 
        8*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
          Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
          PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
           (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))])), 
     eb[48] -> -16*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       16*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       16*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       16*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] - 
       16*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]), 
     eb[49] -> -2*(8*Log[S45/(S23 - S51)]*Log[1 + (S51*x)/S45] - 
        8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + (S51*x)/S45] - 
        8*Log[x]*Log[1 + (S51*x)/S45] - 8*PolyLog[2, -((S51*x)/S45)] + 
        8*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
          Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
          PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
           (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))])), 
     eb[50] -> -2*(-8*Log[(S12 - S34 + S51)/(S12 - S34)]*
         Log[1 + (S12*x)/S51] - 8*Log[-(S51/(S12 - S34))]*
         Log[1 - (S12*x)/(S12 - S34 + S51)] + 
        8*(-(Log[(S34 + S12*(-1 + x))/S51]*Log[1 - (S12*x)/(S12 - S34 + 
                S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
           (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
            S51]) + 8*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
            Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
          PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)])), 
     eb[51] -> (-8*Pi^2)/3 - 16*Log[-S12]*Log[-(S51/(S12 - S34))] + 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] - 16*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-(S51/(S12 - S34))]*Log[x] + 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34 + S51)] + 
       16*PolyLog[2, -(S51/(S12 - S34))] - 
       16*PolyLog[2, (S12*x)/(S12 - S34)] - 
       16*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]), eb[52] -> 
      -2*(8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
        8*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
        8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
        8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] - 
        8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + (S12*x)/S51] + 
        8*PolyLog[2, -(S51/(S12 - S34))] + 
        8*PolyLog[2, (S12*x)/(S12 - S34)] + 
        8*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
            Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
          PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)])), eb[53] -> 0, 
     eb[54] -> (8*Pi^2)/3 + 16*Log[-S12]*Log[-(S51/(S12 - S34))] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 16*Log[-(S51/(S12 - S34))]^2 - 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[-S12]*Log[1 - x] - 16*Log[-S51]*Log[1 - x] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 - x] + 16*Log[-(S51/(S12 - S34))]*
        Log[x] + 16*Log[1 - x]*Log[x] + 16*Log[-S12]*Log[1 - (S12*x)/S45] - 
       16*Log[-S51]*Log[1 - (S12*x)/S45] + 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/S45] + 16*Log[x]*Log[1 - (S12*x)/S45] - 
       16*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] + 
       16*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
       16*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 
       8*Log[1 + ((S23 - S45)*x)/S45]^2 - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] - 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] - 16*PolyLog[2, -(S51/(S12 - S34))] + 
       16*(-(Log[S23/S45]*Log[1 - x]) + Log[1 - x]*
          Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) + 
       16*PolyLog[2, (S12*x)/(S12 - S34)] - 
       16*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) - 
       16*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       16*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) + 
       16*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) + 
       16*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) - 
       16*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) + 
       16*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[55] -> 0, 
     eb[56] -> 16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - (S12*x)/S45] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 + ((S23 - S45)*x)/S45] - 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + ((S23 - S45)*x)/S45] - 
       8*Log[1 + ((S23 - S45)*x)/S45]^2 - 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + (S12*x)/S51] - 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
       16*(-(Log[S23/S45]*Log[1 - x]) + Log[1 - x]*
          Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) - 
       16*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) - 
       16*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       16*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]) + 
       16*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) + 
       16*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) + 
       16*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) - 
       16*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) + 
       16*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[57] -> 0, 
     eb[58] -> -16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 8*Log[1 - (S12*x)/(S12 - S34)]^2 - 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] - 
       16*PolyLog[2, -(S51/(S12 - S34))] - 16*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) - 16*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       16*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) + 
       16*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
       16*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) + 
       16*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) + 
       16*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) - 
       16*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) + 
       16*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[59] -> 0, 
     eb[60] -> (8*Pi^2)/3 - 16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[S45/(S23 - S51)]*Log[1 - x] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] + 
       16*Log[-(S51/(S12 - S34))]*Log[x] + 16*Log[1 - x]*Log[x] + 
       16*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34)] - 
       16*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 
       8*Log[1 - (S12*x)/(S12 - S34)]^2 - 16*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 16*Log[x]*Log[1 - (S12*x)/S45] + 
       16*Log[S45/(S23 - S51)]*Log[1 + (S51*x)/S45] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + (S51*x)/S45] - 
       16*Log[x]*Log[1 + (S51*x)/S45] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] - 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] - 16*PolyLog[2, -(S51/(S12 - S34))] - 
       16*(Log[S23/S45]*Log[1 - x] + PolyLog[2, 1 - S45/S23] - 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) + 
       16*PolyLog[2, -(((S23 - S45)*x)/S45)] - 
       16*PolyLog[2, -((S51*x)/S45)] + 
       16*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) + 
       16*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
       16*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) + 
       16*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
         PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
          (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))]) + 
       16*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) + 
       16*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) - 
       16*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) + 
       16*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[61] -> 0, 
     eb[62] -> (4*Pi^2)/3 - 8*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       32*Log[-S51]*Log[-(S51/(S12 - S34))] - 16*Log[-(S51/(S12 - S34))]^2 + 
       24*Log[-S45]*Log[1 - x] - 8*Log[S45/(S23 - S51)]*Log[1 - x] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] + 
       8*Log[-S51]*Log[1 - x] - 8*Log[-(S51/(S12 - S34))]*Log[1 - x] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] + 8*Log[1 - x]^2 + 
       40*Log[-(S51/(S12 - S34))]*Log[x] + 16*Log[1 - x]*Log[x] + 
       8*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] - 
       32*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 32*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 8*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] - 40*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] - 12*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       24*Log[-S45]*Log[1 - (S12*x)/S45] - 8*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 8*Log[-S51]*Log[1 - (S12*x)/S45] - 
       8*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/S45] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - (S12*x)/S45] + 
       16*Log[x]*Log[1 - (S12*x)/S45] + 8*Log[1 - (S12*x)/S45]^2 - 
       24*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 8*Log[S45/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] - 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] - 8*Log[-S51]*
        Log[1 + ((S23 - S45)*x)/S45] + 8*Log[-(S51/(S12 - S34))]*
        Log[1 + ((S23 - S45)*x)/S45] - 8*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + ((S23 - S45)*x)/S45] - 16*Log[x]*
        Log[1 + ((S23 - S45)*x)/S45] - 12*Log[1 + ((S23 - S45)*x)/S45]^2 - 
       24*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 
       24*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 24*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] + 24*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] - 24*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34 + S51)] + 24*Log[-S45]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] - 24*Log[-S51]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       24*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] - 
       8*PolyLog[2, -(S51/(S12 - S34))] - 
       24*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 8*(-(Log[S23/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) - 
       24*(-(Log[-(S34/S45)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, (S34 + S45)/S34] + 
         PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) + 
       24*PolyLog[2, ((S34 + S45)*x)/S45] - 
       24*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
       8*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) + 16*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 16*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
       24*(Log[1 - (S12 + S23)/S45]*Log[1 - (S12*x)/(S12 + S23)] + 
         PolyLog[2, (S12 + S23)/(S12 + S23 - S45)] - 
         PolyLog[2, (S12 + S23 - S12*x)/(S12 + S23 - S45)]) + 
       8*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       24*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]) + 24*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]) - 
       24*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) + 
       24*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]) + 
       24*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) + 
       8*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       16*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       16*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       16*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       16*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[63] -> 0, 
     eb[64] -> (4*Pi^2)/3 + 8*Log[-S12]*Log[-(S51/(S12 - S34))] + 
       24*Log[-S51]*Log[-(S51/(S12 - S34))] - 8*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[-S12]*Log[1 - x] + 24*Log[-S45]*Log[1 - x] + 8*Log[1 - x]^2 + 
       40*Log[-(S51/(S12 - S34))]*Log[x] + 16*Log[1 - x]*Log[x] - 
       8*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 
       24*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 24*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 40*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] - 12*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       8*Log[-S12]*Log[1 - (S12*x)/S45] + 24*Log[-S45]*Log[1 - (S12*x)/S45] + 
       16*Log[x]*Log[1 - (S12*x)/S45] + 8*Log[1 - (S12*x)/S45]^2 - 
       8*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 
       24*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
       16*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 
       12*Log[1 + ((S23 - S45)*x)/S45]^2 - 24*Log[-S45]*
        Log[1 - ((S34 + S45)*x)/S45] + 24*Log[-S51]*
        Log[1 - ((S34 + S45)*x)/S45] - 24*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] + 24*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] - 24*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34 + S51)] + 24*Log[-S45]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] - 24*Log[-S51]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       24*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] - 
       8*PolyLog[2, -(S51/(S12 - S34))] - 
       24*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 8*(-(Log[S23/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) - 
       24*(-(Log[-(S34/S45)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, (S34 + S45)/S34] + 
         PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) + 
       24*PolyLog[2, ((S34 + S45)*x)/S45] - 
       24*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
       8*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) + 16*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 16*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
       24*(Log[1 - (S12 + S23)/S45]*Log[1 - (S12*x)/(S12 + S23)] + 
         PolyLog[2, (S12 + S23)/(S12 + S23 - S45)] - 
         PolyLog[2, (S12 + S23 - S12*x)/(S12 + S23 - S45)]) + 
       8*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       24*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]) + 24*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]) - 
       24*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) + 
       24*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]) + 
       24*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) + 
       8*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       16*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       16*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       16*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       16*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), 
     eb[65] -> 8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       4*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 8*Log[-S12]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[-S51]*
        Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 8*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] + 8*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + (S12*x)/S51] - 
       8*PolyLog[2, -(S51/(S12 - S34))] - 
       8*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]), 
     eb[66] -> (-5*Pi^2)/3 - 4*Log[-S12]^2 + 8*Log[-S51]^2 - 
       8*Log[-S12]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 + 
       8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       4*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 16*Log[-S12]*Log[x] + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] - 8*Log[x]^2 - 
       16*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
       32*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 16*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + (S12*x)/S51] - 
       16*PolyLog[2, -(S51/(S12 - S34))] - 
       16*PolyLog[2, (S12*x)/(S12 - S34)] - 
       16*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]), 
     eb[67] -> 8*Log[S45/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] + 
       8*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] + 
       8*Log[1 + ((S23 - S45)*x)/S45]^2 + 
       8*PolyLog[2, -(((S23 - S45)*x)/S45)], 
     eb[68] -> (-5*Pi^2)/3 - 4*Log[S45/(S23 - S51)]^2 + 
       8*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]^2 + 8*Log[S45/(S23 - S51)]*
        Log[-S51] - 8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       4*Log[-S51]^2 + 16*Log[S45/(S23 - S51)]*Log[x] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 8*Log[x]^2 + 
       16*Log[S45/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] + 
       16*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] + 
       16*Log[1 + ((S23 - S45)*x)/S45]^2 - 16*Log[S45/(S23 - S51)]*
        Log[1 + (S51*x)/S45] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 + (S51*x)/S45] + 16*Log[x]*Log[1 + (S51*x)/S45] + 
       16*PolyLog[2, -((S51*x)/S45)] - 
       16*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
         PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
          (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))]), 
     eb[69] -> -4*Pi^2 + 8*Log[-S51]^2 + 16*Log[-S51]*Log[x] + 8*Log[x]^2, 
     eb[70] -> -4*Pi^2 + 16*Log[-S12]^2 - 8*Log[-S45]*Log[S45/(S23 - S51)] + 
       8*Log[-S45]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       8*Log[S45/(S23 - S51)]*Log[-S51] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
       8*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       16*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 8*Log[-S12]*Log[1 - x] + 
       16*Log[-S45]*Log[1 - x] - 8*Log[S45/(S23 - S51)]*Log[1 - x] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] - 
       8*Log[-S51]*Log[1 - x] + 8*Log[-(S51/(S12 - S34))]*Log[1 - x] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] + 4*Log[1 - x]^2 + 
       64*Log[-S12]*Log[x] + 8*Log[-S45]*Log[x] + 8*Log[S45/(S23 - S51)]*
        Log[x] - 8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 
       8*Log[-S51]*Log[x] + 8*Log[-(S51/(S12 - S34))]*Log[x] + 
       40*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 16*Log[1 - x]*Log[x] + 
       56*Log[x]^2 - 32*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 
       32*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34)] - 
       32*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 
       16*Log[1 - (S12*x)/(S12 - S34)]^2 + 8*Log[-S12]*Log[1 - (S12*x)/S45] + 
       16*Log[-S45]*Log[1 - (S12*x)/S45] - 8*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/S45] - 8*Log[-S51]*Log[1 - (S12*x)/S45] + 
       8*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/S45] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - (S12*x)/S45] + 
       16*Log[x]*Log[1 - (S12*x)/S45] + 4*Log[1 - (S12*x)/S45]^2 - 
       16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
       8*Log[1 + ((S23 - S45)*x)/S45]^2 - 16*Log[-S45]*
        Log[1 - ((S34 + S45)*x)/S45] + 16*Log[-S51]*
        Log[1 - ((S34 + S45)*x)/S45] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] + 16*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] - 16*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + (S12*x)/S51] + 16*PolyLog[2, -(S51/(S12 - S34))] - 
       8*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) - 8*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) - 16*(-(Log[-(S34/S45)]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, 
          (S34 + S45)/S34] + PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) - 
       8*PolyLog[2, x] + 16*PolyLog[2, (S12*x)/(S12 - S34)] - 
       8*PolyLog[2, (S12*x)/S45] - 8*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       16*PolyLog[2, ((S34 + S45)*x)/S45] - 
       16*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) + 8*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) + 8*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
       8*(Log[1 - (S12 + S23)/S45]*Log[1 - (S12*x)/(S12 + S23)] + 
         PolyLog[2, (S12 + S23)/(S12 + S23 - S45)] - 
         PolyLog[2, (S12 + S23 - S12*x)/(S12 + S23 - S45)]) - 
       16*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       16*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]) - 
       16*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) + 
       16*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]) + 
       8*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) - 
       8*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]), 
     eb[71] -> 0, eb[72] -> 8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] - 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + (S12*x)/S51] - 
       8*Log[S45/(S23 - S51)]*Log[1 + (S51*x)/S45] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + (S51*x)/S45] + 
       8*Log[x]*Log[1 + (S51*x)/S45] + 8*PolyLog[2, -(S51/(S12 - S34))] + 
       8*PolyLog[2, (S12*x)/(S12 - S34)] + 8*PolyLog[2, -((S51*x)/S45)] + 
       8*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]) - 
       8*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
         PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
          (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))]), 
     eb[73] -> 16*Log[(S12*(-S23 + S45 + S51)*x^2)/(S45*(S12 - S34 + S51))]*
        Log[1 - (S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - S34*S45*x + 
            S12*S51*x^2 - Sqrt[\[CapitalDelta][2, x]])/
           (2*S45*(S12 - S34 + S51))] - 
       16*Log[(S12*(-S23 + S45 + S51)*x^2)/(S45*(S12 - S34 + S51))]*
        Log[1 - (S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - S34*S45*x + 
            S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/
           (2*S45*(S12 - S34 + S51))] + 
       32*PolyLog[2, (S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - 
           S34*S45*x + S12*S51*x^2 - Sqrt[\[CapitalDelta][2, x]])/
          (2*S45*(S12 - S34 + S51))] - 
       32*PolyLog[2, (S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - 
           S34*S45*x + S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/
          (2*S45*(S12 - S34 + S51))], eb[74] -> 4*Pi^2 - 8*Log[-S45]^2 + 
       16*Log[-S45]*Log[S45/(S23 - S51)] - 16*Log[-S45]*
        Log[(S23 - S45 - S51)/(S23 - S51)] - 16*Log[S45/(S23 - S51)]*
        Log[-S51] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       8*Log[-S51]^2 + 16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       24*Log[-S45]*Log[1 - x] + 16*Log[S45/(S23 - S51)]*Log[1 - x] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] + 
       8*Log[-S51]*Log[1 - x] - 8*Log[-(S51/(S12 - S34))]*Log[1 - x] - 
       4*Log[1 - x]^2 - 16*Log[-S45]*Log[x] - 16*Log[S45/(S23 - S51)]*
        Log[x] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 
       32*Log[-S51]*Log[x] - 32*Log[-(S51/(S12 - S34))]*Log[x] - 
       8*Log[1 - x]*Log[x] + 24*Log[x]^2 - 16*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[-S51]*
        Log[1 - (S12*x)/(S12 - S34)] - 32*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 32*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[1 - (S12*x)/(S12 - S34)]^2 - 
       24*Log[-S45]*Log[1 - (S12*x)/S45] + 16*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/S45] - 16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 8*Log[-S51]*Log[1 - (S12*x)/S45] - 
       8*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/S45] - 
       8*Log[x]*Log[1 - (S12*x)/S45] - 4*Log[1 - (S12*x)/S45]^2 + 
       24*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 
       24*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 24*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] - 24*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] + 16*Log[-S45]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] - 16*Log[-S51]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       16*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
       16*PolyLog[2, -(S51/(S12 - S34))] + 16*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) + 24*(-(Log[-(S34/S45)]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, 
          (S34 + S45)/S34] + PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) + 
       24*PolyLog[2, x] + 24*PolyLog[2, (S12*x)/S45] + 
       16*PolyLog[2, -(((S23 - S45)*x)/S45)] - 
       24*PolyLog[2, ((S34 + S45)*x)/S45] - 
       16*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
       8*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) - 
       32*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) - 8*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 8*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
       32*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       8*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       16*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]) + 
       24*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) - 
       24*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]) + 
       16*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       16*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       16*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       16*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       16*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[75] -> 0, 
     eb[76] -> (11*Pi^2)/3 + 4*Log[S45/(S23 - S51)]^2 - 
       8*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]^2 - 8*Log[S45/(S23 - S51)]*
        Log[-S51] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       4*Log[-S51]^2 + 32*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       32*Log[-S51]*Log[-(S51/(S12 - S34))] + 16*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 24*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       24*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 48*Log[-S45]*Log[1 - x] + 
       32*Log[S45/(S23 - S51)]*Log[1 - x] - 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] + 
       16*Log[-S51]*Log[1 - x] - 16*Log[-(S51/(S12 - S34))]*Log[1 - x] - 
       8*Log[1 - x]^2 - 16*Log[S45/(S23 - S51)]*Log[x] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 16*Log[-S51]*Log[x] - 
       64*Log[-(S51/(S12 - S34))]*Log[x] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] - 16*Log[1 - x]*Log[x] + 
       16*Log[x]^2 + 8*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 
       24*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
       24*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
       8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 56*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 24*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] + 48*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[1 - (S12*x)/(S12 - S34)]^2 - 
       48*Log[-S45]*Log[1 - (S12*x)/S45] + 32*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/S45] - 32*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/S45] + 16*Log[-S51]*Log[1 - (S12*x)/S45] - 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/S45] - 
       16*Log[x]*Log[1 - (S12*x)/S45] - 8*Log[1 - (S12*x)/S45]^2 + 
       8*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 8*Log[S45/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] - 8*Log[-S51]*
        Log[1 + ((S23 - S45)*x)/S45] + 8*Log[-(S51/(S12 - S34))]*
        Log[1 + ((S23 - S45)*x)/S45] - 8*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + ((S23 - S45)*x)/S45] + 16*Log[x]*
        Log[1 + ((S23 - S45)*x)/S45] + 48*Log[-S45]*
        Log[1 - ((S34 + S45)*x)/S45] - 48*Log[-S51]*
        Log[1 - ((S34 + S45)*x)/S45] + 48*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] - 48*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] - 32*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + (S12*x)/S51] + 32*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] + 
       32*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + 64*PolyLog[2, -(S51/(S12 - S34))] + 
       32*(Log[S23/S45]*Log[1 - x] + PolyLog[2, 1 - S45/S23] - 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) + 
       48*(-(Log[-(S34/S45)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, (S34 + S45)/S34] + 
         PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) + 48*PolyLog[2, x] + 
       48*PolyLog[2, (S12*x)/S45] - 48*PolyLog[2, ((S34 + S45)*x)/S45] + 
       16*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) - 
       64*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) - 16*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 16*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) - 
       64*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       16*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       32*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]) + 
       48*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) - 
       48*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]) + 
       32*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       32*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       32*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       32*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       32*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       32*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       32*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       32*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       32*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[77] -> -16*Log[-S12]*Log[1 - x] - 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] - 4*Log[1 - x]^2 - 
       32*Log[1 - x]*Log[x] - 16*Log[-S12]*Log[1 - (S12*x)/S45] - 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
       32*Log[x]*Log[1 - (S12*x)/S45] - 4*Log[1 - (S12*x)/S45]^2 + 
       16*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 + ((S23 - S45)*x)/S45] + 16*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + ((S23 - S45)*x)/S45] + 32*Log[x]*
        Log[1 + ((S23 - S45)*x)/S45] + 16*Log[1 + ((S23 - S45)*x)/S45]^2 - 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34 + S51)] + 
       16*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
       24*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 8*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) - 32*(-(Log[S23/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) - 24*PolyLog[2, x] - 
       24*PolyLog[2, (S12*x)/S45] + 24*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       16*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) - 8*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 8*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       24*(Log[1 - (S12 + S23)/S45]*Log[1 - (S12*x)/(S12 + S23)] + 
         PolyLog[2, (S12 + S23)/(S12 + S23 - S45)] - 
         PolyLog[2, (S12 + S23 - S12*x)/(S12 + S23 - S45)]) + 
       16*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       16*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]) - 24*(Log[((S23 - S45)*(S12 + S23 - S12*x))/
            (S23*(S12 + S23 - S45))]*Log[1 + (-1 + S23/S45)*x] - 
         PolyLog[2, (S12*S45)/(S23*(S12 + S23 - S45))] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/(S23*(S12 + S23 - S45))]) - 
       32*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) + 
       8*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       16*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       16*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       16*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       16*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       16*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       16*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[78] -> 0, 
     eb[79] -> (-13*Pi^2)/3 + 4*Log[-S12]^2 - 24*Log[-S12]*
        Log[-(S51/(S12 - S34))] - 12*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 8*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       12*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 32*Log[-S12]*Log[1 - x] - 
       32*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] - 8*Log[1 - x]^2 + 
       16*Log[-S12]*Log[x] - 48*Log[-(S51/(S12 - S34))]*Log[x] + 
       32*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] - 64*Log[1 - x]*Log[x] + 
       16*Log[x]^2 + 8*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 
       8*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/(S12 - S34)] - 
       8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 8*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] - 8*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] + 16*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] - 32*Log[-S12]*Log[1 - (S12*x)/S45] - 
       32*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
       64*Log[x]*Log[1 - (S12*x)/S45] - 8*Log[1 - (S12*x)/S45]^2 + 
       24*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 8*Log[S45/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] - 8*Log[-S51]*
        Log[1 + ((S23 - S45)*x)/S45] - 40*Log[-(S51/(S12 - S34))]*
        Log[1 + ((S23 - S45)*x)/S45] + 40*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + ((S23 - S45)*x)/S45] + 48*Log[x]*
        Log[1 + ((S23 - S45)*x)/S45] + 16*Log[1 + ((S23 - S45)*x)/S45]^2 + 
       32*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + 32*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
       32*PolyLog[2, -(S51/(S12 - S34))] + 
       48*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 16*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) - 64*(-(Log[S23/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) - 48*PolyLog[2, x] - 
       48*PolyLog[2, (S12*x)/S45] + 16*PolyLog[2, -(((S23 - S45)*x)/S45)] + 
       32*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) - 16*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 16*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       48*(Log[1 - (S12 + S23)/S45]*Log[1 - (S12*x)/(S12 + S23)] + 
         PolyLog[2, (S12 + S23)/(S12 + S23 - S45)] - 
         PolyLog[2, (S12 + S23 - S12*x)/(S12 + S23 - S45)]) + 
       32*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
       48*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) - 
       64*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) + 
       16*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       32*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       32*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       32*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       32*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       32*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       32*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       32*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       32*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), 
     eb[80] -> (19*Pi^2)/2 + 6*Log[-S12]^2 - 8*Log[-S51]^2 + 
       12*Log[-S12]*Log[-(S51/(S12 - S34))] + 6*Log[-(S51/(S12 - S34))]^2 + 
       12*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       12*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       2*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 24*Log[-S12]*Log[x] - 
       16*Log[-S51]*Log[x] + 24*Log[-(S51/(S12 - S34))]*Log[x] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 16*Log[x]^2 - 
       24*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
       16*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 
       24*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - (S12*x)/(S12 - S34)] - 
       32*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
       12*Log[1 - (S12*x)/(S12 - S34)]^2 + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 + (S12*x)/S51] - 
       24*Log[-(S51/(S12 - S34))]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
       40*PolyLog[2, -(S51/(S12 - S34))] + 
       24*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]) - 16*(-(Log[-((-S12 + S34 + S12*x)/(S12 - S34 + S51))]*
           Log[1 + (S12*x)/S51]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (S12*x)/S51] + PolyLog[2, S51/(S12 - S34 + S51)] - 
         PolyLog[2, (S51 + S12*x)/(S12 - S34 + S51)]), 
     eb[81] -> 2*((41*Pi^2)/12 - Log[-S12]^2 - 2*Log[-S12]*
         Log[-(S51/(S12 - S34))] - Log[-(S51/(S12 - S34))]^2 + 
        6*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
        6*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
        3*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 4*Log[-S12]*Log[x] - 
        4*Log[-(S51/(S12 - S34))]*Log[x] + 
        12*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] - 4*Log[x]^2 - 
        12*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
        8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 
        12*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - (S12*x)/(S12 - S34)] - 
        16*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
        6*Log[1 - (S12*x)/(S12 - S34)]^2 - 12*Log[-(S51/(S12 - S34))]*
         Log[1 - (S12*x)/(S12 - S34 + S51)] - 
        12*PolyLog[2, -(S51/(S12 - S34))] - 
        8*PolyLog[2, (S12*x)/(S12 - S34)] + 
        12*(-(Log[(S34 + S12*(-1 + x))/S51]*Log[1 - (S12*x)/(S12 - S34 + 
                S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
           (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
            S51])), eb[82] -> (41*Pi^2)/6 - 2*Log[S45/(S23 - S51)]^2 + 
       4*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
       2*Log[(S23 - S45 - S51)/(S23 - S51)]^2 + 4*Log[S45/(S23 - S51)]*
        Log[-S51] - 4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
       2*Log[-S51]^2 + 8*Log[S45/(S23 - S51)]*Log[x] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 8*Log[-S51]*Log[x] - 
       8*Log[x]^2 - 24*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
       24*Log[S45/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] - 
       24*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] + 
       16*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
       8*Log[x]*Log[1 + ((S23 - S45)*x)/S45] + 
       12*Log[1 + ((S23 - S45)*x)/S45]^2 - 16*Log[S45/(S23 - S51)]*
        Log[1 + (S51*x)/S45] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 + (S51*x)/S45] + 16*Log[x]*Log[1 + (S51*x)/S45] + 
       24*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       24*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
       24*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       8*PolyLog[2, -(((S23 - S45)*x)/S45)] + 16*PolyLog[2, -((S51*x)/S45)] - 
       24*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
       24*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]) - 
       16*(-(Log[1 - S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 + (S51*x)/S45] - 
         PolyLog[2, -(S51/(S23 - S45 - S51))] + PolyLog[2, 
          (S51*(S45 + S23*x - S45*x))/(S45*(-S23 + S45 + S51))]), 
     eb[83] -> 2*((19*Pi^2)/4 + 3*Log[S45/(S23 - S51)]^2 - 
        6*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
        3*Log[(S23 - S45 - S51)/(S23 - S51)]^2 - 6*Log[S45/(S23 - S51)]*
         Log[-S51] + 6*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
        Log[-S51]^2 - 12*Log[S45/(S23 - S51)]*Log[x] + 
        12*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 4*Log[-S51]*Log[x] + 
        8*Log[x]^2 - 12*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
        12*Log[S45/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] - 
        12*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 + ((S23 - S45)*x)/S45] + 
        8*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
        4*Log[x]*Log[1 + ((S23 - S45)*x)/S45] + 
        6*Log[1 + ((S23 - S45)*x)/S45]^2 + 12*Log[-S45]*
         Log[1 - ((-S23 + S45 + S51)*x)/S45] - 12*Log[-S51]*
         Log[1 - ((-S23 + S45 + S51)*x)/S45] - 12*Log[x]*
         Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
        20*PolyLog[2, -(((S23 - S45)*x)/S45)] - 
        12*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
        12*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
          Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
          PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
           -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))])), 
     eb[84] -> (-56*Pi^2)/3 - 32*Log[-S12]*Log[-(S51/(S12 - S34))] + 
       32*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       32*Log[-S51]*Log[-(S51/(S12 - S34))] + 80*Log[-(S51/(S12 - S34))]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 32*Log[-S12]*Log[1 - x] - 
       48*Log[-S45]*Log[1 - x] + 32*Log[S45/(S23 - S51)]*Log[1 - x] - 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - x] + 
       16*Log[-S51]*Log[1 - x] - 16*Log[-(S51/(S12 - S34))]*Log[1 - x] - 
       32*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[1 - x] - 16*Log[1 - x]^2 - 
       128*Log[-(S51/(S12 - S34))]*Log[x] - 80*Log[1 - x]*Log[x] + 
       32*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 32*Log[S45/(S23 - S51)]*
        Log[1 - (S12*x)/(S12 - S34)] + 32*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 - (S12*x)/(S12 - S34)] + 32*Log[-S51]*
        Log[1 - (S12*x)/(S12 - S34)] - 80*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34)] + 32*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/(S12 - S34)] + 128*Log[x]*
        Log[1 - (S12*x)/(S12 - S34)] + 24*Log[1 - (S12*x)/(S12 - S34)]^2 - 
       32*Log[-S12]*Log[1 - (S12*x)/S45] - 48*Log[-S45]*
        Log[1 - (S12*x)/S45] + 32*Log[S45/(S23 - S51)]*Log[1 - (S12*x)/S45] - 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[1 - (S12*x)/S45] + 
       16*Log[-S51]*Log[1 - (S12*x)/S45] - 16*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/S45] - 32*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 - (S12*x)/S45] - 80*Log[x]*Log[1 - (S12*x)/S45] - 
       16*Log[1 - (S12*x)/S45]^2 + 32*Log[-S12]*
        Log[1 + ((S23 - S45)*x)/S45] + 48*Log[-S45]*
        Log[1 + ((S23 - S45)*x)/S45] - 32*Log[S45/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] + 32*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[1 + ((S23 - S45)*x)/S45] - 16*Log[-S51]*
        Log[1 + ((S23 - S45)*x)/S45] - 32*Log[-(S51/(S12 - S34))]*
        Log[1 + ((S23 - S45)*x)/S45] + 32*Log[(S12 - S34 + S51)/(S12 - S34)]*
        Log[1 + ((S23 - S45)*x)/S45] + 80*Log[x]*
        Log[1 + ((S23 - S45)*x)/S45] + 24*Log[1 + ((S23 - S45)*x)/S45]^2 + 
       48*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 
       48*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 48*Log[-(S51/(S12 - S34))]*
        Log[1 - ((S34 + S45)*x)/S45] - 48*Log[x]*
        Log[1 - ((S34 + S45)*x)/S45] + 48*Log[-(S51/(S12 - S34))]*
        Log[1 - (S12*x)/(S12 - S34 + S51)] - 48*Log[-S45]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] + 48*Log[-S51]*
        Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       48*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
       64*Log[-(S51/(S12 - S34))]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
           (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + 64*Log[-(S51/(S12 - S34))]*
        Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
            S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
       112*PolyLog[2, -(S51/(S12 - S34))] + 
       48*(-(Log[S23/(S12 + S23)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 + S23)] - PolyLog[2, -(S12/S23)] + 
         PolyLog[2, (S12*(-1 + x))/S23]) + 48*(Log[S23/S45]*Log[1 - x] + 
         PolyLog[2, 1 - S45/S23] - PolyLog[2, -(((S23 - S45)*(-1 + x))/
            S23)]) - 64*(-(Log[S23/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 + ((S23 - S45)*x)/S45] - PolyLog[2, 1 - S45/S23] + 
         PolyLog[2, -(((S23 - S45)*(-1 + x))/S23)]) + 
       48*(-(Log[-(S34/S45)]*Log[1 - x]) + Log[1 - x]*
          Log[1 - ((S34 + S45)*x)/S45] - PolyLog[2, (S34 + S45)/S34] + 
         PolyLog[2, -(((S34 + S45)*(-1 + x))/S34)]) - 
       48*PolyLog[2, ((S34 + S45)*x)/S45] + 
       48*PolyLog[2, ((-S23 + S45 + S51)*x)/S45] + 
       48*(Log[-(S34/(S12 - S34))]*Log[1 - x] + PolyLog[2, S12/S34] - 
         PolyLog[2, (S12 - S12*x)/S34]) - 
       64*(-(Log[-(S34/(S12 - S34))]*Log[1 - x]) + Log[1 - x]*
          Log[1 - (S12*x)/(S12 - S34)] - PolyLog[2, S12/S34] + 
         PolyLog[2, (S12 - S12*x)/S34]) - 32*(Log[1 - S12/S45]*Log[1 - x] + 
         PolyLog[2, S12/(S12 - S45)] - PolyLog[2, (S12 - S12*x)/
           (S12 - S45)]) - 32*(-(Log[1 - S12/S45]*Log[1 - x]) + 
         Log[1 - x]*Log[1 - (S12*x)/S45] - PolyLog[2, S12/(S12 - S45)] + 
         PolyLog[2, (S12 - S12*x)/(S12 - S45)]) + 
       48*(Log[1 - (S12 + S23)/S45]*Log[1 - (S12*x)/(S12 + S23)] + 
         PolyLog[2, (S12 + S23)/(S12 + S23 - S45)] - 
         PolyLog[2, (S12 + S23 - S12*x)/(S12 + S23 - S45)]) - 
       64*(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)] + 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] - 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) + 
       48*(-(Log[(-S12 + S34 + S45)/S45]*Log[1 - (S12*x)/(S12 - S34)]) + 
         Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (S12*x)/S45] - 
         PolyLog[2, (S12 - S34)/(S12 - S34 - S45)] + 
         PolyLog[2, (S12 - S34 - S12*x)/(S12 - S34 - S45)]) - 
       48*(-(Log[(S34 + S12*(-1 + x))/S51]*
           Log[1 - (S12*x)/(S12 - S34 + S51)]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (S12*x)/(S12 - S34 + S51)] + PolyLog[2, 
          (S12 - S34 + S51)/S51] - PolyLog[2, (S12 - S34 + S51 - S12*x)/
           S51]) - 48*(-(Log[S51/(S23 - S45)]*Log[1 + (-1 + S23/S45)*x]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
         PolyLog[2, (-S23 + S45 + S51)/S51] + PolyLog[2, 
          -(((-S23 + S45 + S51)*(S45*(-1 + x) - S23*x))/(S45*S51))]) + 
       48*(-(Log[((S34 + S45)*(-S45 + S12*x))/((S12 - S34 - S45)*S45)]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/S45]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          -(S12/(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/((S12 - S34 - S45)*S45))]) - 
       48*(-(Log[((S34 + S45)*(S34 + S12*(-1 + x)))/(S34*(-S12 + S34 + S45))]*
           Log[1 - ((S34 + S45)*x)/S45]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - ((S34 + S45)*x)/S45] + PolyLog[2, 
          (S12*S45)/(S34*(-S12 + S34 + S45))] - PolyLog[2, 
          -((S12*(S45*(-1 + x) + S34*x))/(S34*(-S12 + S34 + S45)))]) - 
       48*(Log[((S23 - S45)*(S12 + S23 - S12*x))/(S23*(S12 + S23 - S45))]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, (S12*S45)/
           (S23*(S12 + S23 - S45))] + PolyLog[2, (S12*(S45 + S23*x - S45*x))/
           (S23*(S12 + S23 - S45))]) - 
       64*(-(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
           Log[1 + (-1 + S23/S45)*x]) + Log[1 - (S12*x)/S45]*
          Log[1 + ((S23 - S45)*x)/S45] + PolyLog[2, S12/(S12 + S23 - S45)] - 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) + 
       48*(Log[((S23 - S45)*(S45 - S12*x))/((S12 + S23 - S45)*S45)]*
          Log[1 + (-1 + S23/S45)*x] - PolyLog[2, S12/(S12 + S23 - S45)] + 
         PolyLog[2, (S12*(S45 + S23*x - S45*x))/((S12 + S23 - S45)*S45)]) - 
       64*(-(Log[1 + (-1 + S23/S45)*x]*Log[1 - (2*S12*S45*(-S23 + S45 + S51))/
              ((S23 - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S51) - 
                S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
         Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
              Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 - Sqrt[\[CapitalDelta][0]]))]) - 
       64*(Log[1 + ((S23 - S45)*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 + (-1 + S23/S45)*x]*
          Log[1 + (2*S12*S45*(-S23 + S45 + S51))/((S23 - S45)*
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[
                \[CapitalDelta][0]]))] + PolyLog[2, 
          (2*S12*(S23 - S45 - S51)*(S45 + S23*x - S45*x))/
           (S12*(S23^2 - S45*S51 - S23*(S45 + S51)) - (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))] - 
         PolyLog[2, (2*S12*S45*(-S23 + S45 + S51))/
           (S12*(-S23^2 + S45*S51 + S23*(S45 + S51)) + (S23 - S45)*
             (S23*S34 - S34*S45 + S45*S51 + Sqrt[\[CapitalDelta][0]]))]) + 
       64*(-(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51))/(-(S23*S34) + S34*
                S45 + S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - x]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S12*(S23 - S45 - S51))/
           (S23*S34 - S34*S45 + S12*(S23 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - S34*S45 - 
            S12*S51 + S45*S51 - Sqrt[\[CapitalDelta][0]])]) - 
       64*(-(Log[1 - (S12*x)/(S12 - S34)]*
           Log[1 - (2*(S12 - S34)*(S23 - S45 - S51))/(-(S23*S34) + S34*S45 + 
               S12*(S23 - 2*S45 - S51) - S45*S51 + Sqrt[\[CapitalDelta][
                 0]])]) + Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(-(S12*S23) + S23*S34 - 
            S34*S45 + S12*S51 - 2*S34*S51 - S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       64*(-(Log[1 - (S12*x)/S45]*Log[1 - (2*S45*(-S23 + S45 + S51))/
              (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - Sqrt[
                \[CapitalDelta][0]])]) + Log[1 - (S12*x)/S45]*
          Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 
              2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*S45*(-S23 + S45 + S51))/
           (S34*S45 + 2*S45^2 - S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + 
            S45*S51 + Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(-S23 + S45 + S51)*(-S45 + S12*x))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       64*(Log[1 - x]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - x]*
          Log[1 + (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S12*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
            S12*(S23 - S51) + S45*S51 + Sqrt[\[CapitalDelta][0]])] + 
         PolyLog[2, (-2*S12*(S23 - S45 - S51)*(-1 + x))/(S12*S23 + S23*S34 - 
            S34*S45 - S12*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])]) - 
       64*(Log[1 - (S12*x)/(S12 - S34)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/(S12 - S34)]*
          Log[1 + (2*(S12 - S34)*(S23 - S45 - S51))/(S23*S34 - S34*S45 + 
              S45*S51 + S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][
                0]])] - PolyLog[2, (2*(S12 - S34)*(S23 - S45 - S51))/
           (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (-2*(S23 - S45 - S51)*(S34 + S12*(-1 + x)))/(S12*S23 - S23*S34 + 
            S34*S45 - S12*S51 + 2*S34*S51 + S45*S51 + 
            Sqrt[\[CapitalDelta][0]])]) + 
       64*(Log[1 - (S12*x)/S45]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
             (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
              Sqrt[\[CapitalDelta][0]])] - Log[1 - (S12*x)/S45]*
          Log[1 - (2*S45*(-S23 + S45 + S51))/(S23*S34 - S34*S45 + S45*S51 + 
              S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])] - 
         PolyLog[2, (2*S45*(-S23 + S45 + S51))/(S34*S45 + 2*S45^2 - 
            S23*(S34 + 2*S45) + S12*(S23 - 2*S45 - S51) + S45*S51 - 
            Sqrt[\[CapitalDelta][0]])] + PolyLog[2, 
          (2*(-S23 + S45 + S51)*(-S45 + S12*x))/(-(S34*S45) - 2*S45^2 + 
            S23*(S34 + 2*S45) - S45*S51 + S12*(-S23 + 2*S45 + S51) + 
            Sqrt[\[CapitalDelta][0]])]), eb[85] -> 0, eb[86] -> 0}
 
replebhpl0W2norm = {eb[1] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 - 
       16*Log[-S45]*Log[S45/(S23 - S51)] + 8*Log[S45/(S23 - S51)]^2 + 
       16*Log[-S45]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
       16*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]^2 + 16*Log[-S45]*Log[x] - 
       16*Log[S45/(S23 - S51)]*Log[x] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[x] + 8*Log[x]^2, eb[2] -> (-2*Pi^2)/3 + 8*Log[-S51]^2 - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 16*Log[-S51]*Log[x] - 
       16*Log[-(S51/(S12 - S34))]*Log[x] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 8*Log[x]^2, 
     eb[3] -> ((-4*Pi^2)/3 + 16*Log[-S45]^2)/2, 
     eb[4] -> (-2*Pi^2)/3 + 8*Log[-S51]^2 - 16*Log[-S51]*
        Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[x]^2, 
     eb[5] -> ((-4*Pi^2)/3 + 16*Log[-S12]^2 + 64*Log[-S12]*Log[x] + 
        64*Log[x]^2)/2, eb[6] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     eb[7] -> ((-4*Pi^2)/3 + 16*Log[-S51]^2 + 32*Log[-S51]*Log[x] + 
        16*Log[x]^2)/2, eb[8] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, eb[9] -> 0, 
     eb[10] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 - 4*Log[-S45]*
        Log[S45/(S23 - S51)] + 4*Log[-S45]*Log[(S23 - S45 - S51)/
          (S23 - S51)] + 4*Log[S45/(S23 - S51)]*Log[-S51] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
       4*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       4*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 4*Log[-S45]*Log[x] + 4*Log[S45/(S23 - S51)]*Log[x] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 4*Log[-S51]*Log[x] + 
       4*Log[-(S51/(S12 - S34))]*Log[x] - 
       4*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] - 4*Log[x]^2, 
     eb[11] -> (8*Pi^2)/3 + 8*Log[-(S45/(S12 - S34 + S51))]^2 - 
       8*Log[-(S45/(S12 - S34 + S51))]*Log[(-S23 + S45 + S51)/
          (S12 - S34 + S51)] - 16*Log[-(S45/(S12 - S34 + S51))]*Log[x] + 
       8*Log[(-S23 + S45 + S51)/(S12 - S34 + S51)]*Log[x] + 8*Log[x]^2, 
     eb[12] -> (2*Pi^2)/3 + 8*Log[-S51]^2 + 16*Log[-S51]*Log[x] + 8*Log[x]^2, 
     eb[13] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     eb[14] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     eb[15] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     eb[16] -> (2*Pi^2)/3 + 8*Log[-S51]^2 - 16*Log[-S51]*
        Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[x]^2 - 
       8*PolyLog[2, -(S51/(S12 - S34))], 
     eb[17] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     eb[18] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     eb[19] -> (2*Pi^2)/3 + 8*Log[-S51]^2 - 16*Log[-S51]*
        Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[x]^2, 
     eb[20] -> (-2*Pi^2)/3 + 8*Log[-S51]^2 - 16*Log[-S51]*
        Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] + 8*Log[x]^2 + 
       8*PolyLog[2, -(S51/(S12 - S34))], eb[21] -> 0, eb[22] -> 0, 
     eb[23] -> (-2*Pi^2)/3 + 4*Log[-S45]^2 - 4*Log[-S45]*
        Log[S45/(S23 - S51)] + 4*Log[-S45]*Log[(S23 - S45 - S51)/
          (S23 - S51)] + 4*Log[S45/(S23 - S51)]*Log[-S51] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 4*Log[-S51]^2 - 
       4*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 + 
       4*Log[-S45]*Log[x] + 4*Log[S45/(S23 - S51)]*Log[x] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 12*Log[-S51]*Log[x] + 
       12*Log[-(S51/(S12 - S34))]*Log[x] - 8*Log[x]^2, 
     eb[24] -> (-2*Pi^2)/3 + 4*Log[-S45]^2 - 4*Log[-S51]^2 + 
       8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[-S51]*Log[x] + 8*Log[-(S51/(S12 - S34))]*Log[x] - 4*Log[x]^2, 
     eb[25] -> 0, eb[26] -> (-2*Pi^2)/3 + 4*Log[-S45]^2 - 4*Log[-S51]^2 + 
       8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 + 
       4*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[-S51]*Log[x] + 8*Log[-(S51/(S12 - S34))]*Log[x] - 4*Log[x]^2 + 
       4*PolyLog[2, -(S51/(S12 - S34))], 
     eb[27] -> (-4*Pi^2)/3 - 16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
       8*Log[-(S51/(S12 - S34))]^2 - 16*Log[-(S51/(S12 - S34))]*Log[x] + 
       8*PolyLog[2, -(S51/(S12 - S34))], 
     eb[28] -> (-4*Pi^2)/3 - 8*Log[-S12]*Log[-(S51/(S12 - S34))] - 
       8*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 24*Log[-(S51/(S12 - S34))]*
        Log[x] + 8*PolyLog[2, -(S51/(S12 - S34))], 
     eb[29] -> (-4*Pi^2)/3 + 8*Log[-S45]^2 - 8*Log[-S45]*
        Log[S45/(S23 - S51)] + 8*Log[-S45]*Log[(S23 - S45 - S51)/
          (S23 - S51)] + 8*Log[S45/(S23 - S51)]*Log[-S51] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 8*Log[-S51]^2 + 
       8*Log[-S45]*Log[x] + 8*Log[S45/(S23 - S51)]*Log[x] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 24*Log[-S51]*Log[x] - 
       16*Log[x]^2, eb[30] -> (-4*Pi^2)/3 + 8*Log[-S45]^2 - 8*Log[-S51]^2 - 
       16*Log[-S51]*Log[x] - 8*Log[x]^2, 
     eb[31] -> 2*(Pi^2/3 + 4*Log[-S12]^2 + 8*Log[-S12]*
         Log[-(S51/(S12 - S34))] + 4*Log[-(S51/(S12 - S34))]^2 - 
        6*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
        16*Log[-S12]*Log[x] + 16*Log[-(S51/(S12 - S34))]*Log[x] + 
        16*Log[x]^2 - 6*PolyLog[2, -(S51/(S12 - S34))]), eb[32] -> 0, 
     eb[33] -> (-4*Pi^2)/3 + 8*Log[-S51]^2 + 16*Log[-S51]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 12*Log[-(S51/(S12 - S34))]*
        Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 16*Log[-S51]*Log[x] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 8*Log[x]^2, 
     eb[34] -> 0, eb[35] -> (2*Pi^2)/3 + 8*Log[S45/(S23 - S51)]^2 - 
       16*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]^2 - 16*Log[S45/(S23 - S51)]*
        Log[-S51] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       8*Log[-S51]^2 - 32*Log[S45/(S23 - S51)]*Log[x] + 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 32*Log[-S51]*Log[x] + 
       32*Log[x]^2, eb[36] -> 0, eb[37] -> 2*((-2*Pi^2)/3 + 4*Log[-S51]^2 + 
        8*Log[-S51]*Log[x] + 4*Log[x]^2), eb[38] -> 0, 
     eb[39] -> -6*Pi^2 - 8*Log[S45/(S23 - S51)]^2 + 16*Log[S45/(S23 - S51)]*
        Log[(S23 - S45 - S51)/(S23 - S51)] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]^2 + 16*Log[S45/(S23 - S51)]*
        Log[-S51] - 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       8*Log[-S51]^2 - 16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[(S12 - S34 + S51)/(S12 - S34)] + 16*Log[-S51]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
        Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 32*Log[S45/(S23 - S51)]*
        Log[x] - 32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 16*Log[x]^2, 
     eb[40] -> 0, eb[41] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2 + 
        16*Log[-S12]*Log[x] + 16*Log[x]^2), eb[42] -> 0, 
     eb[43] -> (10*Pi^2)/3 + 8*Log[S45/(S23 - S51)]^2 - 
       16*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]^2 - 16*Log[S45/(S23 - S51)]*
        Log[-S51] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       8*Log[-S51]^2 + 16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 16*Log[-S51]*
        Log[(S12 - S34 + S51)/(S12 - S34)] + 16*Log[-(S51/(S12 - S34))]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 32*Log[S45/(S23 - S51)]*
        Log[x] + 32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 
       32*Log[-S51]*Log[x] - 32*Log[-(S51/(S12 - S34))]*Log[x] - 
       32*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 32*Log[x]^2 - 
       32*PolyLog[2, -(S51/(S12 - S34))], eb[44] -> 0, 
     eb[45] -> 2*(-Pi^2 - 4*Log[-S12]^2 + 8*Log[-S51]^2 - 
        16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 - 
        16*Log[-S12]*Log[x] + 16*Log[-S51]*Log[x] - 
        16*Log[-(S51/(S12 - S34))]*Log[x] - 8*Log[x]^2), eb[46] -> 0, 
     eb[47] -> -2*((4*Pi^2)/3 + 8*Log[-S45]*Log[S45/(S23 - S51)] - 
        8*Log[-S45]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
        8*Log[S45/(S23 - S51)]*Log[-S51] + 
        8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 8*Log[-S45]*Log[x] - 
        8*Log[S45/(S23 - S51)]*Log[x] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
         Log[x] + 8*Log[-S51]*Log[x] + 8*Log[x]^2), eb[48] -> 0, eb[49] -> 0, 
     eb[50] -> 0, eb[51] -> (-8*Pi^2)/3 - 16*Log[-S12]*
        Log[-(S51/(S12 - S34))] + 16*Log[-S51]*Log[-(S51/(S12 - S34))] - 
       16*Log[-(S51/(S12 - S34))]^2 + 16*Log[-(S51/(S12 - S34))]*
        Log[(S12 - S34 + S51)/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
        Log[x] + 16*PolyLog[2, -(S51/(S12 - S34))], 
     eb[52] -> -2*(8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
        8*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
        8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
        8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 
        8*PolyLog[2, -(S51/(S12 - S34))]), eb[53] -> 0, 
     eb[54] -> (8*Pi^2)/3 + 16*Log[-S12]*Log[-(S51/(S12 - S34))] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 16*Log[-(S51/(S12 - S34))]^2 - 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[-(S51/(S12 - S34))]*Log[x] - 16*PolyLog[2, -(S51/(S12 - S34))], 
     eb[55] -> 0, eb[56] -> 0, eb[57] -> 0, 
     eb[58] -> -16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/
          (S12 - S34)] - 16*PolyLog[2, -(S51/(S12 - S34))], eb[59] -> 0, 
     eb[60] -> (8*Pi^2)/3 - 16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[-(S51/(S12 - S34))]*Log[x] - 16*PolyLog[2, -(S51/(S12 - S34))], 
     eb[61] -> 0, eb[62] -> (4*Pi^2)/3 - 8*Log[S45/(S23 - S51)]*
        Log[-(S51/(S12 - S34))] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[-(S51/(S12 - S34))] + 32*Log[-S51]*Log[-(S51/(S12 - S34))] - 
       16*Log[-(S51/(S12 - S34))]^2 + 40*Log[-(S51/(S12 - S34))]*Log[x] - 
       8*PolyLog[2, -(S51/(S12 - S34))], eb[63] -> 0, 
     eb[64] -> (4*Pi^2)/3 + 8*Log[-S12]*Log[-(S51/(S12 - S34))] + 
       24*Log[-S51]*Log[-(S51/(S12 - S34))] - 8*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       40*Log[-(S51/(S12 - S34))]*Log[x] - 8*PolyLog[2, -(S51/(S12 - S34))], 
     eb[65] -> 8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       4*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 
       8*PolyLog[2, -(S51/(S12 - S34))], 
     eb[66] -> (-5*Pi^2)/3 - 4*Log[-S12]^2 + 8*Log[-S51]^2 - 
       8*Log[-S12]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 + 
       8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       4*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 16*Log[-S12]*Log[x] + 
       16*Log[-S51]*Log[x] - 16*Log[-(S51/(S12 - S34))]*Log[x] - 8*Log[x]^2 - 
       16*PolyLog[2, -(S51/(S12 - S34))], eb[67] -> 0, 
     eb[68] -> (-5*Pi^2)/3 - 4*Log[S45/(S23 - S51)]^2 + 
       8*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]^2 + 8*Log[S45/(S23 - S51)]*
        Log[-S51] - 8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       4*Log[-S51]^2 + 16*Log[S45/(S23 - S51)]*Log[x] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 8*Log[x]^2, 
     eb[69] -> -4*Pi^2 + 8*Log[-S51]^2 + 16*Log[-S51]*Log[x] + 8*Log[x]^2, 
     eb[70] -> -4*Pi^2 + 16*Log[-S12]^2 - 8*Log[-S45]*Log[S45/(S23 - S51)] + 
       8*Log[-S45]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       8*Log[S45/(S23 - S51)]*Log[-S51] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
       8*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
       16*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 64*Log[-S12]*Log[x] + 
       8*Log[-S45]*Log[x] + 8*Log[S45/(S23 - S51)]*Log[x] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 8*Log[-S51]*Log[x] + 
       8*Log[-(S51/(S12 - S34))]*Log[x] + 
       40*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 56*Log[x]^2 + 
       16*PolyLog[2, -(S51/(S12 - S34))], eb[71] -> 0, 
     eb[72] -> 8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 
       8*PolyLog[2, -(S51/(S12 - S34))], 
     eb[73] -> 16*Log[1 - S51/(S12 - S34 + S51)]*
        (Log[(S12*(-S23 + S45 + S51))/(S45*(S12 - S34 + S51))] + 2*Log[x]) + 
       32*PolyLog[2, S51/(S12 - S34 + S51)], 
     eb[74] -> 4*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[S45/(S23 - S51)] - 
       16*Log[-S45]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
       16*Log[S45/(S23 - S51)]*Log[-S51] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 8*Log[-S51]^2 + 
       16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-S45]*Log[x] - 16*Log[S45/(S23 - S51)]*Log[x] + 
       16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 32*Log[-S51]*Log[x] - 
       32*Log[-(S51/(S12 - S34))]*Log[x] + 24*Log[x]^2 + 
       16*PolyLog[2, -(S51/(S12 - S34))], eb[75] -> 0, 
     eb[76] -> (11*Pi^2)/3 + 4*Log[S45/(S23 - S51)]^2 - 
       8*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
       4*Log[(S23 - S45 - S51)/(S23 - S51)]^2 - 8*Log[S45/(S23 - S51)]*
        Log[-S51] + 8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] + 
       4*Log[-S51]^2 + 32*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       32*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
       32*Log[-S51]*Log[-(S51/(S12 - S34))] + 16*Log[-(S51/(S12 - S34))]^2 - 
       8*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 24*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       24*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 16*Log[S45/(S23 - S51)]*
        Log[x] + 16*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 
       16*Log[-S51]*Log[x] - 64*Log[-(S51/(S12 - S34))]*Log[x] + 
       16*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 16*Log[x]^2 + 
       64*PolyLog[2, -(S51/(S12 - S34))], eb[77] -> 0, eb[78] -> 0, 
     eb[79] -> (-13*Pi^2)/3 + 4*Log[-S12]^2 - 24*Log[-S12]*
        Log[-(S51/(S12 - S34))] - 12*Log[-(S51/(S12 - S34))]^2 + 
       16*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       8*Log[S45/(S23 - S51)]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[(S12 - S34 + S51)/
          (S12 - S34)] + 8*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       16*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
       12*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 16*Log[-S12]*Log[x] - 
       48*Log[-(S51/(S12 - S34))]*Log[x] + 
       32*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 16*Log[x]^2 + 
       32*PolyLog[2, -(S51/(S12 - S34))], 
     eb[80] -> (19*Pi^2)/2 + 6*Log[-S12]^2 - 8*Log[-S51]^2 + 
       12*Log[-S12]*Log[-(S51/(S12 - S34))] + 6*Log[-(S51/(S12 - S34))]^2 + 
       12*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       16*Log[-S51]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       12*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       2*Log[(S12 - S34 + S51)/(S12 - S34)]^2 + 24*Log[-S12]*Log[x] - 
       16*Log[-S51]*Log[x] + 24*Log[-(S51/(S12 - S34))]*Log[x] + 
       8*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] + 16*Log[x]^2 - 
       40*PolyLog[2, -(S51/(S12 - S34))], 
     eb[81] -> 2*((41*Pi^2)/12 - Log[-S12]^2 - 2*Log[-S12]*
         Log[-(S51/(S12 - S34))] - Log[-(S51/(S12 - S34))]^2 + 
        6*Log[-S12]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
        6*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] + 
        3*Log[(S12 - S34 + S51)/(S12 - S34)]^2 - 4*Log[-S12]*Log[x] - 
        4*Log[-(S51/(S12 - S34))]*Log[x] + 
        12*Log[(S12 - S34 + S51)/(S12 - S34)]*Log[x] - 4*Log[x]^2 - 
        12*PolyLog[2, -(S51/(S12 - S34))]), 
     eb[82] -> (41*Pi^2)/6 - 2*Log[S45/(S23 - S51)]^2 + 
       4*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] - 
       2*Log[(S23 - S45 - S51)/(S23 - S51)]^2 + 4*Log[S45/(S23 - S51)]*
        Log[-S51] - 4*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
       2*Log[-S51]^2 + 8*Log[S45/(S23 - S51)]*Log[x] - 
       8*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] - 8*Log[-S51]*Log[x] - 
       8*Log[x]^2, eb[83] -> 2*((19*Pi^2)/4 + 3*Log[S45/(S23 - S51)]^2 - 
        6*Log[S45/(S23 - S51)]*Log[(S23 - S45 - S51)/(S23 - S51)] + 
        3*Log[(S23 - S45 - S51)/(S23 - S51)]^2 - 6*Log[S45/(S23 - S51)]*
         Log[-S51] + 6*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[-S51] - 
        Log[-S51]^2 - 12*Log[S45/(S23 - S51)]*Log[x] + 
        12*Log[(S23 - S45 - S51)/(S23 - S51)]*Log[x] + 4*Log[-S51]*Log[x] + 
        8*Log[x]^2), eb[84] -> (-56*Pi^2)/3 - 32*Log[-S12]*
        Log[-(S51/(S12 - S34))] + 32*Log[S45/(S23 - S51)]*
        Log[-(S51/(S12 - S34))] - 32*Log[(S23 - S45 - S51)/(S23 - S51)]*
        Log[-(S51/(S12 - S34))] - 32*Log[-S51]*Log[-(S51/(S12 - S34))] + 
       80*Log[-(S51/(S12 - S34))]*Log[(S12 - S34 + S51)/(S12 - S34)] - 
       128*Log[-(S51/(S12 - S34))]*Log[x] + 
       112*PolyLog[2, -(S51/(S12 - S34))], eb[85] -> 0, eb[86] -> 0}


==> anc/N2/NumericalCheck.m <==
{gb[1] -> 4.`20. + 31.44033208744659498650477587629555471379`20.*ep + 
   116.98207395372258987128512945922196708318`20.*ep^2 + 
   220.73032769802200848870826491836496215853`20.*ep^3 - 
   31.92281031807601776531046702426024841798`18.900753933528122*ep^4, 
 gb[2] -> 4.`20. + 41.91581493220082586563433415236154093883`20.*ep + 
   213.03720641142080978648724299081273179787`20.*ep^2 + 
   646.8820806519173210197709333515591290749`20.*ep^3 + 
   1049.26017128992508925016086965912287431752`20.*ep^4, 
 gb[3] -> 4.`20. + 15.56728119244250644084282194754543783027`20.*ep + 
   23.71279419817886741060264651024654814349`20.*ep^2 - 
   37.59721738078145725065214994008806262542`19.70797428256321*ep^3 - 
   272.88949799363027852572180401133114378101`19.97313852284127*ep^4, 
 gb[4] -> 4.`20. + 27.60558420348148825832407637818393328681`20.*ep + 
   88.67879863454542856974459473131885384369`20.*ep^2 + 
   122.44183176828159016447687116163495017883`20.*ep^3 - 
   194.25239983430817522369167546338515321184`19.71743165936872*ep^4, 
 gb[5] -> 4.`20. + 52.4542268492643392045226904537134968482`20.*ep + 
   337.35100302686758000402342669202036059634`20.*ep^2 + 
   1365.81357905201182841308016991806862990296`20.*ep^3 + 
   3628.68061379278364642188982144574468444928`20.*ep^4, 
 gb[6] -> 4.`20. + 13.39181146857337237018946599128144453345`20.*ep + 
   15.83784053383375730278584181648769415829`20.*ep^2 - 
   48.29874459425017317692770991511025143233`19.844645852281417*ep^3 - 
   249.33737769361654069046752054448689958322`19.984352002534962*ep^4, 
 gb[7] -> 4.`20. + 29.51103563291149042281964558080573874766`20.*ep + 
   102.28291674847855576872851784346976412022`20.*ep^2 + 
   167.88933362503114086514398088589096877612`20.*ep^3 - 
   125.35816372648875664147847690879026084345`19.505731153797264*ep^4, 
 gb[8] -> 4.`20. + 17.2986336118848290798748428721926871131`20.*ep + 
   34.6297744254152383629138707539448651617`20.*ep^2 + 
   24.39444606416624757061662096269112452005`19.848739580652616*ep^3 + 
   33.03681498321522059152264069272755404413`19.868009180960797*ep^4, 
 gb[9] -> -2.63535620212051038035308624525380593562`20.*ep^2 - 
   25.99285999947210326899808641442969712779`20.*ep^3 - 
   150.54767938379621582672592317843671339356`20.*ep^4, 
 gb[10] -> 4.`20. + 17.2986336118848290798748428721926871131`20.*ep + 
   9.06755711550227071921395312431418058131`19.550239389720797*ep^2 - 
   300.06526568710531434402093849052566160644`19.973402408705272*ep^3 - 
   1985.4138338601992457508085649910484953524`19.99845071513583*ep^4, 
 gb[11] -> -57.57413909364550856155086090334786641742`20.*ep^2 - 
   589.91710865801587595552789563792721710727`20.*ep^3 - 
   3376.13514232780451404573776127693349843374`20.*ep^4, 
 gb[12] -> 4.`20. + 29.51103563291149042281964558080573874766`20.*ep + 
   115.44238928326436726050783917663796563396`20.*ep^2 + 
   274.59320457140393905002940104024021995486`20.*ep^3 + 
   321.05066932331907372117464427520434394613`20.*ep^4, 
 gb[13] -> 4.`20. + 17.2986336118848290798748428721926871131`20.*ep + 
   38.28032847983536049718115038122108294304`20.*ep^2 + 
   4.16834475882029954861831550211439383455`18.819157570342277*ep^3 - 
   232.24047117893829997207127700640889240335`19.938954668293178*ep^4, 
 gb[14] -> 4.`20. + 13.39181146857337237018946599128144453345`20.*ep + 
   25.58613637943563018926283818422340956285`20.*ep^2 - 
   15.71541767362244324188096789375154256888`19.42551635910858*ep^3 - 
   199.80453217898013506384666569978692863318`19.95436222813277*ep^4, 
 gb[15] -> 4.`20. + 17.2986336118848290798748428721926871131`20.*ep + 
   26.41598537661447823133221517434690785319`20.*ep^2 - 
   39.07291051228838019605049468571639509832`19.69391309173048*ep^3 - 
   301.27671306031303712724021784302105731002`19.973117454713954*ep^4, 
 gb[16] -> 4.`20. + 27.60558420348148825832407637818393328681`20.*ep + 
   90.47379027091871141860888274437661609749`20.*ep^2 + 
   133.2956761127525103618641850250859422796`20.*ep^3 - 
   163.4038537520179438884509956734262027579`19.651975981296022*ep^4, 
 gb[17] -> 4.`20. + 13.39181146857337237018946599128144453345`20.*ep + 
   17.86987971938726782815822176737127982217`20.*ep^2 - 
   43.19159180768081232359192458091676360608`19.798729369189477*ep^3 - 
   245.13009325380839663857664187645068474857`19.979487400192006*ep^4, 
 gb[18] -> 4.`20. + 13.39181146857337237018946599128144453345`20.*ep + 
   26.13883133516844723463466944073856128771`20.*ep^2 - 
   13.01151536332319720117614882238978990855`19.354158590921347*ep^3 - 
   193.09308431926508874439492934933044215746`19.951375340711696*ep^4, 
 gb[19] -> 4.`20. + 27.60558420348148825832407637818393328681`20.*ep + 
   100.33766575544923524446749301603149725097`20.*ep^2 + 
   206.57822196743963794313883905598063851278`20.*ep^3 + 
   108.58168213893144888538501880256175152921`19.640914324964*ep^4, 
 gb[20] -> 4.`20. + 27.60558420348148825832407637818393328681`20.*ep + 
   97.82287057233936409883796063982237883985`20.*ep^2 + 
   184.72360848918242395686170105981088910087`20.*ep^3 + 
   12.41590744833968778753293465779910161218`18.620811172302528*ep^4, 
 gb[21] -> 1.95341107165572835484268844045562128982`20.*ep + 
   18.28285701472722059544112941212724175871`20.*ep^2 + 
   128.3048728903252225062847735849083749985`20.*ep^3 + 
   672.79884977046090698369572035938518350839`20.*ep^4, 
 gb[22] -> 1.95341107165572835484268844045562128982`20.*ep + 
   15.70962570016965356101971315581610490466`20.*ep^2 + 
   84.4857610620575463674692257722745088866`20.*ep^3 + 
   325.24858865096312907440504267704359332198`20.*ep^4, 
 gb[23] -> -5.15347529579832958922461675299562308685`20.*ep - 
   41.76382093660891162151690900945689845804`20.*ep^2 - 
   194.70806993185322543447091773631860389344`20.*ep^3 - 
   626.1965461406574166098512044597256041832`20.*ep^4, 
 gb[24] -> -5.15347529579832958922461675299562308685`20.*ep - 
   31.5386489795647696909154829710331585383`20.*ep^2 - 
   98.85071335155538054646271216931930824495`20.*ep^3 - 
   161.99172335558920901969670057801719887755`20.*ep^4, 
 gb[25] -> 1.95341107165572835484268844045562128982`20.*ep + 
   10.69222781709771867410023420203041313441`20.*ep^2 + 
   30.82624100935353828547412242401738637019`20.*ep^3 + 
   33.04276556547929319176360544465829690541`20.*ep^4, 
 gb[26] -> -5.15347529579832958922461675299562308685`20.*ep - 
   27.68377068025426307349725568148327767782`20.*ep^2 - 
   67.02035268583952925431339034706914032126`20.*ep^3 - 
   29.79083678080871429348602456918467540946`19.516483155831725*ep^4, 
 gb[27] -> -1.90545142943000216449556920262180546086`20.*ep - 
   18.80754094999533546929359778439874441401`20.*ep^2 - 
   101.38905121849430340231023852068464856059`20.*ep^3 - 
   367.22974685819266267876910521097634968574`20.*ep^4, 
 gb[28] -> -1.90545142943000216449556920262180546086`20.*ep - 
   21.31759495640669058304717171410829578891`20.*ep^2 - 
   136.68622733525526409712196849573379842786`20.*ep^3 - 
   615.70492402804546548806381524912626511146`20.*ep^4, 
 gb[29] -> -16.11922416433811805263017958952429421421`20.*ep - 
   132.55939077153367323916593508506536916535`20.*ep^2 - 
   639.65249256355588213632707179402063071034`20.*ep^3 - 
   2101.88803800573095714982784696239686260814`20.*ep^4, 
 gb[30] -> -16.11922416433811805263017958952429421421`20.*ep - 
   100.57673257796883623642239798601908681332`20.*ep^2 - 
   336.14325472920312976602805169058824133513`20.*ep^3 - 
   629.46894954222191162823100749551249973314`20.*ep^4, 
 gb[31] -> 4.`20. + 54.35967827869434136901825965633530230906`20.*ep + 
   356.65393461934527957522740776228972285414`20.*ep^2 + 
   1423.2891024702611234489295974688441595292`20.*ep^3 + 
   3262.27926643590141949010645929507454588866`20.*ep^4, 
 gb[32] -> -126.77205309632338214984849088648151896218`20.*ep^3 - 
   1710.18229276959160085560478505279202483368`20.*ep^4, 
 gb[33] -> 4.`20. + 43.82126636163082803012990335498334639968`20.*ep + 
   223.54783721641099241173977763734931368921`20.*ep^2 + 
   620.31986967642916928826485270639068344535`20.*ep^3 + 
   393.38865958643777609967136582681564496369`19.71241045380697*ep^4, 
 gb[34] -> -111.10523271869226378776748394846881485593`20.*ep^3 - 
   1363.85550766309529900061532683712157636106`20.*ep^4, 
 gb[35] -> 4.`20. + 47.559556251784713039134955465819848928`20.*ep + 
   279.91417249177461335465042418854267541632`20.*ep^2 + 
   1013.23528418209848663747656988468104656527`20.*ep^3 + 
   2012.59340963614471824389030076706445575248`20.*ep^4, 
 gb[36] -> -50.14303020931614075630476715879150770282`20.*ep^3 - 
   535.72541055389757961692287514834664246448`20.*ep^4, 
 gb[37] -> 4.`20. + 31.68650535678062449347300153706973204448`20.*ep + 
   110.27614892542944777876619553142376957426`20.*ep^2 + 
   135.6162397344377438420971427812977545428`20.*ep^3 - 
   611.23712895738263762972695511874281970376`19.886910144239994*ep^4, 
 gb[38] -> -110.6983350159583101238629167807063389194`20.*ep^3 - 
   991.36494728552572099435657880141003496468`20.*ep^4, 
 gb[39] -> 4.`20. + 19.96047217001614653963364738643618817884`20.*ep - 
   92.64727433127067826039898852200711656374`19.841668950632*ep^2 - 
   1537.58151483830266006505641397420630124386`19.993691185635555*ep^3 - 
   9597.11215361999304294048865948369033859592`19.999617311768624*ep^4, 
 gb[40] -> -159.31605488127183485415257049974738365863`20.*ep^3 - 
   1586.73176158926394925920089528557292688033`20.*ep^4, 
 gb[41] -> 4.`20. + 46.37193498208374842418395761653826097174`20.*ep + 
   239.67462722603586634315380928967956945218`20.*ep^2 + 
   567.44623073442437344425588091181170899958`20.*ep^3 - 
   780.55247678163973918801737346750924347606`19.638463455118714*ep^4, 
 gb[42] -> -40.23522876330138260098915905736976308944`20.*ep^3 - 
   434.96787088882959686575102449208804283212`20.*ep^4, 
 gb[43] -> 4.`20. + 27.43705195032391655764375160810919323548`20.*ep + 
   22.11144999708019618074516756344825497472`19.78944913268468*ep^2 - 
   680.85171487110917033871070345887665314079`19.979771383605648*ep^3 - 
   5515.45198605354407967837770181567616508239`19.999032972611214*ep^4, 
 gb[44] -> -57.80108780126925775697244272380105864754`20.*ep^3 - 
   589.93361944197899928833881988088812208474`20.*ep^4, 
 gb[45] -> 4.`20. + 
   1.02558913825631467309344137800712044258`19.09663758203949*ep - 
   185.08331352305104595000336638043931714646`19.98766802410446*ep^2 - 
   1187.2955108872956991787243315290357362328`19.999250289443157*ep^3 - 
   3704.03945296718986934852459722667674110266`19.99993058950129*ep^4, 
 gb[46] -> -130.87104641542776074722361619924990447341`20.*ep^3 - 
   1140.48057238359665679724205170487396696548`20.*ep^4, 
 gb[47] -> -86.5116656468755064265855306983319296382`20.*ep^2 - 
   746.38245686966287430382166813511680291908`20.*ep^3 - 
   3413.60304680956449415369836074394107120484`20.*ep^4, 
 gb[48] -> -6.00844602818347360814556115350480200306`20.*ep^2 - 
   41.34104793666627806247381980380158968961`20.*ep^3 - 
   149.53396018732312068585631863292591412949`20.*ep^4, 
 gb[49] -> -8.16311744595140352388005091164232663056`20.*ep^2 - 
   58.00496055352272464321579019441670612722`20.*ep^3 - 
   217.93321517828659576795633314732590195098`20.*ep^4, 
 gb[50] -> -2.3760444781406646152474384951663152398`20.*ep^2 - 
   24.22401346682305706637119868781919795508`20.*ep^3 - 
   125.87833031022613810195028756475255855806`20.*ep^4, 
 gb[51] -> -12.42574285718311713401365110700365481184`20.*ep^2 - 
   142.07092342332544677229476788739286744331`20.*ep^3 - 
   842.44193777857970243342849502579487648319`20.*ep^4, 
 gb[52] -> -104.1843854369857455169389735037329438849`20.*ep^2 - 
   1329.71641448537134764703734541814167147896`20.*ep^3 - 
   8793.45659646805237886514547295355070985222`20.*ep^4, 
 gb[53] -> -10.50782205251595166203462748467535420788`20.*ep^3 - 
   151.60596115307993353343764902042264240223`20.*ep^4, 
 gb[54] -> 42.78825964770112481937723194739093075876`20.*ep^2 + 
   463.52446215698701239585647946329454637333`20.*ep^3 + 
   2548.32670087052809053530247699287689800761`20.*ep^4, 
 gb[55] -> -15.78669259314090408200643875583838249021`20.*ep^3 - 
   231.11285334135398709812728674711423911578`20.*ep^4, 
 gb[56] -> 22.44563601042840416292535431030908220893`20.*ep^2 + 
   167.7720072087496465359996816774116337748`20.*ep^3 + 
   305.42197347852868236209221001465858032137`20.*ep^4, 
 gb[57] -> -10.5078220525159516620346274846753142808`20.*ep^3 - 
   153.85558141038950697354615019347644507082`20.*ep^4, 
 gb[58] -> -9.41106716905855286152734800469472143886`20.*ep^2 - 
   32.22218022780187414496339657449994912973`20.*ep^3 + 
   318.08780230435898378333482351305630139726`19.92282953758182*ep^4, 
 gb[59] -> -15.78669259314090408200643875583838230156`20.*ep^3 - 
   229.21725108423182146702925253539057774052`20.*ep^4, 
 gb[60] -> 30.19146462145691223450691738643744605697`20.*ep^2 + 
   202.10499463705408771521137721151059025463`20.*ep^3 + 
   205.3361034575054151717247168413746255416`19.967955044672266*ep^4, 
 gb[61] -> -7.89334629657045204100321937791919114983`20.*ep^3 - 
   110.49057794727322502759115326770532880204`20.*ep^4, 
 gb[62] -> 11.624547145482917748361892167066096081`20.*ep + 
   116.63906831624190666802945357630883196377`20.*ep^2 + 
   580.83341941519924766111891005597848911093`20.*ep^3 + 
   1700.6464309784103905766701172336176886954`20.*ep^4, 
 gb[63] -> -5.25391102625797583101731374233765916313`20.*ep^3 - 
   72.71686553660366737986674936130517868789`20.*ep^4, 
 gb[64] -> 11.624547145482917748361892167066096081`20.*ep + 
   112.76327067229184270908517499644183554518`20.*ep^2 + 
   596.02134745606782003455462538141444814091`20.*ep^3 + 
   2215.16549281155278613335278738590206674835`20.*ep^4, 
 gb[65] -> -7.15511536435966880365512888708880382601`20.*ep - 
   30.28298083133960951247753280562203080418`20.*ep^2 + 
   257.19344791098264649788120022986192164288`19.908410878404524*ep^3 + 
   3440.33218207842823017003484920876068344695`19.995851606457567*ep^4, 
 gb[66] -> 2.`20. - 
   4.82391887079534906534461313445071623287`19.708352365239527*ep - 
   128.69844350417742526721149159789813567594`19.99109737044161*ep^2 - 
   466.4051230686172079091739538737557978536`19.999045981148033*ep^3 + 
   1101.09467439351375666988819452805322951879`19.738734907098333*ep^4, 
 gb[67] -> -1.08773486193456703532667797813199664841`20.*ep - 
   5.44487526457491766678536867520940206758`20.*ep^2 - 
   4.8721562517405034533262035562762069809`19.89186370759566*ep^3 + 
   70.32529328043537849454632481517714199631`19.963642774376876*ep^4, 
 gb[68] -> 2.`20. + 4.64352264508456686792548986976381763525`20.*ep - 
   50.71610056500413685070773013140635867776`19.93597587788724*ep^2 - 
   389.39466596066229389097222594875397780448`19.995410191083188*ep^3 - 
   1126.77510639390120175222295316138818980419`19.9994248047093*ep^4, 
 gb[69] -> 4.`20. + 29.51103563291149042281964558080573874766`20.*ep + 
   69.38423541151402703928021451054926033583`20.*ep^2 - 
   156.56907509256138029625700125253175872747`19.74834063136395*ep^3 - 
   1753.65343427105967219750512685128013395977`19.984438341381285*ep^4, 
 gb[70] -> 8.`20. + 137.43573729927881033335127333669345158007`20.*ep + 
   996.18338725618772959424641341000462681274`20.*ep^2 + 
   4644.93317677363982484646918259152280842675`20.*ep^3 + 
   15831.00382997375789836842163455809477075906`20.*ep^4, 
 gb[71] -> 11.41781685877467850126023200616679408076`20.*ep^3 + 
   171.64299777201318690598203252120305866573`20.*ep^4, 
 gb[72] -> 48.01063399551717099652946129604538129189`20.*ep^2 + 
   599.93229242798331377973334371155313562321`20.*ep^3 + 
   3582.3167080386953461791708696105012941429`20.*ep^4, 
 gb[73] -> 215.08826939455280644934746159362146447703`20.*ep^2 + 
   2610.81010008812044560314775084913754029548`20.*ep^3 + 
   16051.90341787734133444900108393025594682606`20.*ep^4, 
 gb[74] -> 10.30695059159665917844923350599124617371`20.*ep + 
   132.0763267889676048831771008459293464732`20.*ep^2 + 
   845.40263117113930088306741107284490812495`20.*ep^3 + 
   3674.61557524866601486467478425170888522842`20.*ep^4, 
 gb[75] -> 45.54633174101464560410356262753575324583`20.*ep^4, 
 gb[76] -> 2.`20. + 29.72866629493247748449587727441742598025`20.*ep + 
   224.11984158135929664636255203908720733671`20.*ep^2 + 
   1452.98637333479780306642089421828959841804`20.*ep^3 + 
   9387.16221781313960850726736363990638855976`20.*ep^4, 
 gb[77] -> -3.90682214331145670968537688091124257965`20.*ep - 
   82.62287474841590100089606010579252035424`20.*ep^2 - 
   812.08343576193357396284796020501509620515`20.*ep^3 - 
   5349.8805449594054724548901266410025163476`20.*ep^4, 
 gb[78] -> 63.50473523989820225799877210877138728169`20.*ep^4, 
 gb[79] -> 2.`20. + 39.19610781081239341776598027863195984837`20.*ep + 
   237.60846016598781801246215529037415042471`20.*ep^2 + 
   404.00513894074457741556263629715089726832`20.*ep^3 - 
   4202.52304521478476935283662173486620562179`19.938803198399516*ep^4, 
 gb[80] -> -1.`20. + 
   7.68116539392943120211648471790133607113`19.885860408820925*ep + 
   243.42514483675572394658931339110641889515`19.99762879587608*ep^2 + 
   2261.98611517360078731801891668622167639703`19.999901547169205*ep^3 + 
   13063.46070763070820821201962397610880495742`19.999995079437202*ep^4, 
 gb[81] -> -1.`20. - 2.85724652313408213677187158345061983824`20.*ep + 
   109.06164984226650121028691707806145052466`19.979527328117197*ep^2 + 
   1509.68472698136240059530271679304957623606`19.99920037381784*ep^3 + 
   11200.61394771164029598404319722441521000742`19.99996040236331*ep^4, 
 gb[82] -> -1.`20. - 10.25828677004432770679372189925696725938`20.*ep + 
   12.08425710669618583678443719870687756191`19.545200691016618*ep^2 + 
   842.6056193118302011431469087602328163818`19.993530620642197*ep^3 + 
   8108.97261329451512850485778819566950946656`19.999742099558762*ep^4, 
 gb[83] -> -1.`20. + 
   5.61476412495976083886823202949314962414`19.850407504975518*ep + 
   185.85675648093194111590688969250942413674`19.9968969432778*ep^2 + 
   1555.07516097697610619042578790500993918688`19.999856799549836*ep^3 + 
   7947.69329163924925637196873649447715603502`19.999991912201178*ep^4, 
 gb[84] -> -23.249094290965835496723784334132192162`20.*ep - 
   416.92954193499749182827730272488132846246`20.*ep^2 - 
   3489.83213460184267934396309120148901077506`20.*ep^3 - 
   19001.39539953658391082092934064022148118575`20.*ep^4, 
 gb[85] -> -6.42821546510312237642388330978847060241`20.*ep^4, 
 gb[86] -> -5.50032531878984726943249394922911402876`20.*ep^4}


==> anc/N2/Weight1.m <==
{gb[1] -> 4 + ep*(8*GP[0, S45/(S23 - S51)] - 8*GP[0, x] - 
     8*GP[1, S45/(S23 - S51)] - 8*Log[-S45]), 
 gb[2] -> 4 + ep*(8*GP[0, -(S51/(S12 - S34))] - 8*GP[0, x] - 
     8*GP[1, -(S51/(S12 - S34))] - 8*Log[-S51]), gb[3] -> 4 - 8*ep*Log[-S45], 
 gb[4] -> 4 + ep*(8*GP[0, -(S51/(S12 - S34))] - 8*GP[0, x] - 
     8*GP[(S12 - S34)/S12, x] - 8*Log[-S51]), 
 gb[5] -> 4 + (ep*(-32*GP[0, x] - 16*Log[-S12]))/2, 
 gb[6] -> 4 + ep*(-8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S45]), 
 gb[7] -> 4 + (ep*(-16*GP[0, x] - 16*Log[-S51]))/2, 
 gb[8] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), gb[9] -> 0, 
 gb[10] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[11] -> 0, gb[12] -> 4 + ep*(-8*GP[0, x] - 8*Log[-S51]), 
 gb[13] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[14] -> 4 + ep*(-8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S45]), 
 gb[15] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[16] -> 4 + ep*(8*GP[0, -(S51/(S12 - S34))] - 8*GP[0, x] - 
     8*GP[(S12 - S34)/S12, x] - 8*Log[-S51]), 
 gb[17] -> 4 + ep*(-8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S45]), 
 gb[18] -> 4 + ep*(-8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S45]), 
 gb[19] -> 4 + ep*(8*GP[0, -(S51/(S12 - S34))] - 8*GP[0, x] - 
     8*GP[(S12 - S34)/S12, x] - 8*Log[-S51]), 
 gb[20] -> 4 + ep*(8*GP[0, -(S51/(S12 - S34))] - 8*GP[0, x] - 
     8*GP[(S12 - S34)/S12, x] - 8*Log[-S51]), 
 gb[21] -> ep*(-4*GP[1, x] - 4*GP[S45/S12, x] + 4*GP[-(S45/(S23 - S45)), x]), 
 gb[22] -> ep*(-4*GP[1, x] - 4*GP[S45/S12, x] + 4*GP[-(S45/(S23 - S45)), x]), 
 gb[23] -> ep*(-4*GP[0, -(S51/(S12 - S34))] + 4*GP[0, x] - 4*GP[1, x] + 
    4*GP[(S12 - S34)/S12, x] - 4*GP[S45/S12, x] - 4*Log[-S45] + 4*Log[-S51]), 
 gb[24] -> ep*(-4*GP[0, -(S51/(S12 - S34))] + 4*GP[0, x] - 4*GP[1, x] + 
    4*GP[(S12 - S34)/S12, x] - 4*GP[S45/S12, x] - 4*Log[-S45] + 4*Log[-S51]), 
 gb[25] -> ep*(-4*GP[1, x] - 4*GP[S45/S12, x] + 4*GP[-(S45/(S23 - S45)), x]), 
 gb[26] -> ep*(-4*GP[0, -(S51/(S12 - S34))] + 4*GP[0, x] - 4*GP[1, x] + 
    4*GP[(S12 - S34)/S12, x] - 4*GP[S45/S12, x] - 4*Log[-S45] + 4*Log[-S51]), 
 gb[27] -> ep*(8*GP[0, -(S51/(S12 - S34))] - 8*GP[(S12 - S34)/S12, x]), 
 gb[28] -> ep*(8*GP[0, -(S51/(S12 - S34))] - 8*GP[(S12 - S34)/S12, x]), 
 gb[29] -> ep*(8*GP[0, x] - 8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S45] + 
    8*Log[-S51]), gb[30] -> ep*(8*GP[0, x] - 8*GP[-(S45/(S23 - S45)), x] - 
    8*Log[-S45] + 8*Log[-S51]), 
 gb[31] -> 4 + 2*ep*(-4*GP[0, -(S51/(S12 - S34))] - 8*GP[0, x] + 
     4*GP[(S12 - S34)/S12, x] - 4*Log[-S12]), gb[32] -> 0, 
 gb[33] -> 4 + ep*(-8*GP[0, x] - 8*GP[1, -(S51/(S12 - S34))] + 
     8*GP[(S12 - S34)/S12, x] - 8*Log[-S51]), gb[34] -> 0, 
 gb[35] -> 4 + ep*(8*GP[0, S45/(S23 - S51)] - 16*GP[0, x] - 
     8*GP[1, S45/(S23 - S51)] + 8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S51]), 
 gb[36] -> 0, gb[37] -> 4 + 2*ep*(-4*GP[0, x] + 4*GP[-(S45/(S23 - S45)), x] - 
     4*Log[-S51]), gb[38] -> 0, 
 gb[39] -> 4 + ep*(-8*GP[0, S45/(S23 - S51)] + 8*GP[0, -(S51/(S12 - S34))] + 
     8*GP[1, S45/(S23 - S51)] - 8*GP[1, -(S51/(S12 - S34))] + 8*GP[1, x] + 
     8*GP[S45/S12, x] - 16*GP[-(S45/(S23 - S45)), x] - 8*Log[-S51]), 
 gb[40] -> 0, gb[41] -> 4 + 2*ep*(-8*GP[0, x] + 4*GP[1, x] + 
     4*GP[S45/S12, x] - 8*GP[-(S45/(S23 - S45)), x] - 4*Log[-S12]), 
 gb[42] -> 0, gb[43] -> 4 + ep*(8*GP[0, S45/(S23 - S51)] + 
     8*GP[0, -(S51/(S12 - S34))] - 16*GP[0, x] - 8*GP[1, S45/(S23 - S51)] + 
     8*GP[1, -(S51/(S12 - S34))] + 8*GP[1, x] - 16*GP[(S12 - S34)/S12, x] + 
     8*GP[S45/S12, x] - 8*Log[-S51]), gb[44] -> 0, 
 gb[45] -> 4 + 2*ep*(8*GP[0, -(S51/(S12 - S34))] + 4*GP[1, x] - 
     8*GP[(S12 - S34)/S12, x] + 4*GP[S45/S12, x] + 4*Log[-S12] - 
     8*Log[-S51]), gb[46] -> 0, gb[47] -> 0, gb[48] -> 0, gb[49] -> 0, 
 gb[50] -> 0, gb[51] -> 0, gb[52] -> 0, gb[53] -> 0, gb[54] -> 0, 
 gb[55] -> 0, gb[56] -> 0, gb[57] -> 0, gb[58] -> 0, gb[59] -> 0, 
 gb[60] -> 0, gb[61] -> 0, 
 gb[62] -> ep*(-16*GP[0, -(S51/(S12 - S34))] - 16*GP[1, x] + 
    16*GP[(S12 - S34)/S12, x] - 16*GP[S45/S12, x] + 
    16*GP[-(S45/(S23 - S45)), x]), gb[63] -> 0, 
 gb[64] -> ep*(-16*GP[0, -(S51/(S12 - S34))] - 16*GP[1, x] + 
    16*GP[(S12 - S34)/S12, x] - 16*GP[S45/S12, x] + 
    16*GP[-(S45/(S23 - S45)), x]), 
 gb[65] -> -(ep*(-4*GP[1, -(S51/(S12 - S34))] + 4*GP[(S12 - S34)/S12, x])), 
 gb[66] -> 2 + ep*(4*GP[0, -(S51/(S12 - S34))] + 
     4*GP[1, -(S51/(S12 - S34))] - 8*GP[(S12 - S34)/S12, x] + 4*Log[-S12] - 
     8*Log[-S51]), gb[67] -> -4*ep*GP[-(S45/(S23 - S45)), x], 
 gb[68] -> 2 + ep*(-4*GP[0, S45/(S23 - S51)] + 4*GP[1, S45/(S23 - S51)] - 
     8*GP[-(S45/(S23 - S45)), x] - 4*Log[-S51]), 
 gb[69] -> 4 + ep*(-8*GP[0, x] - 8*Log[-S51]), 
 gb[70] -> 8 + ep*(-32*GP[0, x] - 16*GP[1, -(S51/(S12 - S34))] - 8*GP[1, x] + 
     16*GP[(S12 - S34)/S12, x] - 8*GP[S45/S12, x] + 
     8*GP[-(S45/(S23 - S45)), x] - 16*Log[-S12]), gb[71] -> 0, gb[72] -> 0, 
 gb[73] -> 0, gb[74] -> ep*(8*GP[0, -(S51/(S12 - S34))] - 8*GP[0, x] + 
    8*GP[1, x] - 8*GP[(S12 - S34)/S12, x] + 8*GP[S45/S12, x] + 8*Log[-S45] - 
    8*Log[-S51]), gb[75] -> 0, 
 gb[76] -> 2 + ep*(4*GP[0, S45/(S23 - S51)] + 16*GP[0, -(S51/(S12 - S34))] - 
     8*GP[0, x] - 4*GP[1, S45/(S23 - S51)] - 8*GP[1, -(S51/(S12 - S34))] + 
     16*GP[1, x] - 8*GP[(S12 - S34)/S12, x] + 16*GP[S45/S12, x] - 
     4*Log[-S51]), gb[77] -> ep*(8*GP[1, x] + 8*GP[S45/S12, x] - 
    8*GP[-(S45/(S23 - S45)), x]), gb[78] -> 0, 
 gb[79] -> 2 + ep*(12*GP[0, -(S51/(S12 - S34))] - 8*GP[0, x] - 
     12*GP[1, -(S51/(S12 - S34))] + 16*GP[1, x] + 16*GP[S45/S12, x] - 
     8*GP[-(S45/(S23 - S45)), x] - 4*Log[-S12]), 
 gb[80] -> -1 + ep*(-6*GP[0, -(S51/(S12 - S34))] - 4*GP[0, x] + 
     2*GP[1, -(S51/(S12 - S34))] + 4*GP[(S12 - S34)/S12, x] - 6*Log[-S12] + 
     8*Log[-S51]), gb[81] -> 
  -1 + 2*ep*(GP[0, -(S51/(S12 - S34))] + 2*GP[0, x] - 
     3*GP[1, -(S51/(S12 - S34))] + 2*GP[(S12 - S34)/S12, x] + Log[-S12]), 
 gb[82] -> -1 + ep*(-2*GP[0, S45/(S23 - S51)] + 4*GP[0, x] + 
     2*GP[1, S45/(S23 - S51)] + 4*GP[-(S45/(S23 - S45)), x] + 2*Log[-S51]), 
 gb[83] -> -1 + 2*ep*(3*GP[0, S45/(S23 - S51)] - 2*GP[0, x] - 
     3*GP[1, S45/(S23 - S51)] + 2*GP[-(S45/(S23 - S45)), x] + Log[-S51]), 
 gb[84] -> ep*(32*GP[0, -(S51/(S12 - S34))] + 32*GP[1, x] - 
    32*GP[(S12 - S34)/S12, x] + 32*GP[S45/S12, x] - 
    32*GP[-(S45/(S23 - S45)), x]), gb[85] -> 0, gb[86] -> 0}


==> anc/N2/Weight2.m <==
{gb[1] -> (-2*Pi^2)/3 + 16*GP[0, 0, x] + 16*GP[0, x]*Log[-S45] + 
   8*Log[-S45]^2 + 16*GP[0, x]*Log[1 - S45/(S23 - S51)] + 
   16*Log[-S45]*Log[1 - S45/(S23 - S51)] + 8*Log[1 - S45/(S23 - S51)]^2 - 
   16*GP[0, x]*Log[S45/(S23 - S51)] - 16*Log[-S45]*Log[S45/(S23 - S51)] - 
   16*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] + 
   8*Log[S45/(S23 - S51)]^2, gb[2] -> (-2*Pi^2)/3 + 16*GP[0, 0, x] + 
   16*GP[0, x]*Log[-S51] + 8*Log[-S51]^2 - 
   16*GP[0, x]*Log[-(S51/(S12 - S34))] - 
   16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
   16*GP[0, x]*Log[1 + S51/(S12 - S34)] + 
   16*Log[-S51]*Log[1 + S51/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2, 
 gb[3] -> ((-4*Pi^2)/3 + 16*Log[-S45]^2)/2, 
 gb[4] -> (-2*Pi^2)/3 + 16*GP[0, x]*GP[(S12 - S34)/S12, x] + 16*GP[0, 0, x] + 
   16*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 16*GP[0, x]*Log[-S51] + 
   16*GP[(S12 - S34)/S12, x]*Log[-S51] + 8*Log[-S51]^2 - 
   16*GP[0, x]*Log[-(S51/(S12 - S34))] - 16*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
   8*Log[-(S51/(S12 - S34))]^2, 
 gb[5] -> ((-4*Pi^2)/3 + 128*GP[0, 0, x] + 64*GP[0, x]*Log[-S12] + 
    16*Log[-S12]^2)/2, gb[6] -> (-2*Pi^2)/3 + 
   16*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   16*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 8*Log[-S45]^2, 
 gb[7] -> ((-4*Pi^2)/3 + 32*GP[0, 0, x] + 32*GP[0, x]*Log[-S51] + 
    16*Log[-S51]^2)/2, gb[8] -> (-2*Pi^2)/3 + 8*GP[0, x]*GP[1, x] + 
   8*GP[0, x]*GP[S45/S12, x] + 8*GP[1, 1, x] + 8*GP[1, S45/S12, x] + 
   8*GP[S45/S12, 1, x] + 8*GP[S45/S12, S45/S12, x] + 4*GP[1, x]*Log[-S12] + 
   4*GP[S45/S12, x]*Log[-S12] + 12*GP[1, x]*Log[-S45] + 
   12*GP[S45/S12, x]*Log[-S45] + 8*Log[-S45]^2, 
 gb[9] -> -16*GP[0, x]*GP[1, x] + 16*GP[0, x]*GP[S45/S12, x] + 
   16*GP[0, 1, x] - 16*GP[0, S45/S12, x] - 8*GP[1, x]*Log[-S12] + 
   8*GP[S45/S12, x]*Log[-S12] + 8*GP[1, x]*Log[-S45] - 
   8*GP[S45/S12, x]*Log[-S45], gb[10] -> (-2*Pi^2)/3 + 8*GP[0, x]*GP[1, x] + 
   8*GP[0, x]*GP[S45/S12, x] - 8*GP[0, 0, x] + 8*GP[1, 1, x] + 
   8*GP[1, S45/S12, x] + 8*GP[S45/S12, 1, x] + 8*GP[S45/S12, S45/S12, x] + 
   4*GP[0, x]*Log[-S45] + 12*GP[1, x]*Log[-S45] + 
   12*GP[S45/S12, x]*Log[-S45] + 8*Log[-S45]^2 - 
   4*GP[0, x]*Log[1 - S45/(S23 - S51)] + 
   4*GP[1, x]*Log[1 - S45/(S23 - S51)] + 4*GP[S45/S12, x]*
    Log[1 - S45/(S23 - S51)] + 4*Log[-S45]*Log[1 - S45/(S23 - S51)] + 
   4*GP[0, x]*Log[S45/(S23 - S51)] - 4*GP[1, x]*Log[S45/(S23 - S51)] - 
   4*GP[S45/S12, x]*Log[S45/(S23 - S51)] - 4*Log[-S45]*Log[S45/(S23 - S51)] - 
   4*GP[0, x]*Log[-S51] + 4*GP[1, x]*Log[-S51] + 4*GP[S45/S12, x]*Log[-S51] - 
   4*Log[1 - S45/(S23 - S51)]*Log[-S51] + 4*Log[S45/(S23 - S51)]*Log[-S51] + 
   4*GP[0, x]*Log[-(S51/(S12 - S34))] - 4*GP[1, x]*Log[-(S51/(S12 - S34))] - 
   4*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] + 4*Log[1 - S45/(S23 - S51)]*
    Log[-(S51/(S12 - S34))] - 4*Log[S45/(S23 - S51)]*
    Log[-(S51/(S12 - S34))] - 4*GP[0, x]*Log[1 + S51/(S12 - S34)] + 
   4*GP[1, x]*Log[1 + S51/(S12 - S34)] + 4*GP[S45/S12, x]*
    Log[1 + S51/(S12 - S34)] - 4*Log[1 - S45/(S23 - S51)]*
    Log[1 + S51/(S12 - S34)] + 4*Log[S45/(S23 - S51)]*
    Log[1 + S51/(S12 - S34)], 
 gb[11] -> -16*GP[0, 1, (S45 + x*(-S23 - S34 + 2*S51 + S12*x) - 
       Sqrt[\[CapitalDelta][1, x]])/(2*(S12 - S34 + S51)*x)] + 
   16*GP[0, 1, (S45 + x*(-S23 - S34 + 2*S51 + S12*x) + 
       Sqrt[\[CapitalDelta][1, x]])/(2*(S12 - S34 + S51)*x)] + 
   8*GP[1, (S45 + x*(-S23 - S34 + 2*S51 + S12*x) - 
       Sqrt[\[CapitalDelta][1, x]])/(2*(S12 - S34 + S51)*x)]*
    Log[((S45 + x*(-S23 - S34 + 2*S51 + S12*x) - Sqrt[\[CapitalDelta][1, x]])*
       (S45 + x*(-S23 - S34 + 2*S51 + S12*x) + Sqrt[\[CapitalDelta][1, x]]))/
      (4*(S12 - S34 + S51)^2*x^2)] - 
   8*GP[1, (S45 + x*(-S23 - S34 + 2*S51 + S12*x) + 
       Sqrt[\[CapitalDelta][1, x]])/(2*(S12 - S34 + S51)*x)]*
    Log[((S45 + x*(-S23 - S34 + 2*S51 + S12*x) - Sqrt[\[CapitalDelta][1, x]])*
       (S45 + x*(-S23 - S34 + 2*S51 + S12*x) + Sqrt[\[CapitalDelta][1, x]]))/
      (4*(S12 - S34 + S51)^2*x^2)], 
 gb[12] -> (2*Pi^2)/3 + 16*GP[0, 0, x] + 16*GP[0, x]*Log[-S51] + 
   8*Log[-S51]^2, gb[13] -> (2*Pi^2)/3 + 8*GP[0, x]*GP[1, x] + 
   8*GP[0, x]*GP[S45/S12, x] - 8*GP[0, x]*GP[S45/(S34 + S45), x] - 
   8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 8*GP[0, S45/(S34 + S45), x] + 
   8*GP[1, 1, x] + 8*GP[1, (S12 - S34)/S12, x] + 8*GP[1, S45/S12, x] + 
   8*GP[S45/S12, 1, x] + 8*GP[S45/S12, (S12 - S34)/S12, x] + 
   8*GP[S45/S12, S45/S12, x] + 8*GP[S45/(S34 + S45), 1, x] - 
   8*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   8*GP[S45/(S34 + S45), S45/S12, x] + 8*GP[1, x]*Log[-S45] + 
   8*GP[S45/S12, x]*Log[-S45] + 8*GP[S45/(S34 + S45), x]*Log[-S45] + 
   8*Log[-S45]^2 + 8*GP[1, x]*Log[-S51] + 8*GP[S45/S12, x]*Log[-S51] - 
   8*GP[S45/(S34 + S45), x]*Log[-S51] - 8*GP[1, x]*Log[-(S51/(S12 - S34))] - 
   8*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] + 8*GP[S45/(S34 + S45), x]*
    Log[-(S51/(S12 - S34))], 
 gb[14] -> (2*Pi^2)/3 + 8*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 
   8*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] - 
   8*GP[0, -(S45/(S23 - S45)), x] + 8*GP[0, S45/(-S23 + S45 + S51), x] + 
   8*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   8*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 8*GP[S45/(-S23 + S45 + S51), x]*
    Log[-S45] + 8*Log[-S45]^2 + 8*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 
   8*GP[S45/(-S23 + S45 + S51), x]*Log[-S51], 
 gb[15] -> (-2*Pi^2)/3 + 8*GP[0, 1, x] + 8*GP[0, S45/S12, x] - 
   8*GP[0, -(S45/(S23 - S45)), x] + 8*GP[1, 1, x] + 8*GP[1, S45/S12, x] + 
   8*GP[1, -(S45/(S23 - S45)), x] + 8*GP[(S12 + S23)/S12, 1, x] + 
   8*GP[(S12 + S23)/S12, S45/S12, x] - 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 8*GP[S45/S12, 1, x] + 
   8*GP[S45/S12, S45/S12, x] + 8*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   16*GP[1, x]*Log[-S45] + 16*GP[S45/S12, x]*Log[-S45] + 8*Log[-S45]^2, 
 gb[16] -> (2*Pi^2)/3 + 16*GP[0, x]*GP[(S12 - S34)/S12, x] + 16*GP[0, 0, x] + 
   8*GP[0, 1, -(S51/(S12 - S34))] + 8*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
     x] + 8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   16*GP[0, x]*Log[-S51] + 16*GP[(S12 - S34)/S12, x]*Log[-S51] + 
   8*Log[-S51]^2 - 16*GP[0, x]*Log[-(S51/(S12 - S34))] - 
   8*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   8*GP[(S12 - S34 + S51)/S12, x]*Log[-(S51/(S12 - S34))] - 
   16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 - 
   8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
 gb[17] -> (-2*Pi^2)/3 + 8*GP[0, -(S45/(S23 - S45)), x] + 
   8*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   16*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 8*Log[-S45]^2, 
 gb[18] -> (2*Pi^2)/3 + 8*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 
   8*GP[0, x]*GP[-(S45/S51), x] - 8*GP[0, -(S45/(S23 - S45)), x] + 
   8*GP[0, -(S45/S51), x] + 8*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   8*GP[-(S45/S51), -(S45/(S23 - S45)), x] + 16*GP[-(S45/(S23 - S45)), x]*
    Log[-S45] + 8*Log[-S45]^2 + 8*GP[-(S45/(S23 - S45)), x]*
    Log[1 - S45/(S23 - S51)] - 8*GP[-(S45/S51), x]*Log[1 - S45/(S23 - S51)] - 
   8*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] + 
   8*GP[-(S45/S51), x]*Log[S45/(S23 - S51)], 
 gb[19] -> (2*Pi^2)/3 + 24*GP[0, x]*GP[(S12 - S34)/S12, x] + 16*GP[0, 0, x] - 
   8*GP[0, (S12 - S34)/S12, x] + 8*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
   8*GP[(S12 - S34)/S12, x]*Log[-S12] + 16*GP[0, x]*Log[-S51] + 
   8*GP[(S12 - S34)/S12, x]*Log[-S51] + 8*Log[-S51]^2 - 
   16*GP[0, x]*Log[-(S51/(S12 - S34))] - 8*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
   8*Log[-(S51/(S12 - S34))]^2, 
 gb[20] -> (-2*Pi^2)/3 + 16*GP[0, x]*GP[(S12 - S34)/S12, x] + 
   16*GP[0, 0, x] - 8*GP[0, 1, -(S51/(S12 - S34))] + 
   8*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
   8*GP[-(S51/S12), (S12 - S34)/S12, x] + 16*GP[0, x]*Log[-S51] + 
   16*GP[(S12 - S34)/S12, x]*Log[-S51] + 8*Log[-S51]^2 - 
   16*GP[0, x]*Log[-(S51/(S12 - S34))] - 16*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
   8*Log[-(S51/(S12 - S34))]^2 + 8*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)] - 8*GP[-(S51/S12), x]*Log[1 + S51/(S12 - S34)], 
 gb[21] -> 8*GP[0, x]*GP[1, x] + 8*GP[0, x]*GP[S45/S12, x] - 
   8*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 4*GP[0, 1, x] - 
   4*GP[0, S45/S12, x] + 4*GP[0, -(S45/(S23 - S45)), x] + 4*GP[1, 1, x] + 
   4*GP[1, S45/S12, x] - 4*GP[(S12 + S23)/S12, 1, x] - 
   4*GP[(S12 + S23)/S12, S45/S12, x] + 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 4*GP[S45/S12, 1, x] + 
   4*GP[S45/S12, S45/S12, x] + 4*GP[-(S45/(S23 - S45)), 1, x] + 
   4*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   8*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 4*GP[1, x]*Log[-S12] + 
   4*GP[S45/S12, x]*Log[-S12] - 4*GP[-(S45/(S23 - S45)), x]*Log[-S12] + 
   4*GP[1, x]*Log[-S45] + 4*GP[S45/S12, x]*Log[-S45] - 
   4*GP[-(S45/(S23 - S45)), x]*Log[-S45], 
 gb[22] -> 4*GP[0, x]*GP[1, x] + 4*GP[0, x]*GP[S45/S12, x] - 
   4*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 4*GP[0, 1, x] - 
   4*GP[0, S45/S12, x] + 4*GP[0, -(S45/(S23 - S45)), x] + 4*GP[1, 1, x] + 
   4*GP[1, S45/S12, x] - 4*GP[(S12 + S23)/S12, 1, x] - 
   4*GP[(S12 + S23)/S12, S45/S12, x] + 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 4*GP[S45/S12, 1, x] + 
   4*GP[S45/S12, S45/S12, x] + 4*GP[-(S45/(S23 - S45)), 1, x] + 
   4*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   8*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 4*GP[1, x]*Log[-S45] + 
   4*GP[S45/S12, x]*Log[-S45] - 4*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 
   4*GP[1, x]*Log[-S51] + 4*GP[S45/S12, x]*Log[-S51] - 
   4*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 
   4*GP[1, x]*Log[-(S51/(S12 - S34))] - 4*GP[S45/S12, x]*
    Log[-(S51/(S12 - S34))] + 4*GP[-(S45/(S23 - S45)), x]*
    Log[-(S51/(S12 - S34))] + 4*GP[1, x]*Log[1 + S51/(S12 - S34)] + 
   4*GP[S45/S12, x]*Log[1 + S51/(S12 - S34)] - 4*GP[-(S45/(S23 - S45)), x]*
    Log[1 + S51/(S12 - S34)], gb[23] -> (-2*Pi^2)/3 + 4*GP[0, x]*GP[1, x] - 
   12*GP[0, x]*GP[(S12 - S34)/S12, x] + 4*GP[0, x]*GP[S45/S12, x] + 
   4*GP[0, x]*GP[S45/(S34 + S45), x] - 16*GP[0, 0, x] + 4*GP[0, 1, x] + 
   4*GP[0, S45/S12, x] - 4*GP[0, S45/(S34 + S45), x] + 4*GP[1, 1, x] + 
   4*GP[1, S45/S12, x] + 4*GP[(S12 - S34)/S12, 1, x] - 
   8*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
   4*GP[(S12 - S34)/S12, S45/S12, x] + 4*GP[S45/S12, 1, x] + 
   4*GP[S45/S12, S45/S12, x] - 4*GP[S45/(S34 + S45), 1, x] + 
   4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   4*GP[S45/(S34 + S45), S45/S12, x] + 4*GP[0, x]*Log[-S45] + 
   8*GP[1, x]*Log[-S45] + 8*GP[S45/S12, x]*Log[-S45] - 
   4*GP[S45/(S34 + S45), x]*Log[-S45] + 4*Log[-S45]^2 - 
   4*GP[0, x]*Log[1 - S45/(S23 - S51)] + 
   4*GP[1, x]*Log[1 - S45/(S23 - S51)] - 4*GP[(S12 - S34)/S12, x]*
    Log[1 - S45/(S23 - S51)] + 4*GP[S45/S12, x]*Log[1 - S45/(S23 - S51)] + 
   4*Log[-S45]*Log[1 - S45/(S23 - S51)] + 4*GP[0, x]*Log[S45/(S23 - S51)] - 
   4*GP[1, x]*Log[S45/(S23 - S51)] + 4*GP[(S12 - S34)/S12, x]*
    Log[S45/(S23 - S51)] - 4*GP[S45/S12, x]*Log[S45/(S23 - S51)] - 
   4*Log[-S45]*Log[S45/(S23 - S51)] - 12*GP[0, x]*Log[-S51] - 
   8*GP[(S12 - S34)/S12, x]*Log[-S51] + 4*GP[S45/(S34 + S45), x]*Log[-S51] - 
   4*Log[1 - S45/(S23 - S51)]*Log[-S51] + 4*Log[S45/(S23 - S51)]*Log[-S51] - 
   4*Log[-S51]^2 + 12*GP[0, x]*Log[-(S51/(S12 - S34))] + 
   8*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   4*GP[S45/(S34 + S45), x]*Log[-(S51/(S12 - S34))] + 
   4*Log[1 - S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
   4*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
   8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2, 
 gb[24] -> (-2*Pi^2)/3 - 8*GP[0, x]*GP[(S12 - S34)/S12, x] + 
   4*GP[0, x]*GP[S45/(S34 + S45), x] - 8*GP[0, 0, x] + 4*GP[0, 1, x] + 
   4*GP[0, S45/S12, x] - 4*GP[0, S45/(S34 + S45), x] + 4*GP[1, 1, x] + 
   4*GP[1, S45/S12, x] + 4*GP[(S12 - S34)/S12, 1, x] - 
   8*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
   4*GP[(S12 - S34)/S12, S45/S12, x] + 4*GP[S45/S12, 1, x] + 
   4*GP[S45/S12, S45/S12, x] - 4*GP[S45/(S34 + S45), 1, x] + 
   4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   4*GP[S45/(S34 + S45), S45/S12, x] + 8*GP[1, x]*Log[-S45] + 
   8*GP[S45/S12, x]*Log[-S45] - 4*GP[S45/(S34 + S45), x]*Log[-S45] + 
   4*Log[-S45]^2 - 8*GP[0, x]*Log[-S51] - 8*GP[(S12 - S34)/S12, x]*
    Log[-S51] + 4*GP[S45/(S34 + S45), x]*Log[-S51] - 4*Log[-S51]^2 + 
   8*GP[0, x]*Log[-(S51/(S12 - S34))] + 8*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 4*GP[S45/(S34 + S45), x]*
    Log[-(S51/(S12 - S34))] + 8*Log[-S51]*Log[-(S51/(S12 - S34))] - 
   4*Log[-(S51/(S12 - S34))]^2, gb[25] -> 4*GP[0, x]*GP[1, x] + 
   4*GP[0, x]*GP[S45/S12, x] - 4*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 
   4*GP[0, 1, x] - 4*GP[0, S45/S12, x] + 4*GP[0, -(S45/(S23 - S45)), x] + 
   4*GP[1, 1, x] + 4*GP[1, (S12 - S34)/S12, x] + 4*GP[1, S45/S12, x] - 
   4*GP[(S12 + S23)/S12, 1, x] - 4*GP[(S12 + S23)/S12, S45/S12, x] + 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 4*GP[S45/S12, 1, x] + 
   4*GP[S45/S12, (S12 - S34)/S12, x] + 4*GP[S45/S12, S45/S12, x] - 
   4*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   4*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   4*GP[1, x]*Log[-S45] + 4*GP[S45/S12, x]*Log[-S45] - 
   4*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 4*GP[1, x]*Log[-S51] + 
   4*GP[S45/S12, x]*Log[-S51] - 4*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 
   4*GP[1, x]*Log[-(S51/(S12 - S34))] - 4*GP[S45/S12, x]*
    Log[-(S51/(S12 - S34))] - 4*GP[(S12 - S34 + S51)/S12, x]*
    Log[-(S51/(S12 - S34))] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))], 
 gb[26] -> (-2*Pi^2)/3 - 8*GP[0, x]*GP[(S12 - S34)/S12, x] + 
   4*GP[0, x]*GP[S45/(S34 + S45), x] - 
   4*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] - 8*GP[0, 0, x] - 
   4*GP[0, 1, -(S51/(S12 - S34))] + 4*GP[0, 1, x] + 4*GP[0, S45/S12, x] - 
   4*GP[0, -(S45/(S23 - S45)), x] - 4*GP[0, S45/(S34 + S45), x] + 
   4*GP[0, S45/(-S23 + S45 + S51), x] + 4*GP[1, 1, x] + 4*GP[1, S45/S12, x] + 
   4*GP[1, -(S45/(S23 - S45)), x] - 4*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
     x] + 4*GP[S45/S12, 1, x] + 4*GP[S45/S12, S45/S12, x] + 
   4*GP[S45/S12, -(S45/(S23 - S45)), x] - 4*GP[S45/(S34 + S45), 1, x] + 
   4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   4*GP[S45/(S34 + S45), S45/S12, x] + 
   4*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   8*GP[1, x]*Log[-S45] + 8*GP[S45/S12, x]*Log[-S45] - 
   4*GP[S45/(S34 + S45), x]*Log[-S45] + 4*GP[S45/(-S23 + S45 + S51), x]*
    Log[-S45] + 4*Log[-S45]^2 - 8*GP[0, x]*Log[-S51] - 
   8*GP[(S12 - S34)/S12, x]*Log[-S51] + 4*GP[S45/(S34 + S45), x]*Log[-S51] - 
   4*GP[S45/(-S23 + S45 + S51), x]*Log[-S51] - 4*Log[-S51]^2 + 
   8*GP[0, x]*Log[-(S51/(S12 - S34))] + 4*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 4*GP[S45/(S34 + S45), x]*
    Log[-(S51/(S12 - S34))] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   8*Log[-S51]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 + 
   4*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
 gb[27] -> (-4*Pi^2)/3 + 16*GP[0, x]*GP[(S12 - S34)/S12, x] - 
   8*GP[0, 1, -(S51/(S12 - S34))] + 8*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
     x] - 8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   16*GP[(S12 - S34)/S12, x]*Log[-S51] - 
   16*GP[0, x]*Log[-(S51/(S12 - S34))] - 16*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] + 8*GP[(S12 - S34 + S51)/S12, x]*
    Log[-(S51/(S12 - S34))] - 16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
   8*Log[-(S51/(S12 - S34))]^2 + 8*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)], 
 gb[28] -> (-4*Pi^2)/3 + 24*GP[0, x]*GP[(S12 - S34)/S12, x] - 
   8*GP[0, 1, -(S51/(S12 - S34))] + 8*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
     x] - 8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   8*GP[(S12 - S34)/S12, x]*Log[-S12] + 8*GP[(S12 - S34)/S12, x]*Log[-S51] - 
   24*GP[0, x]*Log[-(S51/(S12 - S34))] - 8*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] + 8*GP[(S12 - S34 + S51)/S12, x]*
    Log[-(S51/(S12 - S34))] - 8*Log[-S12]*Log[-(S51/(S12 - S34))] - 
   8*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)], 
 gb[29] -> (-4*Pi^2)/3 + 8*GP[0, x]*GP[-(S45/(S23 - S45)), x] + 
   8*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] - 32*GP[0, 0, x] + 
   8*GP[0, -(S45/(S23 - S45)), x] - 8*GP[0, S45/(-S23 + S45 + S51), x] + 
   8*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   8*GP[0, x]*Log[-S45] + 16*GP[-(S45/(S23 - S45)), x]*Log[-S45] - 
   8*GP[S45/(-S23 + S45 + S51), x]*Log[-S45] + 8*Log[-S45]^2 - 
   8*GP[0, x]*Log[1 - S45/(S23 - S51)] + 8*GP[-(S45/(S23 - S45)), x]*
    Log[1 - S45/(S23 - S51)] + 8*Log[-S45]*Log[1 - S45/(S23 - S51)] + 
   8*GP[0, x]*Log[S45/(S23 - S51)] - 8*GP[-(S45/(S23 - S45)), x]*
    Log[S45/(S23 - S51)] - 8*Log[-S45]*Log[S45/(S23 - S51)] - 
   24*GP[0, x]*Log[-S51] + 8*GP[S45/(-S23 + S45 + S51), x]*Log[-S51] - 
   8*Log[1 - S45/(S23 - S51)]*Log[-S51] + 8*Log[S45/(S23 - S51)]*Log[-S51] - 
   8*Log[-S51]^2, gb[30] -> (-4*Pi^2)/3 + 
   8*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] - 16*GP[0, 0, x] + 
   8*GP[0, -(S45/(S23 - S45)), x] - 8*GP[0, S45/(-S23 + S45 + S51), x] + 
   8*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   16*GP[-(S45/(S23 - S45)), x]*Log[-S45] - 8*GP[S45/(-S23 + S45 + S51), x]*
    Log[-S45] + 8*Log[-S45]^2 - 16*GP[0, x]*Log[-S51] + 
   8*GP[S45/(-S23 + S45 + S51), x]*Log[-S51] - 8*Log[-S51]^2, 
 gb[31] -> 2*(Pi^2/3 - 10*GP[0, x]*GP[(S12 - S34)/S12, x] + 32*GP[0, 0, x] + 
    6*GP[0, 1, -(S51/(S12 - S34))] - 6*GP[0, (S12 - S34)/S12, x] - 
    4*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
    6*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 16*GP[0, x]*Log[-S12] - 
    2*GP[(S12 - S34)/S12, x]*Log[-S12] + 4*Log[-S12]^2 - 
    6*GP[(S12 - S34)/S12, x]*Log[-S51] + 
    16*GP[0, x]*Log[-(S51/(S12 - S34))] + 4*GP[(S12 - S34)/S12, x]*
     Log[-(S51/(S12 - S34))] - 6*GP[(S12 - S34 + S51)/S12, x]*
     Log[-(S51/(S12 - S34))] + 8*Log[-S12]*Log[-(S51/(S12 - S34))] + 
    4*Log[-(S51/(S12 - S34))]^2 - 6*Log[-(S51/(S12 - S34))]*
     Log[1 + S51/(S12 - S34)]), gb[32] -> 0, 
 gb[33] -> (-4*Pi^2)/3 - 16*GP[0, x]*GP[(S12 - S34)/S12, x] + 
   16*GP[0, 0, x] - 8*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
   12*GP[-(S51/S12), (S12 - S34)/S12, x] + 
   12*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 16*GP[0, x]*Log[-S51] - 
   16*GP[(S12 - S34)/S12, x]*Log[-S51] + 8*Log[-S51]^2 + 
   12*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   12*GP[(S12 - S34 + S51)/S12, x]*Log[-(S51/(S12 - S34))] + 
   16*GP[0, x]*Log[1 + S51/(S12 - S34)] - 4*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)] - 12*GP[-(S51/S12), x]*
    Log[1 + S51/(S12 - S34)] + 16*Log[-S51]*Log[1 + S51/(S12 - S34)] - 
   12*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
   8*Log[1 + S51/(S12 - S34)]^2, gb[34] -> 0, 
 gb[35] -> (2*Pi^2)/3 - 8*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 
   12*GP[0, x]*GP[-(S45/S51), x] - 12*GP[0, x]*GP[S45/(-S23 + S45 + S51), 
     x] + 64*GP[0, 0, x] - 24*GP[0, -(S45/(S23 - S45)), x] + 
   12*GP[0, -(S45/S51), x] + 12*GP[0, S45/(-S23 + S45 + S51), x] - 
   8*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   12*GP[-(S45/S51), -(S45/(S23 - S45)), x] + 
   12*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   12*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 12*GP[S45/(-S23 + S45 + S51), x]*
    Log[-S45] + 32*GP[0, x]*Log[1 - S45/(S23 - S51)] - 
   4*GP[-(S45/(S23 - S45)), x]*Log[1 - S45/(S23 - S51)] - 
   12*GP[-(S45/S51), x]*Log[1 - S45/(S23 - S51)] + 
   8*Log[1 - S45/(S23 - S51)]^2 - 32*GP[0, x]*Log[S45/(S23 - S51)] + 
   4*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] + 
   12*GP[-(S45/S51), x]*Log[S45/(S23 - S51)] - 16*Log[1 - S45/(S23 - S51)]*
    Log[S45/(S23 - S51)] + 8*Log[S45/(S23 - S51)]^2 + 32*GP[0, x]*Log[-S51] - 
   4*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 12*GP[S45/(-S23 + S45 + S51), x]*
    Log[-S51] + 16*Log[1 - S45/(S23 - S51)]*Log[-S51] - 
   16*Log[S45/(S23 - S51)]*Log[-S51] + 8*Log[-S51]^2, gb[36] -> 0, 
 gb[37] -> 2*((-2*Pi^2)/3 - 2*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 
    6*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] + 8*GP[0, 0, x] + 
    6*GP[0, S45/(-S23 + S45 + S51), x] - 
    4*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
    6*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
    6*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 6*GP[S45/(-S23 + S45 + S51), x]*
     Log[-S45] + 8*GP[0, x]*Log[-S51] - 2*GP[-(S45/(S23 - S45)), x]*
     Log[-S51] - 6*GP[S45/(-S23 + S45 + S51), x]*Log[-S51] + 4*Log[-S51]^2), 
 gb[38] -> 0, gb[39] -> -6*Pi^2 + 32*GP[0, x]*GP[-(S45/S51), x] - 
   32*GP[0, 0, x] + 24*GP[0, 1, x] + 24*GP[0, S45/S12, x] + 
   8*GP[0, -(S45/(S23 - S45)), x] - 32*GP[0, -(S45/S51), x] - 8*GP[1, 1, x] - 
   8*GP[1, S45/S12, x] - 8*GP[1, -(S45/(S23 - S45)), x] + 
   24*GP[(S12 + S23)/S12, 1, x] + 24*GP[(S12 + S23)/S12, S45/S12, x] - 
   24*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 8*GP[S45/S12, 1, x] - 
   8*GP[S45/S12, S45/S12, x] - 8*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   32*GP[-(S45/(S23 - S45)), 1, x] - 32*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   64*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   32*GP[-(S45/S51), -(S45/(S23 - S45)), x] - 
   32*GP[0, x]*Log[1 - S45/(S23 - S51)] + 
   16*GP[1, x]*Log[1 - S45/(S23 - S51)] + 16*GP[S45/S12, x]*
    Log[1 - S45/(S23 - S51)] - 32*GP[-(S45/(S23 - S45)), x]*
    Log[1 - S45/(S23 - S51)] + 32*GP[-(S45/S51), x]*
    Log[1 - S45/(S23 - S51)] - 8*Log[1 - S45/(S23 - S51)]^2 + 
   32*GP[0, x]*Log[S45/(S23 - S51)] - 16*GP[1, x]*Log[S45/(S23 - S51)] - 
   16*GP[S45/S12, x]*Log[S45/(S23 - S51)] + 32*GP[-(S45/(S23 - S45)), x]*
    Log[S45/(S23 - S51)] - 32*GP[-(S45/S51), x]*Log[S45/(S23 - S51)] + 
   16*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] - 
   8*Log[S45/(S23 - S51)]^2 - 16*GP[1, x]*Log[-S51] - 
   16*GP[S45/S12, x]*Log[-S51] + 32*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 
   16*Log[1 - S45/(S23 - S51)]*Log[-S51] + 16*Log[S45/(S23 - S51)]*
    Log[-S51] + 8*Log[-S51]^2 + 16*GP[1, x]*Log[-(S51/(S12 - S34))] + 
   16*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] - 32*GP[-(S45/(S23 - S45)), x]*
    Log[-(S51/(S12 - S34))] + 16*Log[1 - S45/(S23 - S51)]*
    Log[-(S51/(S12 - S34))] - 16*Log[S45/(S23 - S51)]*
    Log[-(S51/(S12 - S34))] - 16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
   8*Log[-(S51/(S12 - S34))]^2 - 16*GP[1, x]*Log[1 + S51/(S12 - S34)] - 
   16*GP[S45/S12, x]*Log[1 + S51/(S12 - S34)] + 32*GP[-(S45/(S23 - S45)), x]*
    Log[1 + S51/(S12 - S34)] - 16*Log[1 - S45/(S23 - S51)]*
    Log[1 + S51/(S12 - S34)] + 16*Log[S45/(S23 - S51)]*
    Log[1 + S51/(S12 - S34)] + 16*Log[-S51]*Log[1 + S51/(S12 - S34)] - 
   16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
   8*Log[1 + S51/(S12 - S34)]^2, gb[40] -> 0, 
 gb[41] -> 2*(-1/3*Pi^2 - 16*GP[0, x]*GP[1, x] - 16*GP[0, x]*GP[S45/S12, x] + 
    32*GP[0, x]*GP[-(S45/(S23 - S45)), x] + 32*GP[0, 0, x] + 12*GP[0, 1, x] + 
    12*GP[0, S45/S12, x] - 28*GP[0, -(S45/(S23 - S45)), x] - 4*GP[1, 1, x] - 
    4*GP[1, S45/S12, x] - 4*GP[1, -(S45/(S23 - S45)), x] + 
    12*GP[(S12 + S23)/S12, 1, x] + 12*GP[(S12 + S23)/S12, S45/S12, x] - 
    12*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 4*GP[S45/S12, 1, x] - 
    4*GP[S45/S12, S45/S12, x] - 4*GP[S45/S12, -(S45/(S23 - S45)), x] - 
    16*GP[-(S45/(S23 - S45)), 1, x] - 16*GP[-(S45/(S23 - S45)), S45/S12, x] + 
    32*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
    16*GP[0, x]*Log[-S12] - 8*GP[1, x]*Log[-S12] - 
    8*GP[S45/S12, x]*Log[-S12] + 16*GP[-(S45/(S23 - S45)), x]*Log[-S12] + 
    4*Log[-S12]^2), gb[42] -> 0, 
 gb[43] -> (10*Pi^2)/3 - 8*GP[0, x]*GP[1, x] + 
   64*GP[0, x]*GP[(S12 - S34)/S12, x] - 8*GP[0, x]*GP[S45/S12, x] - 
   24*GP[0, x]*GP[S45/(S34 + S45), x] + 64*GP[0, 0, x] + 
   32*GP[0, 1, -(S51/(S12 - S34))] - 24*GP[0, 1, x] - 24*GP[0, S45/S12, x] + 
   24*GP[0, S45/(S34 + S45), x] - 8*GP[1, 1, x] - 
   8*GP[1, (S12 - S34)/S12, x] - 8*GP[1, S45/S12, x] - 
   32*GP[(S12 - S34)/S12, 1, x] + 64*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
     x] - 32*GP[(S12 - S34)/S12, S45/S12, x] - 8*GP[S45/S12, 1, x] - 
   8*GP[S45/S12, (S12 - S34)/S12, x] - 8*GP[S45/S12, S45/S12, x] + 
   24*GP[S45/(S34 + S45), 1, x] - 24*GP[S45/(S34 + S45), (S12 - S34)/S12, 
     x] + 24*GP[S45/(S34 + S45), S45/S12, x] - 
   32*GP[-(S51/S12), (S12 - S34)/S12, x] - 24*GP[1, x]*Log[-S45] - 
   24*GP[S45/S12, x]*Log[-S45] + 24*GP[S45/(S34 + S45), x]*Log[-S45] + 
   32*GP[0, x]*Log[1 - S45/(S23 - S51)] - 
   16*GP[1, x]*Log[1 - S45/(S23 - S51)] + 32*GP[(S12 - S34)/S12, x]*
    Log[1 - S45/(S23 - S51)] - 16*GP[S45/S12, x]*Log[1 - S45/(S23 - S51)] + 
   8*Log[1 - S45/(S23 - S51)]^2 - 32*GP[0, x]*Log[S45/(S23 - S51)] + 
   16*GP[1, x]*Log[S45/(S23 - S51)] - 32*GP[(S12 - S34)/S12, x]*
    Log[S45/(S23 - S51)] + 16*GP[S45/S12, x]*Log[S45/(S23 - S51)] - 
   16*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] + 
   8*Log[S45/(S23 - S51)]^2 + 32*GP[0, x]*Log[-S51] + 8*GP[1, x]*Log[-S51] + 
   32*GP[(S12 - S34)/S12, x]*Log[-S51] + 8*GP[S45/S12, x]*Log[-S51] - 
   24*GP[S45/(S34 + S45), x]*Log[-S51] + 16*Log[1 - S45/(S23 - S51)]*
    Log[-S51] - 16*Log[S45/(S23 - S51)]*Log[-S51] + 8*Log[-S51]^2 - 
   32*GP[0, x]*Log[-(S51/(S12 - S34))] - 8*GP[1, x]*Log[-(S51/(S12 - S34))] - 
   32*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   8*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] + 24*GP[S45/(S34 + S45), x]*
    Log[-(S51/(S12 - S34))] - 16*Log[1 - S45/(S23 - S51)]*
    Log[-(S51/(S12 - S34))] + 16*Log[S45/(S23 - S51)]*
    Log[-(S51/(S12 - S34))] - 16*Log[-S51]*Log[-(S51/(S12 - S34))] + 
   8*Log[-(S51/(S12 - S34))]^2 - 32*GP[0, x]*Log[1 + S51/(S12 - S34)] + 
   16*GP[1, x]*Log[1 + S51/(S12 - S34)] - 32*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)] + 16*GP[S45/S12, x]*Log[1 + S51/(S12 - S34)] + 
   32*GP[-(S51/S12), x]*Log[1 + S51/(S12 - S34)] - 
   16*Log[1 - S45/(S23 - S51)]*Log[1 + S51/(S12 - S34)] + 
   16*Log[S45/(S23 - S51)]*Log[1 + S51/(S12 - S34)] - 
   16*Log[-S51]*Log[1 + S51/(S12 - S34)] + 16*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)] - 8*Log[1 + S51/(S12 - S34)]^2, gb[44] -> 0, 
 gb[45] -> 2*(-Pi^2 + 12*GP[0, x]*GP[1, x] + 12*GP[0, x]*GP[S45/S12, x] - 
    12*GP[0, x]*GP[S45/(S34 + S45), x] - 16*GP[0, 0, x] - 12*GP[0, 1, x] + 
    16*GP[0, (S12 - S34)/S12, x] - 12*GP[0, S45/S12, x] + 
    12*GP[0, S45/(S34 + S45), x] - 4*GP[1, 1, x] - 
    4*GP[1, (S12 - S34)/S12, x] - 4*GP[1, S45/S12, x] - 
    16*GP[(S12 - S34)/S12, 1, x] + 32*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
      x] - 16*GP[(S12 - S34)/S12, S45/S12, x] - 4*GP[S45/S12, 1, x] - 
    4*GP[S45/S12, (S12 - S34)/S12, x] - 4*GP[S45/S12, S45/S12, x] + 
    12*GP[S45/(S34 + S45), 1, x] - 12*GP[S45/(S34 + S45), (S12 - S34)/S12, 
      x] + 12*GP[S45/(S34 + S45), S45/S12, x] - 16*GP[0, x]*Log[-S12] + 
    8*GP[1, x]*Log[-S12] - 16*GP[(S12 - S34)/S12, x]*Log[-S12] + 
    8*GP[S45/S12, x]*Log[-S12] - 4*Log[-S12]^2 - 12*GP[1, x]*Log[-S45] - 
    12*GP[S45/S12, x]*Log[-S45] + 12*GP[S45/(S34 + S45), x]*Log[-S45] + 
    16*GP[0, x]*Log[-S51] - 4*GP[1, x]*Log[-S51] + 
    32*GP[(S12 - S34)/S12, x]*Log[-S51] - 4*GP[S45/S12, x]*Log[-S51] - 
    12*GP[S45/(S34 + S45), x]*Log[-S51] + 8*Log[-S51]^2 - 
    16*GP[0, x]*Log[-(S51/(S12 - S34))] + 
    4*GP[1, x]*Log[-(S51/(S12 - S34))] - 32*GP[(S12 - S34)/S12, x]*
     Log[-(S51/(S12 - S34))] + 4*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] + 
    12*GP[S45/(S34 + S45), x]*Log[-(S51/(S12 - S34))] - 
    16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2), 
 gb[46] -> 0, gb[47] -> -2*((4*Pi^2)/3 - 8*GP[0, x]*GP[-(S45/S51), x] - 
    8*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] + 16*GP[0, 0, x] - 
    16*GP[0, -(S45/(S23 - S45)), x] + 8*GP[0, -(S45/S51), x] + 
    8*GP[0, S45/(-S23 + S45 + S51), x] + 
    8*GP[-(S45/S51), -(S45/(S23 - S45)), x] + 
    8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
    8*GP[0, x]*Log[-S45] + 8*GP[S45/(-S23 + S45 + S51), x]*Log[-S45] + 
    8*GP[0, x]*Log[1 - S45/(S23 - S51)] - 8*GP[-(S45/S51), x]*
     Log[1 - S45/(S23 - S51)] - 8*Log[-S45]*Log[1 - S45/(S23 - S51)] - 
    8*GP[0, x]*Log[S45/(S23 - S51)] + 8*GP[-(S45/S51), x]*
     Log[S45/(S23 - S51)] + 8*Log[-S45]*Log[S45/(S23 - S51)] + 
    8*GP[0, x]*Log[-S51] - 8*GP[S45/(-S23 + S45 + S51), x]*Log[-S51] + 
    8*Log[1 - S45/(S23 - S51)]*Log[-S51] - 8*Log[S45/(S23 - S51)]*Log[-S51]), 
 gb[48] -> 16*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] - 
   16*GP[0, S45/(-S23 + S45 + S51), x] - 
   16*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   16*GP[S45/(-S23 + S45 + S51), x]*Log[-S45] + 
   16*GP[S45/(-S23 + S45 + S51), x]*Log[-S51], 
 gb[49] -> -2*(-8*GP[0, x]*GP[-(S45/S51), x] + 8*GP[0, -(S45/S51), x] + 
    8*GP[-(S45/S51), -(S45/(S23 - S45)), x] - 8*GP[-(S45/S51), x]*
     Log[1 - S45/(S23 - S51)] + 8*GP[-(S45/S51), x]*Log[S45/(S23 - S51)]), 
 gb[50] -> -2*(8*GP[-(S51/S12), (S12 - S34)/S12, x] + 
    8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
    8*GP[(S12 - S34 + S51)/S12, x]*Log[-(S51/(S12 - S34))] - 
    8*GP[-(S51/S12), x]*Log[1 + S51/(S12 - S34)]), 
 gb[51] -> (-8*Pi^2)/3 - 16*GP[0, 1, -(S51/(S12 - S34))] + 
   16*GP[0, (S12 - S34)/S12, x] - 16*GP[(S12 - S34 + S51)/S12, 
     (S12 - S34)/S12, x] - 16*GP[0, x]*Log[-(S51/(S12 - S34))] + 
   16*GP[(S12 - S34 + S51)/S12, x]*Log[-(S51/(S12 - S34))] - 
   16*Log[-S12]*Log[-(S51/(S12 - S34))] + 
   16*Log[-S51]*Log[-(S51/(S12 - S34))] - 16*Log[-(S51/(S12 - S34))]^2 + 
   16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
 gb[52] -> -2*(-8*GP[0, 1, -(S51/(S12 - S34))] - 
    8*GP[0, (S12 - S34)/S12, x] + 8*GP[-(S51/S12), (S12 - S34)/S12, x] + 
    8*GP[0, x]*Log[1 + S51/(S12 - S34)] - 8*GP[-(S51/S12), x]*
     Log[1 + S51/(S12 - S34)] + 8*Log[-S12]*Log[1 + S51/(S12 - S34)] - 
    8*Log[-S51]*Log[1 + S51/(S12 - S34)] + 8*Log[-(S51/(S12 - S34))]*
     Log[1 + S51/(S12 - S34)]), gb[53] -> 0, 
 gb[54] -> (8*Pi^2)/3 + 16*GP[0, x]*GP[1, x] + 16*GP[0, x]*GP[S45/S12, x] - 
   16*GP[0, x]*GP[-(S45/(S23 - S45)), x] + 16*GP[0, 1, -(S51/(S12 - S34))] - 
   16*GP[0, (S12 - S34)/S12, x] - 16*GP[1, (S12 - S34)/S12, x] - 
   16*GP[S45/S12, (S12 - S34)/S12, x] + 16*GP[-(S45/(S23 - S45)), 1, x] + 
   16*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   16*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[1, x]*Log[-S12] + 16*GP[S45/S12, x]*Log[-S12] - 
   16*GP[-(S45/(S23 - S45)), x]*Log[-S12] - 16*GP[1, x]*Log[-S51] - 
   16*GP[S45/S12, x]*Log[-S51] + 16*GP[-(S45/(S23 - S45)), x]*Log[-S51] + 
   16*GP[0, x]*Log[-(S51/(S12 - S34))] + 
   16*GP[1, x]*Log[-(S51/(S12 - S34))] + 16*GP[S45/S12, x]*
    Log[-(S51/(S12 - S34))] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   16*Log[-S12]*Log[-(S51/(S12 - S34))] - 
   16*Log[-S51]*Log[-(S51/(S12 - S34))] + 16*Log[-(S51/(S12 - S34))]^2 - 
   16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], gb[55] -> 0, 
 gb[56] -> -16*GP[1, (S12 - S34)/S12, x] - 
   16*GP[S45/S12, (S12 - S34)/S12, x] + 16*GP[-(S45/(S23 - S45)), 1, x] + 
   16*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   16*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   16*GP[-(S51/S12), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[-(S45/(S23 - S45)), x]*Log[-(S51/(S12 - S34))] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   16*GP[1, x]*Log[1 + S51/(S12 - S34)] + 16*GP[S45/S12, x]*
    Log[1 + S51/(S12 - S34)] - 16*GP[-(S45/(S23 - S45)), x]*
    Log[1 + S51/(S12 - S34)] - 16*GP[-(S51/S12), x]*Log[1 + S51/(S12 - S34)], 
 gb[57] -> 0, gb[58] -> 16*GP[0, 1, -(S51/(S12 - S34))] + 
   16*GP[0, -(S45/(S23 - S45)), x] - 16*GP[1, -(S45/(S23 - S45)), x] + 
   16*GP[(S12 - S34)/S12, 1, x] - 16*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
     x] + 16*GP[(S12 - S34)/S12, S45/S12, x] - 
   16*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], gb[59] -> 0, 
 gb[60] -> (8*Pi^2)/3 + 16*GP[0, x]*GP[1, x] - 
   16*GP[0, x]*GP[(S12 - S34)/S12, x] + 16*GP[0, x]*GP[S45/S12, x] - 
   16*GP[0, x]*GP[-(S45/S51), x] + 16*GP[0, 1, -(S51/(S12 - S34))] - 
   16*GP[0, -(S45/(S23 - S45)), x] + 16*GP[0, -(S45/S51), x] - 
   16*GP[1, -(S45/(S23 - S45)), x] + 16*GP[(S12 - S34)/S12, 1, x] - 
   16*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
   16*GP[(S12 - S34)/S12, S45/S12, x] - 
   16*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   16*GP[-(S45/S51), -(S45/(S23 - S45)), x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[1, x]*Log[1 - S45/(S23 - S51)] - 16*GP[(S12 - S34)/S12, x]*
    Log[1 - S45/(S23 - S51)] + 16*GP[S45/S12, x]*Log[1 - S45/(S23 - S51)] - 
   16*GP[-(S45/S51), x]*Log[1 - S45/(S23 - S51)] - 
   16*GP[1, x]*Log[S45/(S23 - S51)] + 16*GP[(S12 - S34)/S12, x]*
    Log[S45/(S23 - S51)] - 16*GP[S45/S12, x]*Log[S45/(S23 - S51)] + 
   16*GP[-(S45/S51), x]*Log[S45/(S23 - S51)] + 
   16*GP[0, x]*Log[-(S51/(S12 - S34))] + 16*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   16*Log[1 - S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
   16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
   16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], gb[61] -> 0, 
 gb[62] -> (4*Pi^2)/3 + 16*GP[0, x]*GP[1, x] - 
   40*GP[0, x]*GP[(S12 - S34)/S12, x] + 16*GP[0, x]*GP[S45/S12, x] - 
   16*GP[0, x]*GP[-(S45/(S23 - S45)), x] + 
   24*GP[0, x]*GP[S45/(S34 + S45), x] - 
   24*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] + 
   8*GP[0, 1, -(S51/(S12 - S34))] - 24*GP[0, S45/(S34 + S45), x] + 
   24*GP[0, S45/(-S23 + S45 + S51), x] + 16*GP[1, 1, x] + 
   16*GP[1, S45/S12, x] - 24*GP[(S12 + S23)/S12, 1, x] - 
   24*GP[(S12 + S23)/S12, S45/S12, x] + 
   24*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 
   8*GP[(S12 - S34)/S12, 1, x] - 24*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
   8*GP[(S12 - S34)/S12, S45/S12, x] + 16*GP[S45/S12, 1, x] + 
   16*GP[S45/S12, S45/S12, x] + 8*GP[-(S45/(S23 - S45)), 1, x] + 
   8*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   24*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   24*GP[S45/(S34 + S45), 1, x] + 24*GP[S45/(S34 + S45), (S12 - S34)/S12, 
     x] - 24*GP[S45/(S34 + S45), S45/S12, x] + 
   24*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   24*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   24*GP[1, x]*Log[-S45] + 24*GP[S45/S12, x]*Log[-S45] - 
   24*GP[-(S45/(S23 - S45)), x]*Log[-S45] - 24*GP[S45/(S34 + S45), x]*
    Log[-S45] + 24*GP[S45/(-S23 + S45 + S51), x]*Log[-S45] + 
   8*GP[1, x]*Log[1 - S45/(S23 - S51)] - 8*GP[(S12 - S34)/S12, x]*
    Log[1 - S45/(S23 - S51)] + 8*GP[S45/S12, x]*Log[1 - S45/(S23 - S51)] - 
   8*GP[-(S45/(S23 - S45)), x]*Log[1 - S45/(S23 - S51)] - 
   8*GP[1, x]*Log[S45/(S23 - S51)] + 8*GP[(S12 - S34)/S12, x]*
    Log[S45/(S23 - S51)] - 8*GP[S45/S12, x]*Log[S45/(S23 - S51)] + 
   8*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] + 8*GP[1, x]*Log[-S51] - 
   32*GP[(S12 - S34)/S12, x]*Log[-S51] + 8*GP[S45/S12, x]*Log[-S51] - 
   8*GP[-(S45/(S23 - S45)), x]*Log[-S51] + 24*GP[S45/(S34 + S45), x]*
    Log[-S51] - 24*GP[S45/(-S23 + S45 + S51), x]*Log[-S51] + 
   40*GP[0, x]*Log[-(S51/(S12 - S34))] - 8*GP[1, x]*Log[-(S51/(S12 - S34))] + 
   32*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   8*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] + 8*GP[-(S45/(S23 - S45)), x]*
    Log[-(S51/(S12 - S34))] - 24*GP[S45/(S34 + S45), x]*
    Log[-(S51/(S12 - S34))] - 24*GP[(S12 - S34 + S51)/S12, x]*
    Log[-(S51/(S12 - S34))] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   8*Log[1 - S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
   8*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
   32*Log[-S51]*Log[-(S51/(S12 - S34))] - 16*Log[-(S51/(S12 - S34))]^2 + 
   8*GP[1, x]*Log[1 + S51/(S12 - S34)] - 8*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)] + 8*GP[S45/S12, x]*Log[1 + S51/(S12 - S34)] - 
   8*GP[-(S45/(S23 - S45)), x]*Log[1 + S51/(S12 - S34)], gb[63] -> 0, 
 gb[64] -> (4*Pi^2)/3 + 16*GP[0, x]*GP[1, x] - 
   40*GP[0, x]*GP[(S12 - S34)/S12, x] + 16*GP[0, x]*GP[S45/S12, x] - 
   16*GP[0, x]*GP[-(S45/(S23 - S45)), x] + 
   24*GP[0, x]*GP[S45/(S34 + S45), x] - 
   24*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] + 
   8*GP[0, 1, -(S51/(S12 - S34))] - 24*GP[0, S45/(S34 + S45), x] + 
   24*GP[0, S45/(-S23 + S45 + S51), x] + 16*GP[1, 1, x] + 
   16*GP[1, S45/S12, x] - 24*GP[(S12 + S23)/S12, 1, x] - 
   24*GP[(S12 + S23)/S12, S45/S12, x] + 
   24*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 
   8*GP[(S12 - S34)/S12, 1, x] - 24*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 
   8*GP[(S12 - S34)/S12, S45/S12, x] + 16*GP[S45/S12, 1, x] + 
   16*GP[S45/S12, S45/S12, x] + 8*GP[-(S45/(S23 - S45)), 1, x] + 
   8*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   24*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   24*GP[S45/(S34 + S45), 1, x] + 24*GP[S45/(S34 + S45), (S12 - S34)/S12, 
     x] - 24*GP[S45/(S34 + S45), S45/S12, x] + 
   24*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   24*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   8*GP[1, x]*Log[-S12] - 8*GP[(S12 - S34)/S12, x]*Log[-S12] + 
   8*GP[S45/S12, x]*Log[-S12] - 8*GP[-(S45/(S23 - S45)), x]*Log[-S12] + 
   24*GP[1, x]*Log[-S45] + 24*GP[S45/S12, x]*Log[-S45] - 
   24*GP[-(S45/(S23 - S45)), x]*Log[-S45] - 24*GP[S45/(S34 + S45), x]*
    Log[-S45] + 24*GP[S45/(-S23 + S45 + S51), x]*Log[-S45] - 
   24*GP[(S12 - S34)/S12, x]*Log[-S51] + 24*GP[S45/(S34 + S45), x]*
    Log[-S51] - 24*GP[S45/(-S23 + S45 + S51), x]*Log[-S51] + 
   40*GP[0, x]*Log[-(S51/(S12 - S34))] + 24*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 24*GP[S45/(S34 + S45), x]*
    Log[-(S51/(S12 - S34))] - 24*GP[(S12 - S34 + S51)/S12, x]*
    Log[-(S51/(S12 - S34))] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   8*Log[-S12]*Log[-(S51/(S12 - S34))] + 
   24*Log[-S51]*Log[-(S51/(S12 - S34))] - 8*Log[-(S51/(S12 - S34))]^2 - 
   8*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], 
 gb[65] -> 8*GP[0, 1, -(S51/(S12 - S34))] + 
   16*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] - 
   8*GP[-(S51/S12), (S12 - S34)/S12, x] - 8*GP[(S12 - S34)/S12, x]*
    Log[-S12] + 16*GP[(S12 - S34)/S12, x]*Log[-S51] - 
   8*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   8*GP[(S12 - S34)/S12, x]*Log[1 + S51/(S12 - S34)] + 
   8*GP[-(S51/S12), x]*Log[1 + S51/(S12 - S34)] + 
   8*Log[-S12]*Log[1 + S51/(S12 - S34)] - 
   16*Log[-S51]*Log[1 + S51/(S12 - S34)] + 8*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)] - 4*Log[1 + S51/(S12 - S34)]^2, 
 gb[66] -> (-5*Pi^2)/3 - 16*GP[0, 0, x] + 16*GP[0, 1, -(S51/(S12 - S34))] + 
   16*GP[0, (S12 - S34)/S12, x] + 32*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
     x] - 16*GP[-(S51/S12), (S12 - S34)/S12, x] - 16*GP[0, x]*Log[-S12] - 
   16*GP[(S12 - S34)/S12, x]*Log[-S12] - 4*Log[-S12]^2 + 
   16*GP[0, x]*Log[-S51] + 32*GP[(S12 - S34)/S12, x]*Log[-S51] + 
   8*Log[-S51]^2 - 16*GP[0, x]*Log[-(S51/(S12 - S34))] - 
   16*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   8*Log[-S12]*Log[-(S51/(S12 - S34))] - 4*Log[-(S51/(S12 - S34))]^2 - 
   16*GP[(S12 - S34)/S12, x]*Log[1 + S51/(S12 - S34)] + 
   16*GP[-(S51/S12), x]*Log[1 + S51/(S12 - S34)] + 
   8*Log[-S12]*Log[1 + S51/(S12 - S34)] - 
   16*Log[-S51]*Log[1 + S51/(S12 - S34)] + 8*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)] - 4*Log[1 + S51/(S12 - S34)]^2, 
 gb[67] -> -8*GP[0, -(S45/(S23 - S45)), x] + 
   16*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   8*GP[-(S45/(S23 - S45)), x]*Log[1 - S45/(S23 - S51)] + 
   8*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] + 
   8*GP[-(S45/(S23 - S45)), x]*Log[-S51], 
 gb[68] -> (-5*Pi^2)/3 + 16*GP[0, x]*GP[-(S45/S51), x] - 16*GP[0, 0, x] - 
   16*GP[0, -(S45/S51), x] + 32*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), 
     x] - 16*GP[-(S45/S51), -(S45/(S23 - S45)), x] - 
   16*GP[0, x]*Log[1 - S45/(S23 - S51)] - 16*GP[-(S45/(S23 - S45)), x]*
    Log[1 - S45/(S23 - S51)] + 16*GP[-(S45/S51), x]*
    Log[1 - S45/(S23 - S51)] - 4*Log[1 - S45/(S23 - S51)]^2 + 
   16*GP[0, x]*Log[S45/(S23 - S51)] + 16*GP[-(S45/(S23 - S45)), x]*
    Log[S45/(S23 - S51)] - 16*GP[-(S45/S51), x]*Log[S45/(S23 - S51)] + 
   8*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] - 
   4*Log[S45/(S23 - S51)]^2 + 16*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 
   8*Log[1 - S45/(S23 - S51)]*Log[-S51] + 8*Log[S45/(S23 - S51)]*Log[-S51] + 
   4*Log[-S51]^2, gb[69] -> -4*Pi^2 + 16*GP[0, 0, x] + 
   16*GP[0, x]*Log[-S51] + 8*Log[-S51]^2, 
 gb[70] -> -4*Pi^2 + 16*GP[0, x]*GP[1, x] - 
   32*GP[0, x]*GP[(S12 - S34)/S12, x] + 16*GP[0, x]*GP[S45/S12, x] + 
   16*GP[0, x]*GP[S45/(S34 + S45), x] + 112*GP[0, 0, x] - 
   16*GP[0, 1, -(S51/(S12 - S34))] + 8*GP[0, 1, x] - 
   16*GP[0, (S12 - S34)/S12, x] + 8*GP[0, S45/S12, x] + 
   8*GP[0, -(S45/(S23 - S45)), x] - 16*GP[0, S45/(S34 + S45), x] + 
   8*GP[1, 1, x] - 16*GP[1, (S12 - S34)/S12, x] + 8*GP[1, S45/S12, x] - 
   8*GP[1, -(S45/(S23 - S45)), x] - 8*GP[(S12 + S23)/S12, 1, x] - 
   8*GP[(S12 + S23)/S12, S45/S12, x] + 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   32*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] + 8*GP[S45/S12, 1, x] - 
   16*GP[S45/S12, (S12 - S34)/S12, x] + 8*GP[S45/S12, S45/S12, x] - 
   8*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   16*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   16*GP[S45/(S34 + S45), 1, x] + 16*GP[S45/(S34 + S45), (S12 - S34)/S12, 
     x] - 16*GP[S45/(S34 + S45), S45/S12, x] + 
   16*GP[-(S51/S12), (S12 - S34)/S12, x] + 64*GP[0, x]*Log[-S12] + 
   8*GP[1, x]*Log[-S12] + 8*GP[S45/S12, x]*Log[-S12] + 16*Log[-S12]^2 + 
   8*GP[0, x]*Log[-S45] + 16*GP[1, x]*Log[-S45] + 
   16*GP[S45/S12, x]*Log[-S45] - 16*GP[-(S45/(S23 - S45)), x]*Log[-S45] - 
   16*GP[S45/(S34 + S45), x]*Log[-S45] - 
   8*GP[0, x]*Log[1 - S45/(S23 - S51)] + 
   8*GP[1, x]*Log[1 - S45/(S23 - S51)] + 8*GP[S45/S12, x]*
    Log[1 - S45/(S23 - S51)] + 8*Log[-S45]*Log[1 - S45/(S23 - S51)] + 
   8*GP[0, x]*Log[S45/(S23 - S51)] - 8*GP[1, x]*Log[S45/(S23 - S51)] - 
   8*GP[S45/S12, x]*Log[S45/(S23 - S51)] - 8*Log[-S45]*Log[S45/(S23 - S51)] - 
   8*GP[0, x]*Log[-S51] - 8*GP[1, x]*Log[-S51] - 32*GP[(S12 - S34)/S12, x]*
    Log[-S51] - 8*GP[S45/S12, x]*Log[-S51] + 16*GP[S45/(S34 + S45), x]*
    Log[-S51] - 8*Log[1 - S45/(S23 - S51)]*Log[-S51] + 
   8*Log[S45/(S23 - S51)]*Log[-S51] + 8*GP[0, x]*Log[-(S51/(S12 - S34))] + 
   8*GP[1, x]*Log[-(S51/(S12 - S34))] + 32*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] + 8*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] - 
   16*GP[S45/(S34 + S45), x]*Log[-(S51/(S12 - S34))] + 
   8*Log[1 - S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
   8*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
   40*GP[0, x]*Log[1 + S51/(S12 - S34)] + 
   8*GP[1, x]*Log[1 + S51/(S12 - S34)] + 8*GP[S45/S12, x]*
    Log[1 + S51/(S12 - S34)] - 16*GP[-(S51/S12), x]*
    Log[1 + S51/(S12 - S34)] + 16*Log[-S12]*Log[1 + S51/(S12 - S34)] - 
   8*Log[1 - S45/(S23 - S51)]*Log[1 + S51/(S12 - S34)] + 
   8*Log[S45/(S23 - S51)]*Log[1 + S51/(S12 - S34)] + 
   16*Log[-S51]*Log[1 + S51/(S12 - S34)] - 16*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)] + 16*Log[1 + S51/(S12 - S34)]^2, gb[71] -> 0, 
 gb[72] -> 8*GP[0, x]*GP[-(S45/S51), x] - 8*GP[0, 1, -(S51/(S12 - S34))] - 
   8*GP[0, (S12 - S34)/S12, x] - 8*GP[0, -(S45/S51), x] - 
   8*GP[-(S45/S51), -(S45/(S23 - S45)), x] + 
   8*GP[-(S51/S12), (S12 - S34)/S12, x] + 8*GP[-(S45/S51), x]*
    Log[1 - S45/(S23 - S51)] - 8*GP[-(S45/S51), x]*Log[S45/(S23 - S51)] + 
   8*GP[0, x]*Log[1 + S51/(S12 - S34)] - 8*GP[-(S51/S12), x]*
    Log[1 + S51/(S12 - S34)] + 8*Log[-S12]*Log[1 + S51/(S12 - S34)] - 
   8*Log[-S51]*Log[1 + S51/(S12 - S34)] + 8*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)], 
 gb[73] -> -32*GP[0, 1, (S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - 
       S34*S45*x + S12*S51*x^2 - Sqrt[\[CapitalDelta][2, x]])/
      (2*S45*(S12 - S34 + S51))] + 
   32*GP[0, 1, (S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - S34*S45*x + 
       S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/
      (2*S45*(S12 - S34 + S51))] + 
   16*GP[1, (S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - S34*S45*x + 
       S12*S51*x^2 - Sqrt[\[CapitalDelta][2, x]])/(2*S45*(S12 - S34 + S51))]*
    Log[((S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - S34*S45*x + 
        S12*S51*x^2 - Sqrt[\[CapitalDelta][2, x]])*(S45*S51 - S12*S23*x + 
        S23*S34*x + 2*S12*S45*x - S34*S45*x + S12*S51*x^2 + 
        Sqrt[\[CapitalDelta][2, x]]))/(4*S45^2*(S12 - S34 + S51)^2)] - 
   16*GP[1, (S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - S34*S45*x + 
       S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/(2*S45*(S12 - S34 + S51))]*
    Log[((S45*S51 - S12*S23*x + S23*S34*x + 2*S12*S45*x - S34*S45*x + 
        S12*S51*x^2 - Sqrt[\[CapitalDelta][2, x]])*(S45*S51 - S12*S23*x + 
        S23*S34*x + 2*S12*S45*x - S34*S45*x + S12*S51*x^2 + 
        Sqrt[\[CapitalDelta][2, x]]))/(4*S45^2*(S12 - S34 + S51)^2)], 
 gb[74] -> 4*Pi^2 - 8*GP[0, x]*GP[1, x] + 
   32*GP[0, x]*GP[(S12 - S34)/S12, x] - 8*GP[0, x]*GP[S45/S12, x] - 
   24*GP[0, x]*GP[S45/(S34 + S45), x] - 
   16*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] + 48*GP[0, 0, x] - 
   16*GP[0, 1, -(S51/(S12 - S34))] - 24*GP[0, 1, x] - 24*GP[0, S45/S12, x] - 
   16*GP[0, -(S45/(S23 - S45)), x] + 24*GP[0, S45/(S34 + S45), x] + 
   16*GP[0, S45/(-S23 + S45 + S51), x] - 8*GP[1, 1, x] + 
   8*GP[1, (S12 - S34)/S12, x] - 8*GP[1, S45/S12, x] + 
   16*GP[1, -(S45/(S23 - S45)), x] - 32*GP[(S12 - S34)/S12, 1, x] + 
   32*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] - 
   32*GP[(S12 - S34)/S12, S45/S12, x] - 8*GP[S45/S12, 1, x] + 
   8*GP[S45/S12, (S12 - S34)/S12, x] - 8*GP[S45/S12, S45/S12, x] + 
   16*GP[S45/S12, -(S45/(S23 - S45)), x] + 24*GP[S45/(S34 + S45), 1, x] - 
   24*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   24*GP[S45/(S34 + S45), S45/S12, x] + 
   16*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] - 
   16*GP[0, x]*Log[-S45] - 24*GP[1, x]*Log[-S45] - 
   24*GP[S45/S12, x]*Log[-S45] + 24*GP[S45/(S34 + S45), x]*Log[-S45] + 
   16*GP[S45/(-S23 + S45 + S51), x]*Log[-S45] - 8*Log[-S45]^2 + 
   16*GP[0, x]*Log[1 - S45/(S23 - S51)] - 
   16*GP[1, x]*Log[1 - S45/(S23 - S51)] + 16*GP[(S12 - S34)/S12, x]*
    Log[1 - S45/(S23 - S51)] - 16*GP[S45/S12, x]*Log[1 - S45/(S23 - S51)] - 
   16*Log[-S45]*Log[1 - S45/(S23 - S51)] - 16*GP[0, x]*Log[S45/(S23 - S51)] + 
   16*GP[1, x]*Log[S45/(S23 - S51)] - 16*GP[(S12 - S34)/S12, x]*
    Log[S45/(S23 - S51)] + 16*GP[S45/S12, x]*Log[S45/(S23 - S51)] + 
   16*Log[-S45]*Log[S45/(S23 - S51)] + 32*GP[0, x]*Log[-S51] + 
   8*GP[1, x]*Log[-S51] + 16*GP[(S12 - S34)/S12, x]*Log[-S51] + 
   8*GP[S45/S12, x]*Log[-S51] - 24*GP[S45/(S34 + S45), x]*Log[-S51] - 
   16*GP[S45/(-S23 + S45 + S51), x]*Log[-S51] + 16*Log[1 - S45/(S23 - S51)]*
    Log[-S51] - 16*Log[S45/(S23 - S51)]*Log[-S51] + 8*Log[-S51]^2 - 
   32*GP[0, x]*Log[-(S51/(S12 - S34))] - 8*GP[1, x]*Log[-(S51/(S12 - S34))] - 
   32*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   8*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] + 24*GP[S45/(S34 + S45), x]*
    Log[-(S51/(S12 - S34))] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   16*Log[1 - S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
   16*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
   16*Log[-S51]*Log[-(S51/(S12 - S34))] + 8*Log[-(S51/(S12 - S34))]^2 + 
   16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], gb[75] -> 0, 
 gb[76] -> (11*Pi^2)/3 - 16*GP[0, x]*GP[1, x] + 
   48*GP[0, x]*GP[(S12 - S34)/S12, x] - 16*GP[0, x]*GP[S45/S12, x] + 
   16*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 
   48*GP[0, x]*GP[S45/(S34 + S45), x] + 32*GP[0, 0, x] - 
   64*GP[0, 1, -(S51/(S12 - S34))] - 48*GP[0, 1, x] - 48*GP[0, S45/S12, x] + 
   48*GP[0, S45/(S34 + S45), x] - 16*GP[1, 1, x] + 
   16*GP[1, (S12 - S34)/S12, x] - 16*GP[1, S45/S12, x] + 
   32*GP[1, -(S45/(S23 - S45)), x] - 64*GP[(S12 - S34)/S12, 1, x] + 
   32*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] - 
   64*GP[(S12 - S34)/S12, S45/S12, x] - 16*GP[S45/S12, 1, x] + 
   16*GP[S45/S12, (S12 - S34)/S12, x] - 16*GP[S45/S12, S45/S12, x] + 
   32*GP[S45/S12, -(S45/(S23 - S45)), x] + 48*GP[S45/(S34 + S45), 1, x] - 
   48*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   48*GP[S45/(S34 + S45), S45/S12, x] + 
   32*GP[-(S51/S12), (S12 - S34)/S12, x] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   8*GP[(S12 - S34)/S12, x]*Log[-S12] + 8*GP[-(S45/(S23 - S45)), x]*
    Log[-S12] - 48*GP[1, x]*Log[-S45] - 48*GP[S45/S12, x]*Log[-S45] + 
   48*GP[S45/(S34 + S45), x]*Log[-S45] + 
   16*GP[0, x]*Log[1 - S45/(S23 - S51)] - 
   32*GP[1, x]*Log[1 - S45/(S23 - S51)] + 24*GP[(S12 - S34)/S12, x]*
    Log[1 - S45/(S23 - S51)] - 32*GP[S45/S12, x]*Log[1 - S45/(S23 - S51)] + 
   8*GP[-(S45/(S23 - S45)), x]*Log[1 - S45/(S23 - S51)] + 
   4*Log[1 - S45/(S23 - S51)]^2 - 16*GP[0, x]*Log[S45/(S23 - S51)] + 
   32*GP[1, x]*Log[S45/(S23 - S51)] - 24*GP[(S12 - S34)/S12, x]*
    Log[S45/(S23 - S51)] + 32*GP[S45/S12, x]*Log[S45/(S23 - S51)] - 
   8*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] - 
   8*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] + 
   4*Log[S45/(S23 - S51)]^2 + 16*GP[0, x]*Log[-S51] + 16*GP[1, x]*Log[-S51] + 
   8*GP[(S12 - S34)/S12, x]*Log[-S51] + 16*GP[S45/S12, x]*Log[-S51] - 
   8*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 48*GP[S45/(S34 + S45), x]*
    Log[-S51] + 8*Log[1 - S45/(S23 - S51)]*Log[-S51] - 
   8*Log[S45/(S23 - S51)]*Log[-S51] + 4*Log[-S51]^2 - 
   64*GP[0, x]*Log[-(S51/(S12 - S34))] - 
   16*GP[1, x]*Log[-(S51/(S12 - S34))] - 56*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 16*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] + 
   8*GP[-(S45/(S23 - S45)), x]*Log[-(S51/(S12 - S34))] + 
   48*GP[S45/(S34 + S45), x]*Log[-(S51/(S12 - S34))] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   32*Log[1 - S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] + 
   32*Log[S45/(S23 - S51)]*Log[-(S51/(S12 - S34))] - 
   32*Log[-S51]*Log[-(S51/(S12 - S34))] + 16*Log[-(S51/(S12 - S34))]^2 + 
   16*GP[0, x]*Log[1 + S51/(S12 - S34)] + 24*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)] - 8*GP[-(S45/(S23 - S45)), x]*
    Log[1 + S51/(S12 - S34)] - 32*GP[-(S51/S12), x]*
    Log[1 + S51/(S12 - S34)] - 8*Log[-S12]*Log[1 + S51/(S12 - S34)] + 
   8*Log[1 - S45/(S23 - S51)]*Log[1 + S51/(S12 - S34)] - 
   8*Log[S45/(S23 - S51)]*Log[1 + S51/(S12 - S34)] + 
   24*Log[-S51]*Log[1 + S51/(S12 - S34)] + 24*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)] + 8*Log[1 + S51/(S12 - S34)]^2, 
 gb[77] -> -32*GP[0, x]*GP[1, x] - 32*GP[0, x]*GP[S45/S12, x] + 
   32*GP[0, x]*GP[-(S45/(S23 - S45)), x] + 24*GP[0, 1, x] + 
   24*GP[0, S45/S12, x] - 24*GP[0, -(S45/(S23 - S45)), x] - 8*GP[1, 1, x] + 
   16*GP[1, (S12 - S34)/S12, x] - 8*GP[1, S45/S12, x] + 
   8*GP[1, -(S45/(S23 - S45)), x] + 24*GP[(S12 + S23)/S12, 1, x] + 
   24*GP[(S12 + S23)/S12, S45/S12, x] - 
   24*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 8*GP[S45/S12, 1, x] + 
   16*GP[S45/S12, (S12 - S34)/S12, x] - 8*GP[S45/S12, S45/S12, x] + 
   8*GP[S45/S12, -(S45/(S23 - S45)), x] - 32*GP[-(S45/(S23 - S45)), 1, x] - 
   32*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   32*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   16*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] - 
   16*GP[1, x]*Log[-S12] - 16*GP[S45/S12, x]*Log[-S12] + 
   16*GP[-(S45/(S23 - S45)), x]*Log[-S12] - 16*GP[-(S45/(S23 - S45)), x]*
    Log[-(S51/(S12 - S34))] - 16*GP[(S12 - S34 + S51)/S12, x]*
    Log[-(S51/(S12 - S34))] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   16*GP[1, x]*Log[1 + S51/(S12 - S34)] - 16*GP[S45/S12, x]*
    Log[1 + S51/(S12 - S34)] + 16*GP[-(S45/(S23 - S45)), x]*
    Log[1 + S51/(S12 - S34)], gb[78] -> 0, 
 gb[79] -> (-13*Pi^2)/3 - 64*GP[0, x]*GP[1, x] + 
   16*GP[0, x]*GP[(S12 - S34)/S12, x] - 64*GP[0, x]*GP[S45/S12, x] + 
   48*GP[0, x]*GP[-(S45/(S23 - S45)), x] + 32*GP[0, 0, x] - 
   32*GP[0, 1, -(S51/(S12 - S34))] + 48*GP[0, 1, x] + 48*GP[0, S45/S12, x] - 
   16*GP[0, -(S45/(S23 - S45)), x] - 16*GP[1, 1, x] + 
   32*GP[1, (S12 - S34)/S12, x] - 16*GP[1, S45/S12, x] + 
   16*GP[1, -(S45/(S23 - S45)), x] + 48*GP[(S12 + S23)/S12, 1, x] + 
   48*GP[(S12 + S23)/S12, S45/S12, x] - 
   48*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 16*GP[S45/S12, 1, x] + 
   32*GP[S45/S12, (S12 - S34)/S12, x] - 16*GP[S45/S12, S45/S12, x] + 
   16*GP[S45/S12, -(S45/(S23 - S45)), x] - 64*GP[-(S45/(S23 - S45)), 1, x] - 
   64*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   32*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   16*GP[0, x]*Log[-S12] - 32*GP[1, x]*Log[-S12] + 
   8*GP[(S12 - S34)/S12, x]*Log[-S12] - 32*GP[S45/S12, x]*Log[-S12] + 
   24*GP[-(S45/(S23 - S45)), x]*Log[-S12] + 4*Log[-S12]^2 + 
   8*GP[(S12 - S34)/S12, x]*Log[1 - S45/(S23 - S51)] + 
   8*GP[-(S45/(S23 - S45)), x]*Log[1 - S45/(S23 - S51)] - 
   8*GP[(S12 - S34)/S12, x]*Log[S45/(S23 - S51)] - 
   8*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] - 
   8*GP[(S12 - S34)/S12, x]*Log[-S51] - 8*GP[-(S45/(S23 - S45)), x]*
    Log[-S51] - 48*GP[0, x]*Log[-(S51/(S12 - S34))] + 
   8*GP[(S12 - S34)/S12, x]*Log[-(S51/(S12 - S34))] - 
   40*GP[-(S45/(S23 - S45)), x]*Log[-(S51/(S12 - S34))] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   32*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   24*Log[-S12]*Log[-(S51/(S12 - S34))] - 12*Log[-(S51/(S12 - S34))]^2 + 
   32*GP[0, x]*Log[1 + S51/(S12 - S34)] - 
   32*GP[1, x]*Log[1 + S51/(S12 - S34)] - 8*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)] - 32*GP[S45/S12, x]*Log[1 + S51/(S12 - S34)] + 
   40*GP[-(S45/(S23 - S45)), x]*Log[1 + S51/(S12 - S34)] + 
   16*Log[-S12]*Log[1 + S51/(S12 - S34)] - 8*Log[1 - S45/(S23 - S51)]*
    Log[1 + S51/(S12 - S34)] + 8*Log[S45/(S23 - S51)]*
    Log[1 + S51/(S12 - S34)] + 8*Log[-S51]*Log[1 + S51/(S12 - S34)] + 
   16*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)] + 
   12*Log[1 + S51/(S12 - S34)]^2, 
 gb[80] -> (19*Pi^2)/2 - 32*GP[0, x]*GP[(S12 - S34)/S12, x] + 
   32*GP[0, 0, x] + 40*GP[0, 1, -(S51/(S12 - S34))] + 
   24*GP[(S12 - S34)/S12, (S12 - S34)/S12, x] - 
   16*GP[-(S51/S12), (S12 - S34)/S12, x] + 
   24*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 24*GP[0, x]*Log[-S12] - 
   24*GP[(S12 - S34)/S12, x]*Log[-S12] + 6*Log[-S12]^2 - 
   16*GP[0, x]*Log[-S51] + 16*GP[(S12 - S34)/S12, x]*Log[-S51] - 
   8*Log[-S51]^2 + 24*GP[0, x]*Log[-(S51/(S12 - S34))] - 
   24*GP[(S12 - S34 + S51)/S12, x]*Log[-(S51/(S12 - S34))] + 
   12*Log[-S12]*Log[-(S51/(S12 - S34))] + 6*Log[-(S51/(S12 - S34))]^2 + 
   8*GP[0, x]*Log[1 + S51/(S12 - S34)] - 24*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)] + 16*GP[-(S51/S12), x]*
    Log[1 + S51/(S12 - S34)] + 12*Log[-S12]*Log[1 + S51/(S12 - S34)] - 
   16*Log[-S51]*Log[1 + S51/(S12 - S34)] - 12*Log[-(S51/(S12 - S34))]*
    Log[1 + S51/(S12 - S34)] - 2*Log[1 + S51/(S12 - S34)]^2, 
 gb[81] -> 2*((41*Pi^2)/12 - 16*GP[0, x]*GP[(S12 - S34)/S12, x] - 
    8*GP[0, 0, x] + 12*GP[0, 1, -(S51/(S12 - S34))] + 
    8*GP[0, (S12 - S34)/S12, x] + 12*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
      x] + 12*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
    4*GP[0, x]*Log[-S12] - 12*GP[(S12 - S34)/S12, x]*Log[-S12] - 
    Log[-S12]^2 + 8*GP[(S12 - S34)/S12, x]*Log[-S51] - 
    4*GP[0, x]*Log[-(S51/(S12 - S34))] - 12*GP[(S12 - S34 + S51)/S12, x]*
     Log[-(S51/(S12 - S34))] - 2*Log[-S12]*Log[-(S51/(S12 - S34))] - 
    Log[-(S51/(S12 - S34))]^2 + 12*GP[0, x]*Log[1 + S51/(S12 - S34)] - 
    12*GP[(S12 - S34)/S12, x]*Log[1 + S51/(S12 - S34)] + 
    6*Log[-S12]*Log[1 + S51/(S12 - S34)] - 6*Log[-(S51/(S12 - S34))]*
     Log[1 + S51/(S12 - S34)] + 3*Log[1 + S51/(S12 - S34)]^2), 
 gb[82] -> (41*Pi^2)/6 - 8*GP[0, x]*GP[-(S45/(S23 - S45)), x] + 
   16*GP[0, x]*GP[-(S45/S51), x] - 24*GP[0, x]*GP[S45/(-S23 + S45 + S51), 
     x] - 16*GP[0, 0, x] - 8*GP[0, -(S45/(S23 - S45)), x] - 
   16*GP[0, -(S45/S51), x] + 24*GP[0, S45/(-S23 + S45 + S51), x] + 
   24*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] - 
   16*GP[-(S45/S51), -(S45/(S23 - S45)), x] + 
   24*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   24*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 24*GP[S45/(-S23 + S45 + S51), x]*
    Log[-S45] - 8*GP[0, x]*Log[1 - S45/(S23 - S51)] - 
   24*GP[-(S45/(S23 - S45)), x]*Log[1 - S45/(S23 - S51)] + 
   16*GP[-(S45/S51), x]*Log[1 - S45/(S23 - S51)] - 
   2*Log[1 - S45/(S23 - S51)]^2 + 8*GP[0, x]*Log[S45/(S23 - S51)] + 
   24*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] - 
   16*GP[-(S45/S51), x]*Log[S45/(S23 - S51)] + 4*Log[1 - S45/(S23 - S51)]*
    Log[S45/(S23 - S51)] - 2*Log[S45/(S23 - S51)]^2 - 8*GP[0, x]*Log[-S51] + 
   16*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 24*GP[S45/(-S23 + S45 + S51), x]*
    Log[-S51] - 4*Log[1 - S45/(S23 - S51)]*Log[-S51] + 
   4*Log[S45/(S23 - S51)]*Log[-S51] - 2*Log[-S51]^2, 
 gb[83] -> 2*((19*Pi^2)/4 - 4*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 
    12*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] + 16*GP[0, 0, x] - 
    20*GP[0, -(S45/(S23 - S45)), x] + 12*GP[0, S45/(-S23 + S45 + S51), x] + 
    12*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
    12*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
    12*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 12*GP[S45/(-S23 + S45 + S51), x]*
     Log[-S45] + 12*GP[0, x]*Log[1 - S45/(S23 - S51)] - 
    12*GP[-(S45/(S23 - S45)), x]*Log[1 - S45/(S23 - S51)] + 
    3*Log[1 - S45/(S23 - S51)]^2 - 12*GP[0, x]*Log[S45/(S23 - S51)] + 
    12*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] - 
    6*Log[1 - S45/(S23 - S51)]*Log[S45/(S23 - S51)] + 
    3*Log[S45/(S23 - S51)]^2 + 4*GP[0, x]*Log[-S51] + 
    8*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 12*GP[S45/(-S23 + S45 + S51), x]*
     Log[-S51] + 6*Log[1 - S45/(S23 - S51)]*Log[-S51] - 
    6*Log[S45/(S23 - S51)]*Log[-S51] - Log[-S51]^2), 
 gb[84] -> (-56*Pi^2)/3 - 80*GP[0, x]*GP[1, x] + 
   128*GP[0, x]*GP[(S12 - S34)/S12, x] - 80*GP[0, x]*GP[S45/S12, x] + 
   80*GP[0, x]*GP[-(S45/(S23 - S45)), x] - 
   48*GP[0, x]*GP[S45/(S34 + S45), x] + 
   48*GP[0, x]*GP[S45/(-S23 + S45 + S51), x] - 
   112*GP[0, 1, -(S51/(S12 - S34))] + 48*GP[0, S45/(S34 + S45), x] - 
   48*GP[0, S45/(-S23 + S45 + S51), x] - 32*GP[1, 1, x] + 
   48*GP[1, (S12 - S34)/S12, x] - 32*GP[1, S45/S12, x] + 
   48*GP[1, -(S45/(S23 - S45)), x] + 48*GP[(S12 + S23)/S12, 1, x] + 
   48*GP[(S12 + S23)/S12, S45/S12, x] - 
   48*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   64*GP[(S12 - S34)/S12, 1, x] + 48*GP[(S12 - S34)/S12, (S12 - S34)/S12, 
     x] - 64*GP[(S12 - S34)/S12, S45/S12, x] - 32*GP[S45/S12, 1, x] + 
   48*GP[S45/S12, (S12 - S34)/S12, x] - 32*GP[S45/S12, S45/S12, x] + 
   48*GP[S45/S12, -(S45/(S23 - S45)), x] - 64*GP[-(S45/(S23 - S45)), 1, x] - 
   64*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   48*GP[-(S45/(S23 - S45)), -(S45/(S23 - S45)), x] + 
   48*GP[S45/(S34 + S45), 1, x] - 48*GP[S45/(S34 + S45), (S12 - S34)/S12, 
     x] + 48*GP[S45/(S34 + S45), S45/S12, x] - 
   48*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   48*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] + 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), 1, x] - 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, x] + 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), -(S45/(S23 - S45)), x] - 
   32*GP[1, x]*Log[-S12] + 32*GP[(S12 - S34)/S12, x]*Log[-S12] - 
   32*GP[S45/S12, x]*Log[-S12] + 32*GP[-(S45/(S23 - S45)), x]*Log[-S12] - 
   48*GP[1, x]*Log[-S45] - 48*GP[S45/S12, x]*Log[-S45] + 
   48*GP[-(S45/(S23 - S45)), x]*Log[-S45] + 48*GP[S45/(S34 + S45), x]*
    Log[-S45] - 48*GP[S45/(-S23 + S45 + S51), x]*Log[-S45] - 
   32*GP[1, x]*Log[1 - S45/(S23 - S51)] + 32*GP[(S12 - S34)/S12, x]*
    Log[1 - S45/(S23 - S51)] - 32*GP[S45/S12, x]*Log[1 - S45/(S23 - S51)] + 
   32*GP[-(S45/(S23 - S45)), x]*Log[1 - S45/(S23 - S51)] + 
   32*GP[1, x]*Log[S45/(S23 - S51)] - 32*GP[(S12 - S34)/S12, x]*
    Log[S45/(S23 - S51)] + 32*GP[S45/S12, x]*Log[S45/(S23 - S51)] - 
   32*GP[-(S45/(S23 - S45)), x]*Log[S45/(S23 - S51)] + 
   16*GP[1, x]*Log[-S51] + 32*GP[(S12 - S34)/S12, x]*Log[-S51] + 
   16*GP[S45/S12, x]*Log[-S51] - 16*GP[-(S45/(S23 - S45)), x]*Log[-S51] - 
   48*GP[S45/(S34 + S45), x]*Log[-S51] + 48*GP[S45/(-S23 + S45 + S51), x]*
    Log[-S51] - 128*GP[0, x]*Log[-(S51/(S12 - S34))] - 
   16*GP[1, x]*Log[-(S51/(S12 - S34))] - 80*GP[(S12 - S34)/S12, x]*
    Log[-(S51/(S12 - S34))] - 16*GP[S45/S12, x]*Log[-(S51/(S12 - S34))] - 
   32*GP[-(S45/(S23 - S45)), x]*Log[-(S51/(S12 - S34))] + 
   48*GP[S45/(S34 + S45), x]*Log[-(S51/(S12 - S34))] + 
   48*GP[(S12 - S34 + S51)/S12, x]*Log[-(S51/(S12 - S34))] + 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] + 
   64*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[-4*S12*S45*(S12 - S34 + S51)*(-S23 + S45 + S51) + 
         (S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))^2])/
      (2*S12*(S23 - S45 - S51)), x]*Log[-(S51/(S12 - S34))] - 
   32*Log[-S12]*Log[-(S51/(S12 - S34))] - 32*Log[1 - S45/(S23 - S51)]*
    Log[-(S51/(S12 - S34))] + 32*Log[S45/(S23 - S51)]*
    Log[-(S51/(S12 - S34))] - 32*Log[-S51]*Log[-(S51/(S12 - S34))] - 
   32*GP[1, x]*Log[1 + S51/(S12 - S34)] + 32*GP[(S12 - S34)/S12, x]*
    Log[1 + S51/(S12 - S34)] - 32*GP[S45/S12, x]*Log[1 + S51/(S12 - S34)] + 
   32*GP[-(S45/(S23 - S45)), x]*Log[1 + S51/(S12 - S34)] + 
   80*Log[-(S51/(S12 - S34))]*Log[1 + S51/(S12 - S34)], gb[85] -> 0, 
 gb[86] -> 0}


==> anc/N3/Basis.m <==
{g[1] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/((-1 + x)*(-S45 + S12*x)), 
 g[2] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(S45 - (S12 + S23)*x), 
 g[3] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/((S34 + S12*(-1 + x))*x), 
 g[4] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(S45 + S23*x - S45*x), 
 g[5] -> (-8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/((S23 + S34 - S51)*x), 
 g[6] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(S12*x^2), 
 g[7] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/S45, 
 g[8] -> (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
    F[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(S51*x), 
 g[9] -> 4*(1 - 2*ep)^2*ep^2*F[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
 g[10] -> 4*(1 - 2*ep)^2*ep^2*F[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
 g[11] -> 4*(1 - 2*ep)^2*ep^2*F[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
 g[12] -> -8*ep^3*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 
     4*S51*(-1 + x)*x*(-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*
      (S45 + S23*x - S45*x) + (S45 + S23*x - S45*x)^2]*
   F[1, {0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0}], 
 g[13] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 
      0}] + 4*ep^3*(S45*(-1 + x) + x*(S12 + S23 + S34 - S12*x))*
    F[1, {0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0}], 
 g[14] -> -8*ep^3*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}], 
 g[15] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
      0}] + 4*ep^3*x*(S12 + S45 - 2*S12*x)*
    F[1, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}], 
 g[16] -> -8*ep^3*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 
     4*S51*(-1 + x)*x*(-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*
      (S45 + S23*x - S45*x) + (S45 + S23*x - S45*x)^2]*
   F[1, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[17] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
      0}] + 4*ep^3*(S45 - S45*x + (S23 + S34 - 2*S51 + S12*(-1 + x))*x)*
    F[1, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[18] -> -8*ep^3*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}], 
 g[19] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 
      0}] - 4*ep^3*(S12 + S45)*x*F[1, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}], 
 g[20] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[21] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}], 
 g[22] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 g[23] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[24] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
 g[25] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[26] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[27] -> 8*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 g[28] -> -8*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + (-S23 + S51)*x)*
   F[1, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[29] -> 8*ep^3*(-1 + 2*ep)*(S23 - S45)*x*
   F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[30] -> -8*ep^3*(-1 + 2*ep)*(S45*(-1 + x) + (-S23 + S51)*x)*
   F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[31] -> 8*ep^3*(-1 + 2*ep)*(S23 - S45)*x*
   F[1, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[32] -> 4*ep^3*(-1 + 2*ep)*S45*F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 g[33] -> 4*ep^3*(-1 + 2*ep)*S51*x*F[1, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[34] -> 4*ep^3*(-1 + 2*ep)*S45*F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 g[35] -> 4*ep^3*(-1 + 2*ep)*S51*x*F[1, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
 g[36] -> 4*ep^3*(-1 + 2*ep)*S45*F[1, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 g[37] -> 4*ep^3*(-1 + 2*ep)*S51*x*F[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[38] -> 8*ep^4*x*(S12 + S23 - S12*x)*
   F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[39] -> 16*ep^4*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 g[40] -> 16*ep^4*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 
     4*S51*(-1 + x)*x*(-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*
      (S45 + S23*x - S45*x) + (S45 + S23*x - S45*x)^2]*
   F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
 g[41] -> -2*ep^3*S51*x^2*(S12 + S23 - S12*x)*
   F[1, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}], 
 g[42] -> -2*ep^3*S51*x*(S45*(-1 + x) + S34*x)*
   F[1, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[43] -> 8*ep^3*(-1 + x)*(-S45 + S12*x)*(S45 - S45*x + (S23 - S51)*x)*
   F[1, {0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0}], 
 g[44] -> 8*ep^3*x*(S51*(-1 + x)*(-S45 + S12*x) - 
    (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
   F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}], 
 g[45] -> 16*ep^4*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 
     4*S51*(-1 + x)*x*(-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*
      (S45 + S23*x - S45*x) + (S45 + S23*x - S45*x)^2]*
   F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[46] -> 2*ep^3*S45*x*(S23 - S45 + S12*x)*
   F[1, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[47] -> -2*ep^3*S45*x*(S12 + S23 - S12*x)*
   F[1, {2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[48] -> -8*ep^3*(S12 + S23)*(-1 + x)*x*(-S45 + S12*x)*
   F[1, {1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}], 
 g[49] -> 8*ep^3*S23*(S12 + S23 - S45)*x^2*
   F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}], 
 g[50] -> 16*ep^4*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[51] -> -8*ep^3*S45*(S34 + S12*(-1 + x))*x*
   F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}], 
 g[52] -> 16*ep^4*(S45 + (-S12 + S34)*x)*
   F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 g[53] -> 8*ep^3*S51*x*(-S45 + (S12 + S23)*x)*
   F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}], 
 g[54] -> 16*ep^4*(S45 + (-S12 + S34)*x)*
   F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[55] -> 8*ep^3*(S23 + S34 - S51)*(S34 + S12*(-1 + x))*x^2*
   F[1, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[56] -> -16*ep^4*x*(S12 + S23 - S12*x)*
   F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[57] -> 8*ep^3*S12*x^2*(-S45 + (S12 + S23)*x)*
   F[1, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[58] -> -16*ep^4*x*(S12 + S23 - S12*x)*
   F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[59] -> 8*ep^3*(S23 + S34 - S51)*x*(S45 + S23*x - S45*x)*
   F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}], 
 g[60] -> -16*ep^4*(S45*(-1 + x) + S34*x)*
   F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[61] -> -8*ep^3*S12*x^2*(S45 + S23*x - S45*x)*
   F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}], 
 g[62] -> 16*ep^4*x*(S23 - S45 + S12*x)*
   F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[63] -> 8*ep^3*(S23 + S34 - S51)*x*(S45 + S23*x - S45*x)*
   F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}], 
 g[64] -> -16*ep^4*(S34 - S51 + S12*(-1 + x))*x*
   F[1, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], 
 g[65] -> -8*ep^3*S12*x^2*(S45 + S23*x - S45*x)*
   F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
 g[66] -> 16*ep^4*(S12 + S23)*x*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[67] -> 16*ep^4*(S12 - S34 + S51)*x*
   F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[68] -> 16*ep^4*(S12 - S34 + S51)*x*
   F[1, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], 
 g[69] -> 8*ep^3*x*(S51*(-1 + x)*(-S45 + S12*x) - 
    (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
   F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}], 
 g[70] -> 8*ep^3*S23*(S12 + S23 - S45)*x^2*
   F[1, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}], 
 g[71] -> 2*ep^3*(-1 + 2*ep)*S45*S51*x*
   F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
 g[72] -> 8*ep^4*S45*(S45*(-1 + x) + S34*x)*
   F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 g[73] -> -8*ep^4*S51*x^2*(S23 - S45 + S12*x)*
   F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 g[74] -> -16*ep^4*(S45*(-1 + x) - S23*x)*(S45*(-1 + x) + S34*x)*
   F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[75] -> -16*ep^4*x*(S23 - S45 + S12*x)*(S45 + S23*x - S45*x)*
   F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 g[76] -> 16*ep^4*(-(S45^2*(-1 + x)^2) + 
    S45*(2*S23 + S34 - 2*S51 + S12*(-1 + x))*(-1 + x)*x - 
    (S23*(S23 + S34 - S51) + S12*(S23 - S51)*(-1 + x))*x^2)*
   F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
 g[77] -> 16*ep^4*x*(S23*S45*(-1 + x) - S45^2*(-1 + x) + S12*S23*x)*
   F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[78] -> (-2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(6*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*(4 + x)) + 
      S12*(S34*S51*x + S45*S51*(2 + x) + S34*S45*(4 + x) - 
        2*S23*(S45 + S34*x)))*F[1, {0, 1, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 2, -1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 + S51*(-1 + x))*x + S23*(S34 - 2*S51)*
       (2*S45 + S34*x) - S45*(S34 - S51)*(2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x - S45*(S34 - S51)*(2*S45 - S51*(-4 + x) + 
        S34*x) + S23*(2*S34*S45 - 4*S45*S51 + S34^2*x - S34*S51*x) + 
      S12*(-2*S23*S45 - S45*S51*(-2 + x) + S34*S45*x + (S34 - S51)*S51*x + 
        S23*(-2*S34 + S51)*x))*F[1, {0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 1, 1, 0, 2, 0, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(4*S45 + S34*x) - 
      S45*(4*S34*S45 + 4*S45*S51 - S34*S51*(-8 + x) + S34^2*x) + 
      S12*(S34*S51*x - 2*S23*(2*S45 + S34*x) + S45*(4*S51 + S34*x + S51*x)))*
     F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S23^2*S34*x - S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*(S34*S45*(2 - 4*x) + 2*S45*S51*(-2 + x) + S34^2*x - 3*S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) - S34*x + S51*(-4 + 3*x)) + 
      S12*(-2*S23^2*x + S45*(-1 + x)*(S51*(-2 + x) - S34*x) + 
        S23*(2*S45*(-1 + x) + S51*(5 - 2*x)*x + S34*(-2 + x)*x) + 
        S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S12^2*x*(10*S23*S45*(-1 + x) - 2*S45*(-1 + x)*(5*S51 + S34*x) + 
        S23*x*(4*S34*(-1 + x) - S51*x) + S51*x*(-2*S34*(-1 + x) + S51*x)) - 
      2*S45*(2*S23^2*S34*x + S45*(-1 + x)*(6*S34*S45 + 2*(S45 - 2*S51)*S51 - 
          S34*S51*(-12 + x) + S34^2*x) + S23*(S34*S45*(6 - 8*x) + 
          2*S45*S51*(-2 + x) - 4*S34*S51*x - S34^2*(-1 + x)*x)) + 
      S12*(4*S23^2*S45*x + S23*(-12*S45^2*(-1 + x) + 
          S34*x^2*(-2*S34*(-1 + x) + S51*x) + 4*S45*x*(-3*S34*(-1 + x) + 
            S51*(-3 + 2*x))) + S45*(2*S45*(-1 + x)*(5*S34*x + S51*(6 + x)) + 
          x*(2*S34^2*(-1 + x)*x + S34*S51*(-18 + 22*x - 3*x^2) + 
            S51^2*(8 - 10*x + x^2)))))*F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 0, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 0, 1, 0, 2, -1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-2*S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S51*(-2 + x) + S23*(2 + x)) + 
      S12*(2*S23^2 + S45*(S34 - S51)*(-2 + x) - 
        S23*(2*S34 + 4*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {1, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S12^2*(-S23 + S51) + S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*(S34 - S51) + S23*(S34 + 2*S45 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(2*S12^3*(S23 - S51)*(-1 + x)*x - 
      2*S45*(S23*S34 + S45*(-S34 + S51))*(S23 + S45 - S45*x) - 
      S12*(-(S45^2*(-1 + x)*(S34*(4 + x) - S51*(6 + x))) + 
        S23^2*(S34*x^2 + S45*(-2 + 4*x)) + S23*S45*(-(S34*(-4 + x)) - 
          6*S45*(-1 + x) + S51*(2 - 6*x + x^2))) + 
      S12^2*(S23^2*x^2 + S45*(-1 + x)*(-2*S34*x + S51*(4 + 3*x)) - 
        S23*(x*(2*S34*(-1 + x) + S51*x) + S45*(-4 + x + 3*x^2))))*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 2, -1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S23^2*S34*x - S12^2*(S23 - S51)*(-1 + x)*x - 
      S45*(S34 - S51)^2*(-4 + 3*x) + S23*(S34 - S51)*(4*S45 + 3*S34*x - 
        2*S45*x) + S12*(-2*S23^2*x + S23*(4*S45*(-1 + x) + S51*(5 - 2*x)*x + 
          S34*(-4 + x)*x) - (S34 - S51)*(S51*x*(-3 + 2*x) + 
          S45*(4 - 5*x + x^2))))*F[1, {1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S23 + S34 - S51)*x^2*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 1, 0, 0, 2, 0, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S23^2*S34*x*(4*S45 + S34*x) - S12^2*(-1 + x)*x*
       (-3*S23*S45*(-1 + x) - 4*S34*S45*(-1 + x) + 3*S45*S51*(-1 + x) + 
        S23^2*x + 2*S23*(S34 - S51)*x - 2*S34*S51*x + S51^2*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(-(S51*(-4 + x)) + 2*S45*(-1 + x) + 
        S34*(-8 + 3*x)) + S23*S45*(4*S45*S51*(-1 + x) + S34^2*(7 - 4*x)*x + 
        S34*S51*x*(-5 + 2*x) - 2*S34*S45*(-3 + 2*x + x^2)) + 
      S12*(S23^2*x*(4*S45*(-1 + x) + S34*(-2 + x)*x) + 
        S23*(-6*S45^2*(-1 + x)^2 + S45*(10*S34 + S51*(-9 + x))*(-1 + x)*x + 
          S34*(-(S51*(-2 + x)) + 2*S34*(-1 + x))*x^2) - 
        S45*(-1 + x)*(S34*S51*(11 - 3*x)*x + S51^2*(-5 + x)*x + 
          2*S34^2*(-2 + x)*x - S45*S51*(-6 + 5*x + x^2) + 
          S34*S45*(-8 + 7*x + x^2))))*F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -2, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 2, -1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) + S12*(S34*S45*(-4 + x) + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {1, 1, 1, -1, 2, 0, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + S12*(-S23 - 2*S34 + S51))*
     x^2*F[1, {1, 1, 1, -1, 2, 0, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 1, 1, -1, 2, 0, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     (-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 2, -1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S23^2*S34^2*x^2 + S12^2*(S23 - S51)*x*(S45*(-1 + x) + 
        (S23 - S51)*x) + S23*S34*S45*(2*S45*(-1 + x) + 
        x*(S34 - 2*S34*x + 2*S51*x)) + S45^2*(-2*S34*S45*(-1 + x) - 
        2*S45*S51*(-1 + x) + S34^2*(-1 + x)*x + S51^2*x^2 + 
        S34*S51*(4 - 3*x - 2*x^2)) + S12*(-2*S23^2*S34*x^2 + 
        S23*(-2*S45^2*(-1 + x) + 2*S34*S51*x^2 + S45*(S34 + 2*S51)*x^2) + 
        S45*(S45*(-1 + x)*(S34*x + S51*(2 + x)) + 
          S51*x*(-2*S51*x + S34*(-3 + 4*x)))))*
     F[1, {1, 1, 1, 0, 2, -1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(-2*S45 + S51*(-4 + x)) + 
      S23*(2*S34*S45 - 4*S45*S51 - S34*S51*x) + 
      S12*(S23*(-2*S45 + S51*x) - S51*(2*S45*(-1 + x) + S51*x)))*
     F[1, {1, 1, 1, 0, 2, 0, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*x*(2*S23*S45*(-1 + x) + 2*S23^2*x - S23*S51*x*(2 + x) + 
        S51*(2*S45*(-1 + x)^2 + S51*x^2)) + 
      2*(S23^2*S34^2*x^2 + S45^2*(S34 - S51)*(-1 + x)*(-2*S45 - 4*S51 + 
          S34*x) + S23*S45*(2*S34*S45*(-1 + x) - 4*S45*S51*(-1 + x) + 
          S34*S51*x^2 + S34^2*(x - 2*x^2))) + 
      S12*(-4*S23^2*S34*x^2 + S23*(-4*S45^2*(-1 + x) + S34*S51*x^2*(2 + x) + 
          2*S45*x*(-4*S51 + S34*x + 5*S51*x)) + 
        S45*(2*S45*(-1 + x)*(S51*(2 - 3*x) + S34*x) + 
          S51*x*(S51*(8 - 10*x + x^2) - S34*(6 - 8*x + x^2)))))*
     F[1, {1, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*(S34 - 2*S51)) + S12*(S23 - S51) + 
      (S34 - S51)*(S45 + 2*S51))*x^2*F[1, {1, 1, 1, 0, 2, 0, 1, 0, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(-(S12^2*(S23 - S51)*(-1 + x)*x) + 
      S23*(-2*S34*S45*(-1 + x) + 4*S45*S51*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*x + S51*(-4 + 3*x)) + 
      S12*(-((S34 - S51)*S51*x*(-3 + 2*x)) + S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(2*S45*(-1 + x) + 
          x*(3*S51 + S34*x - 2*S51*x))))*F[1, {1, 1, 1, 0, 2, 0, 1, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(2*S23^2*S34*x - 3*S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S51^2*(4 - 3*x) + 6*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + 
        S34^2*x + 2*S34*S51*(-6 + 5*x)) - S23*(-2*S45*S51*(-2 + x) + 
        S34^2*x + 3*S34*S51*x + S34*S45*(-6 + 8*x)) - 
      S12*(2*S23^2*x + S45*(-1 + x)*(3*S34*x + S51*(6 + x)) + 
        S23*(-6*S45*(-1 + x) + S34*(2 - 3*x)*x + S51*x*(-5 + 2*x)) + 
        S51*x*(S51*(3 - 2*x) + S34*(-7 + 6*x))))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S23^2*S34*x*(2*S45*(-1 + x) + S34*x)) - 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) - 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(-(S34*S51*x) + S34^2*x*(-1 + 2*x) - 
        2*S45*S51*(2 - 3*x + x^2) + S34*S45*(2 - 6*x + 4*x^2)) + 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^3*(S23 - S51)*(-1 + x)^2*x^2 + 
      S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 2*S45^2*(-1 + x)*
       (2*S34*(S51*(-2 + x) + S45*(-1 + x)) - S51^2*(-2 + x) + S34^2*x) + 
      S12^2*(-1 + x)*x*(-4*S23*S45*(-1 + x) + S23^2*x + 
        S23*x*(S51*(-3 + x) - S34*x) + S45*(-1 + x)*(4*S51 + S34*x) + 
        S51*x*(-(S51*(-2 + x)) + S34*(-3 + 2*x))) + 
      S23*S45*(S34^2*(2 - 3*x)*x + 2*S45*S51*(2 - 3*x + x^2) - 
        S34*(S51*(-2 + x)*x + 2*S45*(2 - 5*x + 3*x^2))) - 
      S12*(S23^2*x*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51 + S34*x) + x*(-3*S51^2*(-2 + x) + S34^2*x + 
            2*S34*S51*(-5 + 3*x))) - S23*(-1 + x)*(4*S45^2*(-1 + x) + 
          S34*(S34 + S51)*x^2 + S45*x*(S51*(8 - 3*x) + S34*(-2 + 5*x)))))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[79] -> 8*ep^3*S45*(-1 + x)*(S45 - S12*x)*
    F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}] + 
   4*ep^3*S45*(-S45 + (S12 + S23)*x)*F[1, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 
      0}] - 4*ep^3*S45*(-1 + x)*(S45 - S12*x)*
    F[1, {1, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0}] + 4*ep^3*S45*(-1 + x)*
    (S45 - S12*x)*F[1, {1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}] - 
   4*ep^3*S45*(-1 + x)*(S45 - S12*x)*F[1, {1, 1, 1, 0, 1, -1, 1, 2, 0, 0, 
      0}] + 8*ep^3*S45*(-1 + x)*(S45 - S12*x)*
    F[1, {1, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0}] + 
   4*ep^4*S45*(S45*(-1 + x) + x*(S12 + S23 + S34 - S12*x))*
    F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 4*ep^3*S45*(-1 + x)*
    (S45 - S12*x)*F[1, {1, 1, 1, 0, 1, 0, 1, 2, -1, 0, 0}] - 
   4*ep^3*S45*(-1 + x)*(S45 - S12*x)*F[1, {1, 1, 1, 0, 1, 0, 1, 2, 0, -1, 
      0}] - 4*ep^3*S45*(-1 + x)*(S45 - S12*x)*(2*S45*(-1 + x) + 
     x*(S12 + S34 - S51 - S12*x))*F[1, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
 g[80] -> -4*ep^4*S45*(S45*(-1 + x) + x*(S12 + S23 + S34 - S12*x))*
    F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 4*ep^3*S45*(S23 + S34 - S51)*
    (-1 + x)*x*(S45 - S12*x)*F[1, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}], 
 g[81] -> 4*ep^4*S45*(S45 - S45*x + (S23 + S34 + S12*(-1 + x))*x)*
    F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 4*ep^3*S45*S51*(-1 + x)*x*
    (S45 - S12*x)*F[1, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
 g[82] -> (-2*ep^3*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -2, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, -1, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*S51*x^2*(-4*S45^2*(-1 + x) + S12*S51*x*(-3 + 2*x) - 
      S45*(S51*(-4 + 3*x) + x*(2*S12 + S34 - 2*S12*x)) + 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[83] -> 8*ep^4*S45*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 
     4*S51*(-1 + x)*x*(-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*
      (S45 + S23*x - S45*x) + (S45 + S23*x - S45*x)^2]*
   F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[84] -> (-2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-2, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {-1, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {-1, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(6*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*(4 + x)) + 
      S12*(S34*S51*x + S45*S51*(2 + x) + S34*S45*(4 + x) - 
        2*S23*(S45 + S34*x)))*F[1, {-1, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 1, -1, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 + S51*(-1 + x))*x + S23*(S34 - 2*S51)*
       (2*S45 + S34*x) - S45*(S34 - S51)*(2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {-1, 1, 1, 1, 0, 2, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x - S45*(S34 - S51)*(2*S45 - S51*(-4 + x) + 
        S34*x) + S23*(2*S34*S45 - 4*S45*S51 + S34^2*x - S34*S51*x) + 
      S12*(-2*S23*S45 - S45*S51*(-2 + x) + S34*S45*x + (S34 - S51)*S51*x + 
        S23*(-2*S34 + S51)*x))*F[1, {-1, 1, 1, 1, 0, 2, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 1, 0, 2, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(4*S45 + S34*x) - 
      S45*(4*S34*S45 + 4*S45*S51 - S34*S51*(-8 + x) + S34^2*x) + 
      S12*(S34*S51*x - 2*S23*(2*S45 + S34*x) + S45*(4*S51 + S34*x + S51*x)))*
     F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S23^2*S34*x - S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*(S34*S45*(2 - 4*x) + 2*S45*S51*(-2 + x) + S34^2*x - 3*S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) - S34*x + S51*(-4 + 3*x)) + 
      S12*(-2*S23^2*x + S45*(-1 + x)*(S51*(-2 + x) - S34*x) + 
        S23*(2*S45*(-1 + x) + S51*(5 - 2*x)*x + S34*(-2 + x)*x) + 
        S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S12^2*x*(10*S23*S45*(-1 + x) - 2*S45*(-1 + x)*(5*S51 + S34*x) + 
        S23*x*(4*S34*(-1 + x) - S51*x) + S51*x*(-2*S34*(-1 + x) + S51*x)) - 
      2*S45*(2*S23^2*S34*x + S45*(-1 + x)*(6*S34*S45 + 2*(S45 - 2*S51)*S51 - 
          S34*S51*(-12 + x) + S34^2*x) + S23*(S34*S45*(6 - 8*x) + 
          2*S45*S51*(-2 + x) - 4*S34*S51*x - S34^2*(-1 + x)*x)) + 
      S12*(4*S23^2*S45*x + S23*(-12*S45^2*(-1 + x) + 
          S34*x^2*(-2*S34*(-1 + x) + S51*x) + 4*S45*x*(-3*S34*(-1 + x) + 
            S51*(-3 + 2*x))) + S45*(2*S45*(-1 + x)*(5*S34*x + S51*(6 + x)) + 
          x*(2*S34^2*(-1 + x)*x + S34*S51*(-18 + 22*x - 3*x^2) + 
            S51^2*(8 - 10*x + x^2)))))*F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 1, -1, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-2*S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S51*(-2 + x) + S23*(2 + x)) + 
      S12*(2*S23^2 + S45*(S34 - S51)*(-2 + x) - 
        S23*(2*S34 + 4*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S12^2*(-S23 + S51) + S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*(S34 - S51) + S23*(S34 + 2*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(2*S12^3*(S23 - S51)*(-1 + x)*x - 
      2*S45*(S23*S34 + S45*(-S34 + S51))*(S23 + S45 - S45*x) - 
      S12*(-(S45^2*(-1 + x)*(S34*(4 + x) - S51*(6 + x))) + 
        S23^2*(S34*x^2 + S45*(-2 + 4*x)) + S23*S45*(-(S34*(-4 + x)) - 
          6*S45*(-1 + x) + S51*(2 - 6*x + x^2))) + 
      S12^2*(S23^2*x^2 + S45*(-1 + x)*(-2*S34*x + S51*(4 + 3*x)) - 
        S23*(x*(2*S34*(-1 + x) + S51*x) + S45*(-4 + x + 3*x^2))))*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 1, -1, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S23^2*S34*x - S12^2*(S23 - S51)*(-1 + x)*x - 
      S45*(S34 - S51)^2*(-4 + 3*x) + S23*(S34 - S51)*(4*S45 + 3*S34*x - 
        2*S45*x) + S12*(-2*S23^2*x + S23*(4*S45*(-1 + x) + S51*(5 - 2*x)*x + 
          S34*(-4 + x)*x) - (S34 - S51)*(S51*x*(-3 + 2*x) + 
          S45*(4 - 5*x + x^2))))*F[1, {0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S23 + S34 - S51)*x^2*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 0, 1, 0, 2, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S23^2*S34*x*(4*S45 + S34*x) - S12^2*(-1 + x)*x*
       (-3*S23*S45*(-1 + x) - 4*S34*S45*(-1 + x) + 3*S45*S51*(-1 + x) + 
        S23^2*x + 2*S23*(S34 - S51)*x - 2*S34*S51*x + S51^2*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(-(S51*(-4 + x)) + 2*S45*(-1 + x) + 
        S34*(-8 + 3*x)) + S23*S45*(4*S45*S51*(-1 + x) + S34^2*(7 - 4*x)*x + 
        S34*S51*x*(-5 + 2*x) - 2*S34*S45*(-3 + 2*x + x^2)) + 
      S12*(S23^2*x*(4*S45*(-1 + x) + S34*(-2 + x)*x) + 
        S23*(-6*S45^2*(-1 + x)^2 + S45*(10*S34 + S51*(-9 + x))*(-1 + x)*x + 
          S34*(-(S51*(-2 + x)) + 2*S34*(-1 + x))*x^2) - 
        S45*(-1 + x)*(S34*S51*(11 - 3*x)*x + S51^2*(-5 + x)*x + 
          2*S34^2*(-2 + x)*x - S45*S51*(-6 + 5*x + x^2) + 
          S34*S45*(-8 + 7*x + x^2))))*F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, 0, -1, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) + S12*(S34*S45*(-4 + x) + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + S12*(-S23 - 2*S34 + S51))*
     x^2*F[1, {0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 1, 1, 0, 0, 2, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     (-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 1, -1, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {0, 1, 1, 1, -1, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S23^2*S34^2*x^2 + S12^2*(S23 - S51)*x*(S45*(-1 + x) + 
        (S23 - S51)*x) + S23*S34*S45*(2*S45*(-1 + x) + 
        x*(S34 - 2*S34*x + 2*S51*x)) + S45^2*(-2*S34*S45*(-1 + x) - 
        2*S45*S51*(-1 + x) + S34^2*(-1 + x)*x + S51^2*x^2 + 
        S34*S51*(4 - 3*x - 2*x^2)) + S12*(-2*S23^2*S34*x^2 + 
        S23*(-2*S45^2*(-1 + x) + 2*S34*S51*x^2 + S45*(S34 + 2*S51)*x^2) + 
        S45*(S45*(-1 + x)*(S34*x + S51*(2 + x)) + 
          S51*x*(-2*S51*x + S34*(-3 + 4*x)))))*
     F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(-2*S45 + S51*(-4 + x)) + 
      S23*(2*S34*S45 - 4*S45*S51 - S34*S51*x) + 
      S12*(S23*(-2*S45 + S51*x) - S51*(2*S45*(-1 + x) + S51*x)))*
     F[1, {0, 1, 1, 1, 0, 2, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*x*(2*S23*S45*(-1 + x) + 2*S23^2*x - S23*S51*x*(2 + x) + 
        S51*(2*S45*(-1 + x)^2 + S51*x^2)) + 
      2*(S23^2*S34^2*x^2 + S45^2*(S34 - S51)*(-1 + x)*(-2*S45 - 4*S51 + 
          S34*x) + S23*S45*(2*S34*S45*(-1 + x) - 4*S45*S51*(-1 + x) + 
          S34*S51*x^2 + S34^2*(x - 2*x^2))) + 
      S12*(-4*S23^2*S34*x^2 + S23*(-4*S45^2*(-1 + x) + S34*S51*x^2*(2 + x) + 
          2*S45*x*(-4*S51 + S34*x + 5*S51*x)) + 
        S45*(2*S45*(-1 + x)*(S51*(2 - 3*x) + S34*x) + 
          S51*x*(S51*(8 - 10*x + x^2) - S34*(6 - 8*x + x^2)))))*
     F[1, {0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*(S34 - 2*S51)) + S12*(S23 - S51) + 
      (S34 - S51)*(S45 + 2*S51))*x^2*F[1, {0, 1, 1, 1, 0, 2, 1, 0, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(-(S12^2*(S23 - S51)*(-1 + x)*x) + 
      S23*(-2*S34*S45*(-1 + x) + 4*S45*S51*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*x + S51*(-4 + 3*x)) + 
      S12*(-((S34 - S51)*S51*x*(-3 + 2*x)) + S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(2*S45*(-1 + x) + 
          x*(3*S51 + S34*x - 2*S51*x))))*F[1, {0, 1, 1, 1, 0, 2, 1, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(2*S23^2*S34*x - 3*S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S51^2*(4 - 3*x) + 6*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + 
        S34^2*x + 2*S34*S51*(-6 + 5*x)) - S23*(-2*S45*S51*(-2 + x) + 
        S34^2*x + 3*S34*S51*x + S34*S45*(-6 + 8*x)) - 
      S12*(2*S23^2*x + S45*(-1 + x)*(3*S34*x + S51*(6 + x)) + 
        S23*(-6*S45*(-1 + x) + S34*(2 - 3*x)*x + S51*x*(-5 + 2*x)) + 
        S51*x*(S51*(3 - 2*x) + S34*(-7 + 6*x))))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S23^2*S34*x*(2*S45*(-1 + x) + S34*x)) - 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) - 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(-(S34*S51*x) + S34^2*x*(-1 + 2*x) - 
        2*S45*S51*(2 - 3*x + x^2) + S34*S45*(2 - 6*x + 4*x^2)) + 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^3*(S23 - S51)*(-1 + x)^2*x^2 + 
      S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 2*S45^2*(-1 + x)*
       (2*S34*(S51*(-2 + x) + S45*(-1 + x)) - S51^2*(-2 + x) + S34^2*x) + 
      S12^2*(-1 + x)*x*(-4*S23*S45*(-1 + x) + S23^2*x + 
        S23*x*(S51*(-3 + x) - S34*x) + S45*(-1 + x)*(4*S51 + S34*x) + 
        S51*x*(-(S51*(-2 + x)) + S34*(-3 + 2*x))) + 
      S23*S45*(S34^2*(2 - 3*x)*x + 2*S45*S51*(2 - 3*x + x^2) - 
        S34*(S51*(-2 + x)*x + 2*S45*(2 - 5*x + 3*x^2))) - 
      S12*(S23^2*x*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51 + S34*x) + x*(-3*S51^2*(-2 + x) + S34^2*x + 
            2*S34*S51*(-5 + 3*x))) - S23*(-1 + x)*(4*S45^2*(-1 + x) + 
          S34*(S34 + S51)*x^2 + S45*x*(S51*(8 - 3*x) + S34*(-2 + 5*x)))))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[85] -> -4*ep^3*S51*x*(2*S45 - (2 + ep)*S45*x + 
     S12*x*(-2 - ep + 2*x + 2*ep*x))*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
      0}] + 4*ep^3*S51*(-1 + x)*x*(-S45 + S12*x)*
    F[1, {0, 1, 1, 1, 0, 1, 2, 1, 0, 0, -1}] + 8*ep^3*S45*S51*(-1 + x)*x*
    (S45 - S12*x)*F[1, {0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0}] - 
   4*ep^3*S51*(S34 + S12*(-1 + x))*x^2*F[1, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 
      0}], g[86] -> -4*ep^4*S51*x^2*(S12 + S45 - 2*S12*x)*
    F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 4*ep^3*S12*S51*(-1 + x)*x^3*
    (-S45 + S12*x)*F[1, {0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}], 
 g[87] -> -4*ep^4*S51*x*(S45*(-2 + x) + S12*x)*
    F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 4*ep^3*S45*S51*(-1 + x)*x*
    (S45 - S12*x)*F[1, {0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0}], 
 g[88] -> (-2*ep^3*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-2, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {-1, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, -1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, -1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*S51*x^2*(-4*S45^2*(-1 + x) + S12*S51*x*(-3 + 2*x) - 
      S45*(S51*(-4 + 3*x) + x*(2*S12 + S34 - 2*S12*x)) + 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[89] -> 8*ep^4*S51*x*Sqrt[(S12 - S45)^2*x^2]*
   F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 g[90] -> (-2*ep^3*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-2, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, -1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, -1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*S51*x^2*(-4*S45^2*(-1 + x) + S12*S51*x*(-3 + 2*x) - 
      S45*(S51*(-4 + 3*x) + x*(2*S12 + S34 - 2*S12*x)) + 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[91] -> -8*ep^4*(S12 + S23)*S51*x^2*
   F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
 g[92] -> (-2*ep^3*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -2, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, -1, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*S51*x^2*(-4*S45^2*(-1 + x) + S12*S51*x*(-3 + 2*x) - 
      S45*(S51*(-4 + 3*x) + x*(2*S12 + S34 - 2*S12*x)) + 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[93] -> 8*ep^4*S45*(S34 - S51 + S12*(-1 + x))*x*
   F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 g[94] -> (-2*ep^3*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*S51*x^2*(-4*S45^2*(-1 + x) + S12*S51*x*(-3 + 2*x) - 
      S45*(S51*(-4 + 3*x) + x*(2*S12 + S34 - 2*S12*x)) + 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[95] -> 2*ep^3*(-1 + 2*ep)*S45*S51*x*
   F[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 g[96] -> (-2*ep^3*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 1, 0, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 0, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 0, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 0, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 1, 0, 1, 0, 2, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*S51*x^2*(-4*S45^2*(-1 + x) + S12*S51*x*(-3 + 2*x) - 
      S45*(S51*(-4 + 3*x) + x*(2*S12 + S34 - 2*S12*x)) + 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {1, 1, 1, 1, 0, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[97] -> 2*ep^3*(-1 + 2*ep)*S45*S51*x*
   F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 g[98] -> 4*ep^4*x^2*(S12 + S23 - S12*x)^2*
   F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[99] -> -32*ep^4*x*(S23 - S45 + S12*x)*
    F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   16*ep^4*x*(S12 + S45 - 2*S12*x)*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*x*(S23 - S45 + S12*x)*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   32*ep^4*(-1 + x)*x*(-S45 + S12*x)*(S23 - S45 + S12*x)*
    F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[100] -> 16*ep^4*S12*(-1 + x)*x^2*(-S45 + S12*x)*
   F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[101] -> -16*ep^4*(2*S45*(-1 + x) + x*(S12 + S23 + 2*S34 - S12*x))*
    F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 16*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}] + 16*ep^4*(S45*(-1 + x) + S34*x)*
    F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}] + 16*ep^4*(S45*(-1 + x) + S34*x)*
    (2*S45*(-1 + x) - (S23 + S12*(-1 + x))*x)*
    F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[102] -> -16*ep^4*(S23 + S34 - S51)*(-1 + x)*x*(-S45 + S12*x)*
   F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[103] -> 16*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 16*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}] - 8*ep^4*(S23 + S34 - S51)*x*
    F[1, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] - 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}] - 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 8*ep^4*x*(S12 + S23 - S12*x)*
    (-2*S45*(-1 + x) + (-S34 + S51 + S12*(-1 + x))*x)*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[104] -> 32*ep^4*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 
      4*S51*(-1 + x)*x*(-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*
       (S45 + S23*x - S45*x) + (S45 + S23*x - S45*x)^2]*
    F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   16*ep^4*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 4*S51*(-1 + x)*x*
       (-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*(S45 + S23*x - S45*x) + 
      (S45 + S23*x - S45*x)^2]*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   16*ep^4*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 4*S51*(-1 + x)*x*
       (-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*(S45 + S23*x - S45*x) + 
      (S45 + S23*x - S45*x)^2]*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   32*ep^4*(-1 + x)*(S45 - S12*x)*Sqrt[(S34 + S12*(-1 + x))^2*x^2 - 
      4*S51*(-1 + x)*x*(-S45 + S12*x) + 2*(S34 + S12*(-1 + x))*x*
       (S45 + S23*x - S45*x) + (S45 + S23*x - S45*x)^2]*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[105] -> 8*ep^4*(S34 - S51 + S12*(-1 + x))*x*
    F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*(S34 - S51 + S12*(-1 + x))*x*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 
      0}] + 8*ep^4*(S34 - S51 + S12*(-1 + x))*x*(-2*S45*(-1 + x) + 
     (S23 + S12*(-1 + x))*x)*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[106] -> 8*ep^4*x*(2*S51*(-1 + x)*(-S45 + S12*x) - 
    (S34 + S12*(-1 + x))*(-1 + x)*(-S45 + S12*x) - S51*(S45 + S23*x - S45*x))*
   F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[107] -> 8*ep^4*(2*S23 - S12*(-2 + x))*x*
    F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
   16*ep^4*S45*x*(S12 + S23 - S12*x)*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[108] -> -32*ep^4*Sqrt[(S12 - S45)^2*x^2]*
    F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 16*ep^4*Sqrt[(S12 - S45)^2*x^2]*
    F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*Sqrt[(S12 - S45)^2*x^2]*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*Sqrt[(S12 - S45)^2*x^2]*(-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
    F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[109] -> 8*ep^4*(2*S23 - S12*(-2 + x))*x*
    F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 8*ep^4*(S12 + S23)*x*
    F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 16*ep^4*(S12 + S23)*(-1 + x)*x*
    (-S45 + S12*x)*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[110] -> -8*ep^4*x^2*(S23*S45 - S12^2*(-1 + x) + S12*(S23 - S23*x))*
   F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[111] -> -16*ep^3*(-1 + x)*(-S45 + S12*x)*
    F[1, {-1, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0}] + 
   16*ep^3*(-1 + x)*(-S45 + S12*x)*F[1, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 
      -1}] + 32*ep^3*S45*(-1 + x)*(S45 - S12*x)*
    F[1, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}] - 8*ep^3*x*(S12 + S45 - 2*S12*x)*
    F[1, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}] + 
   (8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*(-1 + x)*(-S45 + S12*x)*
     F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/((S34 + S12*(-1 + x))*x*
     (S45*(-1 + x) + S34*x)) - (8*ep^2*(1 - 5*ep + 6*ep^2)*(-1 + x)*
     (-S45 + S12*x)*F[1, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
    (S45*(-1 + x) + S34*x) + 8*ep^3*(-1 + x)*(-S45 + S12*x)*
    F[1, {0, 1, 1, -1, 1, 1, 2, 1, -1, 0, 0}] - 
   8*ep^3*(-1 + x)*(-S45 + S12*x)*F[1, {0, 1, 1, -1, 1, 1, 2, 1, 0, 0, -1}] - 
   16*ep^3*S45*(-1 + x)*(S45 - S12*x)*F[1, {0, 1, 1, -1, 1, 1, 2, 1, 0, 0, 
      0}] - 8*ep^3*(-1 + x)*(-S45 + S12*x)*
    F[1, {0, 1, 1, 0, 0, 1, 2, 1, -1, 0, 0}] + 8*ep^3*(-1 + x)*(-S45 + S12*x)*
    F[1, {0, 1, 1, 0, 0, 1, 2, 1, 0, 0, -1}] + 16*ep^3*S45*(-1 + x)*
    (S45 - S12*x)*F[1, {0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0}] + 
   8*ep^3*(-1 + x)*(-S45 + S12*x)*F[1, {0, 1, 1, 0, 1, 0, 2, 1, -1, 0, 0}] - 
   8*ep^3*(-1 + x)*(-S45 + S12*x)*F[1, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, -1}] - 
   16*ep^3*S45*(-1 + x)*(S45 - S12*x)*F[1, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 
      0}] - 16*ep^3*(S12 - S34 + S51)*(-1 + x)*x*(-S45 + S12*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^3*(-1 + x)*(-S45 + S12*x)*
    F[1, {0, 1, 1, 0, 1, 1, 2, 1, -1, -1, 0}] - 
   8*ep^3*(-1 + x)*(-S45 + S12*x)*(-2*S45*(-1 + x) + S12*(-2 + x)*x)*
    F[1, {0, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0}] - 8*ep^3*(-1 + x)*(-S45 + S12*x)*
    F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, -1}] - 
   16*ep^3*S45*(-1 + x)*(S45 - S12*x)*F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, 
      0}] + 8*ep^3*(-1 + x)*(-S45 + S12*x)*(-2*S45*(-1 + x) + 
     (-S34 + S51 + S12*(-1 + x))*x)*F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 
      -1}] - 16*ep^3*S45*(-1 + x)*(S45 - S12*x)*(2*S45*(-1 + x) + 
     x*(S12 + S34 - S51 - S12*x))*F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}] + 
   8*ep^3*(S45 - S45*x + (S23 + S34 + S12*(-1 + x))*x)*
    F[1, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
 g[112] -> (-2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-2, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-2, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {-1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {-1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {-1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {-1, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(6*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*(4 + x)) + 
      S12*(S34*S51*x + S45*S51*(2 + x) + S34*S45*(4 + x) - 
        2*S23*(S45 + S34*x)))*F[1, {-1, 1, 1, -1, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(6*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*(4 + x)) + 
      S12*(S34*S51*x + S45*S51*(2 + x) + S34*S45*(4 + x) - 
        2*S23*(S45 + S34*x)))*F[1, {-1, 1, 1, -1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*x^2*(S12^2*(S23 + S51*(-1 + x))*x + S23*(S34 - 2*S51)*
       (2*S45 + S34*x) - S45*(S34 - S51)*(2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {-1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(2*S45 + S51*(4 - 3*x) + S34*x)) + 
      S23*(2*S34*S45 - 4*S45*S51 + S34^2*x - 3*S34*S51*x) + 
      S12^2*x*(S23 + S51*(-1 + 2*x)) + S12*(S45*(2*S51 + S34*x - 5*S51*x) + 
        S51*x*(S34 - 3*S51 - 2*S34*x + 2*S51*x) + 
        S23*(-2*S45 - 2*S34*x + 3*S51*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(4*S45 + S34*x) - 
      S45*(4*S34*S45 + 4*S45*S51 - S34*S51*(-8 + x) + S34^2*x) + 
      S12*(S34*S51*x - 2*S23*(2*S45 + S34*x) + S45*(4*S51 + S34*x + S51*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S23^2*S34*x - S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*(S34*S45*(2 - 4*x) + 2*S45*S51*(-2 + x) + S34^2*x - 3*S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) - S34*x + S51*(-4 + 3*x)) + 
      S12*(-2*S23^2*x + S45*(-1 + x)*(S51*(-2 + x) - S34*x) + 
        S23*(2*S45*(-1 + x) + S51*(5 - 2*x)*x + S34*(-2 + x)*x) + 
        S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S12^2*x*(10*S23*S45*(-1 + x) - 2*S45*(-1 + x)*(5*S51 + S34*x) + 
        S23*x*(4*S34*(-1 + x) - S51*x) + S51*x*(-2*S34*(-1 + x) + S51*x)) - 
      2*S45*(2*S23^2*S34*x + S45*(-1 + x)*(6*S34*S45 + 2*(S45 - 2*S51)*S51 - 
          S34*S51*(-12 + x) + S34^2*x) + S23*(S34*S45*(6 - 8*x) + 
          2*S45*S51*(-2 + x) - 4*S34*S51*x - S34^2*(-1 + x)*x)) + 
      S12*(4*S23^2*S45*x + S23*(-12*S45^2*(-1 + x) + 
          S34*x^2*(-2*S34*(-1 + x) + S51*x) + 4*S45*x*(-3*S34*(-1 + x) + 
            S51*(-3 + 2*x))) + S45*(2*S45*(-1 + x)*(5*S34*x + S51*(6 + x)) + 
          x*(2*S34^2*(-1 + x)*x + S34*S51*(-18 + 22*x - 3*x^2) + 
            S51^2*(8 - 10*x + x^2)))))*F[1, {-1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x - S45*(S34 - S51)*(2*S45 - S51*(-4 + x) + 
        S34*x) + S23*(2*S34*S45 - 4*S45*S51 + S34^2*x - S34*S51*x) + 
      S12*(-2*S23*S45 - S45*S51*(-2 + x) + S34*S45*x + (S34 - S51)*S51*x + 
        S23*(-2*S34 + S51)*x))*F[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*(S23 - S51)*x + S23*S34*(4*S45 + S34*x) - 
      S45*(4*S34*S45 + 4*S45*S51 - S34*S51*(-8 + x) + S34^2*x) + 
      S12*(S34*S51*x - 2*S23*(2*S45 + S34*x) + S45*(4*S51 + S34*x + S51*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S23^2*S34*x - S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*(S34*S45*(2 - 4*x) + 2*S45*S51*(-2 + x) + S34^2*x - 3*S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) - S34*x + S51*(-4 + 3*x)) + 
      S12*(-2*S23^2*x + S45*(-1 + x)*(S51*(-2 + x) - S34*x) + 
        S23*(2*S45*(-1 + x) + S51*(5 - 2*x)*x + S34*(-2 + x)*x) + 
        S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S12^2*x*(10*S23*S45*(-1 + x) - 2*S45*(-1 + x)*(5*S51 + S34*x) + 
        S23*x*(4*S34*(-1 + x) - S51*x) + S51*x*(-2*S34*(-1 + x) + S51*x)) - 
      2*S45*(2*S23^2*S34*x + S45*(-1 + x)*(6*S34*S45 + 2*(S45 - 2*S51)*S51 - 
          S34*S51*(-12 + x) + S34^2*x) + S23*(S34*S45*(6 - 8*x) + 
          2*S45*S51*(-2 + x) - 4*S34*S51*x - S34^2*(-1 + x)*x)) + 
      S12*(4*S23^2*S45*x + S23*(-12*S45^2*(-1 + x) + 
          S34*x^2*(-2*S34*(-1 + x) + S51*x) + 4*S45*x*(-3*S34*(-1 + x) + 
            S51*(-3 + 2*x))) + S45*(2*S45*(-1 + x)*(5*S34*x + S51*(6 + x)) + 
          x*(2*S34^2*(-1 + x)*x + S34*S51*(-18 + 22*x - 3*x^2) + 
            S51^2*(8 - 10*x + x^2)))))*F[1, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, -1, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, -1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-2*S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S51*(-2 + x) + S23*(2 + x)) + 
      S12*(2*S23^2 + S45*(S34 - S51)*(-2 + x) - 
        S23*(2*S34 + 4*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(-(S23*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S51*(-1 + x) + S23*(1 + x)) + 
      S12*(S23^2 + S45*(S34 - S51)*(-1 + x) - 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 0, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 1, 0, 1, 1, 1, 2, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(2*S12^3*(S23 - S51)*(-1 + x)*x - 
      2*S45*(S23*S34 + S45*(-S34 + S51))*(S23 + S45 - S45*x) - 
      S12*(-(S45^2*(-1 + x)*(S34*(4 + x) - S51*(6 + x))) + 
        S23^2*(S34*x^2 + S45*(-2 + 4*x)) + S23*S45*(-(S34*(-4 + x)) - 
          6*S45*(-1 + x) + S51*(2 - 6*x + x^2))) + 
      S12^2*(S23^2*x^2 + S45*(-1 + x)*(-2*S34*x + S51*(4 + 3*x)) - 
        S23*(x*(2*S34*(-1 + x) + S51*x) + S45*(-4 + x + 3*x^2))))*
     F[1, {0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S12^2*(-S23 + S51) + S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*(S34 - S51) + S23*(S34 + 2*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 0, 1, 0, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(2*S12^3*(S23 - S51)*(-1 + x)*x - 
      2*S45*(S23*S34 + S45*(-S34 + S51))*(S23 + S45 - S45*x) - 
      S12*(-(S45^2*(-1 + x)*(S34*(4 + x) - S51*(6 + x))) + 
        S23^2*(S34*x^2 + S45*(-2 + 4*x)) + S23*S45*(-(S34*(-4 + x)) - 
          6*S45*(-1 + x) + S51*(2 - 6*x + x^2))) + 
      S12^2*(S23^2*x^2 + S45*(-1 + x)*(-2*S34*x + S51*(4 + 3*x)) - 
        S23*(x*(2*S34*(-1 + x) + S51*x) + S45*(-4 + x + 3*x^2))))*
     F[1, {0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, -1, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, -1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S23^2*S34*x - S12^2*(S23 - S51)*(-1 + x)*x - 
      S45*(S34 - S51)^2*(-4 + 3*x) + S23*(S34 - S51)*(4*S45 + 3*S34*x - 
        2*S45*x) + S12*(-2*S23^2*x + S23*(4*S45*(-1 + x) + S51*(5 - 2*x)*x + 
          S34*(-4 + x)*x) - (S34 - S51)*(S51*x*(-3 + 2*x) + 
          S45*(4 - 5*x + x^2))))*F[1, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-2*S45*(S34 - S51)^2*(-1 + x) + S23^2*S34*x - 
      S12^2*(S23 - S51)*(-1 + x)*x + S23*(S34 - S51)*(2*S45 + 2*S34*x - 
        S45*x) + S12*(-(S23^2*x) - (S34 - S51)*(-1 + x)*
         (S45*(-2 + x) + 2*S51*x) + S23*(2*S45*(-1 + x) + S51*(3 - 2*x)*x + 
          S34*(-3 + x)*x)))*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, 0, 0, 1, 1, 1, 2, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S23^2*S34*x*(4*S45 + S34*x) - S12^2*(-1 + x)*x*
       (-3*S23*S45*(-1 + x) - 4*S34*S45*(-1 + x) + 3*S45*S51*(-1 + x) + 
        S23^2*x + 2*S23*(S34 - S51)*x - 2*S34*S51*x + S51^2*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(-(S51*(-4 + x)) + 2*S45*(-1 + x) + 
        S34*(-8 + 3*x)) + S23*S45*(4*S45*S51*(-1 + x) + S34^2*(7 - 4*x)*x + 
        S34*S51*x*(-5 + 2*x) - 2*S34*S45*(-3 + 2*x + x^2)) + 
      S12*(S23^2*x*(4*S45*(-1 + x) + S34*(-2 + x)*x) + 
        S23*(-6*S45^2*(-1 + x)^2 + S45*(10*S34 + S51*(-9 + x))*(-1 + x)*x + 
          S34*(-(S51*(-2 + x)) + 2*S34*(-1 + x))*x^2) - 
        S45*(-1 + x)*(S34*S51*(11 - 3*x)*x + S51^2*(-5 + x)*x + 
          2*S34^2*(-2 + x)*x - S45*S51*(-6 + 5*x + x^2) + 
          S34*S45*(-8 + 7*x + x^2))))*F[1, {0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S23 + S34 - S51)*x^2*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 0, 0, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S23^2*S34*x*(4*S45 + S34*x) - S12^2*(-1 + x)*x*
       (-3*S23*S45*(-1 + x) - 4*S34*S45*(-1 + x) + 3*S45*S51*(-1 + x) + 
        S23^2*x + 2*S23*(S34 - S51)*x - 2*S34*S51*x + S51^2*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(-(S51*(-4 + x)) + 2*S45*(-1 + x) + 
        S34*(-8 + 3*x)) + S23*S45*(4*S45*S51*(-1 + x) + S34^2*(7 - 4*x)*x + 
        S34*S51*x*(-5 + 2*x) - 2*S34*S45*(-3 + 2*x + x^2)) + 
      S12*(S23^2*x*(4*S45*(-1 + x) + S34*(-2 + x)*x) + 
        S23*(-6*S45^2*(-1 + x)^2 + S45*(10*S34 + S51*(-9 + x))*(-1 + x)*x + 
          S34*(-(S51*(-2 + x)) + 2*S34*(-1 + x))*x^2) - 
        S45*(-1 + x)*(S34*S51*(11 - 3*x)*x + S51^2*(-5 + x)*x + 
          2*S34^2*(-2 + x)*x - S45*S51*(-6 + 5*x + x^2) + 
          S34*S45*(-8 + 7*x + x^2))))*F[1, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -2, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -2, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) + S12*(S34*S45*(-4 + x) + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S45*(S34 - S51)*(S45 - S34*(-2 + x)) + S12^2*(S23 - S51)*x + 
      S23*S34*(S45 + S34*x) + S12*(S34*S45*(-2 + x) + S34*S51*x + 
        S45*S51*(1 + x) - S23*(S45 + 2*S34*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 1, 1, -1, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, -1, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 2, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     (-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     F[1, {0, 1, 1, -1, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + S12*(-S23 - 2*S34 + S51))*
     x^2*F[1, {0, 1, 1, -1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 1, 1, -1, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, -1, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 1, -1, 1, 1, 2, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
     (-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     F[1, {0, 1, 1, -1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 0, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S23^2*S34^2*x^2 + S12^2*(S23 - S51)*x*(S45*(-1 + x) + 
        (S23 - S51)*x) + S23*S34*S45*(2*S45*(-1 + x) + 
        x*(S34 - 2*S34*x + 2*S51*x)) + S45^2*(-2*S34*S45*(-1 + x) - 
        2*S45*S51*(-1 + x) + S34^2*(-1 + x)*x + S51^2*x^2 + 
        S34*S51*(4 - 3*x - 2*x^2)) + S12*(-2*S23^2*S34*x^2 + 
        S23*(-2*S45^2*(-1 + x) + 2*S34*S51*x^2 + S45*(S34 + 2*S51)*x^2) + 
        S45*(S45*(-1 + x)*(S34*x + S51*(2 + x)) + 
          S51*x*(-2*S51*x + S34*(-3 + 4*x)))))*
     F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 1, 0, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*x^2*(S23^2*S34^2*x^2 + S12^2*(S23 - S51)*x*(S45*(-1 + x) + 
        (S23 - S51)*x) + S23*S34*S45*(2*S45*(-1 + x) + 
        x*(S34 - 2*S34*x + 2*S51*x)) + S45^2*(-2*S34*S45*(-1 + x) - 
        2*S45*S51*(-1 + x) + S34^2*(-1 + x)*x + S51^2*x^2 + 
        S34*S51*(4 - 3*x - 2*x^2)) + S12*(-2*S23^2*S34*x^2 + 
        S23*(-2*S45^2*(-1 + x) + 2*S34*S51*x^2 + S45*(S34 + 2*S51)*x^2) + 
        S45*(S45*(-1 + x)*(S34*x + S51*(2 + x)) + 
          S51*x*(-2*S51*x + S34*(-3 + 4*x)))))*
     F[1, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S45*(S34 - S51)*(-2*S45 + S51*(-4 + x)) + 
      S23*(2*S34*S45 - 4*S45*S51 - S34*S51*x) + 
      S12*(S23*(-2*S45 + S51*x) - S51*(2*S45*(-1 + x) + S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(S12^2*x*(2*S23*S45*(-1 + x) + 2*S23^2*x - S23*S51*x*(2 + x) + 
        S51*(2*S45*(-1 + x)^2 + S51*x^2)) + 
      2*(S23^2*S34^2*x^2 + S45^2*(S34 - S51)*(-1 + x)*(-2*S45 - 4*S51 + 
          S34*x) + S23*S45*(2*S34*S45*(-1 + x) - 4*S45*S51*(-1 + x) + 
          S34*S51*x^2 + S34^2*(x - 2*x^2))) + 
      S12*(-4*S23^2*S34*x^2 + S23*(-4*S45^2*(-1 + x) + S34*S51*x^2*(2 + x) + 
          2*S45*x*(-4*S51 + S34*x + 5*S51*x)) + 
        S45*(2*S45*(-1 + x)*(S51*(2 - 3*x) + S34*x) + 
          S51*x*(S51*(8 - 10*x + x^2) - S34*(6 - 8*x + x^2)))))*
     F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S45 - S51*(-2 + x))) + 
      S12*S51*(S45 - 2*S45*x - S51*x) + S12*S23*(-S45 + S51*x) + 
      S23*(-2*S45*S51 + S34*(S45 - S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(2*S23^2*S34^2*x^2 + S45^2*(S34 - S51)*(S51*(4 - 5*x) - 
        2*S45*(-1 + x) + S34*x*(-1 + 2*x)) + 
      S23*S45*(2*S34*S45*(-1 + x) - 4*S45*S51*(-1 + x) + 
        S34*S51*x*(1 + 2*x) + S34^2*(x - 4*x^2)) + 
      S12^2*x*(S23*S45*(-1 + x) + 2*S23^2*x - S23*S51*x*(2 + x) + 
        S51*(S45 - 3*S45*x + 2*S45*x^2 + S51*x^2)) + 
      S12*(-4*S23^2*S34*x^2 + S23*(-2*S45^2*(-1 + x) + S34*S51*x^2*(2 + x) + 
          S45*x*(-5*S51 + 3*S34*x + 8*S51*x)) + 
        S45*(S45*(-1 + x)*(S51*(2 - 5*x) + S34*x) + 
          S51*x*(S51*(5 - 8*x + x^2) - S34*(3 - 6*x + x^2)))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(2*S23^2*S34*x - 3*S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S51^2*(4 - 3*x) + 6*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + 
        S34^2*x + 2*S34*S51*(-6 + 5*x)) - S23*(-2*S45*S51*(-2 + x) + 
        S34^2*x + 3*S34*S51*x + S34*S45*(-6 + 8*x)) - 
      S12*(2*S23^2*x + S45*(-1 + x)*(3*S34*x + S51*(6 + x)) + 
        S23*(-6*S45*(-1 + x) + S34*(2 - 3*x)*x + S51*x*(-5 + 2*x)) + 
        S51*x*(S51*(3 - 2*x) + S34*(-7 + 6*x))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S23^2*S34*x*(2*S45*(-1 + x) + S34*x)) - 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) - 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(-(S34*S51*x) + S34^2*x*(-1 + 2*x) - 
        2*S45*S51*(2 - 3*x + x^2) + S34*S45*(2 - 6*x + 4*x^2)) + 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^3*(S23 - S51)*(-1 + x)^2*x^2 + 
      S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 2*S45^2*(-1 + x)*
       (2*S34*(S51*(-2 + x) + S45*(-1 + x)) - S51^2*(-2 + x) + S34^2*x) + 
      S12^2*(-1 + x)*x*(-4*S23*S45*(-1 + x) + S23^2*x + 
        S23*x*(S51*(-3 + x) - S34*x) + S45*(-1 + x)*(4*S51 + S34*x) + 
        S51*x*(-(S51*(-2 + x)) + S34*(-3 + 2*x))) + 
      S23*S45*(S34^2*(2 - 3*x)*x + 2*S45*S51*(2 - 3*x + x^2) - 
        S34*(S51*(-2 + x)*x + 2*S45*(2 - 5*x + 3*x^2))) - 
      S12*(S23^2*x*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51 + S34*x) + x*(-3*S51^2*(-2 + x) + S34^2*x + 
            2*S34*S51*(-5 + 3*x))) - S23*(-1 + x)*(4*S45^2*(-1 + x) + 
          S34*(S34 + S51)*x^2 + S45*x*(S51*(8 - 3*x) + S34*(-2 + 5*x)))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*(S34 - 2*S51)) + S12*(S23 - S51) + 
      (S34 - S51)*(S45 + 2*S51))*x^2*F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(-(S12^2*(S23 - S51)*(-1 + x)*x) + 
      S23*(-2*S34*S45*(-1 + x) + 4*S45*S51*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*x + S51*(-4 + 3*x)) + 
      S12*(-((S34 - S51)*S51*x*(-3 + 2*x)) + S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(2*S45*(-1 + x) + 
          x*(3*S51 + S34*x - 2*S51*x))))*F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {0, 1, 1, 0, 1, 1, 2, 1, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {0, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*x^2*(2*S23^2*S34*x - 3*S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S51^2*(4 - 3*x) + 6*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + 
        S34^2*x + 2*S34*S51*(-6 + 5*x)) - S23*(-2*S45*S51*(-2 + x) + 
        S34^2*x + 3*S34*S51*x + S34*S45*(-6 + 8*x)) - 
      S12*(2*S23^2*x + S45*(-1 + x)*(3*S34*x + S51*(6 + x)) + 
        S23*(-6*S45*(-1 + x) + S34*(2 - 3*x)*x + S51*x*(-5 + 2*x)) + 
        S51*x*(S51*(3 - 2*x) + S34*(-7 + 6*x))))*
     F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*x^2*(-(S23^2*S34*x*(2*S45*(-1 + x) + S34*x)) - 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) - 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(-(S34*S51*x) + S34^2*x*(-1 + 2*x) - 
        2*S45*S51*(2 - 3*x + x^2) + S34*S45*(2 - 6*x + 4*x^2)) + 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S45*x^2*(S12^3*(S23 - S51)*(-1 + x)^2*x^2 + 
      S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 2*S45^2*(-1 + x)*
       (2*S34*(S51*(-2 + x) + S45*(-1 + x)) - S51^2*(-2 + x) + S34^2*x) + 
      S12^2*(-1 + x)*x*(-4*S23*S45*(-1 + x) + S23^2*x + 
        S23*x*(S51*(-3 + x) - S34*x) + S45*(-1 + x)*(4*S51 + S34*x) + 
        S51*x*(-(S51*(-2 + x)) + S34*(-3 + 2*x))) + 
      S23*S45*(S34^2*(2 - 3*x)*x + 2*S45*S51*(2 - 3*x + x^2) - 
        S34*(S51*(-2 + x)*x + 2*S45*(2 - 5*x + 3*x^2))) - 
      S12*(S23^2*x*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51 + S34*x) + x*(-3*S51^2*(-2 + x) + S34^2*x + 
            2*S34*S51*(-5 + 3*x))) - S23*(-1 + x)*(4*S45^2*(-1 + x) + 
          S34*(S34 + S51)*x^2 + S45*x*(S51*(8 - 3*x) + S34*(-2 + 5*x)))))*
     F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[113] -> 16*ep^4*(S45 + (-S12 + S34)*x)*
    F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 8*ep^4*(S45 + (-S12 + S34)*x)*
    F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*(S45 + (-S12 + S34)*x)*
    F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 8*ep^4*(S45 + (-S12 + S34)*x)*
    F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}] - 8*ep^4*(S45 + (-S12 + S34)*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 8*ep^4*x*(S12 + S23 - S12*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
   8*ep^4*(2*S45^2*(-1 + x) - S45*x*(-2*S23 + S34 + S51 + 5*S12*(-1 + x) - 
       2*S34*x) + S12*x^2*(2*S34 + 2*S12*(-1 + x) - 2*S34*x + S51*x))*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[114] -> 16*ep^4*Sqrt[x^2*(4*S45*(S12 - S34 + S51)*(S34 + S12*(-1 + x))*x*
       (S12 + S23 - S12*x) + (-(S45*S51) + S12*S45*(-1 + x) + 
        S12^2*(-1 + x)*x + S34*(S45 + S23*x) + 
        S12*x*(-S23 + S34 - S34*x + S51*x))^2)]*
   F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[115] -> (4*ep^4*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(4*S45^2*(-1 + x) + S45*(S34 - 2*S12*(-1 + x))*x + 
      S12*S51*(3 - 2*x)*x + S45*S51*(-4 + 3*x) - 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[116] -> (4*ep^4*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(4*S45^2*(-1 + x) + S45*(S34 - 2*S12*(-1 + x))*x + 
      S12*S51*(3 - 2*x)*x + S45*S51*(-4 + 3*x) - 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[117] -> 16*ep^4*x*(S51*(-1 + x)*(-S45 + S12*x) - 
     (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*x*(-(S51*(-1 + x)*(-S45 + S12*x)) + (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*x*(-(S51*(-1 + x)*(-S45 + S12*x)) + (S34 + S12*(-1 + x))*
      (S45 + S23*x - S45*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
   16*ep^4*x*(-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
    (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
     S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
    F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[118] -> -32*ep^4*(S23 + S34 - S51)*x*(S45 + S23*x - S45*x)*
    F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 16*ep^4*(S23 + S34 - S51)*x*
    (S45 + S23*x - S45*x)*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   32*ep^4*(S23 + S34 - S51)*(-1 + x)*x*(-S45 + S12*x)*(S45 + S23*x - S45*x)*
    F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[119] -> -16*ep^4*S12*x^2*(S45 + S23*x - S45*x)*
    F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*S12*x^2*(S45 + S23*x - S45*x)*
    F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   16*ep^4*S12*x^2*(S45 + S23*x - S45*x)*
    F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
   16*ep^4*S12*x^2*(S45*(-1 + x) - S23*x)*(-2*S45*(-1 + x) + 
     (S23 + S12*(-1 + x))*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[120] -> -32*ep^4*S23*(S12 + S23 - S45)*x^2*
    F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 16*ep^4*S23*(S12 + S23 - S45)*
    x^2*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   32*ep^4*S23*(S12 + S23 - S45)*(-1 + x)*x^2*(-S45 + S12*x)*
    F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[121] -> (4*ep^4*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(4*S45^2*(-1 + x) + S45*(S34 - 2*S12*(-1 + x))*x + 
      S12*S51*(3 - 2*x)*x + S45*S51*(-4 + 3*x) - 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[122] -> (4*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(6*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*(4 + x)) + 
      S12*(S34*S51*x + S45*S51*(2 + x) + S34*S45*(4 + x) - 
        2*S23*(S45 + S34*x)))*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(S23 + S51*(-1 + x))*x + S23*(S34 - 2*S51)*
       (2*S45 + S34*x) - S45*(S34 - S51)*(2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x - S45*(S34 - S51)*(2*S45 - S51*(-4 + x) + 
        S34*x) + S23*(2*S34*S45 - 4*S45*S51 + S34^2*x - S34*S51*x) + 
      S12*(-2*S23*S45 - S45*S51*(-2 + x) + S34*S45*x + (S34 - S51)*S51*x + 
        S23*(-2*S34 + S51)*x))*F[1, {-1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^3*(2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) - 
      S12^2*(S23 + S51)*x + S12*(-2*S23^2 - S34*S45*x + S45*S51*(2 + x) + 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(4*S45 + S34*x) - 
      S45*(4*S34*S45 + 4*S45*S51 - S34*S51*(-8 + x) + S34^2*x) + 
      S12*(S34*S51*x - 2*S23*(2*S45 + S34*x) + S45*(4*S51 + S34*x + S51*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(2*S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S12^2*x*(-10*S23*S45*(-1 + x) + 2*S45*(-1 + x)*(5*S51 + S34*x) + 
        S23*x*(-4*S34*(-1 + x) + S51*x) - S51*x*(-2*S34*(-1 + x) + S51*x)) + 
      2*S45*(2*S23^2*S34*x + S45*(-1 + x)*(6*S34*S45 + 2*(S45 - 2*S51)*S51 - 
          S34*S51*(-12 + x) + S34^2*x) + S23*(S34*S45*(6 - 8*x) + 
          2*S45*S51*(-2 + x) - 4*S34*S51*x - S34^2*(-1 + x)*x)) - 
      S12*(4*S23^2*S45*x + S23*(-12*S45^2*(-1 + x) + 
          S34*x^2*(-2*S34*(-1 + x) + S51*x) + 4*S45*x*(-3*S34*(-1 + x) + 
            S51*(-3 + 2*x))) + S45*(2*S45*(-1 + x)*(5*S34*x + S51*(6 + x)) + 
          x*(2*S34^2*(-1 + x)*x + S34*S51*(-18 + 22*x - 3*x^2) + 
            S51^2*(8 - 10*x + x^2)))))*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^3*(2*S23*(S23*S34 + S45*(-S34 + S51)) - 
      S12^2*(S51*(-2 + x) + S23*(2 + x)) + 
      S12*(-2*S23^2 - S45*(S34 - S51)*(-2 + x) + S23*S34*(2 + x) + 
        2*S23*(2*S45 + S51 - S51*x)))*F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(S12^2*(S23 - S51) - S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(S23^2 + S45*(-S34 + S51) - S23*(S34 + 2*S45 + S51)))*x^3*
     F[1, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^3*(2*S12^3*(S23 - S51)*(-1 + x)*x - 
      2*S45*(S23*S34 + S45*(-S34 + S51))*(S23 + S45 - S45*x) - 
      S12*(-(S45^2*(-1 + x)*(S34*(4 + x) - S51*(6 + x))) + 
        S23^2*(S34*x^2 + S45*(-2 + 4*x)) + S23*S45*(-(S34*(-4 + x)) - 
          6*S45*(-1 + x) + S51*(2 - 6*x + x^2))) + 
      S12^2*(S23^2*x^2 + S45*(-1 + x)*(-2*S34*x + S51*(4 + 3*x)) - 
        S23*(x*(2*S34*(-1 + x) + S51*x) + S45*(-4 + x + 3*x^2))))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)^2*(-4 + 3*x) - S23*(S34 - S51)*(-2*S45*(-2 + x) + 
        3*S34*x) + S12*(2*S23^2*x + S23*(-4*S45*(-1 + x) - S34*(-4 + x)*x + 
          S51*x*(-5 + 2*x)) + (S34 - S51)*(S51*x*(-3 + 2*x) + 
          S45*(4 - 5*x + x^2))))*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(S23 + S34 - S51)*x^2*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-(S23^2*S34*x*(4*S45 + S34*x)) + S12^2*(-1 + x)*x*
       (-3*S23*S45*(-1 + x) - 4*S34*S45*(-1 + x) + 3*S45*S51*(-1 + x) + 
        S23^2*x + 2*S23*(S34 - S51)*x - 2*S34*S51*x + S51^2*x) - 
      S45^2*(S34 - S51)*(-1 + x)*(-(S51*(-4 + x)) + 2*S45*(-1 + x) + 
        S34*(-8 + 3*x)) + S23*S45*(-4*S45*S51*(-1 + x) + 
        S34*S51*(5 - 2*x)*x + S34^2*x*(-7 + 4*x) + 
        2*S34*S45*(-3 + 2*x + x^2)) + 
      S12*(S23^2*x*(-4*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S23*(6*S45^2*(-1 + x)^2 - S45*(10*S34 + S51*(-9 + x))*(-1 + x)*x + 
          S34*(S51*(-2 + x) - 2*S34*(-1 + x))*x^2) + 
        S45*(-1 + x)*(S34*S51*(11 - 3*x)*x + S51^2*(-5 + x)*x + 
          2*S34^2*(-2 + x)*x - S45*S51*(-6 + 5*x + x^2) + 
          S34*S45*(-8 + 7*x + x^2))))*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + 
      S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) + 
      S12*(S34*S45*(-4 + x) + S34*S51*x + S45*S51*(2 + x) - 
        2*S23*(S45 + S34*x)))*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + 
      S12*(-S23 - 2*S34 + S51))*x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     (-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S23^2*S34^2*x^2 + S12^2*(S23 - S51)*x*
       (S45*(-1 + x) + (S23 - S51)*x) + S23*S34*S45*(2*S45*(-1 + x) + 
        x*(S34 - 2*S34*x + 2*S51*x)) + S45^2*(-2*S34*S45*(-1 + x) - 
        2*S45*S51*(-1 + x) + S34^2*(-1 + x)*x + S51^2*x^2 + 
        S34*S51*(4 - 3*x - 2*x^2)) + S12*(-2*S23^2*S34*x^2 + 
        S23*(-2*S45^2*(-1 + x) + 2*S34*S51*x^2 + S45*(S34 + 2*S51)*x^2) + 
        S45*(S45*(-1 + x)*(S34*x + S51*(2 + x)) + 
          S51*x*(-2*S51*x + S34*(-3 + 4*x)))))*
     F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S45*(S34 - S51)*(2*S45 - S51*(-4 + x)) + 
      S12*S23*(2*S45 - S51*x) + S12*S51*(2*S45*(-1 + x) + S51*x) + 
      S23*(-2*S34*S45 + 4*S45*S51 + S34*S51*x))*
     F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*x*(2*S23*S45*(-1 + x) + 2*S23^2*x - S23*S51*x*(2 + x) + 
        S51*(2*S45*(-1 + x)^2 + S51*x^2)) + 
      2*(S23^2*S34^2*x^2 + S45^2*(S34 - S51)*(-1 + x)*(-2*S45 - 4*S51 + 
          S34*x) + S23*S45*(2*S34*S45*(-1 + x) - 4*S45*S51*(-1 + x) + 
          S34*S51*x^2 + S34^2*(x - 2*x^2))) + 
      S12*(-4*S23^2*S34*x^2 + S23*(-4*S45^2*(-1 + x) + S34*S51*x^2*(2 + x) + 
          2*S45*x*(-4*S51 + S34*x + 5*S51*x)) + 
        S45*(2*S45*(-1 + x)*(S51*(2 - 3*x) + S34*x) + 
          S51*x*(S51*(8 - 10*x + x^2) - S34*(6 - 8*x + x^2)))))*
     F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*S45*(S23*(S34 - 2*S51) + S12*(-S23 + S51) - 
      (S34 - S51)*(S45 + 2*S51))*x^2*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*x^2*(-(S12^2*(S23 - S51)*(-1 + x)*x) + 
      S23*(-2*S34*S45*(-1 + x) + 4*S45*S51*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*x + S51*(-4 + 3*x)) + 
      S12*(-((S34 - S51)*S51*x*(-3 + 2*x)) + S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(2*S45*(-1 + x) + 
          x*(3*S51 + S34*x - 2*S51*x))))*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*S45*x^2*(-2*S23^2*S34*x + 3*S12^2*(S23 - S51)*(-1 + x)*x - 
      S45*(S51^2*(4 - 3*x) + 6*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + 
        S34^2*x + 2*S34*S51*(-6 + 5*x)) + S23*(-2*S45*S51*(-2 + x) + 
        S34^2*x + 3*S34*S51*x + S34*S45*(-6 + 8*x)) + 
      S12*(2*S23^2*x + S45*(-1 + x)*(3*S34*x + S51*(6 + x)) + 
        S23*(-6*S45*(-1 + x) + S34*(2 - 3*x)*x + S51*x*(-5 + 2*x)) + 
        S51*x*(S51*(3 - 2*x) + S34*(-7 + 6*x))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^2*(S12^3*(S23 - S51)*(-1 + x)^2*x^2 + 
      S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 2*S45^2*(-1 + x)*
       (2*S34*(S51*(-2 + x) + S45*(-1 + x)) - S51^2*(-2 + x) + S34^2*x) + 
      S12^2*(-1 + x)*x*(-4*S23*S45*(-1 + x) + S23^2*x + 
        S23*x*(S51*(-3 + x) - S34*x) + S45*(-1 + x)*(4*S51 + S34*x) + 
        S51*x*(-(S51*(-2 + x)) + S34*(-3 + 2*x))) + 
      S23*S45*(S34^2*(2 - 3*x)*x + 2*S45*S51*(2 - 3*x + x^2) - 
        S34*(S51*(-2 + x)*x + 2*S45*(2 - 5*x + 3*x^2))) - 
      S12*(S23^2*x*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51 + S34*x) + x*(-3*S51^2*(-2 + x) + S34^2*x + 
            2*S34*S51*(-5 + 3*x))) - S23*(-1 + x)*(4*S45^2*(-1 + x) + 
          S34*(S34 + S51)*x^2 + S45*x*(S51*(8 - 3*x) + S34*(-2 + 5*x)))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[123] -> (-2*ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^2*(S23 + S51*(-1 + x))*x + S23*(S34 - 2*S51)*(2*S45 + S34*x) - 
      S45*(S34 - S51)*(2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {-2, 1, 1, 1, 1, 1, 2, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-1 + x)*x^3*(-S45 + S12*x)*
     (-((2*S23 - S45)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S51*(-1 + x) + S23*(1 + x)) + S12*(2*S23^2 + S34*S45*(-1 + x) - 
        S45*S51*x - S23*(S34 + 3*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 0, 1, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(-2*S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x + S45*(S34 - S51)*(S45 + S51*(4 - 3*x) + 
        2*S34*(-1 + x) - S45*x) + S23*(-2*S45*S51*(-2 + x) - 2*S34^2*x + 
        3*S34*(S45*(-1 + x) + S51*x)) + 
      S12*(2*S23^2*x + S34*(-1 + x)*(S45*(-2 + x) + 2*S51*x) + 
        S23*(-3*S45*(-1 + x) - S34*(-3 + x)*x + S51*x*(-5 + 2*x)) - 
        S51*(S51*x*(-3 + 2*x) + S45*(3 - 4*x + x^2))))*
     F[1, {-1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) + S12*(S34*S45*(-4 + x) + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) - S45*(2*S34*S45 + 2*S45*S51 - 
        S34*S51*(-4 + x) + S34^2*x) + S12*(S34*S45*x + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) - S45*(2*S34*S45 + 2*S45*S51 - 
        S34*S51*(-4 + x) + S34^2*x) + S12*(S34*S45*x + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 1, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 + S51*(-1 + x))*x + 
      S23*(S34 - 2*S51)*(2*S45 + S34*x) - S45*(S34 - S51)*
       (2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 - S51)*x - 
      S45*(S34 - S51)*(2*S45 - S51*(-4 + x) + S34*x) + 
      S23*(2*S34*S45 - 4*S45*S51 + S34^2*x - S34*S51*x) + 
      S12*(-2*S23*S45 - S45*S51*(-2 + x) + S34*S45*x + (S34 - S51)*S51*x + 
        S23*(-2*S34 + S51)*x))*F[1, {-1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*
     (-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 + S51)*x + 
      S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 - S51)*x + 
      S23*(S34 - 2*S51)*(4*S45 + S34*x) - S45*(S34 - S51)*
       (4*S45 - 2*S51*(-4 + x) + S34*x) + S12*((S34 - 2*S51)*S51*x - 
        2*S23*(2*S45 + (S34 - S51)*x) + S45*(4*S51 + S34*x - 3*S51*x)))*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(-2*S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x + S45*(S34 - S51)*
       (S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(2*S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S12^2*x*(S51*(S51*(4 - 3*x) + 2*S34*(-1 + x))*x + 
        2*S45*(-1 + x)*(S51*(5 - 2*x) + S34*x) + 
        S23*(-10*S45*(-1 + x) - 4*S34*(-1 + x)*x + S51*x*(-4 + 3*x))) + 
      2*S45*(2*S23^2*S34*x + S23*(S34*S45*(6 - 8*x) + 2*S34*S51*(-2 + x)*x - 
          S34^2*(-1 + x)*x + 2*S45*S51*(-6 + 5*x)) + S45*(S34 - S51)*
         (6*S45*(-1 + x) + S34*(-1 + x)*x - 2*S51*(6 - 6*x + x^2))) + 
      S12*(-4*S23^2*S45*x + S23*(12*S45^2*(-1 + x) + 
          4*S45*(S51*(7 - 5*x) + 3*S34*(-1 + x))*x + 
          S34*(S51*(4 - 3*x) + 2*S34*(-1 + x))*x^2) + 
        S45*(2*S45*(-1 + x)*(-5*S34*x + S51*(-6 + 7*x)) + 
          x*(-2*S34^2*(-1 + x)*x + S51^2*(-24 + 22*x - 3*x^2) + 
            S34*S51*(18 - 22*x + 5*x^2)))))*
     F[1, {-1, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*S23*(S12 + S23 - S45)*(-1 + x)*x^4*(-S45 + S12*x)*
     F[1, {0, -1, 1, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
        S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
          2*S51*x)))*F[1, {0, 0, 0, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {0, 0, 1, 1, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(-2*S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S51*(-2 + x) + S23*(2 + x)) + 
      S12*(2*S23^2 + S45*(S34 - S51)*(-2 + x) - 
        S23*(2*S34 + 4*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S12^2*(S23 - S51) - S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(S23^2 + S45*(-S34 + S51) - S23*(S34 + 2*S45 + S51)))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*S23*(S12 + S23 - S45)*(-1 + x)*x^4*(-S45 + S12*x)*
     F[1, {0, 0, 1, 1, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S12^2*(S23 - S51) - (2*S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(2*S23^2 - S34*S45 - S23*(S34 + 3*S45 + 2*S51)))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {0, 0, 1, 1, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
        S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
          2*S51*x)))*F[1, {0, 0, 1, 1, 1, 1, 2, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(2*S12^3*(S23 - S51)*(-1 + x)*x + 
      2*S45*(S23*S34 + S45*(-S34 + S51))*(S45 - S45*x + S23*(-3 + 2*x)) + 
      S12^2*(S23^2*x*(-4 + 3*x) + S45*(-1 + x)*(-2*S34*x + S51*(4 + x)) + 
        S23*(S51*(4 - 3*x)*x - 2*S34*(-1 + x)*x + S45*(4 + x - 5*x^2))) - 
      S12*(S45^2*(S34*(-4 + x) - S51*(-2 + x))*(-1 + x) + 
        S23^2*(S34*x*(-4 + 3*x) + S45*(-6 + 8*x)) + 
        S23*S45*(-10*S45*(-1 + x) + S34*(4 + 5*x - 4*x^2) + 
          S51*(6 - 10*x + 3*x^2))))*F[1, {0, 0, 1, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*(S23 + S34 - S51)*(-1 + x)*x^2*
     (-S45 + S12*x)*(S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {0, 1, -1, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x)) - 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S45*S51*(-1 + x) + 
        S23*(S45 + S34*x - S45*x) - S34*(2*S45*(-1 + x) + S51*x)))*
     F[1, {0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(-2*S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x + S45*(S34 - S51)^2*(-4 + 3*x) - 
      S23*(S34 - S51)*(-2*S45*(-2 + x) + 3*S34*x) + 
      S12*(2*S23^2*x + S23*(-4*S45*(-1 + x) - S34*(-4 + x)*x + 
          S51*x*(-5 + 2*x)) + (S34 - S51)*(S51*x*(-3 + 2*x) + 
          S45*(4 - 5*x + x^2))))*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (ep^3*(S23 + S34 - S51)*(-1 + x)*x^2*
     (-S45 + S12*x)*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
        S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
          2*S51*x)))*F[1, {0, 1, 0, 1, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(S12^2*x*(-3*S23*S45*(-1 + x) - 2*S34*S45*(-1 + x) + 
        3*S45*S51*(-1 + x) + 2*S23^2*x + S23*(S34 - 4*S51)*x - S34*S51*x + 
        2*S51^2*x) + S45*(S45*(S34 - S51)*(-(S34*(-2 + x)) + 2*S51*(-2 + x) + 
          S45*(-1 + x)) + 2*S23^2*S34*x + S23*(2*S45*S51*(-2 + x) - 
          3*S34*S45*(-1 + x) + S34^2*x - 2*S34*S51*x)) - 
      S12*(2*S23^2*x*(S45 + S34*x) + S45*(-(S51*(-3 + x)) + S34*(-2 + x))*
         (S45*(-1 + x) - (S34 - 2*S51)*x) + S23*(-3*S45^2*(-1 + x) + 
          S45*(S34*(4 - 3*x) + 2*S51*(-4 + x))*x + S34*(S34 - 2*S51)*x^2)))*
     F[1, {0, 1, 0, 1, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*(S23 + S34 - S51)*(-1 + x)*x^2*
     (-S45 + S12*x)*(S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {0, 1, 0, 1, 1, 1, 2, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45^2*(S34 - S51)*(-(S34*(-8 + x)) + 3*S51*(-4 + x) + 2*S45*(-1 + x))*
       (-1 + x) + S23^2*S34*x*(4*S45*(-2 + x) + S34*x) + 
      S12^2*(-1 + x)*x*(-5*S23*S45*(-1 + x) - 4*S34*S45*(-1 + x) + 
        5*S45*S51*(-1 + x) + 3*S23^2*x + 2*S23*(S34 - 3*S51)*x - 
        2*S34*S51*x + 3*S51^2*x) + S23*S45*(-5*S34^2*x + 
        S34*S51*(7 - 2*x)*x + 4*S45*S51*(3 - 4*x + x^2) - 
        2*S34*S45*(5 - 8*x + 3*x^2)) + 
      S12*(S23^2*x*(-8*S45*(-1 + x) + S34*(2 - 3*x)*x) + 
        S23*(10*S45^2*(-1 + x)^2 + S45*(-1 + x)*x*(-10*S34 + 23*S51 + 
            4*S34*x - 3*S51*x) + S34*x^2*(2*S34 - 2*S51 - 2*S34*x + 
            3*S51*x)) + S45*(-1 + x)*(2*S34^2*(-2 + x)*x + 
          S51*(3*S51*(-5 + x)*x + S45*(10 - 11*x + x^2)) - 
          S34*(S51*x*(-17 + 5*x) + S45*(8 - 9*x + x^2)))))*
     F[1, {0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S34*S45*(-S12 + S34 + S45)*(-1 + x)*x^2*(S45 - S12*x)*
     F[1, {0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S34*S45*(-S12 + S34 + S45)*(-1 + x)*x^2*(-S45 + S12*x)*
     F[1, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) + S12*(S34*S45*(-4 + x) + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + S12*(-S23 - 2*S34 + S51))*
     (-1 + x)*x^2*(S45 - S12*x)*F[1, {0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {0, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + S12*(-S23 - 2*S34 + S51))*
     (-1 + x)*x^2*(S45 - S12*x)*F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S12^2*(S23 + 2*S34 - S51)*(-1 + x)*x) + S23*S34*(2*S45 + S34*x) - 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*(-4 + 3*x)) + 
      S12*(2*S23*S45*(-1 + x) + S34*S51*(3 - 2*x)*x + S23*S34*(-2 + x)*x + 
        2*S34^2*(-1 + x)*x - S45*S51*(-2 + x + x^2) + 
        S34*S45*(-4 + 3*x + x^2)))*F[1, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     (-1 + x)*x^2*(S45 - S12*x)*F[1, {0, 1, 1, 1, 0, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (ep^3*S45*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^2*(S23 - S51)*(-1 + x)*x + S23*S34*(2*S45*(-1 + x) + S34*x) - 
      S45*(2*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + S34^2*x + 
        S34*S51*(-4 + 3*x)) + S12*(S34*S51*x*(-3 + 2*x) - 
        S23*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     (-1 + x)*x^2*(-S45 + S12*x)*F[1, {0, 1, 1, 1, 1, 0, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S23^2*S34^2*x^2 + 
      S12^2*(S23 - S51)*x*(S45*(-1 + x) + (S23 - S51)*x) + 
      S23*S34*S45*(2*S45*(-1 + x) + x*(S34 - 2*S34*x + 2*S51*x)) + 
      S45^2*(-2*S34*S45*(-1 + x) - 2*S45*S51*(-1 + x) + S34^2*(-1 + x)*x + 
        S51^2*x^2 + S34*S51*(4 - 3*x - 2*x^2)) + 
      S12*(-2*S23^2*S34*x^2 + S23*(-2*S45^2*(-1 + x) + 2*S34*S51*x^2 + 
          S45*(S34 + 2*S51)*x^2) + S45*(S45*(-1 + x)*(S34*x + S51*(2 + x)) + 
          S51*x*(-2*S51*x + S34*(-3 + 4*x)))))*
     F[1, {0, 1, 1, 1, 1, 0, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(2*S45 - S51*(-4 + x)) + S12*S23*(2*S45 - S51*x) + 
      S12*S51*(2*S45*(-1 + x) + S51*x) + S23*(-2*S34*S45 + 4*S45*S51 + 
        S34*S51*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^2*x*(2*S23*S45*(-1 + x) + 2*S23^2*x - S23*S51*x*(2 + x) + 
        S51*(2*S45*(-1 + x)^2 + S51*x^2)) + 
      2*(S23^2*S34^2*x^2 + S45^2*(S34 - S51)*(-1 + x)*(-2*S45 - 4*S51 + 
          S34*x) + S23*S45*(2*S34*S45*(-1 + x) - 4*S45*S51*(-1 + x) + 
          S34*S51*x^2 + S34^2*(x - 2*x^2))) + 
      S12*(-4*S23^2*S34*x^2 + S23*(-4*S45^2*(-1 + x) + S34*S51*x^2*(2 + x) + 
          2*S45*x*(-4*S51 + S34*x + 5*S51*x)) + 
        S45*(2*S45*(-1 + x)*(S51*(2 - 3*x) + S34*x) + 
          S51*x*(S51*(8 - 10*x + x^2) - S34*(6 - 8*x + x^2)))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*(S34 - 2*S51)) + S12*(S23 - S51) + 
      (S34 - S51)*(S45 + 2*S51))*(-1 + x)*x^2*(-S45 + S12*x)*
     F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (ep^3*S45*(-1 + x)*x^2*(S45 - S12*x)*
     (-(S12^2*(S23 - S51)*(-1 + x)*x) + S23*(-2*S34*S45*(-1 + x) + 
        4*S45*S51*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*x + S51*(-4 + 3*x)) + 
      S12*(-((S34 - S51)*S51*x*(-3 + 2*x)) + S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(2*S45*(-1 + x) + 
          x*(3*S51 + S34*x - 2*S51*x))))*F[1, {0, 1, 1, 1, 1, 1, 2, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*(-1 + x)*x^3*(S45 - S12*x)*
     F[1, {0, 1, 1, 1, 1, 1, 2, 1, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*
     (2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*(S34 - 2*S51)) + S12*(S23 - S51) + 
      (S34 - S51)*(S45 + 2*S51))*(-1 + x)*x^2*(-S45 + S12*x)*
     F[1, {0, 1, 1, 1, 1, 1, 2, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - S23^2*S34*x + 
      S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 1, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (ep^3*S45*(-1 + x)*x^2*(S45 - S12*x)*
     (2*S23^2*S34*x - 3*S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(6*S45*(-1 + x) + S34*x + 3*S51*(-4 + 3*x)) - 
      S23*(2*S45*S51*(6 - 5*x) + S34^2*x + S34*S51*x + S34*S45*(-6 + 8*x)) + 
      S12*(-2*S23^2*x + 3*S45*(-1 + x)*(S51*(-2 + x) - S34*x) + 
        S51*x*(7*S34 - 9*S51 - 6*S34*x + 6*S51*x) + 
        S23*(6*S45*(-1 + x) + S51*(11 - 6*x)*x + S34*x*(-2 + 3*x))))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S45*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^3*(S23 - S51)*(-1 + x)^2*x^2 + S23^2*S34*x*(2*S45*(-1 + x) + 
        S34*x) + 2*S45^2*(S34 - S51)*(-1 + x)*(2*S51*(-2 + x) + 
        2*S45*(-1 + x) + S34*x) + S23*S45*(S34^2*(2 - 3*x)*x + S34*S51*x^2 + 
        2*S45*S51*(4 - 7*x + 3*x^2) - 2*S34*S45*(2 - 5*x + 3*x^2)) + 
      S12^2*(-1 + x)*x*(S23^2*x - S45*(-1 + x)*(S51*(-4 + x) - S34*x) + 
        S51*x*(-2*S51*(-2 + x) + S34*(-3 + 2*x)) - 
        S23*(4*S45*(-1 + x) + x*(5*S51 + S34*x - 2*S51*x))) + 
      S12*(-(S23^2*x*(2*S45*(-1 + x) + S34*x^2)) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51*(-1 + x) - S34*x) - 
          x*(5*S34*S51*(-2 + x) - 6*S51^2*(-2 + x) + S34^2*x)) + 
        S23*(4*S45^2*(-1 + x)^2 + S34*(S51 + S34*(-1 + x))*x^2 + 
          S45*(-1 + x)*x*(-7*S51*(-2 + x) + S34*(-2 + 5*x)))))*
     F[1, {0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[124] -> -16*ep^4*S51*x*F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*S51*x*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   24*ep^4*S51*x*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*S51*x*(-3*S45*(-1 + x) + (S23 + 2*S12*(-1 + x))*x)*
    F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S51*x*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
   16*ep^4*S51*(-1 + x)*x*(-S45 + S12*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S51*x*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}] + 
   8*ep^4*S51*x*(-4*S45*(-1 + x) + (S23 + 3*S12*(-1 + x))*x)*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 16*ep^4*S51*(-1 + x)*x*
    (-S45 + S12*x)*(-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[125] -> -16*ep^4*S51*x*(-S45 + (S12 + S23)*x)*
    F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   4*ep^4*x*(S45*S51 + S12*S45*(-1 + x) - S12^2*(-1 + x)*x + 
     S34*(S45 - S23*x) + S12*x*(S23 + S34*(-1 + x) - S51*x))*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*S51*x*(-S45 + (S12 + S23)*x)*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
      0}] - 16*ep^4*S51*(-1 + x)*x*(-S45 + S12*x)*(-S45 + (S12 + S23)*x)*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[126] -> -8*ep^4*S12*S51*x^3*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   4*ep^4*x*(-(S34*S45) + S45*S51 + S23*S34*x + S12^2*(-1 + x)*x - 
     S12*(S45*(-1 + x) + x*(S23 + S34*(-1 + x) + S51*x)))*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*S12*S51*x^3*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
   8*ep^4*S12*S51*x^3*(-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[127] -> (4*ep^4*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(4*S23*S45 - 4*S45^2 + S45*S51*(-4 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(-((2*S45 - S12*x)*(-(S45*S51*(-2 + x)^2) + 
         4*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
         S45*x*(-2*S12*(-1 + x) + S34*x))) + 
      S23*(8*S45^2*(-1 + x) + S12*(S12 - S34)*(-2 + x)*x^2 + 
        2*S45*x*(4*S12 - 3*S12*x + S34*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(4*S45^2*(-1 + x) + S45*(S34 - 2*S12*(-1 + x))*x + 
      S12*S51*(3 - 2*x)*x + S45*S51*(-4 + 3*x) - 
      S23*(4*S45*(-1 + x) + x*(3*S12 + S34 - 2*S12*x)))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*
        (2*S45*(-1 + x) + x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[128] -> (4*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(6*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*(4 + x)) + 
      S12*(S34*S51*x + S45*S51*(2 + x) + S34*S45*(4 + x) - 
        2*S23*(S45 + S34*x)))*F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(S23 + S51*(-1 + x))*x + S23*(S34 - 2*S51)*
       (2*S45 + S34*x) - S45*(S34 - S51)*(2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x - S45*(S34 - S51)*(2*S45 - S51*(-4 + x) + 
        S34*x) + S23*(2*S34*S45 - 4*S45*S51 + S34^2*x - S34*S51*x) + 
      S12*(-2*S23*S45 - S45*S51*(-2 + x) + S34*S45*x + (S34 - S51)*S51*x + 
        S23*(-2*S34 + S51)*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^3*(2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) - 
      S12^2*(S23 + S51)*x + S12*(-2*S23^2 - S34*S45*x + S45*S51*(2 + x) + 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(4*S45 + S34*x) - 
      S45*(4*S34*S45 + 4*S45*S51 - S34*S51*(-8 + x) + S34^2*x) + 
      S12*(S34*S51*x - 2*S23*(2*S45 + S34*x) + S45*(4*S51 + S34*x + S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(2*S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S12^2*x*(-10*S23*S45*(-1 + x) + 2*S45*(-1 + x)*(5*S51 + S34*x) + 
        S23*x*(-4*S34*(-1 + x) + S51*x) - S51*x*(-2*S34*(-1 + x) + S51*x)) + 
      2*S45*(2*S23^2*S34*x + S45*(-1 + x)*(6*S34*S45 + 2*(S45 - 2*S51)*S51 - 
          S34*S51*(-12 + x) + S34^2*x) + S23*(S34*S45*(6 - 8*x) + 
          2*S45*S51*(-2 + x) - 4*S34*S51*x - S34^2*(-1 + x)*x)) - 
      S12*(4*S23^2*S45*x + S23*(-12*S45^2*(-1 + x) + 
          S34*x^2*(-2*S34*(-1 + x) + S51*x) + 4*S45*x*(-3*S34*(-1 + x) + 
            S51*(-3 + 2*x))) + S45*(2*S45*(-1 + x)*(5*S34*x + S51*(6 + x)) + 
          x*(2*S34^2*(-1 + x)*x + S34*S51*(-18 + 22*x - 3*x^2) + 
            S51^2*(8 - 10*x + x^2)))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^3*(2*S23*(S23*S34 + S45*(-S34 + S51)) - 
      S12^2*(S51*(-2 + x) + S23*(2 + x)) + 
      S12*(-2*S23^2 - S45*(S34 - S51)*(-2 + x) + S23*S34*(2 + x) + 
        2*S23*(2*S45 + S51 - S51*x)))*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(S12^2*(S23 - S51) - S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(S23^2 + S45*(-S34 + S51) - S23*(S34 + 2*S45 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^3*(2*S12^3*(S23 - S51)*(-1 + x)*x - 
      2*S45*(S23*S34 + S45*(-S34 + S51))*(S23 + S45 - S45*x) - 
      S12*(-(S45^2*(-1 + x)*(S34*(4 + x) - S51*(6 + x))) + 
        S23^2*(S34*x^2 + S45*(-2 + 4*x)) + S23*S45*(-(S34*(-4 + x)) - 
          6*S45*(-1 + x) + S51*(2 - 6*x + x^2))) + 
      S12^2*(S23^2*x^2 + S45*(-1 + x)*(-2*S34*x + S51*(4 + 3*x)) - 
        S23*(x*(2*S34*(-1 + x) + S51*x) + S45*(-4 + x + 3*x^2))))*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)^2*(-4 + 3*x) - S23*(S34 - S51)*(-2*S45*(-2 + x) + 
        3*S34*x) + S12*(2*S23^2*x + S23*(-4*S45*(-1 + x) - S34*(-4 + x)*x + 
          S51*x*(-5 + 2*x)) + (S34 - S51)*(S51*x*(-3 + 2*x) + 
          S45*(4 - 5*x + x^2))))*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(S23 + S34 - S51)*x^2*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(-(S23^2*S34*x*(4*S45 + S34*x)) + S12^2*(-1 + x)*x*
       (-3*S23*S45*(-1 + x) - 4*S34*S45*(-1 + x) + 3*S45*S51*(-1 + x) + 
        S23^2*x + 2*S23*(S34 - S51)*x - 2*S34*S51*x + S51^2*x) - 
      S45^2*(S34 - S51)*(-1 + x)*(-(S51*(-4 + x)) + 2*S45*(-1 + x) + 
        S34*(-8 + 3*x)) + S23*S45*(-4*S45*S51*(-1 + x) + 
        S34*S51*(5 - 2*x)*x + S34^2*x*(-7 + 4*x) + 
        2*S34*S45*(-3 + 2*x + x^2)) + 
      S12*(S23^2*x*(-4*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S23*(6*S45^2*(-1 + x)^2 - S45*(10*S34 + S51*(-9 + x))*(-1 + x)*x + 
          S34*(S51*(-2 + x) - 2*S34*(-1 + x))*x^2) + 
        S45*(-1 + x)*(S34*S51*(11 - 3*x)*x + S51^2*(-5 + x)*x + 
          2*S34^2*(-2 + x)*x - S45*S51*(-6 + 5*x + x^2) + 
          S34*S45*(-8 + 7*x + x^2))))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + 
      S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) + 
      S12*(S34*S45*(-4 + x) + S34*S51*x + S45*S51*(2 + x) - 
        2*S23*(S45 + S34*x)))*F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + 
      S12*(-S23 - 2*S34 + S51))*x^2*F[1, {1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*(-(S23*S34) + 2*S34^2 + 3*S34*S45 + S12*(S23 - 2*S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     (-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*x^2*(S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(2*S45*(-1 + x) + S34*x) - S45*(2*S34*S45*(-1 + x) + 
        2*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-4 + 3*x)) + 
      S12*(S34*S51*x*(-3 + 2*x) - S23*(2*S45*(-1 + x) + S34*x^2) + 
        S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S23^2*S34^2*x^2 + S12^2*(S23 - S51)*x*
       (S45*(-1 + x) + (S23 - S51)*x) + S23*S34*S45*(2*S45*(-1 + x) + 
        x*(S34 - 2*S34*x + 2*S51*x)) + S45^2*(-2*S34*S45*(-1 + x) - 
        2*S45*S51*(-1 + x) + S34^2*(-1 + x)*x + S51^2*x^2 + 
        S34*S51*(4 - 3*x - 2*x^2)) + S12*(-2*S23^2*S34*x^2 + 
        S23*(-2*S45^2*(-1 + x) + 2*S34*S51*x^2 + S45*(S34 + 2*S51)*x^2) + 
        S45*(S45*(-1 + x)*(S34*x + S51*(2 + x)) + 
          S51*x*(-2*S51*x + S34*(-3 + 4*x)))))*
     F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S45*(S34 - S51)*(2*S45 - S51*(-4 + x)) + 
      S12*S23*(2*S45 - S51*x) + S12*S51*(2*S45*(-1 + x) + S51*x) + 
      S23*(-2*S34*S45 + 4*S45*S51 + S34*S51*x))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(S12^2*x*(2*S23*S45*(-1 + x) + 2*S23^2*x - S23*S51*x*(2 + x) + 
        S51*(2*S45*(-1 + x)^2 + S51*x^2)) + 
      2*(S23^2*S34^2*x^2 + S45^2*(S34 - S51)*(-1 + x)*(-2*S45 - 4*S51 + 
          S34*x) + S23*S45*(2*S34*S45*(-1 + x) - 4*S45*S51*(-1 + x) + 
          S34*S51*x^2 + S34^2*(x - 2*x^2))) + 
      S12*(-4*S23^2*S34*x^2 + S23*(-4*S45^2*(-1 + x) + S34*S51*x^2*(2 + x) + 
          2*S45*x*(-4*S51 + S34*x + 5*S51*x)) + 
        S45*(2*S45*(-1 + x)*(S51*(2 - 3*x) + S34*x) + 
          S51*x*(S51*(8 - 10*x + x^2) - S34*(6 - 8*x + x^2)))))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*S45*(S23*(S34 - 2*S51) + S12*(-S23 + S51) - 
      (S34 - S51)*(S45 + 2*S51))*x^2*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*x^2*(-(S12^2*(S23 - S51)*(-1 + x)*x) + 
      S23*(-2*S34*S45*(-1 + x) + 4*S45*S51*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*x + S51*(-4 + 3*x)) + 
      S12*(-((S34 - S51)*S51*x*(-3 + 2*x)) + S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(2*S45*(-1 + x) + 
          x*(3*S51 + S34*x - 2*S51*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^3*(2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*S45*x^2*(-2*S23^2*S34*x + 3*S12^2*(S23 - S51)*(-1 + x)*x - 
      S45*(S51^2*(4 - 3*x) + 6*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + 
        S34^2*x + 2*S34*S51*(-6 + 5*x)) + S23*(-2*S45*S51*(-2 + x) + 
        S34^2*x + 3*S34*S51*x + S34*S45*(-6 + 8*x)) + 
      S12*(2*S23^2*x + S45*(-1 + x)*(3*S34*x + S51*(6 + x)) + 
        S23*(-6*S45*(-1 + x) + S34*(2 - 3*x)*x + S51*x*(-5 + 2*x)) + 
        S51*x*(S51*(3 - 2*x) + S34*(-7 + 6*x))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^4*x^2*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^2*(S12^3*(S23 - S51)*(-1 + x)^2*x^2 + 
      S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 2*S45^2*(-1 + x)*
       (2*S34*(S51*(-2 + x) + S45*(-1 + x)) - S51^2*(-2 + x) + S34^2*x) + 
      S12^2*(-1 + x)*x*(-4*S23*S45*(-1 + x) + S23^2*x + 
        S23*x*(S51*(-3 + x) - S34*x) + S45*(-1 + x)*(4*S51 + S34*x) + 
        S51*x*(-(S51*(-2 + x)) + S34*(-3 + 2*x))) + 
      S23*S45*(S34^2*(2 - 3*x)*x + 2*S45*S51*(2 - 3*x + x^2) - 
        S34*(S51*(-2 + x)*x + 2*S45*(2 - 5*x + 3*x^2))) - 
      S12*(S23^2*x*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51 + S34*x) + x*(-3*S51^2*(-2 + x) + S34^2*x + 
            2*S34*S51*(-5 + 3*x))) - S23*(-1 + x)*(4*S45^2*(-1 + x) + 
          S34*(S34 + S51)*x^2 + S45*x*(S51*(8 - 3*x) + S34*(-2 + 5*x)))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[129] -> (-2*ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^2*(S23 + S51*(-1 + x))*x + S23*(S34 - 2*S51)*(2*S45 + S34*x) - 
      S45*(S34 - S51)*(2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {-1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-1 + x)*x^3*(-S45 + S12*x)*
     (-((2*S23 - S45)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S51*(-1 + x) + S23*(1 + x)) + S12*(2*S23^2 + S34*S45*(-1 + x) - 
        S45*S51*x - S23*(S34 + 3*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(-2*S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x + S45*(S34 - S51)*(S45 + S51*(4 - 3*x) + 
        2*S34*(-1 + x) - S45*x) + S23*(-2*S45*S51*(-2 + x) - 2*S34^2*x + 
        3*S34*(S45*(-1 + x) + S51*x)) + 
      S12*(2*S23^2*x + S34*(-1 + x)*(S45*(-2 + x) + 2*S51*x) + 
        S23*(-3*S45*(-1 + x) - S34*(-3 + x)*x + S51*x*(-5 + 2*x)) - 
        S51*(S51*x*(-3 + 2*x) + S45*(3 - 4*x + x^2))))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) + S12*(S34*S45*(-4 + x) + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, -1, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) - S45*(2*S34*S45 + 2*S45*S51 - 
        S34*S51*(-4 + x) + S34^2*x) + S12*(S34*S45*x + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) - S45*(2*S34*S45 + 2*S45*S51 - 
        S34*S51*(-4 + x) + S34^2*x) + S12*(S34*S45*x + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 + S51*(-1 + x))*x + 
      S23*(S34 - 2*S51)*(2*S45 + S34*x) - S45*(S34 - S51)*
       (2*S45 - 2*S51*(-2 + x) + S34*x) + 
      S12*(S51*x*(S34 + S51*(-2 + x) - S34*x) + S45*(S51*(2 - 3*x) + S34*x) - 
        2*S23*(S45 + (S34 - S51)*x)))*F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 - S51)*x - 
      S45*(S34 - S51)*(2*S45 - S51*(-4 + x) + S34*x) + 
      S23*(2*S34*S45 - 4*S45*S51 + S34^2*x - S34*S51*x) + 
      S12*(-2*S23*S45 - S45*S51*(-2 + x) + S34*S45*x + (S34 - S51)*S51*x + 
        S23*(-2*S34 + S51)*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*
     (-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 + S51)*x + 
      S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S12^2*(S23 - S51)*x + 
      S23*(S34 - 2*S51)*(4*S45 + S34*x) - S45*(S34 - S51)*
       (4*S45 - 2*S51*(-4 + x) + S34*x) + S12*((S34 - 2*S51)*S51*x - 
        2*S23*(2*S45 + (S34 - S51)*x) + S45*(4*S51 + S34*x - 3*S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(-2*S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x + S45*(S34 - S51)*
       (S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(2*S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S12^2*x*(S51*(S51*(4 - 3*x) + 2*S34*(-1 + x))*x + 
        2*S45*(-1 + x)*(S51*(5 - 2*x) + S34*x) + 
        S23*(-10*S45*(-1 + x) - 4*S34*(-1 + x)*x + S51*x*(-4 + 3*x))) + 
      2*S45*(2*S23^2*S34*x + S23*(S34*S45*(6 - 8*x) + 2*S34*S51*(-2 + x)*x - 
          S34^2*(-1 + x)*x + 2*S45*S51*(-6 + 5*x)) + S45*(S34 - S51)*
         (6*S45*(-1 + x) + S34*(-1 + x)*x - 2*S51*(6 - 6*x + x^2))) + 
      S12*(-4*S23^2*S45*x + S23*(12*S45^2*(-1 + x) + 
          4*S45*(S51*(7 - 5*x) + 3*S34*(-1 + x))*x + 
          S34*(S51*(4 - 3*x) + 2*S34*(-1 + x))*x^2) + 
        S45*(2*S45*(-1 + x)*(-5*S34*x + S51*(-6 + 7*x)) + 
          x*(-2*S34^2*(-1 + x)*x + S51^2*(-24 + 22*x - 3*x^2) + 
            S34*S51*(18 - 22*x + 5*x^2)))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*S23*(S12 + S23 - S45)*(-1 + x)*x^4*(-S45 + S12*x)*
     F[1, {1, -1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
        S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
          2*S51*x)))*F[1, {1, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {1, 0, 1, -1, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(-2*S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S51*(-2 + x) + S23*(2 + x)) + 
      S12*(2*S23^2 + S45*(S34 - S51)*(-2 + x) - 
        S23*(2*S34 + 4*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S12^2*(S23 - S51) - S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(S23^2 + S45*(-S34 + S51) - S23*(S34 + 2*S45 + S51)))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (2*ep^3*S12*S23*(S12 + S23 - S45)*(-1 + x)*x^4*(-S45 + S12*x)*
     F[1, {1, 0, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(S12^2*(S23 - S51) - (2*S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(2*S23^2 - S34*S45 - S23*(S34 + 3*S45 + 2*S51)))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {1, 0, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
        S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
          2*S51*x)))*F[1, {1, 0, 1, 0, 1, 1, 1, 2, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(2*S12^3*(S23 - S51)*(-1 + x)*x + 
      2*S45*(S23*S34 + S45*(-S34 + S51))*(S45 - S45*x + S23*(-3 + 2*x)) + 
      S12^2*(S23^2*x*(-4 + 3*x) + S45*(-1 + x)*(-2*S34*x + S51*(4 + x)) + 
        S23*(S51*(4 - 3*x)*x - 2*S34*(-1 + x)*x + S45*(4 + x - 5*x^2))) - 
      S12*(S45^2*(S34*(-4 + x) - S51*(-2 + x))*(-1 + x) + 
        S23^2*(S34*x*(-4 + 3*x) + S45*(-6 + 8*x)) + 
        S23*S45*(-10*S45*(-1 + x) + S34*(4 + 5*x - 4*x^2) + 
          S51*(6 - 10*x + 3*x^2))))*F[1, {1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*(S23 + S34 - S51)*(-1 + x)*x^2*
     (-S45 + S12*x)*(S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, -1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, -1, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x)) - 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S45*S51*(-1 + x) + 
        S23*(S45 + S34*x - S45*x) - S34*(2*S45*(-1 + x) + S51*x)))*
     F[1, {1, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(-2*S23^2*S34*x + 
      S12^2*(S23 - S51)*(-1 + x)*x + S45*(S34 - S51)^2*(-4 + 3*x) - 
      S23*(S34 - S51)*(-2*S45*(-2 + x) + 3*S34*x) + 
      S12*(2*S23^2*x + S23*(-4*S45*(-1 + x) - S34*(-4 + x)*x + 
          S51*x*(-5 + 2*x)) + (S34 - S51)*(S51*x*(-3 + 2*x) + 
          S45*(4 - 5*x + x^2))))*F[1, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (ep^3*(S23 + S34 - S51)*(-1 + x)*x^2*
     (-S45 + S12*x)*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
      2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*(S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
        S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
          2*S51*x)))*F[1, {1, 1, 0, 0, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(S12^2*x*(-3*S23*S45*(-1 + x) - 2*S34*S45*(-1 + x) + 
        3*S45*S51*(-1 + x) + 2*S23^2*x + S23*(S34 - 4*S51)*x - S34*S51*x + 
        2*S51^2*x) + S45*(S45*(S34 - S51)*(-(S34*(-2 + x)) + 2*S51*(-2 + x) + 
          S45*(-1 + x)) + 2*S23^2*S34*x + S23*(2*S45*S51*(-2 + x) - 
          3*S34*S45*(-1 + x) + S34^2*x - 2*S34*S51*x)) - 
      S12*(2*S23^2*x*(S45 + S34*x) + S45*(-(S51*(-3 + x)) + S34*(-2 + x))*
         (S45*(-1 + x) - (S34 - 2*S51)*x) + S23*(-3*S45^2*(-1 + x) + 
          S45*(S34*(4 - 3*x) + 2*S51*(-4 + x))*x + S34*(S34 - 2*S51)*x^2)))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*(S23 + S34 - S51)*(-1 + x)*x^2*
     (-S45 + S12*x)*(S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 2, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45^2*(S34 - S51)*(-(S34*(-8 + x)) + 3*S51*(-4 + x) + 2*S45*(-1 + x))*
       (-1 + x) + S23^2*S34*x*(4*S45*(-2 + x) + S34*x) + 
      S12^2*(-1 + x)*x*(-5*S23*S45*(-1 + x) - 4*S34*S45*(-1 + x) + 
        5*S45*S51*(-1 + x) + 3*S23^2*x + 2*S23*(S34 - 3*S51)*x - 
        2*S34*S51*x + 3*S51^2*x) + S23*S45*(-5*S34^2*x + 
        S34*S51*(7 - 2*x)*x + 4*S45*S51*(3 - 4*x + x^2) - 
        2*S34*S45*(5 - 8*x + 3*x^2)) + 
      S12*(S23^2*x*(-8*S45*(-1 + x) + S34*(2 - 3*x)*x) + 
        S23*(10*S45^2*(-1 + x)^2 + S45*(-1 + x)*x*(-10*S34 + 23*S51 + 
            4*S34*x - 3*S51*x) + S34*x^2*(2*S34 - 2*S51 - 2*S34*x + 
            3*S51*x)) + S45*(-1 + x)*(2*S34^2*(-2 + x)*x + 
          S51*(3*S51*(-5 + x)*x + S45*(10 - 11*x + x^2)) - 
          S34*(S51*x*(-17 + 5*x) + S45*(8 - 9*x + x^2)))))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S34*S45*(-S12 + S34 + S45)*(-1 + x)*x^2*(S45 - S12*x)*
     F[1, {1, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (2*ep^3*S34*S45*(-S12 + S34 + S45)*(-1 + x)*x^2*(-S45 + S12*x)*
     F[1, {1, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(2*S45 - S34*(-4 + x)) + S12^2*(S23 - S51)*x + 
      S23*S34*(2*S45 + S34*x) + S12*(S34*S45*(-4 + x) + S34*S51*x + 
        S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {1, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + S12*(-S23 - 2*S34 + S51))*
     (-1 + x)*x^2*(S45 - S12*x)*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {1, 1, 1, -1, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*S45*(S23*S34 + (2*S34 + S45)*(S34 - S51) + S12*(-S23 - 2*S34 + S51))*
     (-1 + x)*x^2*(S45 - S12*x)*F[1, {1, 1, 1, -1, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 2, 0, 0, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (2*ep^3*S45*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S12^2*(S23 + 2*S34 - S51)*(-1 + x)*x) + S23*S34*(2*S45 + S34*x) - 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*(-4 + 3*x)) + 
      S12*(2*S23*S45*(-1 + x) + S34*S51*(3 - 2*x)*x + S23*S34*(-2 + x)*x + 
        2*S34^2*(-1 + x)*x - S45*S51*(-2 + x + x^2) + 
        S34*S45*(-4 + 3*x + x^2)))*F[1, {1, 1, 1, -1, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     (-1 + x)*x^2*(S45 - S12*x)*F[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (ep^3*S45*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^2*(S23 - S51)*(-1 + x)*x + S23*S34*(2*S45*(-1 + x) + S34*x) - 
      S45*(2*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + S34^2*x + 
        S34*S51*(-4 + 3*x)) + S12*(S34*S51*x*(-3 + 2*x) - 
        S23*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     (-1 + x)*x^2*(-S45 + S12*x)*F[1, {1, 1, 1, 0, 1, 0, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S23^2*S34^2*x^2 + 
      S12^2*(S23 - S51)*x*(S45*(-1 + x) + (S23 - S51)*x) + 
      S23*S34*S45*(2*S45*(-1 + x) + x*(S34 - 2*S34*x + 2*S51*x)) + 
      S45^2*(-2*S34*S45*(-1 + x) - 2*S45*S51*(-1 + x) + S34^2*(-1 + x)*x + 
        S51^2*x^2 + S34*S51*(4 - 3*x - 2*x^2)) + 
      S12*(-2*S23^2*S34*x^2 + S23*(-2*S45^2*(-1 + x) + 2*S34*S51*x^2 + 
          S45*(S34 + 2*S51)*x^2) + S45*(S45*(-1 + x)*(S34*x + S51*(2 + x)) + 
          S51*x*(-2*S51*x + S34*(-3 + 4*x)))))*
     F[1, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(2*S45 - S51*(-4 + x)) + S12*S23*(2*S45 - S51*x) + 
      S12*S51*(2*S45*(-1 + x) + S51*x) + S23*(-2*S34*S45 + 4*S45*S51 + 
        S34*S51*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^2*x*(2*S23*S45*(-1 + x) + 2*S23^2*x - S23*S51*x*(2 + x) + 
        S51*(2*S45*(-1 + x)^2 + S51*x^2)) + 
      2*(S23^2*S34^2*x^2 + S45^2*(S34 - S51)*(-1 + x)*(-2*S45 - 4*S51 + 
          S34*x) + S23*S45*(2*S34*S45*(-1 + x) - 4*S45*S51*(-1 + x) + 
          S34*S51*x^2 + S34^2*(x - 2*x^2))) + 
      S12*(-4*S23^2*S34*x^2 + S23*(-4*S45^2*(-1 + x) + S34*S51*x^2*(2 + x) + 
          2*S45*x*(-4*S51 + S34*x + 5*S51*x)) + 
        S45*(2*S45*(-1 + x)*(S51*(2 - 3*x) + S34*x) + 
          S51*x*(S51*(8 - 10*x + x^2) - S34*(6 - 8*x + x^2)))))*
     F[1, {1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*(S34 - 2*S51)) + S12*(S23 - S51) + 
      (S34 - S51)*(S45 + 2*S51))*(-1 + x)*x^2*(-S45 + S12*x)*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (ep^3*S45*(-1 + x)*x^2*(S45 - S12*x)*
     (-(S12^2*(S23 - S51)*(-1 + x)*x) + S23*(-2*S34*S45*(-1 + x) + 
        4*S45*S51*(-1 + x) - S34^2*x + S34*S51*x) + 
      S45*(S34 - S51)*(2*S45*(-1 + x) + S34*x + S51*(-4 + 3*x)) + 
      S12*(-((S34 - S51)*S51*x*(-3 + 2*x)) + S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(2*S45*(-1 + x) + 
          x*(3*S51 + S34*x - 2*S51*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*(-1 + x)*x^3*(S45 - S12*x)*
     F[1, {1, 1, 1, 0, 1, 1, 1, 2, -1, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^3*(-S45 + S12*x)*
     (2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*S45*(-(S23*(S34 - 2*S51)) + S12*(S23 - S51) + 
      (S34 - S51)*(S45 + 2*S51))*(-1 + x)*x^2*(-S45 + S12*x)*
     F[1, {1, 1, 1, 0, 1, 1, 1, 2, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - S23^2*S34*x + 
      S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 2, 0, -1, -1}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (ep^3*S45*(-1 + x)*x^2*(S45 - S12*x)*
     (2*S23^2*S34*x - 3*S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(6*S45*(-1 + x) + S34*x + 3*S51*(-4 + 3*x)) - 
      S23*(2*S45*S51*(6 - 5*x) + S34^2*x + S34*S51*x + S34*S45*(-6 + 8*x)) + 
      S12*(-2*S23^2*x + 3*S45*(-1 + x)*(S51*(-2 + x) - S34*x) + 
        S51*x*(7*S34 - 9*S51 - 6*S34*x + 6*S51*x) + 
        S23*(6*S45*(-1 + x) + S51*(11 - 6*x)*x + S34*x*(-2 + 3*x))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (ep^3*(-1 + x)*x^2*(-S45 + S12*x)*(S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + 
      S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S23*S45*(S34*S51*x + S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 
       -1}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (2*ep^3*S45*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^3*(S23 - S51)*(-1 + x)^2*x^2 + S23^2*S34*x*(2*S45*(-1 + x) + 
        S34*x) + 2*S45^2*(S34 - S51)*(-1 + x)*(2*S51*(-2 + x) + 
        2*S45*(-1 + x) + S34*x) + S23*S45*(S34^2*(2 - 3*x)*x + S34*S51*x^2 + 
        2*S45*S51*(4 - 7*x + 3*x^2) - 2*S34*S45*(2 - 5*x + 3*x^2)) + 
      S12^2*(-1 + x)*x*(S23^2*x - S45*(-1 + x)*(S51*(-4 + x) - S34*x) + 
        S51*x*(-2*S51*(-2 + x) + S34*(-3 + 2*x)) - 
        S23*(4*S45*(-1 + x) + x*(5*S51 + S34*x - 2*S51*x))) + 
      S12*(-(S23^2*x*(2*S45*(-1 + x) + S34*x^2)) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51*(-1 + x) - S34*x) - 
          x*(5*S34*S51*(-2 + x) - 6*S51^2*(-2 + x) + S34^2*x)) + 
        S23*(4*S45^2*(-1 + x)^2 + S34*(S51 + S34*(-1 + x))*x^2 + 
          S45*(-1 + x)*x*(-7*S51*(-2 + x) + S34*(-2 + 5*x)))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[130] -> -16*ep^4*S45*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*S45*F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
   24*ep^4*S45*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
   16*ep^4*S45*(3*S45*(-1 + x) - (S23 + 2*S12*(-1 + x))*x)*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   8*ep^4*S45*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}] - 
   16*ep^4*S45*(-1 + x)*(S45 - S12*x)*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 
      0}] - 8*ep^4*S45*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}] + 
   8*ep^4*S45*(-4*S45*(-1 + x) + (S23 + 3*S12*(-1 + x))*x)*
    F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 16*ep^4*S45*(-1 + x)*
    (S45 - S12*x)*(2*S45*(-1 + x) - (S23 + S12*(-1 + x))*x)*
    F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[131] -> 4*ep^4*x*(-3*S34*S45 - S45*S51 - 3*S12*S45*(-1 + x) + S23*S34*x + 
     S12^2*(-1 + x)*x + S12*x*(-S23 + S34 - S34*x + S51*x))*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*S45*(S34 + S12*(-1 + x))*
    x*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
   8*ep^4*S45*(S34 + S12*(-1 + x))*x*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
      0}] + 8*ep^4*S45*(S34 + S12*(-1 + x))*x*(2*S45*(-1 + x) - 
     (S23 + S12*(-1 + x))*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[132] -> -4*ep^4*x*(4*S23*S45 + 3*S34*S45 - 3*S45*S51 + S23*S34*x + 
     S12^2*(-1 + x)*x + S12*(S45 - S45*x + x*(-S23 + S34 - S34*x + S51*x)))*
    F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 8*ep^4*S45*(S23 + S34 - S51)*x*
    F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 16*ep^4*S45*(S23 + S34 - S51)*
    (-1 + x)*x*(S45 - S12*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 g[133] -> -8*ep^4*S45*S51*x*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   4*ep^4*S45*S51*x*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
   12*ep^4*S45*S51*x*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
   8*ep^4*S45*S51*x*(3*S45*(-1 + x) - (S23 + 2*S12*(-1 + x))*x)*
    F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
   4*ep^4*S45*S51*x*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
   8*ep^4*S45*S51*(-1 + x)*x*(S45 - S12*x)*
    F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
   4*ep^4*S45*S51*x*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}] + 
   4*ep^4*S45*S51*x*(-4*S45*(-1 + x) + (S23 + 3*S12*(-1 + x))*x)*
    F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 8*ep^4*S45*S51*(-1 + x)*x*
    (S45 - S12*x)*(2*S45*(-1 + x) - (S23 + S12*(-1 + x))*x)*
    F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 g[134] -> (8*ep^4*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(2*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*x) + 
      S12*(S34*S45*x + S34*S51*x + S45*S51*(2 + x) - 2*S23*(S45 + S34*x)))*
     F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*x^2*(12*S45^2 + S12*x*(S51*(-4 + x) + (S12 - S34)*x) - 
      4*S45*(S51*(-3 + x) + (2*S12 - S34)*x) - 
      4*S23*(3*S45 + (-S12 + S34)*x))*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S51*x^2*(S23*(12*S45^2*(-1 + x) + S12*(S12 - S34)*x^2*(-4 + 3*x) - 
        2*S45*x*(S34 - 2*S34*x + S12*(-7 + 6*x))) - 
      (2*S45 - S12*x)*(6*S45^2*(-1 + x) + S12*x*(S51*(-2 + x)^2 + 
          (S12 - S34)*(-1 + x)*x) - S45*(x*(S34 + 5*S12*(-1 + x) - 2*S34*x) + 
          S51*(6 - 7*x + 2*x^2))))*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-4*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(4*S23^2 + S34*S45*x - S45*S51*(4 + x) - 
        S23*(4*S45 + 4*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*x^3*(4*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^3*(S23 + S51)*(-1 + x)*x^2 + 
      S12*(4*S45^2*(-1 + x)*(S51 - S34*x + S51*x) + 
        S23^2*(-4*S45*(-1 + x) + S34*(4 - 3*x)*x) + 
        S23*S45*(4*S45*(-1 + x) + S34*x*(-8 + 7*x) + 
          S51*(-4 + 8*x - 5*x^2))) + S12^2*x*(S23^2*(-4 + 3*x) + 
        S45*(-1 + x)*(S34*x - S51*(4 + x)) + S23*(-4*S45*(-1 + x) - 
          S34*(-1 + x)*x + S51*(4 - 5*x + 2*x^2))))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-4*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(8 - 5*x) - 4*S45*(-1 + x) + S34*x) + 
      S23*(-4*S45*S51*(-2 + x) - S34^2*x + 5*S34*S51*x + 
        S34*S45*(-4 + 8*x)) + S12*(4*S23^2*x - S45*(-1 + x)*
         (S51*(-4 + x) - S34*x) + S23*(-4*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-9 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-5 + 2*x))))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^2*(4*S45^2*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))*(-1 + x) + 
      S12^3*(S23 - S51)*(-1 + x)^2*x^2 + S23^2*S34*x*(4*S45*(-1 + x) + 
        S34*x) - S23*S45*(S34^2*x^2 + S34*S51*x*(-4 + 3*x) - 
        4*S45*S51*(2 - 3*x + x^2) + 4*S34*S45*(1 - 3*x + 2*x^2)) + 
      S12^2*(-1 + x)*x*(3*S23^2*x - S51*x*(S34 + 2*S51*(-2 + x) - 2*S34*x) - 
        S45*(-1 + x)*(S51*(-4 + x) - S34*x) + 
        S23*(-4*S45*(-1 + x) - S34*(-2 + x)*x + S51*x*(-7 + 2*x))) + 
      S12*(S23^2*x*(-4*S45*(-1 + x) + S34*(2 - 3*x)*x) + 
        S45*(-1 + x)*(4*S45*(-1 + x)*(S51*(-1 + x) - S34*x) + 
          x*(S34*S51*(8 - 7*x) + 6*S51^2*(-2 + x) + S34^2*x)) + 
        S23*(4*S45^2*(-1 + x)^2 + S34*x^2*(S34 - S34*x + S51*(-3 + 4*x)) + 
          S45*(-1 + x)*x*(S51*(16 - 5*x) + S34*(-4 + 7*x)))))*
     F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(4*S45 + S34*x) - 
      S45*(4*S34*S45 + 4*S45*S51 - S34*S51*(-8 + x) + S34^2*x) + 
      S12*(S34*S51*x - 2*S23*(2*S45 + S34*x) + S45*(4*S51 + S34*x + S51*x)))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*x^2*(S12^3*(S23 - S51)*(-1 + x)*x^2 - 
      S23*S34*S45*(4*S45*(-1 + x) + S34*x^2) + 
      S12*S23*(4*S45^2*(-1 + x) + S34^2*(-1 + x)*x^2 + 
        S34*S45*x*(-4 + 5*x)) + S12^2*(-1 + x)*x*(S34*S51*x - 
        2*S23*(2*S45 + S34*x) + S45*(4*S51 + S34*x + S51*x)) + 
      S45^2*(4*S34*S45*(-1 + x) + 4*S45*S51*(-1 + x) + S34^2*x^2 - 
        S34*S51*(8 - 8*x + x^2)) + 
      S12*S45*(-4*S45*(-1 + x)*(S51 + S34*x + S51*x) + 
        S34*x*(-(S34*(-1 + x)*x) + S51*(8 - 8*x + x^2))))*
     F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*x^2*(6*S23*S45 - 6*S45^2 + S45*S51*(-6 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*x^2*(-24*S45^3*(-1 + x) + S12^2*S51*(4 - 3*x)*x^2 + 
      S23*(24*S45^2*(-1 + x) + S12*(S12 - S34)*x^2*(-4 + 3*x) + 
        4*S45*x*(S12*(6 - 5*x) + S34*x)) + S12*S45*x*(-6*S12*(-1 + x)*x + 
        S34*x*(-2 + 3*x) + S51*(-24 + 22*x - 3*x^2)) + 
      4*S45^2*(x*(6*S12*(-1 + x) - S34*x) + S51*(6 - 6*x + x^2)))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*S51*x^2*((-1 + x)*(-2*S45 + S12*x)*(6*S45^3*(-1 + x) + 
        S12^2*S51*(-2 + x)*x^2 + S12*S45*x*(x*(2*S12*(-1 + x) - S34*x) + 
          S51*(8 - 6*x + x^2)) + S45^2*(x*(7*S12 + S34 - 7*S12*x + S34*x) - 
          S51*(6 - 5*x + x^2))) + S23*(12*S45^3*(-1 + x)^2 + 
        2*S45^2*(-1 + x)*x*(11*S12 + S34 - 9*S12*x + S34*x) - 
        S12^2*(S12 - S34)*x^3*(2 - 3*x + x^2) + S12*S45*x^2*
         (S34*(4 - 3*x)*x + 4*S12*(3 - 5*x + 2*x^2))))*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S12*S23*(S12 + S23 - S45)*(-1 + x)*x^4*(-S45 + S12*x)*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*(-1 + x)*x^3*(-S45 + S12*x)*(S23*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
        S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
          2*S51*x)))*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (8*ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
      S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*(-1 + x)*x^3*
     (-S45 + S12*x)*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(4*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23*S51*(4 - 3*x) - 3*S23*S45*(-1 + x) - 3*S45*S51*(-1 + x) + 
        S23^2*(-4 + 3*x)) + S12*(S23^2*(-4*S45*(-1 + x) + S34*(4 - 3*x)*x) + 
        S45^2*(-1 + x)*(-3*S34*x + S51*(4 + 3*x)) + 
        S23*S45*(4*S45*(-1 + x) + S34*x*(-7 + 6*x) + 
          S51*(-4 + 6*x - 3*x^2))))*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*(-1 + x)*x^3*(-S45 + S12*x)*
     (-2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*(-(S23^2*(-2 + x)) + S23*S51*(-2 + x) + S23*S45*(-1 + x) + 
        S45*S51*(-1 + x))*x + S12*(S23^2*(2*S45*(-1 + x) + S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(S34*x - S51*(2 + x)) + 
        S23*S45*(-2*S45*(-1 + x) + S34*(3 - 2*x)*x + S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (8*ep^4*(S23 + S34 - S51)*(-1 + x)*x^2*
     (-S45 + S12*x)*(S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*(-1 + x)*x^2*(-S45 + S12*x)*
     (S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x)) - 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S45*S51*(-1 + x) + 
        S23*(S45 + S34*x - S45*x) - S34*(2*S45*(-1 + x) + S51*x)))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S23^2*S34*x*(4*S45*(-1 + x) + S34*x) + 
      3*S12^2*(S23 - S51)*(-1 + x)*x*(S45 - S45*x + (S23 - S51)*x) + 
      S45^2*(S34 - S51)*(-1 + x)*(4*S45*(-1 + x) + S34*x + S51*(-8 + 3*x)) + 
      S23*S45*(S34*S51*(3 - 2*x)*x + S34^2*(x - 2*x^2) + 
        4*S45*S51*(2 - 3*x + x^2) - 4*S34*S45*(1 - 3*x + 2*x^2)) + 
      S12*(S23^2*x*(-4*S45*(-1 + x) + S34*(2 - 3*x)*x) + 
        S45*(-1 + x)*(S51*x*(7*S34 - 11*S51 - 3*S34*x + 3*S51*x) + 
          S45*(-1 + x)*(-4*S51 - 3*S34*x + 3*S51*x)) + 
        S23*(4*S45^2*(-1 + x)^2 + S34*S51*x^2*(-2 + 3*x) + 
          S45*(-1 + x)*x*(-3*S51*(-5 + x) + S34*(-2 + 6*x)))))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*(-1 + x)*x^2*(-S45 + S12*x)*
     (S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + S45^2*(S34 - S51)*(-1 + x)*
       (S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + S12^2*(S23 - S51)*(-1 + x)*x*
       (S45 - S45*x + (S23 - S51)*x) + S23*S45*(S34*S51*x + 
        S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S34*S45*(-S12 + S34 + S45)*(-1 + x)*x^2*(-S45 + S12*x)*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51)*
     x^2*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*x^2*(3*S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(4*S45*(-1 + x) + S34*x) - S45*(4*S34*S45*(-1 + x) + 
        4*S45*S51*(-1 + x) + S34^2*x + S34*S51*(-8 + 7*x)) + 
      S12*(-4*S23*S45*(-1 + x) + S23*S34*(2 - 3*x)*x + S34*S51*x*(-7 + 6*x) + 
        S45*(-1 + x)*(3*S34*x + S51*(4 + 3*x))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (8*ep^4*S45*(-1 + x)*x^2*(-S45 + S12*x)*
     (S12^2*(S23 - S51)*(-1 + x)*x + S23*S34*(2*S45*(-1 + x) + S34*x) - 
      S45*(2*S34*S45*(-1 + x) + 2*S45*S51*(-1 + x) + S34^2*x + 
        S34*S51*(-4 + 3*x)) + S12*(S34*S51*x*(-3 + 2*x) - 
        S23*(2*S45*(-1 + x) + S34*x^2) + S45*(-1 + x)*(S34*x + S51*(2 + x))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -3, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*S51*x^2*(6*S45^2*(-1 + x) + S45*(S34 - 4*S12*(-1 + x))*x + 
      S12*S51*(5 - 4*x)*x + S45*S51*(-6 + 5*x) - 
      S23*(6*S45*(-1 + x) + x*(5*S12 + S34 - 4*S12*x)))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(-((-1 + x)*(12*S45^3*(-1 + x) + 
         S12^2*S51*x^2*(-8 + 5*x) + S12*S45*x*(S51*(20 - 13*x) - 3*S34*x + 
           5*S12*(-1 + x)*x) + 4*S45^2*(S51*(-3 + 2*x) + 
           x*(4*S12 + S34 - 4*S12*x)))) + S23*(12*S45^2*(-1 + x)^2 - 
        4*S45*(-1 + x)*x*(-S34 + S12*(-5 + 4*x)) + 
        S12*x^2*(S34*(4 - 3*x) + S12*(8 - 13*x + 5*x^2))))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (8*ep^4*S45*S51*(-1 + x)*x^2*(-S45 + S12*x)*
     (-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*(2*S45*(-1 + x) + 
         x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4], 
 g[135] -> (-4*ep^4*S51*x^2*(-2*S23*(2*S45 + (-S12 + S34)*x) + 
      (2*S45 - S12*x)*(2*S45 + 2*S51 - S12*x + S34*x - S51*x))*
     F[1, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(2*S23^2 + S34*S45*x - S45*S51*(2 + x) - 
        S23*(2*S45 + 2*S51 + S34*x - 2*S51*x)))*
     F[1, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(4 - 3*x) - 2*S45*(-1 + x) + S34*x) + 
      S23*(-2*S45*S51*(-2 + x) - S34^2*x + 3*S34*S51*x + 
        S34*S45*(-2 + 4*x)) + S12*(2*S23^2*x - S45*(-1 + x)*
         (S51*(-2 + x) - S34*x) + S23*(-2*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-5 + 2*x)) - S51*x*(S34 - 2*S34*x + S51*(-3 + 2*x))))*
     F[1, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S23*(S34 + 2*S51)*(2*S45 + S34*x)) + 
      S12^2*x*(-S23 + S51 + S51*x) + S45*(2*S34*S45 + 6*S45*S51 - 
        2*S51^2*(-2 + x) + S34^2*x + S34*S51*(4 + x)) + 
      S12*(2*S23*(S45 + (S34 + S51)*x) + S51*x*(S51*(-2 + x) - S34*(1 + x)) - 
        S45*(S34*x + S51*(2 + 5*x))))*F[1, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(-8*S23*S45 + 8*S45^2 + S45*S51*(8 - 3*x) + 
      3*S23*(S12 - S34)*x + 3*(-2*S12 + S34)*S45*x + S12*S51*(-3 + x)*x + 
      S12*(S12 - S34)*x^2)*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*x^2*(2*S23^2*x*(-2*S45 + (S12 - S34)*x) + 
      S23*(S12*(S51*(-2 + x) + 4*S12*(-1 + x) - 4*S34*(-1 + x))*x^2 + 
        4*S45^2*(-4 + 5*x) - 2*S45*x*(S34*(2 - 4*x) + S51*(-2 + x) + 
          S12*(-8 + 9*x))) - (2*S45 - S12*x)*(8*S45^2*(-1 + x) + 
        S12*x*(S51*(-2 + x)^2 + (S12 - S34)*(-1 + x)*x) + 
        S45*(-6*S12*(-1 + x)*x + S34*x*(-2 + 3*x) + 
          S51*(-8 + 10*x - 3*x^2))))*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((2*S23 - 3*S45)*(S23*S34 + S45*(-S34 + S51))) + 
      S12^2*(S23*(-1 + x) + S51*(1 + x)) + 
      S12*(2*S23^2 - S23*(S45 + 2*S51 + S34*(-1 + x) - 2*S51*x) + 
        S45*(S34*(1 + x) - S51*(4 + x))))*
     F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-3*(S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12^2*(S23 + S51)*x + S12*(3*S23^2 + S34*S45*x - S45*S51*(3 + x) - 
        S23*(3*S45 + 3*S51 + S34*x - 2*S51*x)))*
     F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(S12^3*(S23 + S51)*(-1 + x)*x^2 - 
      2*(S23 - S45)*(S23*S34 + S45*(-S34 + S51))*(-3*S45*(-1 + x) + S23*x) + 
      S12^2*x*(4*S23^2*(-1 + x) + S45*(-1 + x)*(S34*x - S51*(5 + x)) + 
        S23*(-5*S45*(-1 + x) - S34*(-1 + x)*x + 2*S51*(2 - 2*x + x^2))) + 
      S12*(2*S23^3*x + S23^2*(S45*(6 - 8*x) - 2*(2*S34 - S51)*(-1 + x)*x) + 
        S45^2*(-1 + x)*(-5*S34*x + S51*(6 + 5*x)) + 
        S23*S45*(6*S45*(-1 + x) + 9*S34*(-1 + x)*x - 
          2*S51*(3 - 5*x + 4*x^2))))*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S45*(S34 - S51)*(2*S34 + S51*(4 - 3*x) - 3*S45*(-1 + x)) - 
      2*S23*S45*S51*(-2 + x) - 2*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*S34*(3*S51*x + S45*(-1 + 5*x)) + 
      S12*(2*S23^2*x - S51*(S45*(-1 + x)^2 + S51*x*(-3 + 2*x)) + 
        S23*(S45 - S45*x + x*(S34 - 5*S51 - S34*x + 2*S51*x)) + 
        S34*(2*S51*x^2 + S45*(-2 + x + x^2))))*
     F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-3*S23^2*S34*x + S12^2*(S23 - S51)*(-1 + x)*x + 
      S45*(S34 - S51)*(S51*(6 - 4*x) - 3*S45*(-1 + x) + S34*x) + 
      S23*(-3*S45*S51*(-2 + x) - S34^2*x + 4*S34*S51*x + 
        S34*S45*(-3 + 6*x)) + S12*(3*S23^2*x - 
        S51*x*(S34 + 2*S51*(-2 + x) - 2*S34*x) - S45*(-1 + x)*
         (S51*(-3 + x) - S34*x) + S23*(-3*S45*(-1 + x) - S34*(-2 + x)*x + 
          S51*x*(-7 + 2*x))))*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-2*S23^3*S34*x^2 + S12^3*(S23 - S51)*(-1 + x)^2*x^2 + 
      S23^2*x*(-2*S45*S51*(-2 + x) + 3*S34*S51*x + 2*S34*S45*(-4 + 5*x)) + 
      S45^2*(S34 - S51)*(-1 + x)*(6*S45*(-1 + x) - S34*x + S51*(-12 + 7*x)) + 
      S12^2*(-1 + x)*x*(4*S23^2*x - S51*x*(S34 + 2*S51*(-2 + x) - 2*S34*x) - 
        S45*(-1 + x)*(S51*(-5 + x) - S34*x) + 
        S23*(-5*S45*(-1 + x) + 2*S51*(-4 + x)*x - S34*(-2 + x)*x)) + 
      S23*S45*(S34*S51*(11 - 10*x)*x + S34^2*(-1 + x)*x + 
        S51^2*x*(-4 + 3*x) + 4*S45*S51*(3 - 5*x + 2*x^2) - 
        2*S34*S45*(3 - 10*x + 7*x^2)) + 
      S12*(2*S23^3*x^2 + S23^2*x*(-8*S45*(-1 + x) - 4*S34*(-1 + x)*x + 
          S51*x*(-5 + 2*x)) + S45*(-1 + x)*
         (S45*(-1 + x)*(-5*S34*x + S51*(-6 + 5*x)) + 
          x*(-9*S34*S51*(-1 + x) + S34^2*x + S51^2*(-15 + 8*x))) + 
        S23*(6*S45^2*(-1 + x)^2 + x^2*(S51^2*(3 - 2*x) - S34^2*(-1 + x) + 
            2*S34*S51*(-2 + 3*x)) + S45*(-1 + x)*x*(S51*(23 - 8*x) + 
            S34*(-6 + 9*x)))))*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(S23 - S51)*x + S23*S34*(2*S45 + S34*x) - 
      S45*(3*S34*S45 + 2*S45*S51 - S34*S51*(-4 + x) + S34^2*(1 + x)) + 
      S12*(S45*S51*(2 + x) - 2*S23*(S45 + S34*x) + 
        S34*(S45 + S45*x + S51*x)))*F[1, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(S23 - S51)*x - S45*(3*S34*(S45 + 2*S51) + 
        S51*(7*S45 - S51*(-4 + x)) + S34^2*x) + 
      S23*(3*S34*S45 + 4*S45*S51 + S34^2*x + S34*S51*x) + 
      S12*(S34*S45*x + S51*(S34 + S51)*x + 3*S45*S51*(1 + x) - 
        S23*(3*S45 + (2*S34 + S51)*x)))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S12^3*(S23 - S51)*(-1 + x)*x^2 + 
      S23^2*S34*x*(2*S45 + S34*x) - S23*S45*(S34*S51*x*(4 + x) + 
        S34^2*x*(-1 + 3*x) + 2*S45*S51*(-4 + 5*x) + S34*S45*(-6 + 8*x)) + 
      S45^2*(-2*S51^2*(-2 + x)^2 + 6*S34*S45*(-1 + x) + 14*S45*S51*(-1 + x) + 
        S34^2*x*(-1 + 2*x) + S34*S51*(-12 + 13*x)) + 
      S12^2*x*(S23^2*x + S51*(S51*(-2 + x) + S34*(-1 + x))*x - 
        S23*(-1 + x)*(5*S45 + (2*S34 + S51)*x) + S45*(-1 + x)*
         (S34*x + S51*(5 + 3*x))) + S12*(-2*S23^2*x*(S45 + S34*x) + 
        S23*(6*S45^2*(-1 + x) + S34*(S34 + S51)*(-1 + x)*x^2 + 
          S45*x*(-6*S34 - 6*S51 + 8*S34*x + 7*S51*x)) + 
        S45*(-(S45*(-1 + x)*(5*S34*x + S51*(6 + 13*x))) + 
          x*(-9*S34*S51*(-1 + x) - S34^2*(-1 + x)*x + 
            S51^2*(8 - 6*x + x^2)))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(5*S23*S45 - 5*S45^2 + S45*S51*(-5 + x) + 
      S23*(-S12 + S34)*x + (2*S12 - S34)*S45*x + S12*S51*x)*
     F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S51*x^2*(20*S45^3*(-1 + x) + S12^2*S51*x^2*(-3 + 2*x) + 
      S23^2*x*(4*S45 + (-S12 + S34)*x) + S12*S45*x*
       (x*(S34 + 4*S12*(-1 + x) - 2*S34*x) + S51*(17 - 15*x + 2*x^2)) - 
      S45^2*(x*(S34 + 18*S12*(-1 + x) - 4*S34*x) + S51*(20 - 21*x + 4*x^2)) + 
      S23*(-4*S45^2*(-5 + 6*x) + S12*x^2*(S51 + S12*(3 - 2*x) + 
          S34*(-3 + 2*x)) + S45*x*(S34 + S51*(-4 + x) - 5*S34*x + 
          S12*(-17 + 16*x))))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S51*x^2*(S23^2*x*(-8*S45^2*(-1 + x) - S12*(S12 - S34)*(-2 + x)*
         x^2 - 2*S45*x*(S12*(4 - 3*x) + S34*x)) + (-1 + x)*(-2*S45 + S12*x)*
       (10*S45^3*(-1 + x) + S12^2*S51*(-2 + x)*x^2 + 
        S45^2*(x*(9*S12 + S34 - 9*S12*x + 2*S34*x) + 
          S51*(-10 + 9*x - 2*x^2)) + S12*S45*x*(x*(2*S12*(-1 + x) - S34*x) + 
          S51*(10 - 7*x + x^2))) + 
      S23*(-(S12^2*(-2 + x)*x^3*(S34 - S51 + S12*(-1 + x) - S34*x)) + 
        4*S45^3*(5 - 12*x + 7*x^2) + S12*S45*x^2*(S34*(-2 + 7*x - 5*x^2) + 
          S51*(8 - 6*x + x^2) + S12*(14 - 25*x + 11*x^2)) - 
        2*S45^2*x*(S51*(-2 + x)^2 + S34*(1 + x - 3*x^2) + 
          S12*(15 - 31*x + 16*x^2))))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
       0}])/Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S12*S23*(S12 + S23 - S45)*x^4*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S12*S23*x^4*(S12^2*(-1 + x)*x + (S23 - S45)*
       (-2*S45*(-1 + x) + S23*x) + S12*(S23*x^2 - S45*(-2 + x + x^2)))*
     F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
       (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     (S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
      S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
        S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
     F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
      S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
     F[1, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(-(S12*(S23^2 + S45*(S34 - 3*S51) + S23*(S34 - S51))) + 
      S12^2*(S23 - S51) + (S23 - 2*S45)*(S23*S34 + S45*(-S34 + S51)))*x^3*
     F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(S12^3*(S23 - S51)*(-1 + x)*x - 
      S45*(S23*S34 + S45*(-S34 + S51))*(-4*S45*(-1 + x) + S23*(-2 + 3*x)) - 
      S12^2*(S23^2*(-3 + x)*x + S23*(2*S45*(-1 + x) - S51*(-3 + x)*x + 
          S34*(-1 + x)*x) + S45*(-1 + x)*(S34*x - S51*(2 + 3*x))) + 
      S12*(S23^2*(S45*(-2 + x) + S34*(-3 + x)*x) + 2*S45^2*(-1 + x)*
         (S34*(1 + x) - S51*(3 + x)) + S23*S45*(S34*(-2 + 5*x - 3*x^2) + 
          S51*(2 + x^2))))*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
      S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^3*(-((S23 - S45)*(S23*S34 + S45*(-S34 + S51))*
        (-4*S45*(-1 + x) + S23*x)) + S12^2*x*(S23*S51*(3 - 2*x) - 
        2*S23*S45*(-1 + x) - 2*S45*S51*(-1 + x) + S23^2*(-3 + 2*x)) + 
      S12*(S23^3*x + 2*S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(4*S45*(-1 + x) + S34*x*(-5 + 4*x) - 2*S51*(2 - 2*x + x^2)) - 
        S23^2*(S45*(-4 + 5*x) + x*(S51 + S34*(-3 + 2*x)))))*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^3*(-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     (2*(S23 - S45)*S45*(S23*S34 + S45*(-S34 + S51))*(-1 + x) + 
      S12^2*x*(S23^2*(-2 + x) - S45*S51*(-1 + x) + 
        S23*(S45 - S51*(-2 + x) - S45*x)) + 
      S12*(S23^2*(-2*S45*(-1 + x) - S34*(-2 + x)*x) + 
        S45^2*(-1 + x)*(-(S34*x) + S51*(2 + x)) + 
        S23*S45*(2*S45*(-1 + x) + S34*x*(-3 + 2*x) - S51*(2 - 2*x + x^2))))*
     F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
      S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
        (-S23 + S51)*x))*F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*(S23 + S34 - S51)*x^2*(-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
      S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
     F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
      S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
        2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
     F[1, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(S45*S51*(-(S23*(-2 + x)) + S51*(-2 + x) + 2*S45*(-1 + x)) + 
      S34^2*(-(S45*(-2 + x)) + S23*x) + S34*(-2*S45^2*(-1 + x) + 
        3*S23*S45*x + S23*(-S23 + S51)*x) + 
      S12*(2*S34*S45*(-1 + x) + (S23 - S51)^2*x + S34*(-S23 + S51)*x))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(S12^2*(-1 + x)*x*(2*S34*S45*(-1 + x) + (S23 - S51)^2*x + 
        S34*(-S23 + S51)*x) + S45^2*S51*(-1 + x)*(-(S51*(-4 + x)) - 
        4*S45*(-1 + x) + S23*(-4 + 3*x)) + S34^2*(-5*S23*S45*(-1 + x)*x + 
        2*S23^2*x^2 + S45^2*(4 - 7*x + 3*x^2)) + 
      S34*S45*(4*S45^2*(-1 + x)^2 - S45*(7*S23 + 2*S51)*(-1 + x)*x + 
        S23*x*(S51*(-1 + x) + S23*(-1 + 3*x))) + 
      S12*(-(S34^2*(-1 + x)*x*(S45*(-2 + x) - S23*x)) - 
        S45*(-1 + x)*x*(S23^2 + S23*S51*(-6 + x) + 
          S51*(2*S45 + 5*S51 - 2*S45*x - S51*x)) + 
        S34*(-(S23*(S23 - S51)*x^2*(1 + x)) + S45*(-1 + x)*x*
           (5*S23 - S51 + 3*S23*x) - 2*S45^2*(2 - 3*x + x^3))))*
     F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
      S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
      S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*x^2*(-(S23^3*S34*x^2) + 2*S12^2*(S23 - S51)*(-1 + x)*x*
       (S45 - S45*x + (S23 - S51)*x) + S45^2*(S34 - S51)*(-1 + x)*
       (4*S45*(-1 + x) + S34*x + S51*(-8 + 3*x)) + 
      S23^2*x*(-(S45*S51*(-2 + x)) + S34^2*x + S34*S51*x + 
        S34*S45*(-5 + 6*x)) + S23*S45*(S34*S51*(5 - 3*x)*x + 
        S51^2*(-2 + x)*x + S34*S45*(-4 + 13*x - 9*x^2) + S34^2*(x - 2*x^2) + 
        S45*S51*(8 - 13*x + 5*x^2)) + 
      S12*(S23^3*x^2 + S23^2*x*(-5*S45*(-1 + x) + 
          x*(S34 - 2*S51 - 2*S34*x)) + S45*(-1 + x)*
         (2*S45*(-1 + x)*(S51*(-2 + x) - S34*x) + 
          S51*x*(S34*(5 - 2*x) + S51*(-9 + 2*x))) + 
        S23*(4*S45^2*(-1 + x)^2 + S51*x^2*(S51 + S34*(-1 + 2*x)) + 
          S45*(-1 + x)*x*(-2*S51*(-7 + x) + S34*(-1 + 4*x)))))*
     F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*x^2*(-2*S45*(-1 + x) + (S23 + S12*(-1 + x))*x)*
     (S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + S45^2*(S34 - S51)*(-1 + x)*
       (S51*(-4 + x) + 2*S45*(-1 + x) + S34*x) + S12^2*(S23 - S51)*(-1 + x)*x*
       (S45 - S45*x + (S23 - S51)*x) + S23*S45*(S34*S51*x + 
        S34*S45*(-2 + 6*x - 4*x^2) + S34^2*(x - 2*x^2) + 
        2*S45*S51*(2 - 3*x + x^2)) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + 
        S23*(-2*S45^2*(-1 + x)^2 - S34*S51*x^3 + S45*(-1 + x)*x*
           (S51*(-7 + x) - 2*S34*x)) - S45*(-1 + x)*
         (S51*(S51*(-5 + x) - S34*(-3 + x))*x + S45*(-1 + x)*
           (S51*(-2 + x) - S34*x))))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
     F[1, {1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*(-(S23*S34) + S34^2 + 2*S34*S45 + S12*(S23 - S34 - S51) + 
      2*S34*S51 + S45*S51)*x^2*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^2*(S45*(S34^2*(2 - 3*x) + S34*S51*(4 - 3*x) - 
        4*S34*S45*(-1 + x) - 2*S45*S51*(-1 + x)) + S12^2*(S23 - S34 - S51)*
       (-1 + x)*x + S23*S34*(2*S34*x + S45*(-2 + 3*x)) + 
      S12*(S34^2*(-1 + x)*x + S34*S51*x*(-3 + 2*x) + 2*S34*S45*(-1 + x^2) + 
        S45*S51*(-2 + x + x^2) - S23*(2*S45*(-1 + x) + S34*x*(1 + x))))*
     F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*(S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 2*S45*S51 + S51^2 - 
      S23*(S34 + S51))*x^2*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] - 
   (4*ep^4*S45*x^2*(-(S23^2*S34*x) + 2*S12^2*(S23 - S51)*(-1 + x)*x + 
      S23*(S34^2*x + 3*S34*S51*x + S34*S45*(-4 + 5*x) + S45*S51*(-4 + 5*x)) - 
      S45*(4*S34*(S45 + 2*S51)*(-1 + x) + S34^2*x + 
        S51*(8*S45*(-1 + x) + S51*(-4 + 3*x))) + 
      S12*(S23^2*x + 2*S45*(-1 + x)*(S34*x + 2*S51*(1 + x)) + 
        S51*x*(S51*(-3 + 2*x) + S34*(-5 + 4*x)) + 
        S23*(-4*S45*(-1 + x) + x*(S34 + 2*S51 - 2*S34*x - 2*S51*x))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*x^2*(S12^3*(S23 - S51)*(-1 + x)^2*x^2 + 
      S23^2*S34*x*(2*S45*(-1 + x) + S34*x) + 2*S45^2*(-1 + x)*
       (S51*(S51*(-2 + x) + 4*S45*(-1 + x)) + 2*S34*(S45 + 2*S51)*(-1 + x) + 
        S34^2*x) - S23*S45*(S34^2*x*(-2 + 3*x) + S34*S51*x*(-6 + 5*x) + 
        2*S34*S45*(2 - 5*x + 3*x^2) + 2*S45*S51*(2 - 5*x + 3*x^2)) + 
      S12^2*(-1 + x)*x*(S23^2*x + S45*(-1 + x)*(S34*x + 2*S51*(2 + x)) + 
        S51*x*(S51*(-2 + x) + S34*(-3 + 2*x)) - 
        S23*(4*S45*(-1 + x) + x*(S51*(-1 + x) + S34*x))) - 
      S12*(S23^2*(2*S45*(-1 + x)*x + S34*x^3) + S45*(-1 + x)*
         (4*S45*(-1 + x)*(S51 + S34*x + 2*S51*x) + 
          x*(3*S51^2*(-2 + x) + S34^2*x + 2*S34*S51*(-5 + 4*x))) - 
        S23*(4*S45^2*(-1 + x)^2 + S34*x^2*(S34*(-1 + x) + S51*(-5 + 3*x)) + 
          S45*(-1 + x)*x*(S51*(-4 + 5*x) + S34*(-2 + 5*x)))))*
     F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + (4*ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -3, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(6*S45^2*(-1 + x) + S23^2*x + 
      S45*(S34 - 3*S12*(-1 + x))*x + S12*S51*(4 - 3*x)*x + 
      S45*S51*(-6 + 5*x) - S23*(S45*(-6 + 7*x) + 
        x*(4*S12 + S34 + S51 - 3*S12*x)))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(S23^2*x*(4*S45*(-1 + x) + (S34 + S12*(3 - 2*x))*x) + 
      (-1 + x)*(-2*S45 + S12*x)*(-6*S45^2*(-1 + x) + S12*S51*x*(-5 + 3*x) + 
        S45*(S51*(6 - 4*x) - 2*S34*x + 3*S12*(-1 + x)*x)) + 
      S23*(-4*S45^2*(3 - 7*x + 4*x^2) + S12*x^2*((S34 + S51)*(-3 + 2*x) + 
          S12*(-5 + 8*x - 3*x^2)) + S45*x*(4*S34 + 4*S51 - 5*S34*x - 
          3*S51*x + 2*S12*(8 - 15*x + 7*x^2))))*
     F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4] + 
   (4*ep^4*S45*S51*x^2*(2*S45*(-1 + x) - (S23 + S12*(-1 + x))*x)*
     (-(S23*(2*S45*(-1 + x) - S12*(-2 + x)*x)*(2*S45*(-1 + x) + 
         x*(S12 + S34 - S12*x))) + (-1 + x)*(2*S45 - S12*x)*
       (S45*S51*(-2 + x) + 2*S45^2*(-1 + x) - S12*S51*(-2 + x)*x + 
        S45*x*(S12 + S34 - S12*x)))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
    Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)))*x^4]}


==> anc/N3/Boundaries.m <==
{b[1] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[2] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[3] -> 4 + ep*(-8*G[0, -((S12 - S34)/S51)] - 8*Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] + 
     16*G[0, -((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S51]^2) + 
   ep^3*(-32*G[0, 0, 0, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S51])/3 - 
     32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - (16*Log[-S51]^3)/3 + 
     G[0, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S51]^2) - 
     (128*Zeta[3])/3) + ep^4*((-19*Pi^4)/30 + 
     64*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 64*G[0, 0, 0, -((S12 - S34)/S51)]*
      Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 + (8*Log[-S51]^4)/3 + 
     G[0, 0, -((S12 - S34)/S51)]*((-8*Pi^2)/3 + 32*Log[-S51]^2) + 
     (256*Log[-S51]*Zeta[3])/3 + G[0, -((S12 - S34)/S51)]*
      ((-8*Pi^2*Log[-S51])/3 + (32*Log[-S51]^3)/3 + (256*Zeta[3])/3)), 
 b[4] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[5] -> 4 + ep*(8*G[0, -(S34/(S23 - S51))] - 8*G[1, -(S34/(S23 - S51))] - 
     8*Log[-S34]) + ep^2*((-2*Pi^2)/3 + 16*G[0, 0, -(S34/(S23 - S51))] + 
     16*G[1, 1, -(S34/(S23 - S51))] + G[0, -(S34/(S23 - S51))]*
      (-16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34]) + 
     16*G[1, -(S34/(S23 - S51))]*Log[-S34] + 8*Log[-S34]^2) + 
   ep^3*(32*G[0, 0, 0, -(S34/(S23 - S51))] - 
     32*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S34])/3 - 
     32*G[0, 0, -(S34/(S23 - S51))]*Log[-S34] - 
     32*G[1, 1, -(S34/(S23 - S51))]*Log[-S34] - (16*Log[-S34]^3)/3 + 
     G[1, -(S34/(S23 - S51))]*((4*Pi^2)/3 - 32*G[0, 0, -(S34/(S23 - S51))] - 
       16*Log[-S34]^2) + G[0, -(S34/(S23 - S51))]*
      ((-4*Pi^2)/3 + 32*G[1, 1, -(S34/(S23 - S51))] + 
       32*G[1, -(S34/(S23 - S51))]*Log[-S34] + 16*Log[-S34]^2) - 
     (128*Zeta[3])/3) + ep^4*((-19*Pi^4)/30 + 
     64*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     64*G[1, 1, 1, 1, -(S34/(S23 - S51))] - 64*G[0, 0, 0, -(S34/(S23 - S51))]*
      Log[-S34] + 64*G[1, 1, 1, -(S34/(S23 - S51))]*Log[-S34] - 
     (4*Pi^2*Log[-S34]^2)/3 + (8*Log[-S34]^4)/3 + G[1, 1, -(S34/(S23 - S51))]*
      ((-8*Pi^2)/3 + 32*Log[-S34]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((-8*Pi^2)/3 + 64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2) + 
     G[0, -(S34/(S23 - S51))]*(-64*G[1, 1, 1, -(S34/(S23 - S51))] + 
       (8*Pi^2*Log[-S34])/3 - 64*G[1, 1, -(S34/(S23 - S51))]*Log[-S34] - 
       (32*Log[-S34]^3)/3 + G[1, -(S34/(S23 - S51))]*
        ((8*Pi^2)/3 - 32*Log[-S34]^2) - (256*Zeta[3])/3) + 
     (256*Log[-S34]*Zeta[3])/3 + G[1, -(S34/(S23 - S51))]*
      (-64*G[0, 0, 0, -(S34/(S23 - S51))] - (8*Pi^2*Log[-S34])/3 + 
       64*G[0, 0, -(S34/(S23 - S51))]*Log[-S34] + (32*Log[-S34]^3)/3 + 
       (256*Zeta[3])/3)), b[6] -> 4 - 8*ep*Log[-S12] + 
   (ep^2*((-4*Pi^2)/3 + 16*Log[-S12]^2))/2 + 
   (ep^3*((8*Pi^2*Log[-S12])/3 - (32*Log[-S12]^3)/3 - (256*Zeta[3])/3))/2 + 
   (ep^4*((-19*Pi^4)/15 - (8*Pi^2*Log[-S12]^2)/3 + (16*Log[-S12]^4)/3 + 
      (512*Log[-S12]*Zeta[3])/3))/2, 
 b[7] -> 4 - 8*ep*Log[-S45] + (ep^2*((-4*Pi^2)/3 + 16*Log[-S45]^2))/2 + 
   (ep^3*((8*Pi^2*Log[-S45])/3 - (32*Log[-S45]^3)/3 - (256*Zeta[3])/3))/2 + 
   (ep^4*((-19*Pi^4)/15 - (8*Pi^2*Log[-S45]^2)/3 + (16*Log[-S45]^4)/3 + 
      (512*Log[-S45]*Zeta[3])/3))/2, 
 b[8] -> 4 - 8*ep*Log[-S51] + (ep^2*((-4*Pi^2)/3 + 16*Log[-S51]^2))/2 + 
   (ep^3*((8*Pi^2*Log[-S51])/3 - (32*Log[-S51]^3)/3 - (256*Zeta[3])/3))/2 + 
   (ep^4*((-19*Pi^4)/15 - (8*Pi^2*Log[-S51]^2)/3 + (16*Log[-S51]^4)/3 + 
      (512*Log[-S51]*Zeta[3])/3))/2, 
 b[9] -> 4 + ep*(-4*Log[-S45] - 4*Log[-S51]) + 
   ep^2*((-2*Pi^2)/3 + 2*Log[-S45]^2 + 4*Log[-S45]*Log[-S51] + 
     2*Log[-S51]^2) + ep^3*((-2*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 - 
     2*Log[-S45]^2*Log[-S51] - (2*Log[-S51]^3)/3 + 
     Log[-S45]*((2*Pi^2)/3 - 2*Log[-S51]^2) - (56*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/30 + Log[-S45]^4/6 + (2*Log[-S45]^3*Log[-S51])/3 - 
     (Pi^2*Log[-S51]^2)/3 + Log[-S51]^4/6 + 
     Log[-S45]^2*(-1/3*Pi^2 + Log[-S51]^2) + (56*Log[-S51]*Zeta[3])/3 + 
     Log[-S45]*((-2*Pi^2*Log[-S51])/3 + (2*Log[-S51]^3)/3 + (56*Zeta[3])/3)), 
 b[10] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (56*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (112*Log[-S45]*Zeta[3])/3), 
 b[11] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (56*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (112*Log[-S45]*Zeta[3])/3), 
 b[12] -> ep^2*((-8*Pi^2)/3 - 8*Log[-S45]^2 + G[1, -(S34/(S23 - S51))]*
      (8*Log[-S45] - 8*Log[-S51]) + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
     8*Log[-S45]*Log[-S51] + G[0, -(S34/(S23 - S51))]*
      (-8*Log[-S45] + 8*Log[-S51])) + 
   ep^3*(4*Log[-S45]^3 + (8*Pi^2*Log[-S51])/3 + 
     Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (-16*Log[-S45] + 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (-16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-4*Pi^2)/3 - 
       4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*(-4*Pi^2 - 4*Log[-S45]^2 + 
       G[1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + Log[-S34]*(4*Pi^2 + 4*Log[-S45]^2 - 
       8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 16*Zeta[3]) + 
   ep^4*((-8*Pi^4)/9 - (8*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^3*((16*Log[-S45])/3 - 
       (16*Log[-S51])/3) + (4*Log[-S45]^3*Log[-S51])/3 - 
     (4*Pi^2*Log[-S51]^2)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-32*Log[-S45] + 32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (-8*Pi^2 - 8*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      (-8*Pi^2 - 8*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S34]^2*(-4*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-4*Log[-S45]^3)/3 + 
       (8*Pi^2*Log[-S51])/3 + 4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
       Log[-S45]*((-8*Pi^2)/3 - 4*Log[-S51]^2) + 
       Log[-S34]*(8*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*(8*Pi^2 + 8*Log[-S45]^2 - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 48*Zeta[3]) + 
     Log[-S45]*((4*Log[-S51]^3)/3 - 32*Zeta[3]) + 16*Log[-S51]*Zeta[3] + 
     Log[-S34]*((4*Log[-S45]^3)/3 - (8*Pi^2*Log[-S51])/3 - 
       4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
       Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + 48*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*((4*Log[-S45]^3)/3 + 
       G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (8*Pi^2*Log[-S51])/3 - 
       4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
       Log[-S34]*(-8*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + 
       48*Zeta[3])), b[13] -> 4 - 8*ep*Log[-S51] + 
   ep^2*((-2*Pi^2)/3 + G[0, -(S34/(S23 - S51))]*(4*Log[-S45] - 4*Log[-S51]) + 
     4*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + G[1, -(S34/(S23 - S51))]*
      (-4*Log[-S45] + 4*Log[-S51]) + Log[-S34]*(-4*Log[-S45] + 
       4*Log[-S51])) + ep^3*(2*Log[-S45]^3 + G[0, 0, -(S34/(S23 - S51))]*
      (8*Log[-S45] - 8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (8*Log[-S45] - 8*Log[-S51]) + Log[-S34]^2*(4*Log[-S45] - 4*Log[-S51]) + 
     (4*Pi^2*Log[-S51])/3 - 4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
     Log[-S45]*(2*Pi^2 - 2*Log[-S51]^2) + 
     Log[-S34]*(-2*Pi^2 - 2*Log[-S45]^2 + 4*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*(-2*Pi^2 - 2*Log[-S45]^2 + 
       Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 4*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*(2*Pi^2 + 2*Log[-S45]^2 - 
       4*Log[-S45]*Log[-S51] + 2*Log[-S51]^2 + G[1, -(S34/(S23 - S51))]*
        (-8*Log[-S45] + 8*Log[-S51]) + Log[-S34]*(-8*Log[-S45] + 
         8*Log[-S51])) - (56*Zeta[3])/3) + 
   ep^4*(-1/6*Pi^4 - Log[-S45]^4 + G[0, 0, 0, -(S34/(S23 - S51))]*
      (16*Log[-S45] - 16*Log[-S51]) + (2*Log[-S45]^3*Log[-S51])/3 - 
     (2*Pi^2*Log[-S51]^2)/3 + 2*Log[-S45]^2*Log[-S51]^2 + Log[-S51]^4/3 + 
     Log[-S34]^3*((-8*Log[-S45])/3 + (8*Log[-S51])/3) + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
     Log[-S34]^2*(2*Pi^2 + 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] + 
       2*Log[-S51]^2) + Log[-S45]*((-8*Pi^2*Log[-S51])/3 + 
       (2*Log[-S51]^3)/3) + G[0, 0, -(S34/(S23 - S51))]*
      (4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 
     G[1, 1, -(S34/(S23 - S51))]*(4*Pi^2 + 4*Log[-S45]^2 - 
       8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 
     Log[-S34]*((-2*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 
       2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
       Log[-S45]*((-4*Pi^2)/3 - 2*Log[-S51]^2) - 24*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*((-2*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 
       2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (-16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-4*Pi^2)/3 - 
         2*Log[-S51]^2) + Log[-S34]*(4*Pi^2 + 4*Log[-S45]^2 - 
         8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2) - 24*Zeta[3]) + 
     (184*Log[-S51]*Zeta[3])/3 + G[0, -(S34/(S23 - S51))]*
      ((2*Log[-S45]^3)/3 + G[1, 1, -(S34/(S23 - S51))]*
        (16*Log[-S45] - 16*Log[-S51]) + Log[-S34]^2*(8*Log[-S45] - 
         8*Log[-S51]) - (4*Pi^2*Log[-S51])/3 - 2*Log[-S45]^2*Log[-S51] - 
       (2*Log[-S51]^3)/3 + Log[-S34]*(-4*Pi^2 - 4*Log[-S45]^2 + 
         8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (-4*Pi^2 - 4*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
         8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
       Log[-S45]*((4*Pi^2)/3 + 2*Log[-S51]^2) + 24*Zeta[3])), b[14] -> 0, 
 b[15] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[16] -> ep^2*((-8*Pi^2)/3 - 8*Log[-S45]^2 + G[1, -(S34/(S23 - S51))]*
      (8*Log[-S45] - 8*Log[-S51]) + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
     8*Log[-S45]*Log[-S51] + G[0, -(S34/(S23 - S51))]*
      (-8*Log[-S45] + 8*Log[-S51])) + 
   ep^3*(4*Pi^2*Log[-S51] + 8*Log[-S45]^2*Log[-S51] + 
     Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (-16*Log[-S45] + 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (-16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-8*Pi^2)/3 - 
       8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*(-4*Pi^2 - 8*Log[-S45]^2 + 
       G[1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + Log[-S34]*(4*Pi^2 + 8*Log[-S45]^2 - 
       16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (4*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 16*Zeta[3]) + 
   ep^4*((-58*Pi^4)/45 - (8*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^3*((16*Log[-S45])/3 - 
       (16*Log[-S51])/3) + (16*Log[-S45]^3*Log[-S51])/3 - 
     4*Pi^2*Log[-S51]^2 + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-32*Log[-S45] + 32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (-8*Pi^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      (-8*Pi^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
     Log[-S45]^2*(-4*Pi^2 - 8*Log[-S51]^2) + 
     Log[-S34]^2*(-4*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-16*Log[-S45]^3)/3 + 
       (20*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*Log[-S51] + 
       (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
       Log[-S45]*((-20*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*(8*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (8*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 24*Zeta[3]) + 
     Log[-S45]*((20*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 - 16*Zeta[3]) + 
     24*Log[-S51]*Zeta[3] + Log[-S34]*((16*Log[-S45]^3)/3 - 
       (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
       24*Zeta[3]) + G[1, -(S34/(S23 - S51))]*((16*Log[-S45]^3)/3 + 
       G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
       16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
       Log[-S34]*(-8*Pi^2 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
       24*Zeta[3])), b[17] -> 4 - 8*ep*Log[-S45] + 
   ep^2*((-2*Pi^2)/3 + 4*Log[-S45]^2 + G[1, -(S34/(S23 - S51))]*
      (4*Log[-S45] - 4*Log[-S51]) + Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + 
     4*Log[-S45]*Log[-S51] + G[0, -(S34/(S23 - S51))]*
      (-4*Log[-S45] + 4*Log[-S51])) + 
   ep^3*((-16*Log[-S45]^3)/3 + 2*Pi^2*Log[-S51] + 4*Log[-S45]^2*Log[-S51] + 
     Log[-S34]^2*(-4*Log[-S45] + 4*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (-8*Log[-S45] + 8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (-8*Log[-S45] + 8*Log[-S51]) + Log[-S45]*((-8*Pi^2)/3 - 
       4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*(-2*Pi^2 - 4*Log[-S45]^2 + 
       G[1, -(S34/(S23 - S51))]*(8*Log[-S45] - 8*Log[-S51]) + 
       Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + Log[-S34]*(2*Pi^2 + 4*Log[-S45]^2 - 
       8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (2*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) - (128*Zeta[3])/3) + 
   ep^4*((-11*Pi^4)/10 + (4*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (16*Log[-S45] - 16*Log[-S51]) + Log[-S34]^3*((8*Log[-S45])/3 - 
       (8*Log[-S51])/3) + (8*Log[-S45]^3*Log[-S51])/3 - 2*Pi^2*Log[-S51]^2 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-4*Pi^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      (-4*Pi^2 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S45]^2*((-2*Pi^2)/3 - 4*Log[-S51]^2) + 
     Log[-S34]^2*(-2*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-8*Log[-S45]^3)/3 + 
       (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] + (8*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
        (-16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
         8*Log[-S51]^2) + Log[-S34]*(4*Pi^2 + 8*Log[-S45]^2 - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (4*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 12*Zeta[3]) + 
     12*Log[-S51]*Zeta[3] + Log[-S34]*((8*Log[-S45]^3)/3 - 
       (10*Pi^2*Log[-S51])/3 - 8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) + 12*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*((8*Log[-S45]^3)/3 + 
       G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (10*Pi^2*Log[-S51])/3 - 
       8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S34]*(-4*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) + 
       12*Zeta[3]) + Log[-S45]*((10*Pi^2*Log[-S51])/3 + (8*Log[-S51]^3)/3 + 
       (184*Zeta[3])/3)), b[18] -> 0, 
 b[19] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[20] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[21] -> 4 - 8*ep*Log[-S51] + ep^2*(-2*Pi^2 - 4*Log[-S45]^2 + 
     8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2) + 
   ep^3*(4*Log[-S45]^3 + (8*Pi^2*Log[-S51])/3 - 4*Log[-S45]^2*Log[-S51] - 
     (4*Log[-S51]^3)/3 + Log[-S45]*((4*Pi^2)/3 - 4*Log[-S51]^2) - 
     (80*Zeta[3])/3) + ep^4*((-11*Pi^4)/18 - (7*Log[-S45]^4)/3 + 
     (4*Log[-S45]^3*Log[-S51])/3 - (4*Pi^2*Log[-S51]^2)/3 + 
     2*Log[-S45]^2*Log[-S51]^2 + Log[-S51]^4/3 + 
     Log[-S45]*((-8*Pi^2*Log[-S51])/3 + (4*Log[-S51]^3)/3 - 16*Zeta[3]) + 
     (208*Log[-S51]*Zeta[3])/3), 
 b[22] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[23] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[24] -> 4 - 8*ep*Log[-S45] + ep^2*((2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/90 + (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (208*Log[-S45]*Zeta[3])/3), 
 b[25] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), 
 b[26] -> 4 - 8*ep*Log[-S51] + 
   ep^2*((2*Pi^2)/3 - 8*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
     8*G[0, 1, -((S12 - S34)/S51)] + 8*Log[-S51]^2) + 
   ep^3*(G[0, -((S12 - S34)/S51)]*(-16*G[0, 1, -((S12 - S34)/S51)] + 
       8*G[1, 1, -((S12 - S34)/S51)]) + 16*G[0, 0, 1, -((S12 - S34)/S51)] - 
     8*G[0, 1, 1, -((S12 - S34)/S51)] - 8*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (4*Pi^2*Log[-S51])/3 - 16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (16*Log[-S51]^3)/3 + G[1, -((S12 - S34)/S51)]*
      ((-4*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] + 
       16*G[0, -((S12 - S34)/S51)]*Log[-S51]) - (104*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/90 + G[0, 0, -((S12 - S34)/S51)]*
      (32*G[0, 1, -((S12 - S34)/S51)] - 16*G[1, 1, -((S12 - S34)/S51)]) + 
     (4*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     32*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     16*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     16*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     8*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     16*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     8*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     8*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 32*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S51] + 16*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     16*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
     (8*Log[-S51]^4)/3 + G[0, -((S12 - S34)/S51)]*
      (-32*G[0, 0, 1, -((S12 - S34)/S51)] + 
       16*G[0, 1, 1, -((S12 - S34)/S51)] + 
       16*G[1, 0, 1, -((S12 - S34)/S51)] - 8*G[1, 1, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       16*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 16*Log[-S51]^2) + 
     G[1, -((S12 - S34)/S51)]*(-32*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (8*Pi^2*Log[-S51])/3 - 32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S51]^2) - 8*Zeta[3]) + 
     (208*Log[-S51]*Zeta[3])/3), 
 b[27] -> 4 - 8*ep*Log[-S45] + ep^2*((-2*Pi^2)/3 + 8*Log[-S45]^2) + 
   ep^3*((4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
     (256*Log[-S45]*Zeta[3])/3), b[28] -> ep*(8*Log[-S45] - 8*Log[-S51]) + 
   ep^2*((4*Pi^2)/3 - 4*Log[-S45]^2 + G[0, -(S34/(S23 - S51))]*
      (8*Log[-S45] - 8*Log[-S51]) + 4*Log[-S51]^2 + 
     G[1, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]) + 
     Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) + 
   ep^3*((4*Pi^2*Log[-S45])/3 + (16*Log[-S45]^3)/3 + 
     G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
     G[1, 1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
     Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - 4*Log[-S45]^2*Log[-S51] - 
     (4*Log[-S51]^3)/3 + Log[-S34]*(-4*Pi^2 - 4*Log[-S45]^2 + 
       8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (-4*Pi^2 - 4*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
       8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       G[1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 32*Zeta[3]) + 
   ep^4*((41*Pi^4)/45 - (7*Log[-S45]^4)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
      (32*Log[-S45] - 32*Log[-S51]) + Log[-S51]^4/3 + 
     Log[-S34]^3*((-16*Log[-S45])/3 + (16*Log[-S51])/3) + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
     Log[-S45]^2*((4*Pi^2)/3 + 2*Log[-S51]^2) + 
     Log[-S34]^2*(4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
       4*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*(8*Pi^2 + 8*Log[-S45]^2 - 
       16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[1, 1, -(S34/(S23 - S51))]*(8*Pi^2 + 8*Log[-S45]^2 - 
       16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     Log[-S45]*((-8*Pi^2*Log[-S51])/3 - (208*Zeta[3])/3) + 
     Log[-S34]*((-4*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 + 
       4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
       Log[-S45]*((-8*Pi^2)/3 - 4*Log[-S51]^2) - 48*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*((-4*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 + 
       4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
       Log[-S45]*((-8*Pi^2)/3 - 4*Log[-S51]^2) + 
       Log[-S34]*(8*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) - 48*Zeta[3]) + (160*Log[-S51]*Zeta[3])/3 + 
     G[0, -(S34/(S23 - S51))]*((4*Log[-S45]^3)/3 + 
       G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (8*Pi^2*Log[-S51])/3 - 
       4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
       Log[-S34]*(-8*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*(-8*Pi^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + 
       48*Zeta[3])), b[29] -> 0, b[30] -> ep*(8*Log[-S45] - 8*Log[-S51]) + 
   ep^2*((4*Pi^2)/3 - 8*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
     8*G[0, 1, -((S12 - S34)/S51)] - 8*Log[-S45]^2 + 8*Log[-S51]^2) + 
   ep^3*(G[0, -((S12 - S34)/S51)]*(-16*G[0, 1, -((S12 - S34)/S51)] + 
       8*G[1, 1, -((S12 - S34)/S51)]) + 16*G[0, 0, 1, -((S12 - S34)/S51)] - 
     8*G[0, 1, 1, -((S12 - S34)/S51)] - 8*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (4*Pi^2*Log[-S45])/3 + (16*Log[-S45]^3)/3 - (4*Pi^2*Log[-S51])/3 - 
     16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - (16*Log[-S51]^3)/3 + 
     G[1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] + 
       16*G[0, -((S12 - S34)/S51)]*Log[-S51]) + 8*Zeta[3]) + 
   ep^4*((8*Pi^4)/45 + G[0, 0, -((S12 - S34)/S51)]*
      (32*G[0, 1, -((S12 - S34)/S51)] - 16*G[1, 1, -((S12 - S34)/S51)]) + 
     (4*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     32*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     16*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     16*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     8*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     16*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     8*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     8*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S45]^2)/3 - 
     (8*Log[-S45]^4)/3 - 32*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     16*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     16*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
     (8*Log[-S51]^4)/3 + G[0, -((S12 - S34)/S51)]*
      (-32*G[0, 0, 1, -((S12 - S34)/S51)] + 
       16*G[0, 1, 1, -((S12 - S34)/S51)] + 
       16*G[1, 0, 1, -((S12 - S34)/S51)] - 8*G[1, 1, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       16*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 16*Log[-S51]^2) + 
     G[1, -((S12 - S34)/S51)]*(-32*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (8*Pi^2*Log[-S51])/3 - 32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S51]^2) - 8*Zeta[3]) - 
     (256*Log[-S45]*Zeta[3])/3 + (208*Log[-S51]*Zeta[3])/3), b[31] -> 0, 
 b[32] -> -4 + ep*(4*G[0, -((S12 - S34)/S51)] + 4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 - 8*G[0, 0, -((S12 - S34)/S51)] - 4*Log[-S45]^2 - 
     8*G[0, -((S12 - S34)/S51)]*Log[-S51] - 4*Log[-S51]^2) + 
   ep^3*(16*G[0, 0, 0, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S45])/3 + 
     (8*Log[-S45]^3)/3 - (2*Pi^2*Log[-S51])/3 + 
     16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + (8*Log[-S51]^3)/3 + 
     G[0, -((S12 - S34)/S51)]*((-2*Pi^2)/3 + 8*Log[-S51]^2) + 
     (128*Zeta[3])/3) + ep^4*((19*Pi^4)/30 - 
     32*G[0, 0, 0, 0, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S45]^2)/3 - 
     (4*Log[-S45]^4)/3 - 32*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
     (2*Pi^2*Log[-S51]^2)/3 - (4*Log[-S51]^4)/3 + G[0, 0, -((S12 - S34)/S51)]*
      ((4*Pi^2)/3 - 16*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
      ((4*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - (128*Zeta[3])/3) - 
     (128*Log[-S45]*Zeta[3])/3 - (128*Log[-S51]*Zeta[3])/3), 
 b[33] -> -4 + ep*(4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((4*Pi^2)/3 - 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] - 
     2*Log[-S51]^2) + ep^3*((2*Log[-S45]^3)/3 - (4*Pi^2*Log[-S51])/3 + 
     2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
     Log[-S45]*((-4*Pi^2)/3 + 2*Log[-S51]^2) + (104*Zeta[3])/3) + 
   ep^4*((28*Pi^4)/45 - Log[-S45]^4/6 - (2*Log[-S45]^3*Log[-S51])/3 + 
     (2*Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + 
     Log[-S45]^2*((2*Pi^2)/3 - Log[-S51]^2) + 
     Log[-S45]*((4*Pi^2*Log[-S51])/3 - (2*Log[-S51]^3)/3 - (104*Zeta[3])/3) - 
     (104*Log[-S51]*Zeta[3])/3), 
 b[34] -> -4 + ep*(4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 - 4*Log[-S45]^2 - 4*Log[-S51]^2) + 
   ep^3*((-2*Pi^2*Log[-S45])/3 + (8*Log[-S45]^3)/3 - (2*Pi^2*Log[-S51])/3 + 
     (8*Log[-S51]^3)/3 + (128*Zeta[3])/3) + 
   ep^4*((19*Pi^4)/30 + (2*Pi^2*Log[-S45]^2)/3 - (4*Log[-S45]^4)/3 + 
     (2*Pi^2*Log[-S51]^2)/3 - (4*Log[-S51]^4)/3 - (128*Log[-S45]*Zeta[3])/3 - 
     (128*Log[-S51]*Zeta[3])/3), 
 b[35] -> -4 + ep*(4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((4*Pi^2)/3 - 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] - 
     2*Log[-S51]^2) + ep^3*((2*Log[-S45]^3)/3 - (4*Pi^2*Log[-S51])/3 + 
     2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
     Log[-S45]*((-4*Pi^2)/3 + 2*Log[-S51]^2) + (104*Zeta[3])/3) + 
   ep^4*((28*Pi^4)/45 - Log[-S45]^4/6 - (2*Log[-S45]^3*Log[-S51])/3 + 
     (2*Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + 
     Log[-S45]^2*((2*Pi^2)/3 - Log[-S51]^2) + 
     Log[-S45]*((4*Pi^2*Log[-S51])/3 - (2*Log[-S51]^3)/3 - (104*Zeta[3])/3) - 
     (104*Log[-S51]*Zeta[3])/3), 
 b[36] -> -4 + ep*(-4*G[0, -(S34/(S23 - S51))] + 4*G[1, -(S34/(S23 - S51))] + 
     4*Log[-S34] + 4*Log[-S45]) + 
   ep^2*((2*Pi^2)/3 - 8*G[0, 0, -(S34/(S23 - S51))] - 
     8*G[1, 1, -(S34/(S23 - S51))] - 8*G[1, -(S34/(S23 - S51))]*Log[-S34] - 
     4*Log[-S34]^2 + G[0, -(S34/(S23 - S51))]*(8*G[1, -(S34/(S23 - S51))] + 
       8*Log[-S34]) - 4*Log[-S45]^2) + 
   ep^3*(-16*G[0, 0, 0, -(S34/(S23 - S51))] + 
     16*G[1, 1, 1, -(S34/(S23 - S51))] - (2*Pi^2*Log[-S34])/3 + 
     16*G[0, 0, -(S34/(S23 - S51))]*Log[-S34] + 
     16*G[1, 1, -(S34/(S23 - S51))]*Log[-S34] + (8*Log[-S34]^3)/3 + 
     G[0, -(S34/(S23 - S51))]*((2*Pi^2)/3 - 16*G[1, 1, -(S34/(S23 - S51))] - 
       16*G[1, -(S34/(S23 - S51))]*Log[-S34] - 8*Log[-S34]^2) + 
     G[1, -(S34/(S23 - S51))]*((-2*Pi^2)/3 + 16*G[0, 0, -(S34/(S23 - S51))] + 
       8*Log[-S34]^2) - (2*Pi^2*Log[-S45])/3 + (8*Log[-S45]^3)/3 + 
     (128*Zeta[3])/3) + ep^4*((19*Pi^4)/30 - 
     32*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
     32*G[1, 1, 1, 1, -(S34/(S23 - S51))] + 32*G[0, 0, 0, -(S34/(S23 - S51))]*
      Log[-S34] - 32*G[1, 1, 1, -(S34/(S23 - S51))]*Log[-S34] + 
     (2*Pi^2*Log[-S34]^2)/3 - (4*Log[-S34]^4)/3 + G[1, 1, -(S34/(S23 - S51))]*
      ((4*Pi^2)/3 - 16*Log[-S34]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((4*Pi^2)/3 - 32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2) + 
     (2*Pi^2*Log[-S45]^2)/3 - (4*Log[-S45]^4)/3 + G[1, -(S34/(S23 - S51))]*
      (32*G[0, 0, 0, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S34])/3 - 
       32*G[0, 0, -(S34/(S23 - S51))]*Log[-S34] - (16*Log[-S34]^3)/3 - 
       (128*Zeta[3])/3) - (128*Log[-S34]*Zeta[3])/3 - 
     (128*Log[-S45]*Zeta[3])/3 + G[0, -(S34/(S23 - S51))]*
      (32*G[1, 1, 1, -(S34/(S23 - S51))] - (4*Pi^2*Log[-S34])/3 + 
       32*G[1, 1, -(S34/(S23 - S51))]*Log[-S34] + (16*Log[-S34]^3)/3 + 
       G[1, -(S34/(S23 - S51))]*((-4*Pi^2)/3 + 16*Log[-S34]^2) + 
       (128*Zeta[3])/3)), b[37] -> -4 + ep*(4*Log[-S12] + 4*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 - 4*G[0, 0, -((S12 - S34)/S51)] - 4*Log[-S12]^2 + 
     G[0, -((S12 - S34)/S51)]*(4*Log[-S12] - 4*Log[-S51]) - 4*Log[-S51]^2) + 
   ep^3*(8*G[0, 0, 0, -((S12 - S34)/S51)] - 
     4*G[0, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S12])/3 + 
     (8*Log[-S12]^3)/3 + G[1, -((S12 - S34)/S51)]*
      ((2*Pi^2)/3 - 4*G[0, 0, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (4*Log[-S12] - 4*Log[-S51])) + 8*G[0, 0, -((S12 - S34)/S51)]*
      Log[-S51] + (8*Log[-S51]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
      (-4*Log[-S12] + 4*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
      (4*G[0, 1, -((S12 - S34)/S51)] - 4*G[1, 1, -((S12 - S34)/S51)] - 
       4*Log[-S12]^2 + 4*Log[-S51]^2) + (128*Zeta[3])/3) + 
   ep^4*((5*Pi^4)/9 - 16*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     8*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12]^2)/3 - 
     (4*Log[-S12]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (-4*Log[-S12] - 4*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
      (-4*Log[-S12] - 4*Log[-S51]) - 16*G[0, 0, 0, -((S12 - S34)/S51)]*
      Log[-S51] + 8*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (4*Log[-S51]^4)/3 + G[0, 0, -((S12 - S34)/S51)]*
      ((2*Pi^2)/3 - 8*G[0, 1, -((S12 - S34)/S51)] + 
       4*G[1, 1, -((S12 - S34)/S51)] - 8*Log[-S51]^2) + 
     G[0, 1, -((S12 - S34)/S51)]*(4*Log[-S12]^2 - 4*Log[-S51]^2) + 
     G[0, -((S12 - S34)/S51)]*(8*G[0, 0, 1, -((S12 - S34)/S51)] - 
       4*G[0, 1, 1, -((S12 - S34)/S51)] - 4*G[1, 0, 1, -((S12 - S34)/S51)] - 
       (2*Pi^2*Log[-S12])/3 + (8*Log[-S12]^3)/3 + (2*Pi^2*Log[-S51])/3 - 
       8*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - (8*Log[-S51]^3)/3 + 
       G[1, 1, -((S12 - S34)/S51)]*(4*Log[-S12] + 4*Log[-S51])) - 
     (140*Log[-S12]*Zeta[3])/3 - (116*Log[-S51]*Zeta[3])/3 + 
     G[1, -((S12 - S34)/S51)]*(8*G[0, 0, 0, -((S12 - S34)/S51)] - 
       (2*Pi^2*Log[-S12])/3 - (2*Pi^2*Log[-S51])/3 + 
       8*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
        (-4*Log[-S12]^2 + 4*Log[-S51]^2) + 4*Zeta[3])), b[38] -> 0, 
 b[39] -> 0, b[40] -> ep^4*((-16*Pi^4)/15 - (4*Pi^2*Log[-S45]^2)/3 - 
    (4*Pi^2*Log[-S51]^2)/3 + Log[-S45]*((8*Pi^2*Log[-S51])/3 - 48*Zeta[3]) + 
    48*Log[-S51]*Zeta[3]), b[41] -> 0, 
 b[42] -> ep*(-G[0, -((S12 - S34)/S51)] + Log[-S45] - Log[-S51]) + 
   ep^2*(2*G[0, 0, -((S12 - S34)/S51)] + G[0, 1, -((S12 - S34)/S51)] - 
     Log[-S45]^2/2 - Log[-S45]*Log[-S51] + (3*Log[-S51]^2)/2 + 
     G[0, -((S12 - S34)/S51)]*(-G[1, -((S12 - S34)/S51)] + 2*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*(-1/6*Pi^2 + 
       2*G[0, 0, -((S12 - S34)/S51)]) - 4*G[0, 0, 0, -((S12 - S34)/S51)] + 
     2*G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, -((S12 - S34)/S51)] + Log[-S45]^3/6 - (Pi^2*Log[-S51])/3 - 
     4*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51] + (Log[-S45]^2*Log[-S51])/2 - (7*Log[-S51]^3)/6 + 
     G[0, -((S12 - S34)/S51)]*(-1/6*Pi^2 - 2*G[0, 1, -((S12 - S34)/S51)] + 
       G[1, 1, -((S12 - S34)/S51)] + 2*G[1, -((S12 - S34)/S51)]*Log[-S51] - 
       2*Log[-S51]^2) + Log[-S45]*(Pi^2/3 + Log[-S51]^2/2) - 3*Zeta[3]) + 
   ep^4*((107*Pi^4)/360 + (Pi^2*G[1, 1, -((S12 - S34)/S51)])/6 + 
     8*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, 1, 
      -((S12 - S34)/S51)] - 2*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, 1, -((S12 - S34)/S51)] + G[1, 1, 0, 1, -((S12 - S34)/S51)] - 
     Log[-S45]^4/24 + 8*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] - 
     4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Log[-S45]^3*Log[-S51])/6 + 
     (Pi^2*Log[-S51]^2)/2 + (5*Log[-S51]^4)/8 + 
     Log[-S45]^2*(-1/6*Pi^2 - Log[-S51]^2/4) + G[0, 1, -((S12 - S34)/S51)]*
      (Pi^2/6 + 2*Log[-S51]^2) + G[0, 0, -((S12 - S34)/S51)]*
      (Pi^2/3 + 4*G[0, 1, -((S12 - S34)/S51)] - 
       2*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S51]^2) + 
     G[0, -((S12 - S34)/S51)]*(-4*G[0, 0, 1, -((S12 - S34)/S51)] + 
       2*G[0, 1, 1, -((S12 - S34)/S51)] + 2*G[1, 0, 1, -((S12 - S34)/S51)] - 
       G[1, 1, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S51])/3 + 
       4*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       2*G[1, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Log[-S51]^3)/3 + 
       G[1, -((S12 - S34)/S51)]*(-1/6*Pi^2 - 2*Log[-S51]^2) - 
       (10*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
      (-4*G[0, 0, 0, -((S12 - S34)/S51)] + (Pi^2*Log[-S51])/3 - 
       4*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - Zeta[3]) - 
     (4*Log[-S51]*Zeta[3])/3 + Log[-S45]*(-1/3*(Pi^2*Log[-S51]) - 
       Log[-S51]^3/6 + (22*Zeta[3])/3)), 
 b[43] -> ep*(4*Log[-S45] - 4*Log[-S51]) + 
   ep^2*((-4*Pi^2)/3 + 4*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
     4*G[0, 1, -((S12 - S34)/S51)] - 8*Log[-S45]^2 + 8*Log[-S45]*Log[-S51]) + 
   ep^3*(G[0, -((S12 - S34)/S51)]*(8*G[0, 1, -((S12 - S34)/S51)] - 
       4*G[1, 1, -((S12 - S34)/S51)]) - 8*G[0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 1, 1, -((S12 - S34)/S51)] + 4*G[1, 0, 1, -((S12 - S34)/S51)] + 
     (20*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 
     8*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 4*Log[-S45]^2*Log[-S51] + 
     (4*Log[-S51]^3)/3 + G[1, -((S12 - S34)/S51)]*
      ((2*Pi^2)/3 - 8*G[0, 0, -((S12 - S34)/S51)] - 
       8*G[0, -((S12 - S34)/S51)]*Log[-S51]) + 
     Log[-S45]*((-2*Pi^2)/3 - 4*Log[-S51]^2) + 16*Zeta[3]) + 
   ep^4*((23*Pi^4)/15 - (2*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     G[0, 0, -((S12 - S34)/S51)]*(-16*G[0, 1, -((S12 - S34)/S51)] + 
       8*G[1, 1, -((S12 - S34)/S51)]) - 
     16*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     8*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     8*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (11*Log[-S45]^4)/3 + 
     16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     8*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Log[-S45]^3*Log[-S51])/
      3 - (2*Pi^2*Log[-S51]^2)/3 - Log[-S51]^4 + G[0, -((S12 - S34)/S51)]*
      (16*G[0, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 1, -((S12 - S34)/S51)] + 4*G[1, 1, 1, -((S12 - S34)/S51)] - 
       16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       8*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
      ((10*Pi^2)/3 - 8*Log[-S51]^2) + Log[-S45]^2*
      ((10*Pi^2)/3 + 2*Log[-S51]^2) + Log[-S45]*((-16*Pi^2*Log[-S51])/3 + 
       (4*Log[-S51]^3)/3 - (56*Zeta[3])/3) - (40*Log[-S51]*Zeta[3])/3 + 
     G[1, -((S12 - S34)/S51)]*(16*G[0, 0, 0, -((S12 - S34)/S51)] - 
       (4*Pi^2*Log[-S51])/3 + 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, -((S12 - S34)/S51)]*((-10*Pi^2)/3 + 8*Log[-S51]^2) + 4*Zeta[3])), 
 b[44] -> -8*ep*G[0, -((S12 - S34)/S51)] + 
   ep^2*((-4*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] - 
     8*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
      (8*G[1, -((S12 - S34)/S51)] + 16*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 
       16*G[0, 0, -((S12 - S34)/S51)]) - 32*G[0, 0, 0, -((S12 - S34)/S51)] - 
     16*G[0, 0, 1, -((S12 - S34)/S51)] + 8*G[0, 1, 1, -((S12 - S34)/S51)] + 
     8*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S51])/3 - 
     32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
     16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
      ((8*Pi^2)/3 + 16*G[0, 1, -((S12 - S34)/S51)] - 
       8*G[1, 1, -((S12 - S34)/S51)] - 16*G[1, -((S12 - S34)/S51)]*
        Log[-S51] - 16*Log[-S51]^2) - 8*Zeta[3]) + 
   ep^4*((2*Pi^4)/45 - (4*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     64*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     32*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     16*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     16*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     8*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     16*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     8*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     8*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 64*G[0, 0, 0, -((S12 - S34)/S51)]*
      Log[-S51] + 32*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     16*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     16*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 + 
     G[0, 1, -((S12 - S34)/S51)]*((8*Pi^2)/3 - 16*Log[-S51]^2) + 
     G[0, 0, -((S12 - S34)/S51)]*((-16*Pi^2)/3 - 
       32*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -((S12 - S34)/S51)] + 
       32*Log[-S51]^2) + 16*Log[-S51]*Zeta[3] + G[1, -((S12 - S34)/S51)]*
      (32*G[0, 0, 0, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S51])/3 + 
       32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 8*Zeta[3]) + 
     G[0, -((S12 - S34)/S51)]*(32*G[0, 0, 1, -((S12 - S34)/S51)] - 
       16*G[0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 1, -((S12 - S34)/S51)] + 8*G[1, 1, 1, -((S12 - S34)/S51)] - 
       (16*Pi^2*Log[-S51])/3 - 32*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       16*G[1, 1, -((S12 - S34)/S51)]*Log[-S51] + (32*Log[-S51]^3)/3 + 
       G[1, -((S12 - S34)/S51)]*((-8*Pi^2)/3 + 16*Log[-S51]^2) + 
       (424*Zeta[3])/3)), 
 b[45] -> ep^4*((-68*Pi^4)/45 + (8*Pi^2*G[0, -((S12 - S34)/S51)]*
      G[1, -((S12 - S34)/S51)])/3 - (8*Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - 
    (4*Pi^2*Log[-S45]^2)/3 - (4*Pi^2*Log[-S51]^2)/3 + 
    Log[-S45]*((8*Pi^2*Log[-S51])/3 - 48*Zeta[3]) + 48*Log[-S51]*Zeta[3]), 
 b[46] -> 0, b[47] -> 0, b[48] -> 0, b[49] -> 0, b[50] -> 0, 
 b[51] -> 4 + 2*ep*(-8*G[0, -((S12 - S34)/S51)] + 4*Log[-S12] - 
     8*Log[-S51]) + 2*ep^2*(-Pi^2 + 16*G[0, 0, -((S12 - S34)/S51)] - 
     4*Log[-S12]^2 + 16*G[0, -((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S51]^2) + 
   2*ep^3*(-32*G[0, 0, 0, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 + 
     (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
     32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - (16*Log[-S51]^3)/3 + 
     G[0, -((S12 - S34)/S51)]*((8*Pi^2)/3 - 16*Log[-S51]^2) - 
     (148*Zeta[3])/3) + 2*ep^4*((-277*Pi^4)/180 + 
     64*G[0, 0, 0, 0, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12]^2)/3 - 
     (4*Log[-S12]^4)/3 + 64*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] - 
     (8*Pi^2*Log[-S51]^2)/3 + (8*Log[-S51]^4)/3 + G[0, 0, -((S12 - S34)/S51)]*
      ((-16*Pi^2)/3 + 32*Log[-S51]^2) - (128*Log[-S12]*Zeta[3])/3 + 
     (424*Log[-S51]*Zeta[3])/3 + G[0, -((S12 - S34)/S51)]*
      ((-16*Pi^2*Log[-S51])/3 + (32*Log[-S51]^3)/3 + (424*Zeta[3])/3)), 
 b[52] -> ep^3*((8*Pi^2*G[0, -((S12 - S34)/S51)])/3 - (8*Pi^2*Log[-S45])/3 + 
     (8*Pi^2*Log[-S51])/3 - 48*Zeta[3]) + 
   ep^4*((-34*Pi^4)/15 - (16*Pi^2*G[0, 0, -((S12 - S34)/S51)])/3 + 
     (8*Pi^2*Log[-S45]^2)/3 - (8*Pi^2*Log[-S51]^2)/3 - 16*Log[-S45]*Zeta[3] + 
     112*Log[-S51]*Zeta[3] + G[0, -((S12 - S34)/S51)]*
      ((-16*Pi^2*Log[-S51])/3 + 112*Zeta[3])), 
 b[53] -> 4 + 2*ep*(-4*G[0, -(S34/(S23 - S51))] + 
     4*G[1, -(S34/(S23 - S51))] + 4*Log[-S34] - 4*Log[-S45] - 4*Log[-S51]) + 
   2*ep^2*(-3*Pi^2 - 8*G[0, 0, -(S34/(S23 - S51))] - 
     8*G[1, 1, -(S34/(S23 - S51))] - 4*Log[-S34]^2 - 4*Log[-S45]^2 + 
     Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (-8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] + 
     4*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(8*G[1, -(S34/(S23 - S51))] + 
       8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51])) + 
   2*ep^3*(-16*G[0, 0, 0, -(S34/(S23 - S51))] + 
     16*G[1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^3)/3 - 
     (8*Log[-S45]^3)/3 + 6*Pi^2*Log[-S51] + 8*Log[-S45]^2*Log[-S51] - 
     (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S34] - 16*Log[-S45] + 
       16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51]) + 
     Log[-S45]*((-10*Pi^2)/3 - 8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      ((-10*Pi^2)/3 - 16*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^2 - 
       8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(-16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S34]*((10*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((10*Pi^2)/3 + 
       16*G[0, 0, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 8*Log[-S45]^2 - 
       16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - (184*Zeta[3])/3) + 
   2*ep^4*((-493*Pi^4)/180 - 32*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
     32*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Log[-S34]^4)/3 - 
     (4*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
     Log[-S34]^3*((16*Log[-S45])/3 - (16*Log[-S51])/3) + 
     (16*Log[-S45]^3*Log[-S51])/3 - 6*Pi^2*Log[-S51]^2 + (4*Log[-S51]^4)/3 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
       32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      ((-20*Pi^2)/3 - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
       16*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((-20*Pi^2)/3 - 32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 
       16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
     Log[-S45]^2*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
     Log[-S34]^2*((-10*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + Log[-S34]*((16*Log[-S45]^3)/3 - 
       (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) - 
       (56*Zeta[3])/3) + G[1, -(S34/(S23 - S51))]*
      (32*G[0, 0, 0, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 + 
       (16*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
        (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
       16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
       Log[-S34]*((-20*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) - 
       (56*Zeta[3])/3) + (368*Log[-S51]*Zeta[3])/3 + 
     Log[-S45]*((20*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 + 
       (56*Zeta[3])/3) + G[0, -(S34/(S23 - S51))]*
      (32*G[1, 1, 1, -(S34/(S23 - S51))] + (16*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + (20*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + Log[-S45]*((-20*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*((20*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((20*Pi^2)/3 + 
         16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       (56*Zeta[3])/3)), 
 b[54] -> ep^3*((-8*Pi^2*Log[-S45])/3 + (8*Pi^2*Log[-S51])/3 - 48*Zeta[3]) + 
   ep^4*((-34*Pi^4)/15 + (8*Pi^2*Log[-S45]^2)/3 - (8*Pi^2*Log[-S51]^2)/3 - 
     16*Log[-S45]*Zeta[3] + 112*Log[-S51]*Zeta[3]), 
 b[55] -> 4 + 2*ep*(4*G[0, -(S34/(S23 - S51))] - 8*G[0, -((S12 - S34)/S51)] - 
     4*G[1, -(S34/(S23 - S51))] - 4*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 
   2*ep^2*((13*Pi^2)/3 + 8*G[0, 0, -(S34/(S23 - S51))] + 
     32*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)] + 
     8*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S34]^2 + 4*Log[-S45]^2 + 
     G[0, -(S34/(S23 - S51))]*(-16*G[0, -((S12 - S34)/S51)] - 
       8*G[1, -(S34/(S23 - S51))] - 8*Log[-S34] + 8*Log[-S45] - 
       8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
     Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
      (16*G[1, -(S34/(S23 - S51))] - 16*G[1, -((S12 - S34)/S51)] + 
       16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51])) + 
   2*ep^3*(G[1, -((S12 - S34)/S51)]*((16*Pi^2)/3 + 
       64*G[0, 0, -((S12 - S34)/S51)]) + 16*G[0, 0, 0, -(S34/(S23 - S51))] - 
     128*G[0, 0, 0, -((S12 - S34)/S51)] - 64*G[0, 0, 1, -((S12 - S34)/S51)] + 
     32*G[0, 1, 1, -((S12 - S34)/S51)] + 32*G[1, 0, 1, -((S12 - S34)/S51)] - 
     16*G[1, 1, 1, -(S34/(S23 - S51))] - (8*Log[-S34]^3)/3 + 
     (8*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
      (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
       32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] + 
       16*Log[-S45] - 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (-16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
     Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (26*Pi^2*Log[-S51])/3 - 
     8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
     Log[-S34]*((-26*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((-26*Pi^2)/3 - 
       16*G[0, 0, -(S34/(S23 - S51))] - 64*G[0, 0, -((S12 - S34)/S51)] - 
       32*G[0, 1, -((S12 - S34)/S51)] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + Log[-S45]*((26*Pi^2)/3 + 8*Log[-S51]^2) + 
     G[0, -((S12 - S34)/S51)]*((-52*Pi^2)/3 - 
       32*G[0, 0, -(S34/(S23 - S51))] - 32*G[1, 1, -(S34/(S23 - S51))] - 
       32*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (32*G[1, -((S12 - S34)/S51)] - 32*Log[-S34] + 32*Log[-S45] - 
         32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
       G[1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51])) + G[0, -(S34/(S23 - S51))]*
      ((26*Pi^2)/3 + 64*G[0, 0, -((S12 - S34)/S51)] + 
       32*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -(S34/(S23 - S51))] + 
       8*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(16*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (32*G[1, -(S34/(S23 - S51))] - 32*G[1, -((S12 - S34)/S51)] + 
         32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51])) - (124*Zeta[3])/3) + 
   2*ep^4*((227*Pi^4)/36 + (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     32*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     512*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     256*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     128*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     128*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     64*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     128*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     64*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     64*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     32*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (4*Log[-S34]^4)/3 + 
     (4*Log[-S45]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
       64*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
     (16*Log[-S45]^3*Log[-S51])/3 + (26*Pi^2*Log[-S51]^2)/3 + 
     (4*Log[-S51]^4)/3 + Log[-S34]^3*((-16*Log[-S45])/3 + (16*Log[-S51])/3) + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
       32*Log[-S51]) + G[0, 0, 1, -((S12 - S34)/S51)]*
      (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 
     G[0, 0, 0, -((S12 - S34)/S51)]*(256*Log[-S34] - 256*Log[-S45] + 
       256*Log[-S51]) + Log[-S45]^2*((26*Pi^2)/3 + 8*Log[-S51]^2) + 
     Log[-S34]^2*((26*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      ((52*Pi^2)/3 + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 0, -(S34/(S23 - S51))]*((52*Pi^2)/3 + 
       128*G[0, 0, -((S12 - S34)/S51)] + 64*G[0, 1, -((S12 - S34)/S51)] + 
       32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 1, -((S12 - S34)/S51)]*((40*Pi^2)/3 + 
       64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
       64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
       Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
     G[0, 0, -((S12 - S34)/S51)]*((208*Pi^2)/3 + 
       128*G[1, 1, -(S34/(S23 - S51))] + 128*G[1, 1, -((S12 - S34)/S51)] + 
       64*Log[-S34]^2 + 64*Log[-S45]^2 - 128*Log[-S45]*Log[-S51] + 
       64*Log[-S51]^2 + Log[-S34]*(-128*Log[-S45] + 128*Log[-S51])) + 
     Log[-S45]*((-52*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - 
       (248*Zeta[3])/3) + G[0, -(S34/(S23 - S51))]*
      (G[1, -((S12 - S34)/S51)]*((32*Pi^2)/3 + 
         128*G[0, 0, -((S12 - S34)/S51)]) - 
       256*G[0, 0, 0, -((S12 - S34)/S51)] - 
       128*G[0, 0, 1, -((S12 - S34)/S51)] + 
       64*G[0, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 1, -((S12 - S34)/S51)] - 
       32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 + 
       (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 
         32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
         16*Log[-S51]) - (52*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S34]*((-52*Pi^2)/3 - 16*Log[-S45]^2 + 
         32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((-52*Pi^2)/3 - 128*G[0, 0, -((S12 - S34)/S51)] - 
         64*G[0, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*((52*Pi^2)/3 + 16*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*((-104*Pi^2)/3 - 
         64*G[1, 1, -(S34/(S23 - S51))] - 64*G[1, 1, -((S12 - S34)/S51)] - 
         32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
           64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (64*G[1, -((S12 - S34)/S51)] - 64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51])) - (248*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
      (-256*G[0, 0, 0, -((S12 - S34)/S51)] - (32*Pi^2*Log[-S34])/3 + 
       (32*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) - 
       (32*Pi^2*Log[-S51])/3 - 64*Zeta[3]) + (248*Log[-S51]*Zeta[3])/3 + 
     Log[-S34]*((-16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + (248*Zeta[3])/3) + 
     G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((-32*Pi^2)/3 - 128*G[0, 0, -((S12 - S34)/S51)]) - 
       32*G[0, 0, 0, -(S34/(S23 - S51))] + 
       256*G[0, 0, 0, -((S12 - S34)/S51)] + 
       128*G[0, 0, 1, -((S12 - S34)/S51)] - 
       64*G[0, 1, 1, -((S12 - S34)/S51)] - 
       64*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 
         64*Log[-S45] + 64*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
        (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 
       Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*((52*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + (248*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
      (-64*G[0, 0, 0, -(S34/(S23 - S51))] + 
       64*G[1, 1, 1, -(S34/(S23 - S51))] - 
       64*G[1, 1, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 - 
       (32*Log[-S45]^3)/3 + (104*Pi^2*Log[-S51])/3 + 
       32*Log[-S45]^2*Log[-S51] + (32*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 
         64*Log[-S45] + 64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
        (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
       Log[-S45]*((-104*Pi^2)/3 - 32*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        ((-104*Pi^2)/3 - 64*G[0, 0, -(S34/(S23 - S51))] - 
         64*G[1, 1, -(S34/(S23 - S51))] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
         Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
         32*Log[-S51]^2) + Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((104*Pi^2)/3 + 64*G[0, 0, -(S34/(S23 - S51))] + 
         64*G[1, 1, -((S12 - S34)/S51)] + 32*Log[-S34]^2 + 32*Log[-S45]^2 + 
         G[1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) - 64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + (496*Zeta[3])/3)), 
 b[56] -> 0, b[57] -> 4 - 8*ep*Log[-S12] + 
   2*ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   2*ep^3*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3) + 
   2*ep^4*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + (4*Log[-S12]^4)/3 + 
     (128*Log[-S12]*Zeta[3])/3), b[58] -> 0, 
 b[59] -> 4 + 2*ep*(4*G[0, -(S34/(S23 - S51))] - 4*G[1, -(S34/(S23 - S51))] - 
     4*Log[-S34] - 4*Log[-S45] + 4*Log[-S51]) + 
   2*ep^2*(-3*Pi^2 + 8*G[0, 0, -(S34/(S23 - S51))] + 
     8*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S34]^2 - 4*Log[-S45]^2 + 
     Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 
     4*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(-8*G[1, -(S34/(S23 - S51))] - 
       8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51])) + 
   2*ep^3*(16*G[0, 0, 0, -(S34/(S23 - S51))] - 
     16*G[1, 1, 1, -(S34/(S23 - S51))] - (8*Log[-S34]^3)/3 - 
     (8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] + 
     (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] - 16*Log[-S45] + 
       16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] - 
       16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
       8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (-6*Pi^2 + 16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 - 
       8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S34]*(6*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (6*Pi^2 - 16*G[0, 0, -(S34/(S23 - S51))] - 8*Log[-S34]^2 + 
       8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - (184*Zeta[3])/3) + 
   2*ep^4*((-493*Pi^4)/180 + 32*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     32*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (4*Log[-S34]^4)/3 - 
     (4*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
     Log[-S34]^3*((16*Log[-S45])/3 - (16*Log[-S51])/3) + 
     (16*Log[-S45]^3*Log[-S51])/3 - (10*Pi^2*Log[-S51]^2)/3 - 
     (4*Log[-S51]^4)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
     G[1, 1, -(S34/(S23 - S51))]*(-12*Pi^2 + 16*Log[-S34]^2 - 
       16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      (-12*Pi^2 + 32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 - 
       16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
     Log[-S45]^2*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
     Log[-S34]^2*(-6*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (-32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + (20*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + Log[-S45]*((-20*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*(12*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (12*Pi^2 - 16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 
       (368*Zeta[3])/3) - (56*Log[-S51]*Zeta[3])/3 + 
     Log[-S45]*((20*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 + 
       (56*Zeta[3])/3) + Log[-S34]*((16*Log[-S45]^3)/3 - 
       (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
       (368*Zeta[3])/3) + G[1, -(S34/(S23 - S51))]*
      (-32*G[0, 0, 0, -(S34/(S23 - S51))] + (16*Log[-S34]^3)/3 + 
       (16*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
        (32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
       16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
       Log[-S34]*(-12*Pi^2 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
       (368*Zeta[3])/3)), 
 b[60] -> ep^3*((-8*Pi^2*G[0, -(S34/(S23 - S51))])/3 + 
     (8*Pi^2*G[1, -(S34/(S23 - S51))])/3 + (8*Pi^2*Log[-S34])/3 - 
     (8*Pi^2*Log[-S45])/3 - 48*Zeta[3]) + 
   ep^4*((-34*Pi^4)/15 - (16*Pi^2*G[0, 0, -(S34/(S23 - S51))])/3 - 
     (16*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 - (8*Pi^2*Log[-S34]^2)/3 + 
     (8*Pi^2*Log[-S45]^2)/3 + G[0, -(S34/(S23 - S51))]*
      ((16*Pi^2*G[1, -(S34/(S23 - S51))])/3 + (16*Pi^2*Log[-S34])/3 - 
       112*Zeta[3]) + 112*Log[-S34]*Zeta[3] - 16*Log[-S45]*Zeta[3] + 
     G[1, -(S34/(S23 - S51))]*((-16*Pi^2*Log[-S34])/3 + 112*Zeta[3])), 
 b[61] -> 4 - 8*ep*Log[-S12] + 2*ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   2*ep^3*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3) + 
   2*ep^4*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + (4*Log[-S12]^4)/3 + 
     (128*Log[-S12]*Zeta[3])/3), b[62] -> 0, 
 b[63] -> 4 + 2*ep*(4*G[0, -(S34/(S23 - S51))] - 4*G[1, -(S34/(S23 - S51))] - 
     4*Log[-S34] - 4*Log[-S45] + 4*Log[-S51]) + 
   2*ep^2*((-7*Pi^2)/3 + 8*G[0, 0, -(S34/(S23 - S51))] + 
     8*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S34]^2 - 2*Log[-S45]^2 + 
     Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 4*Log[-S45]*Log[-S51] - 
     2*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(-8*G[1, -(S34/(S23 - S51))] - 
       8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51])) + 
   2*ep^3*(16*G[0, 0, 0, -(S34/(S23 - S51))] - 
     16*G[1, 1, 1, -(S34/(S23 - S51))] - (8*Log[-S34]^3)/3 - 
     (2*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 2*Log[-S45]^2*Log[-S51] + 
     (2*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] - 16*Log[-S45] + 
       16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] - 
       16*Log[-S45] + 16*Log[-S51]) + G[0, -(S34/(S23 - S51))]*
      ((-14*Pi^2)/3 + 16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 - 
       4*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
     Log[-S45]*((-4*Pi^2)/3 - 2*Log[-S51]^2) + 
     Log[-S34]*((14*Pi^2)/3 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
       4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((14*Pi^2)/3 - 
       16*G[0, 0, -(S34/(S23 - S51))] - 8*Log[-S34]^2 + 4*Log[-S45]^2 - 
       8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - (136*Zeta[3])/3) + 
   2*ep^4*((-73*Pi^4)/60 + 32*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     32*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (4*Log[-S34]^4)/3 - 
     Log[-S45]^4/6 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
     Log[-S34]^3*((16*Log[-S45])/3 - (16*Log[-S51])/3) + 
     (2*Log[-S45]^3*Log[-S51])/3 - (2*Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] - 32*Log[-S45] + 
       32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      ((-28*Pi^2)/3 + 16*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((-28*Pi^2)/3 + 32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 - 
       8*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S34]^2*((-14*Pi^2)/3 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + Log[-S45]^2*((-2*Pi^2)/3 - Log[-S51]^2) + 
     G[0, -(S34/(S23 - S51))]*(-32*G[1, 1, 1, -(S34/(S23 - S51))] - 
       (16*Log[-S34]^3)/3 - (4*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 + 
       4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + Log[-S45]*((-8*Pi^2)/3 - 4*Log[-S51]^2) + 
       Log[-S34]*((28*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((28*Pi^2)/3 - 
         16*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 
       (272*Zeta[3])/3) - (56*Log[-S51]*Zeta[3])/3 + 
     Log[-S45]*((4*Pi^2*Log[-S51])/3 + (2*Log[-S51]^3)/3 + (56*Zeta[3])/3) + 
     Log[-S34]*((4*Log[-S45]^3)/3 - (8*Pi^2*Log[-S51])/3 - 
       4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
       Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + (272*Zeta[3])/3) + 
     G[1, -(S34/(S23 - S51))]*(-32*G[0, 0, 0, -(S34/(S23 - S51))] + 
       (16*Log[-S34]^3)/3 + (4*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
        (32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (8*Pi^2*Log[-S51])/3 - 
       4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
       Log[-S34]*((-28*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + 
       (272*Zeta[3])/3)), b[64] -> 0, 
 b[65] -> 4 - 8*ep*Log[-S12] + 2*ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   2*ep^3*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3) + 
   2*ep^4*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + (4*Log[-S12]^4)/3 + 
     (128*Log[-S12]*Zeta[3])/3), b[66] -> 0, 
 b[67] -> ep^2*((8*Pi^2)/3 - 16*G[0, -((S12 - S34)/S51)]*
      G[1, -((S12 - S34)/S51)] - 16*G[0, 0, -((S12 - S34)/S51)] + 
     16*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
      (16*Log[-S12] - 16*Log[-S51])) + 
   ep^3*(32*G[0, 0, 0, -((S12 - S34)/S51)] + 
     32*G[0, 1, 1, -((S12 - S34)/S51)] + 32*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (16*Pi^2*Log[-S12])/3 - 32*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[1, -((S12 - S34)/S51)]*((16*Pi^2)/3 + 32*G[0, -((S12 - S34)/S51)]*
        Log[-S12]) + 32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
     G[0, -((S12 - S34)/S51)]*(-32*G[1, 1, -((S12 - S34)/S51)] - 
       16*Log[-S12]^2 + 16*Log[-S51]^2) + 32*Zeta[3]) + 
   ep^4*((4*Pi^4)/15 + (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
     64*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     64*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     64*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     64*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 64*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 64*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (16*Pi^2*Log[-S12]^2)/3 + G[0, 1, -((S12 - S34)/S51)]*
      ((-8*Pi^2)/3 + 32*Log[-S12]^2) - 64*G[0, 0, 0, -((S12 - S34)/S51)]*
      Log[-S51] + G[0, 0, -((S12 - S34)/S51)]*((8*Pi^2)/3 - 32*Log[-S51]^2) + 
     G[0, -((S12 - S34)/S51)]*(-64*G[1, 1, 1, -((S12 - S34)/S51)] - 
       (8*Pi^2*Log[-S12])/3 + 64*G[1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
       (32*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - (32*Log[-S51]^3)/3) - 
     64*Log[-S12]*Zeta[3] + G[1, -((S12 - S34)/S51)]*
      ((-32*Pi^2*Log[-S12])/3 + G[0, -((S12 - S34)/S51)]*
        ((8*Pi^2)/3 - 32*Log[-S12]^2) + 64*Zeta[3])), b[68] -> 0, 
 b[69] -> -24*ep*G[0, -((S12 - S34)/S51)] + 
   ep^2*(48*G[0, 0, -((S12 - S34)/S51)] + 48*G[0, -((S12 - S34)/S51)]*
      Log[-S51]) + ep^3*(-96*G[0, 0, 0, -((S12 - S34)/S51)] - 
     96*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
      (4*Pi^2 - 48*Log[-S51]^2)) + 
   ep^4*(192*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     192*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
     G[0, 0, -((S12 - S34)/S51)]*(-8*Pi^2 + 96*Log[-S51]^2) + 
     G[0, -((S12 - S34)/S51)]*(-8*Pi^2*Log[-S51] + 32*Log[-S51]^3 + 
       256*Zeta[3])), b[70] -> 0, 
 b[71] -> -4 + ep*(4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 - 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] - 
     2*Log[-S51]^2) + ep^3*((2*Log[-S45]^3)/3 - (2*Pi^2*Log[-S51])/3 + 
     2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
     Log[-S45]*((-2*Pi^2)/3 + 2*Log[-S51]^2) + (56*Zeta[3])/3) + 
   ep^4*((7*Pi^4)/30 - Log[-S45]^4/6 - (2*Log[-S45]^3*Log[-S51])/3 + 
     (Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + 
     Log[-S45]^2*(Pi^2/3 - Log[-S51]^2) + 
     Log[-S45]*((2*Pi^2*Log[-S51])/3 - (2*Log[-S51]^3)/3 - (56*Zeta[3])/3) - 
     (56*Log[-S51]*Zeta[3])/3), 
 b[72] -> 2*ep*(-2*G[0, -((S12 - S34)/S51)] + 2*Log[-S45] - 2*Log[-S51]) + 
   2*ep^2*((-2*Pi^2)/3 + 4*G[0, 0, -((S12 - S34)/S51)] - 2*Log[-S45]^2 + 
     4*G[0, -((S12 - S34)/S51)]*Log[-S51] + 2*Log[-S51]^2) + 
   2*ep^3*(-8*G[0, 0, 0, -((S12 - S34)/S51)] + (5*Pi^2*Log[-S45])/3 + 
     (4*Log[-S45]^3)/3 - (Pi^2*Log[-S51])/3 - 8*G[0, 0, -((S12 - S34)/S51)]*
      Log[-S51] - (4*Log[-S51]^3)/3 + G[0, -((S12 - S34)/S51)]*
      (-1/3*Pi^2 - 4*Log[-S51]^2) - 16*Zeta[3]) + 
   2*ep^4*((7*Pi^4)/90 + 16*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     (5*Pi^2*Log[-S45]^2)/3 - (2*Log[-S45]^4)/3 + 
     16*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + (Pi^2*Log[-S51]^2)/3 + 
     (2*Log[-S51]^4)/3 + G[0, 0, -((S12 - S34)/S51)]*
      ((2*Pi^2)/3 + 8*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
      ((2*Pi^2*Log[-S51])/3 + (8*Log[-S51]^3)/3 - (20*Zeta[3])/3) + 
     (116*Log[-S45]*Zeta[3])/3 - (20*Log[-S51]*Zeta[3])/3), b[73] -> 0, 
 b[74] -> 2*ep^2*((-4*Pi^2)/3 + 4*G[0, -((S12 - S34)/S51)]*
      G[1, -((S12 - S34)/S51)] - 4*G[0, 1, -((S12 - S34)/S51)] - 
     2*Log[-S45]^2 + 4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2) + 
   2*ep^3*(G[0, -((S12 - S34)/S51)]*(8*G[0, 1, -((S12 - S34)/S51)] - 
       4*G[1, 1, -((S12 - S34)/S51)]) - 8*G[0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 1, 1, -((S12 - S34)/S51)] + 4*G[1, 0, 1, -((S12 - S34)/S51)] + 
     2*Log[-S45]^3 + (2*Pi^2*Log[-S51])/3 + 8*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51] - 2*Log[-S45]^2*Log[-S51] + 2*Log[-S51]^3 + 
     G[1, -((S12 - S34)/S51)]*((2*Pi^2)/3 - 8*G[0, 0, -((S12 - S34)/S51)] - 
       8*G[0, -((S12 - S34)/S51)]*Log[-S51]) + 
     Log[-S45]*(2*Pi^2 - 2*Log[-S51]^2) - 20*Zeta[3]) + 
   2*ep^4*((-31*Pi^4)/30 - (2*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     G[0, 0, -((S12 - S34)/S51)]*(-16*G[0, 1, -((S12 - S34)/S51)] + 
       8*G[1, 1, -((S12 - S34)/S51)]) - 
     16*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     8*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     8*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (7*Log[-S45]^4)/6 + 
     16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     8*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (2*Log[-S45]^3*Log[-S51])/
      3 - (4*Pi^2*Log[-S51]^2)/3 - (7*Log[-S51]^4)/6 + 
     G[0, -((S12 - S34)/S51)]*(16*G[0, 0, 1, -((S12 - S34)/S51)] - 
       8*G[0, 1, 1, -((S12 - S34)/S51)] - 8*G[1, 0, 1, -((S12 - S34)/S51)] + 
       4*G[1, 1, 1, -((S12 - S34)/S51)] - 16*G[0, 1, -((S12 - S34)/S51)]*
        Log[-S51] + 8*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*((-2*Pi^2)/3 - 8*Log[-S51]^2) + 
     Log[-S45]^2*((-8*Pi^2)/3 + Log[-S51]^2) - 8*Log[-S51]*Zeta[3] + 
     G[1, -((S12 - S34)/S51)]*(16*G[0, 0, 0, -((S12 - S34)/S51)] - 
       (4*Pi^2*Log[-S51])/3 + 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, -((S12 - S34)/S51)]*((2*Pi^2)/3 + 8*Log[-S51]^2) + 4*Zeta[3]) + 
     Log[-S45]*((4*Pi^2*Log[-S51])/3 + (2*Log[-S51]^3)/3 + 48*Zeta[3])), 
 b[75] -> 0, b[76] -> ep^3*(8*Log[-S45]^3 - (16*Pi^2*Log[-S51])/3 - 
     16*Log[-S45]^2*Log[-S51] + G[1, -(S34/(S23 - S51))]*
      ((-8*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + Log[-S34]*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S45]*(8*Pi^2 + 8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      ((8*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2)) + ep^4*((8*Pi^4)/5 - 8*Log[-S45]^3*Log[-S51] + 
     (16*Pi^2*Log[-S51]^2)/3 + 16*Log[-S45]^2*Log[-S51]^2 + 
     Log[-S34]^2*((8*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((16*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      ((16*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2) + Log[-S34]*(-8*Log[-S45]^3 + 8*Pi^2*Log[-S51] + 
       24*Log[-S45]^2*Log[-S51] + 8*Log[-S51]^3 + 
       Log[-S45]*(-8*Pi^2 - 24*Log[-S51]^2) - 64*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*(-8*Log[-S45]^3 + 8*Pi^2*Log[-S51] + 
       24*Log[-S45]^2*Log[-S51] + 8*Log[-S51]^3 + 
       Log[-S45]*(-8*Pi^2 - 24*Log[-S51]^2) + 
       Log[-S34]*((16*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) - 64*Zeta[3]) - 32*Log[-S51]*Zeta[3] + 
     G[0, -(S34/(S23 - S51))]*(8*Log[-S45]^3 - 8*Pi^2*Log[-S51] - 
       24*Log[-S45]^2*Log[-S51] - 8*Log[-S51]^3 + G[1, -(S34/(S23 - S51))]*
        ((-16*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S34]*((-16*Pi^2)/3 - 16*Log[-S45]^2 + 
         32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
       Log[-S45]*(8*Pi^2 + 24*Log[-S51]^2) + 64*Zeta[3]) + 
     Log[-S45]*(-8*Pi^2*Log[-S51] - 8*Log[-S51]^3 + 96*Zeta[3])), b[77] -> 0, 
 b[78] -> 0, b[79] -> 6 + ep*(-4*Log[-S45] - 8*Log[-S51]) + 
   ep^2*(-Pi^2 + G[1, -(S34/(S23 - S51))]*(4*Log[-S45] - 4*Log[-S51]) + 
     Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + 4*Log[-S45]*Log[-S51] + 
     8*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(-4*Log[-S45] + 4*Log[-S51])) + 
   ep^3*((-8*Log[-S45]^3)/3 + 4*Pi^2*Log[-S51] + 4*Log[-S45]^2*Log[-S51] - 
     (16*Log[-S51]^3)/3 + Log[-S34]^2*(-4*Log[-S45] + 4*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]) + 
     G[1, 1, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]) + 
     Log[-S45]*((-10*Pi^2)/3 - 4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      ((-4*Pi^2)/3 - 4*Log[-S45]^2 + G[1, -(S34/(S23 - S51))]*
        (8*Log[-S45] - 8*Log[-S51]) + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
       8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
     Log[-S34]*((4*Pi^2)/3 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
       4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      ((4*Pi^2)/3 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) - 40*Zeta[3]) + 
   ep^4*((-61*Pi^4)/60 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (16*Log[-S45] - 16*Log[-S51]) + Log[-S34]^3*((8*Log[-S45])/3 - 
       (8*Log[-S51])/3) + (8*Log[-S45]^3*Log[-S51])/3 - 4*Pi^2*Log[-S51]^2 - 
     4*Log[-S45]^2*Log[-S51]^2 + (8*Log[-S51]^4)/3 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      ((-8*Pi^2)/3 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 
         16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S34]^2*((-4*Pi^2)/3 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + Log[-S45]*((10*Pi^2*Log[-S51])/3 + 
       (8*Log[-S51]^3)/3 - (88*Zeta[3])/3) + 
     Log[-S34]*((8*Log[-S45]^3)/3 - (10*Pi^2*Log[-S51])/3 - 
       8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) - 16*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*((8*Log[-S45]^3)/3 + 
       G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (10*Pi^2*Log[-S51])/3 - 
       8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S34]*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) - 
       16*Zeta[3]) + (376*Log[-S51]*Zeta[3])/3 + G[0, -(S34/(S23 - S51))]*
      ((-8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] + 
       (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
       Log[-S45]*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
       Log[-S34]*((8*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((8*Pi^2)/3 + 
         8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 16*Zeta[3])), 
 b[80] -> 6 + ep*(12*G[0, -(S34/(S23 - S51))] - 12*G[1, -(S34/(S23 - S51))] - 
     12*Log[-S34] - 4*Log[-S45] + 4*Log[-S51]) + 
   ep^2*(-Pi^2 + 24*G[0, 0, -(S34/(S23 - S51))] + 
     24*G[1, 1, -(S34/(S23 - S51))] + 12*Log[-S34]^2 + 
     Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (24*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 4*Log[-S45]*Log[-S51] - 
     4*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(-24*G[1, -(S34/(S23 - S51))] - 
       24*Log[-S34] - 4*Log[-S45] + 4*Log[-S51])) + 
   ep^3*(48*G[0, 0, 0, -(S34/(S23 - S51))] - 
     48*G[1, 1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^3 - (8*Log[-S45]^3)/3 + 
     2*Pi^2*Log[-S51] + 4*Log[-S45]^2*Log[-S51] + (8*Log[-S51]^3)/3 + 
     Log[-S34]^2*(-4*Log[-S45] + 4*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (-48*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
     G[1, 1, -(S34/(S23 - S51))]*(-48*Log[-S34] - 8*Log[-S45] + 
       8*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 4*Log[-S51]^2) + 
     G[0, -(S34/(S23 - S51))]*((-10*Pi^2)/3 + 
       48*G[1, 1, -(S34/(S23 - S51))] + 24*Log[-S34]^2 - 4*Log[-S45]^2 + 
       Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (48*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + Log[-S34]*((10*Pi^2)/3 + 4*Log[-S45]^2 - 
       8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      ((10*Pi^2)/3 - 48*G[0, 0, -(S34/(S23 - S51))] - 24*Log[-S34]^2 + 
       4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) - 40*Zeta[3]) + 
   ep^4*((-61*Pi^4)/60 + 96*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     96*G[1, 1, 1, 1, -(S34/(S23 - S51))] + 4*Log[-S34]^4 + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(96*Log[-S34] + 16*Log[-S45] - 
       16*Log[-S51]) + Log[-S34]^3*((8*Log[-S45])/3 - (8*Log[-S51])/3) + 
     (8*Log[-S45]^3*Log[-S51])/3 - 2*Pi^2*Log[-S51]^2 - 
     4*Log[-S45]^2*Log[-S51]^2 - (4*Log[-S51]^4)/3 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(-96*Log[-S34] - 16*Log[-S45] + 
       16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      ((-20*Pi^2)/3 + 48*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((-20*Pi^2)/3 + 96*G[1, 1, -(S34/(S23 - S51))] + 48*Log[-S34]^2 - 
       8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S34]^2*((-10*Pi^2)/3 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (-96*G[1, 1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^3 - 
       (8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] + 
       (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-96*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
       Log[-S34]*((20*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((20*Pi^2)/3 - 
         48*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 
       112*Zeta[3]) + Log[-S45]*((10*Pi^2*Log[-S51])/3 + (8*Log[-S51]^3)/3 - 
       (88*Zeta[3])/3) - (8*Log[-S51]*Zeta[3])/3 + 
     Log[-S34]*((8*Log[-S45]^3)/3 - (10*Pi^2*Log[-S51])/3 - 
       8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) + 112*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*(-96*G[0, 0, 0, -(S34/(S23 - S51))] + 
       16*Log[-S34]^3 + (8*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
        (96*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (10*Pi^2*Log[-S51])/3 - 
       8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S34]*((-20*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) + 
       112*Zeta[3])), 
 b[81] -> 6 + ep*(-4*G[0, -(S34/(S23 - S51))] + 4*G[1, -(S34/(S23 - S51))] + 
     4*Log[-S34] - 4*Log[-S45] - 12*Log[-S51]) + 
   ep^2*(-Pi^2 - 8*G[0, 0, -(S34/(S23 - S51))] - 
     8*G[1, 1, -(S34/(S23 - S51))] - 4*Log[-S34]^2 + 
     Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (-8*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 4*Log[-S45]*Log[-S51] + 
     12*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(8*G[1, -(S34/(S23 - S51))] + 
       8*Log[-S34] - 4*Log[-S45] + 4*Log[-S51])) + 
   ep^3*(-16*G[0, 0, 0, -(S34/(S23 - S51))] + 
     16*G[1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^3)/3 - 
     (8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 4*Log[-S45]^2*Log[-S51] - 
     8*Log[-S51]^3 + Log[-S34]^2*(-4*Log[-S45] + 4*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
     G[1, 1, -(S34/(S23 - S51))]*(16*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
     Log[-S45]*((-10*Pi^2)/3 - 4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (-2*Pi^2 - 16*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^2 - 
       4*Log[-S45]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(-16*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 
       8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
     Log[-S34]*(2*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
       4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (2*Pi^2 + 16*G[0, 0, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 
       4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) - 40*Zeta[3]) + 
   ep^4*((-61*Pi^4)/60 - 32*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
     32*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Log[-S34]^4)/3 + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 16*Log[-S45] - 
       16*Log[-S51]) + Log[-S34]^3*((8*Log[-S45])/3 - (8*Log[-S51])/3) + 
     (8*Log[-S45]^3*Log[-S51])/3 - (10*Pi^2*Log[-S51]^2)/3 - 
     4*Log[-S45]^2*Log[-S51]^2 + 4*Log[-S51]^4 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 16*Log[-S45] + 
       16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (-4*Pi^2 - 16*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      (-4*Pi^2 - 32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 
       8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S34]^2*(-2*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2) + Log[-S45]*((10*Pi^2*Log[-S51])/3 + 
       (8*Log[-S51]^3)/3 - (88*Zeta[3])/3) + 
     Log[-S34]*((8*Log[-S45]^3)/3 - (10*Pi^2*Log[-S51])/3 - 
       8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) - (8*Zeta[3])/3) + 
     G[1, -(S34/(S23 - S51))]*(32*G[0, 0, 0, -(S34/(S23 - S51))] - 
       (16*Log[-S34]^3)/3 + (8*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
        (-32*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (10*Pi^2*Log[-S51])/3 - 
       8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S34]*(-4*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) - 
       (8*Zeta[3])/3) + 112*Log[-S51]*Zeta[3] + G[0, -(S34/(S23 - S51))]*
      (32*G[1, 1, 1, -(S34/(S23 - S51))] + (16*Log[-S34]^3)/3 - 
       (8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] + 
       (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
       Log[-S34]*(4*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*(4*Pi^2 + 16*Log[-S34]^2 + 
         8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + (8*Zeta[3])/3)), 
 b[82] -> 0, b[83] -> ep^2*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 
     G[1, -(S34/(S23 - S51))]*(8*Log[-S45] - 8*Log[-S51]) + 
     Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] + 
     G[0, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51])) + 
   ep^3*((8*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] - 
     8*Log[-S45]*Log[-S51]^2 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
     G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
     G[0, -(S34/(S23 - S51))]*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 
       G[1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + Log[-S34]*((8*Pi^2)/3 + 8*Log[-S45]^2 - 
       16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      ((8*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 16*Zeta[3]) + 
   ep^4*((8*Pi^4)/45 - (8*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^3*((16*Log[-S45])/3 - 
       (16*Log[-S51])/3) + (16*Log[-S45]^3*Log[-S51])/3 - 
     (8*Pi^2*Log[-S51]^2)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-32*Log[-S45] + 32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      ((-16*Pi^2)/3 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
         32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
     G[1, 1, -(S34/(S23 - S51))]*((-16*Pi^2)/3 - 16*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
       16*Log[-S51]^2) + Log[-S45]^2*((-20*Pi^2)/3 - 8*Log[-S51]^2) + 
     Log[-S34]^2*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + Log[-S34]*((16*Log[-S45]^3)/3 - 
       (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) - 
       32*Zeta[3]) + G[1, -(S34/(S23 - S51))]*((16*Log[-S45]^3)/3 + 
       G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
       16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
       Log[-S34]*((-16*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) - 
       32*Zeta[3]) - 32*Log[-S51]*Zeta[3] + G[0, -(S34/(S23 - S51))]*
      ((-16*Log[-S45]^3)/3 + (20*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
       Log[-S45]*((-20*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*((16*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((16*Pi^2)/3 + 
         16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 32*Zeta[3]) + 
     Log[-S45]*((20*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 + 96*Zeta[3])), 
 b[84] -> 0, b[85] -> 6 + ep*(-6*Log[-S45] - 6*Log[-S51]) + 
   ep^2*(-2*Pi^2 + 3*Log[-S45]^2 + 6*Log[-S45]*Log[-S51] + 3*Log[-S51]^2) + 
   ep^3*(-Log[-S45]^3 + 2*Pi^2*Log[-S51] - 3*Log[-S45]^2*Log[-S51] - 
     Log[-S51]^3 + Log[-S45]*(2*Pi^2 - 3*Log[-S51]^2) - 52*Zeta[3]) + 
   ep^4*((-14*Pi^4)/15 + Log[-S45]^4/4 + Log[-S45]^3*Log[-S51] - 
     Pi^2*Log[-S51]^2 + Log[-S51]^4/4 + Log[-S45]^2*
      (-Pi^2 + (3*Log[-S51]^2)/2) + 52*Log[-S51]*Zeta[3] + 
     Log[-S45]*(-2*Pi^2*Log[-S51] + Log[-S51]^3 + 52*Zeta[3])), 
 b[86] -> 6 + ep*(6*G[0, -((S12 - S34)/S51)] - 12*Log[-S12]) + 
   ep^2*(-2*Pi^2 - 6*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
      (6*G[1, -((S12 - S34)/S51)] - 12*Log[-S12]) + 12*Log[-S12]^2) + 
   ep^3*(-(Pi^2*G[1, -((S12 - S34)/S51)]) - 
     6*G[0, 1, 1, -((S12 - S34)/S51)] - 6*G[1, 0, 1, -((S12 - S34)/S51)] + 
     4*Pi^2*Log[-S12] + 12*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     8*Log[-S12]^3 + G[0, -((S12 - S34)/S51)]*
      (-Pi^2 + 6*G[1, 1, -((S12 - S34)/S51)] - 12*G[1, -((S12 - S34)/S51)]*
        Log[-S12] + 12*Log[-S12]^2) - 70*Zeta[3]) + 
   ep^4*((-17*Pi^4)/20 - Pi^2*G[1, 1, -((S12 - S34)/S51)] - 
     6*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     6*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     6*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 12*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 12*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     4*Pi^2*Log[-S12]^2 + 4*Log[-S12]^4 + G[0, 1, -((S12 - S34)/S51)]*
      (Pi^2 - 12*Log[-S12]^2) + G[0, -((S12 - S34)/S51)]*
      (6*G[1, 1, 1, -((S12 - S34)/S51)] + 2*Pi^2*Log[-S12] - 
       12*G[1, 1, -((S12 - S34)/S51)]*Log[-S12] - 8*Log[-S12]^3 + 
       G[1, -((S12 - S34)/S51)]*(-Pi^2 + 12*Log[-S12]^2) - 64*Zeta[3]) + 
     G[1, -((S12 - S34)/S51)]*(2*Pi^2*Log[-S12] - 6*Zeta[3]) + 
     140*Log[-S12]*Zeta[3]), 
 b[87] -> 6 + ep*(2*G[0, -((S12 - S34)/S51)] + 4*Log[-S12] - 12*Log[-S45] - 
     4*Log[-S51]) + ep^2*((-8*Pi^2)/3 - 8*G[0, 0, -((S12 - S34)/S51)] - 
     2*G[0, 1, -((S12 - S34)/S51)] - 4*Log[-S12]^2 + 6*Log[-S45]^2 + 
     G[0, -((S12 - S34)/S51)]*(2*G[1, -((S12 - S34)/S51)] + 4*Log[-S12] - 
       8*Log[-S51]) + 12*Log[-S45]*Log[-S51] - 2*Log[-S51]^2) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*(Pi^2 - 8*G[0, 0, -((S12 - S34)/S51)]) + 
     16*G[0, 0, 0, -((S12 - S34)/S51)] - 8*G[0, 0, 1, -((S12 - S34)/S51)] + 
     6*G[0, 1, 1, -((S12 - S34)/S51)] + 6*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (4*Pi^2*Log[-S12])/3 + (8*Log[-S12]^3)/3 - 2*Log[-S45]^3 + 
     (8*Pi^2*Log[-S51])/3 + 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - 
     6*Log[-S45]^2*Log[-S51] + (10*Log[-S51]^3)/3 + 
     G[0, 1, -((S12 - S34)/S51)]*(-4*Log[-S12] + 8*Log[-S51]) + 
     Log[-S45]*(4*Pi^2 - 6*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
      (-Pi^2 + 8*G[0, 1, -((S12 - S34)/S51)] - 
       6*G[1, 1, -((S12 - S34)/S51)] - 4*Log[-S12]^2 + 
       G[1, -((S12 - S34)/S51)]*(4*Log[-S12] - 8*Log[-S51]) + 
       8*Log[-S51]^2) - 14*Zeta[3]) + 
   ep^4*((53*Pi^4)/180 - (Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
     32*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     16*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     8*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     8*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12]^2)/3 - 
     (4*Log[-S12]^4)/3 + Log[-S45]^4/2 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (-4*Log[-S12] - 8*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
      (-4*Log[-S12] - 8*Log[-S51]) - 32*G[0, 0, 0, -((S12 - S34)/S51)]*
      Log[-S51] + 16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     2*Log[-S45]^3*Log[-S51] - (2*Pi^2*Log[-S51]^2)/3 - (13*Log[-S51]^4)/6 + 
     G[0, 0, -((S12 - S34)/S51)]*((8*Pi^2)/3 - 
       16*G[0, 1, -((S12 - S34)/S51)] + 8*G[1, 1, -((S12 - S34)/S51)] - 
       16*Log[-S51]^2) + G[0, 1, -((S12 - S34)/S51)]*
      (Pi^2 + 4*Log[-S12]^2 - 8*Log[-S51]^2) + 
     Log[-S45]^2*(-2*Pi^2 + 3*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
      (16*G[0, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 1, -((S12 - S34)/S51)] + 2*G[1, 1, 1, -((S12 - S34)/S51)] - 
       (2*Pi^2*Log[-S12])/3 + (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
       16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - (16*Log[-S51]^3)/3 + 
       G[1, 1, -((S12 - S34)/S51)]*(4*Log[-S12] + 8*Log[-S51]) + 
       G[1, -((S12 - S34)/S51)]*(-Pi^2 - 4*Log[-S12]^2 + 8*Log[-S51]^2) - 
       (148*Zeta[3])/3) - (140*Log[-S12]*Zeta[3])/3 - 
     (88*Log[-S51]*Zeta[3])/3 + G[1, -((S12 - S34)/S51)]*
      (16*G[0, 0, 0, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 - 
       (4*Pi^2*Log[-S51])/3 + 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       6*Zeta[3]) + Log[-S45]*(-4*Pi^2*Log[-S51] + 2*Log[-S51]^3 + 
       104*Zeta[3])), b[88] -> 0, b[89] -> 0, b[90] -> 0, b[91] -> 0, 
 b[92] -> 0, b[93] -> -8*ep*G[0, -((S12 - S34)/S51)] + 
   ep^2*((-4*Pi^2)/3 + 24*G[0, 0, -((S12 - S34)/S51)] - 
     8*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
      (8*G[1, -((S12 - S34)/S51)] - 8*Log[-S12] + 24*Log[-S51])) + 
   ep^3*((-8*Pi^2*G[1, -((S12 - S34)/S51)])/3 - 
     48*G[0, 0, 0, -((S12 - S34)/S51)] - 16*G[0, 1, 1, -((S12 - S34)/S51)] - 
     16*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S12])/3 + 
     16*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     48*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
      ((4*Pi^2)/3 + 16*G[1, 1, -((S12 - S34)/S51)] - 
       16*G[1, -((S12 - S34)/S51)]*Log[-S12] + 8*Log[-S12]^2 - 
       24*Log[-S51]^2) - 16*Zeta[3]) + 
   ep^4*((-2*Pi^4)/15 - (16*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     96*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     32*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     32*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     32*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 32*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 32*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (8*Pi^2*Log[-S12]^2)/3 + G[0, 1, -((S12 - S34)/S51)]*
      ((4*Pi^2)/3 - 16*Log[-S12]^2) + 96*G[0, 0, 0, -((S12 - S34)/S51)]*
      Log[-S51] + G[0, 0, -((S12 - S34)/S51)]*(-4*Pi^2 + 48*Log[-S51]^2) + 
     G[1, -((S12 - S34)/S51)]*((16*Pi^2*Log[-S12])/3 - 32*Zeta[3]) + 
     32*Log[-S12]*Zeta[3] + G[0, -((S12 - S34)/S51)]*
      (32*G[1, 1, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12])/3 - 
       32*G[1, 1, -((S12 - S34)/S51)]*Log[-S12] - (16*Log[-S12]^3)/3 + 
       G[1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 16*Log[-S12]^2) - 
       4*Pi^2*Log[-S51] + 16*Log[-S51]^3 + (256*Zeta[3])/3)), b[94] -> 0, 
 b[95] -> -4 + ep*(-2*G[0, -(S34/(S23 - S51))] + 2*G[1, -(S34/(S23 - S51))] + 
     2*Log[-S34] + 2*Log[-S45] + 4*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 - 4*G[0, 0, -(S34/(S23 - S51))] - 
     4*G[1, 1, -(S34/(S23 - S51))] - 2*Log[-S34]^2 - 2*Log[-S45]^2 + 
     Log[-S34]*(2*Log[-S45] - 2*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (-4*Log[-S34] + 2*Log[-S45] - 2*Log[-S51]) - 2*Log[-S45]*Log[-S51] - 
     2*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(4*G[1, -(S34/(S23 - S51))] + 
       4*Log[-S34] - 2*Log[-S45] + 2*Log[-S51])) + 
   ep^3*(-8*G[0, 0, 0, -(S34/(S23 - S51))] + 
     8*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Log[-S34]^3)/3 + Log[-S45]^3/3 - 
     (2*Pi^2*Log[-S51])/3 + 2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
     Log[-S34]^2*(-2*Log[-S45] + 2*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (8*Log[-S34] - 4*Log[-S45] + 4*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (8*Log[-S34] - 4*Log[-S45] + 4*Log[-S51]) + G[0, -(S34/(S23 - S51))]*
      ((-2*Pi^2)/3 - 8*G[1, 1, -(S34/(S23 - S51))] - 4*Log[-S34]^2 - 
       Log[-S45]^2 + Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(-8*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 
       2*Log[-S45]*Log[-S51] - Log[-S51]^2) + 
     Log[-S45]*((-4*Pi^2)/3 + Log[-S51]^2) + 
     Log[-S34]*((2*Pi^2)/3 + Log[-S45]^2 - 2*Log[-S45]*Log[-S51] + 
       Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((2*Pi^2)/3 + 
       8*G[0, 0, -(S34/(S23 - S51))] + 4*Log[-S34]^2 + Log[-S45]^2 - 
       2*Log[-S45]*Log[-S51] + Log[-S51]^2 + 
       Log[-S34]*(-4*Log[-S45] + 4*Log[-S51])) + (92*Zeta[3])/3) + 
   ep^4*((2*Pi^4)/5 - 16*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
     16*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (2*Log[-S34]^4)/3 - 
     Log[-S45]^4/6 + G[1, 1, 1, -(S34/(S23 - S51))]*
      (-16*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 
     Log[-S34]^3*((4*Log[-S45])/3 - (4*Log[-S51])/3) - 
     (Log[-S45]^3*Log[-S51])/3 + (Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(16*Log[-S34] - 8*Log[-S45] + 
       8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      ((-4*Pi^2)/3 - 8*Log[-S34]^2 - 2*Log[-S45]^2 + 
       Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 4*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((-4*Pi^2)/3 - 16*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^2 - 
       2*Log[-S45]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
       4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2) + 
     Log[-S45]^2*(Pi^2/3 - Log[-S51]^2) + Log[-S34]^2*
      ((-2*Pi^2)/3 - Log[-S45]^2 + 2*Log[-S45]*Log[-S51] - Log[-S51]^2) + 
     Log[-S45]*((4*Pi^2*Log[-S51])/3 - Log[-S51]^3/3 - (64*Zeta[3])/3) + 
     Log[-S34]*(Log[-S45]^3/3 - (2*Pi^2*Log[-S51])/3 - 
       Log[-S45]^2*Log[-S51] - Log[-S51]^3/3 + 
       Log[-S45]*((2*Pi^2)/3 + Log[-S51]^2) - (28*Zeta[3])/3) + 
     G[1, -(S34/(S23 - S51))]*(16*G[0, 0, 0, -(S34/(S23 - S51))] - 
       (8*Log[-S34]^3)/3 + Log[-S45]^3/3 + G[0, 0, -(S34/(S23 - S51))]*
        (-16*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 
       Log[-S34]^2*(4*Log[-S45] - 4*Log[-S51]) - (2*Pi^2*Log[-S51])/3 - 
       Log[-S45]^2*Log[-S51] - Log[-S51]^3/3 + 
       Log[-S34]*((-4*Pi^2)/3 - 2*Log[-S45]^2 + 4*Log[-S45]*Log[-S51] - 
         2*Log[-S51]^2) + Log[-S45]*((2*Pi^2)/3 + Log[-S51]^2) - 
       (28*Zeta[3])/3) - (92*Log[-S51]*Zeta[3])/3 + 
     G[0, -(S34/(S23 - S51))]*(16*G[1, 1, 1, -(S34/(S23 - S51))] + 
       (8*Log[-S34]^3)/3 - Log[-S45]^3/3 + (2*Pi^2*Log[-S51])/3 + 
       Log[-S45]^2*Log[-S51] + Log[-S51]^3/3 + Log[-S34]^2*
        (-4*Log[-S45] + 4*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
        (16*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
       Log[-S45]*((-2*Pi^2)/3 - Log[-S51]^2) + 
       Log[-S34]*((4*Pi^2)/3 + 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] + 
         2*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((4*Pi^2)/3 + 
         8*Log[-S34]^2 + 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] + 
         2*Log[-S51]^2 + Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) + 
       (28*Zeta[3])/3)), b[96] -> 0, 
 b[97] -> -4 + ep*(2*G[0, -((S12 - S34)/S51)] + 2*Log[-S12] + 6*Log[-S51]) + 
   ep^2*(Pi^2/3 - 6*G[0, 0, -((S12 - S34)/S51)] - 
     2*G[0, 1, -((S12 - S34)/S51)] - 2*Log[-S12]^2 + 
     G[0, -((S12 - S34)/S51)]*(2*G[1, -((S12 - S34)/S51)] + 2*Log[-S12] - 
       6*Log[-S51]) - 6*Log[-S51]^2) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((2*Pi^2)/3 - 
       6*G[0, 0, -((S12 - S34)/S51)]) + 12*G[0, 0, 0, -((S12 - S34)/S51)] - 
     6*G[0, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 1, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 + 
     (4*Log[-S12]^3)/3 + 12*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
     4*Log[-S51]^3 + G[0, 1, -((S12 - S34)/S51)]*(-2*Log[-S12] + 
       6*Log[-S51]) + G[0, -((S12 - S34)/S51)]*(-1/3*Pi^2 + 
       6*G[0, 1, -((S12 - S34)/S51)] - 4*G[1, 1, -((S12 - S34)/S51)] - 
       2*Log[-S12]^2 + G[1, -((S12 - S34)/S51)]*(2*Log[-S12] - 6*Log[-S51]) + 
       6*Log[-S51]^2) + (122*Zeta[3])/3) + 
   ep^4*((11*Pi^4)/20 - (Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
     24*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     12*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     6*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     6*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     6*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12]^2)/3 - 
     (2*Log[-S12]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (-2*Log[-S12] - 6*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
      (-2*Log[-S12] - 6*Log[-S51]) - 24*G[0, 0, 0, -((S12 - S34)/S51)]*
      Log[-S51] + 12*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*Log[-S51]^4 + G[0, 0, -((S12 - S34)/S51)]*
      (Pi^2 - 12*G[0, 1, -((S12 - S34)/S51)] + 
       6*G[1, 1, -((S12 - S34)/S51)] - 12*Log[-S51]^2) + 
     G[0, 1, -((S12 - S34)/S51)]*(Pi^2/3 + 2*Log[-S12]^2 - 6*Log[-S51]^2) + 
     G[0, -((S12 - S34)/S51)]*(12*G[0, 0, 1, -((S12 - S34)/S51)] - 
       6*G[0, 1, 1, -((S12 - S34)/S51)] - 6*G[1, 0, 1, -((S12 - S34)/S51)] + 
       2*G[1, 1, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 + 
       (4*Log[-S12]^3)/3 + Pi^2*Log[-S51] - 12*G[0, 1, -((S12 - S34)/S51)]*
        Log[-S51] - 4*Log[-S51]^3 + G[1, 1, -((S12 - S34)/S51)]*
        (2*Log[-S12] + 6*Log[-S51]) + G[1, -((S12 - S34)/S51)]*
        (-1/3*Pi^2 - 2*Log[-S12]^2 + 6*Log[-S51]^2) - (64*Zeta[3])/3) - 
     (70*Log[-S12]*Zeta[3])/3 - 58*Log[-S51]*Zeta[3] + 
     G[1, -((S12 - S34)/S51)]*(12*G[0, 0, 0, -((S12 - S34)/S51)] - 
       (Pi^2*Log[-S12])/3 - Pi^2*Log[-S51] + 12*G[0, 0, -((S12 - S34)/S51)]*
        Log[-S51] + 4*Zeta[3])), b[98] -> 0, b[99] -> 0, 
 b[100] -> 4 - 8*ep*Log[-S12] + 2*ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   2*ep^3*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3) + 
   2*ep^4*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + (4*Log[-S12]^4)/3 + 
     (128*Log[-S12]*Zeta[3])/3), 
 b[101] -> 2*ep*(-4*G[0, -((S12 - S34)/S51)] + 4*Log[-S45] - 4*Log[-S51]) + 
   2*ep^2*((10*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] + 
     8*G[0, 1, -((S12 - S34)/S51)] + 4*Log[-S45]^2 + 
     G[0, -(S34/(S23 - S51))]*(-8*G[0, -((S12 - S34)/S51)] + 8*Log[-S45] - 
       8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
     G[1, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]) + 
     Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
      (8*G[1, -(S34/(S23 - S51))] - 8*G[1, -((S12 - S34)/S51)] + 
       8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51])) + 
   2*ep^3*(G[1, -((S12 - S34)/S51)]*((8*Pi^2)/3 + 
       32*G[0, 0, -((S12 - S34)/S51)]) - 64*G[0, 0, 0, -((S12 - S34)/S51)] - 
     32*G[0, 0, 1, -((S12 - S34)/S51)] + 16*G[0, 1, 1, -((S12 - S34)/S51)] + 
     16*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Log[-S45]^3)/3 + 
     G[0, 0, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
       32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (16*Log[-S45] - 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (16*Log[-S45] - 16*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
      (-16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
     Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - 6*Pi^2*Log[-S51] - 
     8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
     Log[-S34]*((-20*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((-20*Pi^2)/3 - 
       32*G[0, 0, -((S12 - S34)/S51)] - 16*G[0, 1, -((S12 - S34)/S51)] - 
       8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S45]*(6*Pi^2 + 8*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
      ((-26*Pi^2)/3 - 16*G[0, 0, -(S34/(S23 - S51))] - 
       16*G[1, 1, -(S34/(S23 - S51))] - 16*G[1, 1, -((S12 - S34)/S51)] - 
       8*Log[-S34]^2 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 
         16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (16*G[1, -((S12 - S34)/S51)] - 16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2 + 
       G[1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51])) + G[0, -(S34/(S23 - S51))]*
      ((20*Pi^2)/3 + 32*G[0, 0, -((S12 - S34)/S51)] + 
       16*G[0, 1, -((S12 - S34)/S51)] + 8*Log[-S45]^2 - 
       16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + G[1, -(S34/(S23 - S51))]*
        (-16*Log[-S45] + 16*Log[-S51]) + Log[-S34]*(-16*Log[-S45] + 
         16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (16*G[1, -(S34/(S23 - S51))] - 16*G[1, -((S12 - S34)/S51)] + 
         16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51])) - 4*Zeta[3]) + 
   2*ep^4*((176*Pi^4)/45 + (16*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     256*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     128*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     64*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     64*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     32*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     64*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     32*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     32*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (4*Log[-S45]^4)/3 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
     G[0, 1, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
       32*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
      (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
     (16*Log[-S45]^3*Log[-S51])/3 + 6*Pi^2*Log[-S51]^2 + (4*Log[-S51]^4)/3 + 
     Log[-S34]^3*((-16*Log[-S45])/3 + (16*Log[-S51])/3) + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
       64*Log[-S51]) + G[0, 0, 0, -((S12 - S34)/S51)]*
      (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 
     Log[-S45]^2*(6*Pi^2 + 8*Log[-S51]^2) + 
     Log[-S34]^2*((20*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      ((40*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 0, -(S34/(S23 - S51))]*((40*Pi^2)/3 + 
       64*G[0, 0, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)] + 
       16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 1, -((S12 - S34)/S51)]*((20*Pi^2)/3 + 
       32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 0, -((S12 - S34)/S51)]*((104*Pi^2)/3 + 
       64*G[1, 1, -(S34/(S23 - S51))] + 64*G[1, 1, -((S12 - S34)/S51)] + 
       32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
       32*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
     Log[-S45]*(-12*Pi^2*Log[-S51] - (16*Log[-S51]^3)/3 - (152*Zeta[3])/3) + 
     G[1, -((S12 - S34)/S51)]*(-128*G[0, 0, 0, -((S12 - S34)/S51)] - 
       (16*Pi^2*Log[-S34])/3 + (16*Pi^2*Log[-S45])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) - (16*Pi^2*Log[-S51])/3 - 32*Zeta[3]) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((16*Pi^2)/3 + 64*G[0, 0, -((S12 - S34)/S51)]) - 
       128*G[0, 0, 0, -((S12 - S34)/S51)] - 
       64*G[0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Log[-S45]^3)/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S45] - 
         32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 
         32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
         16*Log[-S51]) - 12*Pi^2*Log[-S51] - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S34]*((-40*Pi^2)/3 - 16*Log[-S45]^2 + 
         32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((-40*Pi^2)/3 - 64*G[0, 0, -((S12 - S34)/S51)] - 
         32*G[0, 1, -((S12 - S34)/S51)] - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*(12*Pi^2 + 16*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*((-52*Pi^2)/3 - 
         32*G[1, 1, -(S34/(S23 - S51))] - 32*G[1, 1, -((S12 - S34)/S51)] - 
         16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
           32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (32*G[1, -((S12 - S34)/S51)] - 32*Log[-S34] + 32*Log[-S45] - 
           32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51])) - 8*Zeta[3]) + (152*Log[-S51]*Zeta[3])/3 + 
     Log[-S34]*((-16*Log[-S45]^3)/3 + 12*Pi^2*Log[-S51] + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S45]*(-12*Pi^2 - 16*Log[-S51]^2) + 8*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((-16*Pi^2)/3 - 64*G[0, 0, -((S12 - S34)/S51)]) + 
       128*G[0, 0, 0, -((S12 - S34)/S51)] + 
       64*G[0, 0, 1, -((S12 - S34)/S51)] - 
       32*G[0, 1, 1, -((S12 - S34)/S51)] - 
       32*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Log[-S45]^3)/3 + 
       12*Pi^2*Log[-S51] + 16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*(64*Log[-S34] - 
         64*Log[-S45] + 64*Log[-S51]) + Log[-S45]*(-12*Pi^2 - 
         16*Log[-S51]^2) + Log[-S34]*((40*Pi^2)/3 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + 8*Zeta[3]) + 
     G[0, -((S12 - S34)/S51)]*(-32*G[0, 0, 0, -(S34/(S23 - S51))] + 
       32*G[1, 1, 1, -(S34/(S23 - S51))] - 
       32*G[1, 1, 1, -((S12 - S34)/S51)] + (16*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] - 
         32*Log[-S45] + 32*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
        (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
       Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        ((-52*Pi^2)/3 - 32*G[0, 0, -(S34/(S23 - S51))] - 
         32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S34]*((52*Pi^2)/3 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((52*Pi^2)/3 + 32*G[0, 0, -(S34/(S23 - S51))] + 
         32*G[1, 1, -((S12 - S34)/S51)] + 16*Log[-S34]^2 + 16*Log[-S45]^2 + 
         G[1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
           32*Log[-S51]) - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + (248*Zeta[3])/3)), 
 b[102] -> 4 + ep*(8*G[0, -(S34/(S23 - S51))] + 8*G[0, -((S12 - S34)/S51)] - 
     8*G[1, -(S34/(S23 - S51))] - 8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
   ep^2*((-26*Pi^2)/3 + 16*G[0, 0, -(S34/(S23 - S51))] - 
     32*G[0, 0, -((S12 - S34)/S51)] - 16*G[0, 1, -((S12 - S34)/S51)] + 
     16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
     Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
      (-16*G[1, -(S34/(S23 - S51))] + 16*G[1, -((S12 - S34)/S51)] - 
       16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
     G[1, -(S34/(S23 - S51))]*(16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
     16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
      (16*G[0, -((S12 - S34)/S51)] - 16*G[1, -(S34/(S23 - S51))] - 
       16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((-16*Pi^2)/3 - 
       64*G[0, 0, -((S12 - S34)/S51)]) + 32*G[0, 0, 0, -(S34/(S23 - S51))] + 
     128*G[0, 0, 0, -((S12 - S34)/S51)] + 64*G[0, 0, 1, -((S12 - S34)/S51)] - 
     32*G[0, 1, 1, -((S12 - S34)/S51)] - 32*G[1, 0, 1, -((S12 - S34)/S51)] - 
     32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 - 
     (16*Log[-S45]^3)/3 + 12*Pi^2*Log[-S51] + 16*Log[-S45]^2*Log[-S51] + 
     (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] - 32*Log[-S45] + 
       32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] - 
       32*Log[-S45] + 32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
      (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
     G[0, 0, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
       64*Log[-S51]) + Log[-S45]*(-12*Pi^2 - 16*Log[-S51]^2) + 
     G[0, -(S34/(S23 - S51))]*((-52*Pi^2)/3 - 
       64*G[0, 0, -((S12 - S34)/S51)] - 32*G[0, 1, -((S12 - S34)/S51)] + 
       32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (-32*G[1, -(S34/(S23 - S51))] + 32*G[1, -((S12 - S34)/S51)] - 
         32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(32*Log[-S34] + 32*Log[-S45] - 
         32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
     Log[-S34]*((52*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      ((52*Pi^2)/3 - 32*G[0, 0, -(S34/(S23 - S51))] + 
       64*G[0, 0, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)] - 
       16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, -((S12 - S34)/S51)]*((52*Pi^2)/3 + 32*G[0, 0, -(S34/(S23 - S51))] + 
       32*G[1, 1, -(S34/(S23 - S51))] + 32*G[1, 1, -((S12 - S34)/S51)] + 
       16*Log[-S34]^2 + 16*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
        (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (-32*G[1, -((S12 - S34)/S51)] + 32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51])) - (272*Zeta[3])/3) + 
   ep^4*((-109*Pi^4)/10 - (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     64*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
     512*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     256*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     128*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     128*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     64*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     128*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     64*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     64*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     64*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^4)/3 - 
     (8*Log[-S45]^4)/3 + G[0, 0, 0, -((S12 - S34)/S51)]*
      (-256*Log[-S34] + 256*Log[-S45] - 256*Log[-S51]) + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(-128*Log[-S34] + 128*Log[-S45] - 
       128*Log[-S51]) + G[1, 1, 1, -(S34/(S23 - S51))]*
      (64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
     Log[-S34]^3*((32*Log[-S45])/3 - (32*Log[-S51])/3) + 
     (32*Log[-S45]^3*Log[-S51])/3 - 12*Pi^2*Log[-S51]^2 - (8*Log[-S51]^4)/3 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(-64*Log[-S34] - 64*Log[-S45] + 
       64*Log[-S51]) + G[0, 1, 1, -((S12 - S34)/S51)]*
      (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
       64*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*((-208*Pi^2)/3 - 
       128*G[1, 1, -(S34/(S23 - S51))] - 128*G[1, 1, -((S12 - S34)/S51)] - 
       64*Log[-S34]^2 - 64*Log[-S45]^2 + Log[-S34]*(128*Log[-S45] - 
         128*Log[-S51]) + 128*Log[-S45]*Log[-S51] - 64*Log[-S51]^2) + 
     G[0, 1, -((S12 - S34)/S51)]*((-40*Pi^2)/3 - 
       64*G[1, 1, -(S34/(S23 - S51))] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
       Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
       32*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      ((-104*Pi^2)/3 + 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
       Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
       32*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((-104*Pi^2)/3 - 128*G[0, 0, -((S12 - S34)/S51)] - 
       64*G[0, 1, -((S12 - S34)/S51)] + 64*G[1, 1, -(S34/(S23 - S51))] + 
       32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
         64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
     Log[-S45]^2*(-12*Pi^2 - 16*Log[-S51]^2) + 
     Log[-S34]^2*((-52*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
       16*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (G[1, -((S12 - S34)/S51)]*((-32*Pi^2)/3 - 
         128*G[0, 0, -((S12 - S34)/S51)]) + 
       256*G[0, 0, 0, -((S12 - S34)/S51)] + 
       128*G[0, 0, 1, -((S12 - S34)/S51)] - 
       64*G[0, 1, 1, -((S12 - S34)/S51)] - 
       64*G[1, 0, 1, -((S12 - S34)/S51)] - 
       64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 - 
       (32*Log[-S45]^3)/3 + 24*Pi^2*Log[-S51] + 32*Log[-S45]^2*Log[-S51] + 
       (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 
         64*Log[-S45] + 64*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
        (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 
       Log[-S45]*(-24*Pi^2 - 32*Log[-S51]^2) + 
       Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
         32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((104*Pi^2)/3 + 
         128*G[0, 0, -((S12 - S34)/S51)] + 64*G[0, 1, -((S12 - S34)/S51)] - 
         32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
         32*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
       G[0, -((S12 - S34)/S51)]*((104*Pi^2)/3 + 
         64*G[1, 1, -(S34/(S23 - S51))] + 64*G[1, 1, -((S12 - S34)/S51)] + 
         32*Log[-S34]^2 + 32*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
          (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (-64*G[1, -((S12 - S34)/S51)] + 64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51])) - (544*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
      (64*G[0, 0, 0, -(S34/(S23 - S51))] - 
       64*G[1, 1, 1, -(S34/(S23 - S51))] + 
       64*G[1, 1, 1, -((S12 - S34)/S51)] - (32*Log[-S34]^3)/3 + 
       (32*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
        (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 
         64*Log[-S45] - 64*Log[-S51]) + Log[-S34]^2*(32*Log[-S45] - 
         32*Log[-S51]) - (104*Pi^2*Log[-S51])/3 - 32*Log[-S45]^2*Log[-S51] - 
       (32*Log[-S51]^3)/3 + Log[-S34]*((-104*Pi^2)/3 - 32*Log[-S45]^2 + 
         64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
       Log[-S45]*((104*Pi^2)/3 + 32*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        ((104*Pi^2)/3 + 64*G[0, 0, -(S34/(S23 - S51))] + 
         64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + G[1, -(S34/(S23 - S51))]*
        ((-104*Pi^2)/3 - 64*G[0, 0, -(S34/(S23 - S51))] - 
         64*G[1, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
         Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
         32*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*(64*Log[-S34] - 
           64*Log[-S45] + 64*Log[-S51])) - (496*Zeta[3])/3) - 
     (304*Log[-S51]*Zeta[3])/3 + G[1, -((S12 - S34)/S51)]*
      (256*G[0, 0, 0, -((S12 - S34)/S51)] + (32*Pi^2*Log[-S34])/3 - 
       (32*Pi^2*Log[-S45])/3 + (32*Pi^2*Log[-S51])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
         128*Log[-S51]) + 64*Zeta[3]) + Log[-S45]*(24*Pi^2*Log[-S51] + 
       (32*Log[-S51]^3)/3 + (304*Zeta[3])/3) + 
     Log[-S34]*((32*Log[-S45]^3)/3 - 24*Pi^2*Log[-S51] - 
       32*Log[-S45]^2*Log[-S51] - (32*Log[-S51]^3)/3 + 
       Log[-S45]*(24*Pi^2 + 32*Log[-S51]^2) + (544*Zeta[3])/3) + 
     G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((32*Pi^2)/3 + 128*G[0, 0, -((S12 - S34)/S51)]) - 
       64*G[0, 0, 0, -(S34/(S23 - S51))] - 
       256*G[0, 0, 0, -((S12 - S34)/S51)] - 
       128*G[0, 0, 1, -((S12 - S34)/S51)] + 
       64*G[0, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 + 
       (32*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] + 
         64*Log[-S45] - 64*Log[-S51]) + Log[-S34]^2*(32*Log[-S45] - 
         32*Log[-S51]) - 24*Pi^2*Log[-S51] - 32*Log[-S45]^2*Log[-S51] - 
       (32*Log[-S51]^3)/3 + Log[-S34]*((-104*Pi^2)/3 - 32*Log[-S45]^2 + 
         64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
       Log[-S45]*(24*Pi^2 + 32*Log[-S51]^2) + (544*Zeta[3])/3)), b[103] -> 0, 
 b[104] -> ep^3*(G[0, -(S34/(S23 - S51))]*((-8*Pi^2)/3 + 
       16*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
       16*G[0, 1, -((S12 - S34)/S51)]) + G[1, -(S34/(S23 - S51))]*
      ((8*Pi^2)/3 - 16*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
       16*G[0, 1, -((S12 - S34)/S51)]) + G[0, -((S12 - S34)/S51)]*
      (16*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -((S12 - S34)/S51)]) - 
     16*G[0, 0, 1, -((S12 - S34)/S51)] - 16*G[0, 1, 1, -((S12 - S34)/S51)] - 
     16*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S34])/3 + 
     G[0, 1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45]) - 
     (8*Pi^2*Log[-S45])/3 + G[1, -((S12 - S34)/S51)]*
      ((-8*Pi^2)/3 - 16*G[0, 0, -((S12 - S34)/S51)] + 
       G[0, -((S12 - S34)/S51)]*(-16*Log[-S34] + 16*Log[-S45])) - 
     32*Zeta[3]) + ep^4*((-146*Pi^4)/45 + G[0, 0, -(S34/(S23 - S51))]*
      ((-16*Pi^2)/3 - 32*G[0, 1, -((S12 - S34)/S51)]) - 
     (16*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 + G[0, 0, -((S12 - S34)/S51)]*
      (-96*G[0, 1, -((S12 - S34)/S51)] - 48*G[1, 1, -((S12 - S34)/S51)]) - 
     (8*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
     96*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     48*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     16*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     16*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     80*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     16*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     16*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S34]^2)/3 - 
     (8*Pi^2*Log[-S45]^2)/3 + G[0, -((S12 - S34)/S51)]*
      (96*G[0, 0, 1, -((S12 - S34)/S51)] + 
       48*G[0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 1, -((S12 - S34)/S51)] + 
       16*G[1, 1, 1, -((S12 - S34)/S51)] + G[1, 1, -((S12 - S34)/S51)]*
        (-16*Log[-S34] + 16*Log[-S45] - 32*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         32*Log[-S51])) + G[0, 0, 1, -((S12 - S34)/S51)]*
      (64*Log[-S34] - 64*Log[-S45] + 32*Log[-S51]) + 
     G[0, 1, 1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
       32*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
      (16*Log[-S34] - 16*Log[-S45] + 32*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*((-56*Pi^2)/3 - 
       32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51]) + 
     Log[-S45]*((16*Pi^2*Log[-S51])/3 - 80*Zeta[3]) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -(S34/(S23 - S51))]*
        ((16*Pi^2)/3 - 32*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
         32*G[0, 1, -((S12 - S34)/S51)]) + G[0, -((S12 - S34)/S51)]*
        (64*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -((S12 - S34)/S51)]) - 
       64*G[0, 0, 1, -((S12 - S34)/S51)] - 
       16*G[0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Pi^2*Log[-S34])/3 - 
       (16*Pi^2*Log[-S45])/3 + G[1, -((S12 - S34)/S51)]*
        ((-8*Pi^2)/3 - 64*G[0, 0, -((S12 - S34)/S51)] + 
         G[0, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
           32*Log[-S51])) + (16*Pi^2*Log[-S51])/3 + 
       G[0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) - 80*Zeta[3]) + 64*Log[-S51]*Zeta[3] + 
     G[1, -((S12 - S34)/S51)]*(96*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (8*Pi^2*Log[-S34])/3 - (8*Pi^2*Log[-S45])/3 + (16*Pi^2*Log[-S51])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
         32*Log[-S51]) + G[0, -((S12 - S34)/S51)]*((56*Pi^2)/3 + 
         32*G[0, 0, -(S34/(S23 - S51))] + 32*G[1, 1, -(S34/(S23 - S51))] + 
         16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 64*Zeta[3]) + 
     Log[-S34]*((16*Pi^2*Log[-S45])/3 - (16*Pi^2*Log[-S51])/3 + 80*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*(G[0, -((S12 - S34)/S51)]*
        (-64*G[0, 1, -((S12 - S34)/S51)] - 16*G[1, 1, -((S12 - S34)/S51)]) + 
       64*G[0, 0, 1, -((S12 - S34)/S51)] + 
       16*G[0, 1, 1, -((S12 - S34)/S51)] + 
       16*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S34])/3 + 
       (16*Pi^2*Log[-S45])/3 + G[0, 1, -((S12 - S34)/S51)]*
        (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
       (16*Pi^2*Log[-S51])/3 + G[1, -((S12 - S34)/S51)]*
        ((8*Pi^2)/3 + 64*G[0, 0, -((S12 - S34)/S51)] + 
         G[0, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51])) + 80*Zeta[3])), 
 b[105] -> ep^2*((2*Pi^2)/3 - 4*G[0, -((S12 - S34)/S51)]*
      G[1, -((S12 - S34)/S51)] + 4*G[0, 1, -((S12 - S34)/S51)]) + 
   ep^3*(G[0, -((S12 - S34)/S51)]*(-8*G[0, 1, -((S12 - S34)/S51)] + 
       4*G[1, 1, -((S12 - S34)/S51)]) + 8*G[0, 0, 1, -((S12 - S34)/S51)] - 
     4*G[0, 1, 1, -((S12 - S34)/S51)] - 4*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (4*Pi^2*Log[-S51])/3 - 8*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     G[1, -((S12 - S34)/S51)]*((-2*Pi^2)/3 + 8*G[0, 0, -((S12 - S34)/S51)] + 
       8*G[0, -((S12 - S34)/S51)]*Log[-S51]) + 4*Zeta[3]) + 
   ep^4*((-2*Pi^4)/15 + G[0, 0, -((S12 - S34)/S51)]*
      (16*G[0, 1, -((S12 - S34)/S51)] - 8*G[1, 1, -((S12 - S34)/S51)]) + 
     (2*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     16*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     8*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     8*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     8*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 16*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S51] + 8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     8*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
     G[0, -((S12 - S34)/S51)]*(-16*G[0, 0, 1, -((S12 - S34)/S51)] + 
       8*G[0, 1, 1, -((S12 - S34)/S51)] + 8*G[1, 0, 1, -((S12 - S34)/S51)] - 
       4*G[1, 1, 1, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)]*
        Log[-S51] - 8*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*(-2*Pi^2 + 8*Log[-S51]^2) + 
     G[1, -((S12 - S34)/S51)]*(-16*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (4*Pi^2*Log[-S51])/3 - 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, -((S12 - S34)/S51)]*(2*Pi^2 - 8*Log[-S51]^2) - 4*Zeta[3]) - 
     8*Log[-S51]*Zeta[3]), 
 b[106] -> ep^2*((2*Pi^2)/3 - 4*G[0, -((S12 - S34)/S51)]*
      G[1, -((S12 - S34)/S51)] + 4*G[0, 1, -((S12 - S34)/S51)]) + 
   ep^3*(G[0, -(S34/(S23 - S51))]*((-4*Pi^2)/3 + 8*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] - 8*G[0, 1, -((S12 - S34)/S51)]) + 
     G[1, -(S34/(S23 - S51))]*((4*Pi^2)/3 - 8*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] + 8*G[0, 1, -((S12 - S34)/S51)]) + 
     12*G[0, -((S12 - S34)/S51)]*G[1, 1, -((S12 - S34)/S51)] - 
     12*G[0, 1, 1, -((S12 - S34)/S51)] - 12*G[1, 0, 1, -((S12 - S34)/S51)] + 
     (4*Pi^2*Log[-S34])/3 - (4*Pi^2*Log[-S45])/3 + 
     G[0, 1, -((S12 - S34)/S51)]*(8*Log[-S34] - 8*Log[-S45] - 8*Log[-S51]) - 
     (4*Pi^2*Log[-S51])/3 + G[1, -((S12 - S34)/S51)]*
      (-2*Pi^2 + G[0, -((S12 - S34)/S51)]*(-8*Log[-S34] + 8*Log[-S45] + 
         8*Log[-S51])) - 12*Zeta[3]) + 
   ep^4*((-79*Pi^4)/45 + G[0, 0, -(S34/(S23 - S51))]*
      ((-8*Pi^2)/3 - 16*G[0, 1, -((S12 - S34)/S51)]) - 
     (8*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 + G[0, 0, -((S12 - S34)/S51)]*
      (-32*G[0, 1, -((S12 - S34)/S51)] - 32*G[1, 1, -((S12 - S34)/S51)]) - 
     (2*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
     32*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     32*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     32*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S34]^2)/3 + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45]) - 
     (4*Pi^2*Log[-S45]^2)/3 + G[0, -((S12 - S34)/S51)]*
      (32*G[0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] + 4*G[1, 1, 1, -((S12 - S34)/S51)] + 
       G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45]) + 
       G[1, 1, -((S12 - S34)/S51)]*(-8*Log[-S34] + 8*Log[-S45] - 
         24*Log[-S51])) + (4*Pi^2*Log[-S51]^2)/3 + 
     G[0, 1, 1, -((S12 - S34)/S51)]*(8*Log[-S34] - 8*Log[-S45] + 
       24*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
      (8*Log[-S34] - 8*Log[-S45] + 24*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*((-34*Pi^2)/3 - 
       16*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + Log[-S45]*((8*Pi^2*Log[-S51])/3 - 40*Zeta[3]) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -(S34/(S23 - S51))]*
        ((8*Pi^2)/3 - 16*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
         16*G[0, 1, -((S12 - S34)/S51)]) + G[0, -((S12 - S34)/S51)]*
        (32*G[0, 1, -((S12 - S34)/S51)] + 8*G[1, 1, -((S12 - S34)/S51)]) - 
       32*G[0, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S34])/3 - 
       (8*Pi^2*Log[-S45])/3 + G[1, -((S12 - S34)/S51)]*
        ((-4*Pi^2)/3 - 32*G[0, 0, -((S12 - S34)/S51)] + 
         G[0, -((S12 - S34)/S51)]*(-16*Log[-S34] + 16*Log[-S45] - 
           16*Log[-S51])) + (8*Pi^2*Log[-S51])/3 + 
       G[0, 1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) - 40*Zeta[3]) + 24*Log[-S51]*Zeta[3] + 
     G[1, -((S12 - S34)/S51)]*(32*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (4*Pi^2*Log[-S34])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (32*Log[-S34] - 32*Log[-S45]) - (4*Pi^2*Log[-S45])/3 + 
       4*Pi^2*Log[-S51] + G[0, -((S12 - S34)/S51)]*((34*Pi^2)/3 + 
         16*G[0, 0, -(S34/(S23 - S51))] + 16*G[1, 1, -(S34/(S23 - S51))] + 
         8*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 
       28*Zeta[3]) + Log[-S34]*((8*Pi^2*Log[-S45])/3 - (8*Pi^2*Log[-S51])/3 + 
       40*Zeta[3]) + G[1, -(S34/(S23 - S51))]*
      (G[0, -((S12 - S34)/S51)]*(-32*G[0, 1, -((S12 - S34)/S51)] - 
         8*G[1, 1, -((S12 - S34)/S51)]) + 32*G[0, 0, 1, -((S12 - S34)/S51)] + 
       8*G[0, 1, 1, -((S12 - S34)/S51)] + 8*G[1, 0, 1, -((S12 - S34)/S51)] - 
       (8*Pi^2*Log[-S34])/3 + (8*Pi^2*Log[-S45])/3 + 
       G[0, 1, -((S12 - S34)/S51)]*(-16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) - (8*Pi^2*Log[-S51])/3 + G[1, -((S12 - S34)/S51)]*
        ((4*Pi^2)/3 + 32*G[0, 0, -((S12 - S34)/S51)] + 
         G[0, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
           16*Log[-S51])) + 40*Zeta[3])), b[107] -> 0, b[108] -> 0, 
 b[109] -> 0, b[110] -> 0, 
 b[111] -> 8 + ep*(16*G[0, -(S34/(S23 - S51))] + 8*G[0, -((S12 - S34)/S51)] - 
     16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34] - 8*Log[-S45] + 
     8*Log[-S51]) + ep^2*((-8*Pi^2)/3 + 32*G[0, 0, -(S34/(S23 - S51))] - 
     16*G[0, 0, -((S12 - S34)/S51)] + 32*G[1, 1, -(S34/(S23 - S51))] + 
     16*Log[-S34]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
     G[1, -(S34/(S23 - S51))]*(32*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) - 
     16*G[0, -((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S45]*Log[-S51] - 
     8*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(-32*G[1, -(S34/(S23 - S51))] - 
       32*Log[-S34] - 8*Log[-S45] + 8*Log[-S51])) + 
   ep^3*(64*G[0, 0, 0, -(S34/(S23 - S51))] + 
     32*G[0, 0, 0, -((S12 - S34)/S51)] - 64*G[1, 1, 1, -(S34/(S23 - S51))] - 
     (32*Log[-S34]^3)/3 - (16*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 + 
     32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S45]^2*Log[-S51] + 
     (16*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-64*Log[-S34] - 16*Log[-S45] + 
       16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] - 
       16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*(-4*Pi^2 - 8*Log[-S51]^2) + 
     G[0, -(S34/(S23 - S51))]*((-20*Pi^2)/3 + 
       64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (64*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
       16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S34]*((20*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 
       16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      ((20*Pi^2)/3 - 64*G[0, 0, -(S34/(S23 - S51))] - 32*Log[-S34]^2 + 
       8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - (280*Zeta[3])/3) + 
   ep^4*((-107*Pi^4)/45 + 128*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
     64*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     128*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (16*Log[-S34]^4)/3 + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(128*Log[-S34] + 32*Log[-S45] - 
       32*Log[-S51]) + Log[-S34]^3*((16*Log[-S45])/3 - (16*Log[-S51])/3) - 
     64*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + (16*Log[-S45]^3*Log[-S51])/
      3 - (8*Pi^2*Log[-S51]^2)/3 - (8*Log[-S51]^4)/3 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(-128*Log[-S34] - 32*Log[-S45] + 
       32*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
      ((8*Pi^2)/3 - 32*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      ((-40*Pi^2)/3 + 64*Log[-S34]^2 - 16*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
       16*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      ((-40*Pi^2)/3 + 128*G[1, 1, -(S34/(S23 - S51))] + 64*Log[-S34]^2 - 
       16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
     Log[-S45]^2*((-8*Pi^2)/3 - 8*Log[-S51]^2) + 
     Log[-S34]^2*((-20*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (-128*G[1, 1, 1, -(S34/(S23 - S51))] - (64*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + (20*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-128*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + Log[-S45]*((-20*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*((40*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((40*Pi^2)/3 - 
         64*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 
       (584*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*((8*Pi^2*Log[-S51])/3 - 
       (32*Log[-S51]^3)/3 - (256*Zeta[3])/3) - (184*Log[-S51]*Zeta[3])/3 + 
     Log[-S45]*((20*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 + 
       (160*Zeta[3])/3) + Log[-S34]*((16*Log[-S45]^3)/3 - 
       (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
       (584*Zeta[3])/3) + G[1, -(S34/(S23 - S51))]*
      (-128*G[0, 0, 0, -(S34/(S23 - S51))] + (64*Log[-S34]^3)/3 + 
       (16*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
        (128*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
       16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
       Log[-S34]*((-40*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
       (584*Zeta[3])/3)), b[112] -> 0, 
 b[113] -> ep^2*((4*Pi^2)/3 - 8*G[0, -((S12 - S34)/S51)]*
      G[1, -((S12 - S34)/S51)] - 8*G[0, 0, -((S12 - S34)/S51)] + 
     8*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
      (8*Log[-S12] - 8*Log[-S51])) + 
   ep^3*(16*G[0, 0, 0, -((S12 - S34)/S51)] + 
     16*G[0, 1, 1, -((S12 - S34)/S51)] + 16*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (8*Pi^2*Log[-S12])/3 - 16*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[1, -((S12 - S34)/S51)]*((8*Pi^2)/3 + 16*G[0, -((S12 - S34)/S51)]*
        Log[-S12]) + 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
     G[0, -((S12 - S34)/S51)]*(-16*G[1, 1, -((S12 - S34)/S51)] - 
       8*Log[-S12]^2 + 8*Log[-S51]^2) + 16*Zeta[3]) + 
   ep^4*((2*Pi^4)/15 + (16*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
     32*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     32*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     32*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     32*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 32*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 32*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (8*Pi^2*Log[-S12]^2)/3 + G[0, 1, -((S12 - S34)/S51)]*
      ((-4*Pi^2)/3 + 16*Log[-S12]^2) - 32*G[0, 0, 0, -((S12 - S34)/S51)]*
      Log[-S51] + G[0, 0, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S51]^2) + 
     G[0, -((S12 - S34)/S51)]*(-32*G[1, 1, 1, -((S12 - S34)/S51)] - 
       (4*Pi^2*Log[-S12])/3 + 32*G[1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
       (16*Log[-S12]^3)/3 + (4*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3) - 
     32*Log[-S12]*Zeta[3] + G[1, -((S12 - S34)/S51)]*
      ((-16*Pi^2*Log[-S12])/3 + G[0, -((S12 - S34)/S51)]*
        ((4*Pi^2)/3 - 16*Log[-S12]^2) + 32*Zeta[3])), 
 b[114] -> ep^2*((16*Pi^2)/3 - 16*G[0, -(S34/(S23 - S51))]*
      G[0, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)] + 
     G[0, -((S12 - S34)/S51)]*(16*G[1, -(S34/(S23 - S51))] - 
       32*G[1, -((S12 - S34)/S51)] + 16*Log[-S12] + 16*Log[-S34] - 
       16*Log[-S45] - 16*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((32*Pi^2)/3 + 
       64*G[0, 0, -((S12 - S34)/S51)]) + G[1, -(S34/(S23 - S51))]*
      ((-16*Pi^2)/3 - 64*G[0, 0, -((S12 - S34)/S51)] - 
       32*G[0, 1, -((S12 - S34)/S51)]) - 64*G[0, 0, 0, -((S12 - S34)/S51)] - 
     64*G[0, 0, 1, -((S12 - S34)/S51)] + 64*G[0, 1, 1, -((S12 - S34)/S51)] + 
     64*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S12])/3 - 
     (16*Pi^2*Log[-S34])/3 + (16*Pi^2*Log[-S45])/3 + 
     G[0, 0, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45]) + 
     G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S12] - 32*Log[-S34] + 
       32*Log[-S45] - 32*Log[-S51]) - (16*Pi^2*Log[-S51])/3 + 
     G[0, -(S34/(S23 - S51))]*((16*Pi^2)/3 + 64*G[0, 0, -((S12 - S34)/S51)] + 
       32*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (32*G[1, -(S34/(S23 - S51))] - 32*G[1, -((S12 - S34)/S51)] + 
         32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51])) + 
     G[0, -((S12 - S34)/S51)]*((-64*Pi^2)/3 - 
       32*G[0, 0, -(S34/(S23 - S51))] - 32*G[1, 1, -(S34/(S23 - S51))] - 
       64*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S12]^2 - 16*Log[-S34]^2 - 
       16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(32*G[1, -((S12 - S34)/S51)] - 32*Log[-S34] + 
         32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*(32*Log[-S12] + 
         32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]))) + 
   ep^4*((256*Pi^4)/45 + G[0, 0, -(S34/(S23 - S51))]*
      ((32*Pi^2)/3 + 128*G[0, 0, -((S12 - S34)/S51)] + 
       64*G[0, 1, -((S12 - S34)/S51)]) + 
     (32*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 + 
     (64*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     384*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     256*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     128*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     128*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     128*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     128*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     128*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     128*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (16*Pi^2*Log[-S12]^2)/3 + 
     (16*Pi^2*Log[-S34]^2)/3 + (16*Pi^2*Log[-S45]^2)/3 + 
     G[0, 1, 1, -((S12 - S34)/S51)]*(-64*Log[-S12] - 64*Log[-S34] + 
       64*Log[-S45] - 64*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
      (-64*Log[-S12] - 64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
     (16*Pi^2*Log[-S51]^2)/3 + G[0, 0, 0, -((S12 - S34)/S51)]*
      (256*Log[-S34] - 256*Log[-S45] + 128*Log[-S51]) + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
       128*Log[-S51]) + G[1, -((S12 - S34)/S51)]*
      (-256*G[0, 0, 0, -((S12 - S34)/S51)] - (32*Pi^2*Log[-S12])/3 - 
       (32*Pi^2*Log[-S34])/3 + (32*Pi^2*Log[-S45])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-128*Log[-S34] + 128*Log[-S45] - 
         128*Log[-S51]) - (32*Pi^2*Log[-S51])/3) + 
     G[0, 1, -((S12 - S34)/S51)]*((32*Pi^2)/3 + 
       64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S12]^2 + 32*Log[-S34]^2 + 
       32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
       Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
     G[0, 0, -((S12 - S34)/S51)]*(80*Pi^2 + 128*G[1, 1, -(S34/(S23 - S51))] + 
       128*G[1, 1, -((S12 - S34)/S51)] + 64*Log[-S34]^2 + 64*Log[-S45]^2 - 
       128*Log[-S45]*Log[-S51] + Log[-S34]*(-128*Log[-S45] + 
         128*Log[-S51])) + Log[-S45]*((-32*Pi^2*Log[-S51])/3 - 64*Zeta[3]) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((32*Pi^2)/3 + 128*G[0, 0, -((S12 - S34)/S51)]) + 
       G[1, -(S34/(S23 - S51))]*((-32*Pi^2)/3 - 
         128*G[0, 0, -((S12 - S34)/S51)] - 64*G[0, 1, -((S12 - S34)/S51)]) - 
       256*G[0, 0, 0, -((S12 - S34)/S51)] - 
       128*G[0, 0, 1, -((S12 - S34)/S51)] + 
       64*G[0, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 1, -((S12 - S34)/S51)] - (32*Pi^2*Log[-S34])/3 + 
       (32*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) - (32*Pi^2*Log[-S51])/3 + G[0, -((S12 - S34)/S51)]*
        ((-104*Pi^2)/3 - 64*G[1, 1, -(S34/(S23 - S51))] - 
         64*G[1, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
         Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (64*G[1, -((S12 - S34)/S51)] - 64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51])) - 64*Zeta[3]) + G[0, -((S12 - S34)/S51)]*
      (-64*G[0, 0, 0, -(S34/(S23 - S51))] + 
       64*G[1, 1, 1, -(S34/(S23 - S51))] - 
       128*G[1, 1, 1, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S12])/3 + 
       (32*Log[-S12]^3)/3 + (32*Log[-S34]^3)/3 - (32*Log[-S45]^3)/3 + 
       (136*Pi^2*Log[-S51])/3 + 32*Log[-S45]^2*Log[-S51] - 
       (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 
         64*Log[-S45] + 64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
        (64*Log[-S12] + 64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
       Log[-S45]*((-104*Pi^2)/3 - 32*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        (-32*Pi^2 - 64*G[0, 0, -(S34/(S23 - S51))] - 
         64*G[1, 1, -(S34/(S23 - S51))] - 32*Log[-S12]^2 - 32*Log[-S34]^2 - 
         32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 
         64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
       Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
         32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((104*Pi^2)/3 + 
         64*G[0, 0, -(S34/(S23 - S51))] + 64*G[1, 1, -((S12 - S34)/S51)] + 
         32*Log[-S34]^2 + 32*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
          (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) - 32*Zeta[3]) - 
     64*Log[-S12]*Zeta[3] + 64*Log[-S51]*Zeta[3] + 
     Log[-S34]*((-32*Pi^2*Log[-S45])/3 + (32*Pi^2*Log[-S51])/3 + 
       64*Zeta[3]) + G[1, -(S34/(S23 - S51))]*
      (G[1, -((S12 - S34)/S51)]*((-32*Pi^2)/3 - 
         128*G[0, 0, -((S12 - S34)/S51)]) + 
       256*G[0, 0, 0, -((S12 - S34)/S51)] + 
       128*G[0, 0, 1, -((S12 - S34)/S51)] - 
       64*G[0, 1, 1, -((S12 - S34)/S51)] - 
       64*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Pi^2*Log[-S34])/3 - 
       (32*Pi^2*Log[-S45])/3 + (32*Pi^2*Log[-S51])/3 + 
       G[0, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 
         128*Log[-S45] + 128*Log[-S51]) + 64*Zeta[3])), b[115] -> 0, 
 b[116] -> 0, b[117] -> -8*ep*G[0, -((S12 - S34)/S51)] + 
   ep^2*((-8*Pi^2)/3 + 32*G[0, 0, -((S12 - S34)/S51)] - 
     16*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
      (-16*G[0, -(S34/(S23 - S51))] + 16*G[1, -(S34/(S23 - S51))] + 
       16*G[1, -((S12 - S34)/S51)] + 16*Log[-S34] - 16*Log[-S45] + 
       16*Log[-S51])) + ep^3*(G[1, -((S12 - S34)/S51)]*
      ((16*Pi^2)/3 - 32*G[0, 0, -((S12 - S34)/S51)]) + 
     64*G[0, -(S34/(S23 - S51))]*G[0, 0, -((S12 - S34)/S51)] - 
     64*G[1, -(S34/(S23 - S51))]*G[0, 0, -((S12 - S34)/S51)] - 
     128*G[0, 0, 0, -((S12 - S34)/S51)] - 
     160*G[0, 0, 1, -((S12 - S34)/S51)] + 32*G[0, 1, 1, -((S12 - S34)/S51)] + 
     32*G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 0, -((S12 - S34)/S51)]*
      (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + (16*Pi^2*Log[-S51])/3 + 
     32*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
      ((-52*Pi^2)/3 - 32*G[0, 0, -(S34/(S23 - S51))] + 
       96*G[0, 1, -((S12 - S34)/S51)] - 32*G[1, 1, -(S34/(S23 - S51))] - 
       32*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
       32*G[1, -((S12 - S34)/S51)]*Log[-S51] + 32*Log[-S45]*Log[-S51] - 
       16*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
        (32*G[1, -(S34/(S23 - S51))] + 32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51])) - 128*Zeta[3]) + 
   ep^4*((-4*Pi^4)/3 + 128*G[0, 0, -(S34/(S23 - S51))]*
      G[0, 0, -((S12 - S34)/S51)] + 512*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     64*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     160*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     32*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     96*G[1, 0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)]*
      (-32*Log[-S34] + 32*Log[-S45] - 64*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
       64*Log[-S51]) - (16*Pi^2*Log[-S51]^2)/3 + 
     G[0, 0, 0, -((S12 - S34)/S51)]*(256*Log[-S34] - 256*Log[-S45] + 
       256*Log[-S51]) + G[0, 0, 1, -((S12 - S34)/S51)]*
      (256*Log[-S34] - 256*Log[-S45] + 320*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*(-16*Pi^2 - 32*Log[-S51]^2) + 
     G[0, 0, -((S12 - S34)/S51)]*((208*Pi^2)/3 - 
       320*G[0, 1, -((S12 - S34)/S51)] + 128*G[1, 1, -(S34/(S23 - S51))] + 
       96*G[1, 1, -((S12 - S34)/S51)] + 64*Log[-S34]^2 + 64*Log[-S45]^2 - 
       128*Log[-S45]*Log[-S51] + 64*Log[-S51]^2 + 
       Log[-S34]*(-128*Log[-S45] + 128*Log[-S51])) + 
     G[0, -(S34/(S23 - S51))]*((16*Pi^2*G[1, -((S12 - S34)/S51)])/3 - 
       128*G[1, -(S34/(S23 - S51))]*G[0, 0, -((S12 - S34)/S51)] - 
       256*G[0, 0, 0, -((S12 - S34)/S51)] - 
       256*G[0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 0, -((S12 - S34)/S51)]*
        (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) - 224*Zeta[3]) + 
     224*Log[-S34]*Zeta[3] - 224*Log[-S45]*Zeta[3] + 256*Log[-S51]*Zeta[3] + 
     G[1, -((S12 - S34)/S51)]*(64*G[0, 0, 0, -((S12 - S34)/S51)] - 
       (16*Pi^2*Log[-S34])/3 + (16*Pi^2*Log[-S45])/3 - 
       (32*Pi^2*Log[-S51])/3 + 64*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       96*Zeta[3]) + G[0, -((S12 - S34)/S51)]*
      (-64*G[0, 0, 0, -(S34/(S23 - S51))] + 
       320*G[0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] - 
       96*G[1, 0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, 1, -(S34/(S23 - S51))] + (32*Log[-S34]^3)/3 - 
       (32*Log[-S45]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
        (-128*Log[-S34] + 128*Log[-S45] - 192*Log[-S51]) + 
       (104*Pi^2*Log[-S51])/3 + 32*Log[-S45]^2*Log[-S51] + 
       (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 
         64*Log[-S45] + 64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
        (32*Log[-S34] - 32*Log[-S45] + 64*Log[-S51]) + 
       Log[-S45]*((-104*Pi^2)/3 - 32*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        ((-104*Pi^2)/3 + 128*G[0, 1, -((S12 - S34)/S51)] - 
         64*G[1, 1, -(S34/(S23 - S51))] - 32*G[1, 1, -((S12 - S34)/S51)] - 
         32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
           64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*(-64*Log[-S34] + 
           64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
         32*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*((-16*Pi^2)/3 + 
         32*Log[-S51]^2) + Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((104*Pi^2)/3 + 64*G[0, 0, -(S34/(S23 - S51))] - 
         128*G[0, 1, -((S12 - S34)/S51)] + 32*G[1, 1, -((S12 - S34)/S51)] + 
         32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
         32*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
       (496*Zeta[3])/3) + G[1, -(S34/(S23 - S51))]*
      ((-16*Pi^2*G[1, -((S12 - S34)/S51)])/3 + 
       256*G[0, 0, 0, -((S12 - S34)/S51)] + 
       256*G[0, 0, 1, -((S12 - S34)/S51)] - 
       32*G[0, 1, 1, -((S12 - S34)/S51)] - 
       32*G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 0, -((S12 - S34)/S51)]*
        (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 224*Zeta[3])), 
 b[118] -> 4 + ep*(8*G[0, -(S34/(S23 - S51))] - 8*G[1, -(S34/(S23 - S51))] - 
     8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
   ep^2*(-10*Pi^2 + 24*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
     16*G[0, 0, -(S34/(S23 - S51))] - 24*G[0, 1, -((S12 - S34)/S51)] + 
     16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
     Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
     8*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(-16*G[1, -(S34/(S23 - S51))] - 
       16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51])) + 
   ep^3*(G[0, -((S12 - S34)/S51)]*(96*G[0, 1, -((S12 - S34)/S51)] + 
       24*G[1, 1, -((S12 - S34)/S51)]) + 32*G[0, 0, 0, -(S34/(S23 - S51))] - 
     96*G[0, 0, 1, -((S12 - S34)/S51)] - 24*G[0, 1, 1, -((S12 - S34)/S51)] - 
     24*G[1, 0, 1, -((S12 - S34)/S51)] - 32*G[1, 1, 1, -(S34/(S23 - S51))] - 
     (16*Log[-S34]^3)/3 - (16*Log[-S45]^3)/3 + G[1, -((S12 - S34)/S51)]*
      (-4*Pi^2 - 96*G[0, 0, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (-48*Log[-S34] + 48*Log[-S45] - 48*Log[-S51])) + 
     (44*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
     Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
      (-32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
     G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] - 32*Log[-S45] + 
       32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
      (48*Log[-S34] - 48*Log[-S45] + 48*Log[-S51]) + 
     Log[-S45]*((-44*Pi^2)/3 - 16*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (-20*Pi^2 + 48*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
       48*G[0, 1, -((S12 - S34)/S51)] + 32*G[1, 1, -(S34/(S23 - S51))] + 
       16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
         32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*(32*Log[-S34] + 
         32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
       16*Log[-S51]^2) + Log[-S34]*(20*Pi^2 + 16*Log[-S45]^2 - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (20*Pi^2 - 48*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
       32*G[0, 0, -(S34/(S23 - S51))] + 48*G[0, 1, -((S12 - S34)/S51)] - 
       16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 
     (728*Zeta[3])/3) + ep^4*((-1417*Pi^4)/90 + G[0, 0, -((S12 - S34)/S51)]*
      (-384*G[0, 1, -((S12 - S34)/S51)] - 96*G[1, 1, -((S12 - S34)/S51)]) - 
     12*Pi^2*G[1, 1, -((S12 - S34)/S51)] + 
     64*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
     384*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     96*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     96*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     72*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     288*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     72*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     72*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     64*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^4)/3 - 
     (8*Log[-S45]^4)/3 + G[0, -((S12 - S34)/S51)]*
      (384*G[0, 0, 1, -((S12 - S34)/S51)] + 
       96*G[0, 1, 1, -((S12 - S34)/S51)] - 
       96*G[1, 0, 1, -((S12 - S34)/S51)] + 
       72*G[1, 1, 1, -((S12 - S34)/S51)] + G[0, 1, -((S12 - S34)/S51)]*
        (-192*Log[-S34] + 192*Log[-S45] - 192*Log[-S51]) + 
       G[1, 1, -((S12 - S34)/S51)]*(-48*Log[-S34] + 48*Log[-S45] - 
         48*Log[-S51])) + G[1, 1, 1, -(S34/(S23 - S51))]*
      (64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
     Log[-S34]^3*((32*Log[-S45])/3 - (32*Log[-S51])/3) + 
     (32*Log[-S45]^3*Log[-S51])/3 - (44*Pi^2*Log[-S51]^2)/3 - 
     (8*Log[-S51]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (48*Log[-S34] - 48*Log[-S45] + 48*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(48*Log[-S34] - 48*Log[-S45] + 
       48*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(192*Log[-S34] - 192*Log[-S45] + 
       192*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
      (-52*Pi^2 - 96*G[1, 1, -(S34/(S23 - S51))] - 48*Log[-S34]^2 - 
       48*Log[-S45]^2 + Log[-S34]*(96*Log[-S45] - 96*Log[-S51]) + 
       96*Log[-S45]*Log[-S51] - 48*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      (-40*Pi^2 + 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
       Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
       32*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
      (-40*Pi^2 - 96*G[0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
       Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
       32*Log[-S51]^2) + Log[-S45]^2*((-44*Pi^2)/3 - 16*Log[-S51]^2) + 
     Log[-S34]^2*(-20*Pi^2 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
       16*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (G[0, -((S12 - S34)/S51)]*(192*G[0, 1, -((S12 - S34)/S51)] + 
         48*G[1, 1, -((S12 - S34)/S51)]) - 
       192*G[0, 0, 1, -((S12 - S34)/S51)] - 
       48*G[0, 1, 1, -((S12 - S34)/S51)] - 
       48*G[1, 0, 1, -((S12 - S34)/S51)] - 
       64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 - 
       (32*Log[-S45]^3)/3 + G[1, -((S12 - S34)/S51)]*
        (-8*Pi^2 - 192*G[0, 0, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
          (-96*Log[-S34] + 96*Log[-S45] - 96*Log[-S51])) + 
       (88*Pi^2*Log[-S51])/3 + 32*Log[-S45]^2*Log[-S51] + 
       (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(96*Log[-S34] - 
         96*Log[-S45] + 96*Log[-S51]) + Log[-S45]*((-88*Pi^2)/3 - 
         32*Log[-S51]^2) + Log[-S34]*(40*Pi^2 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (40*Pi^2 - 96*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
         96*G[0, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) - (1456*Zeta[3])/3) + 
     Log[-S45]*((88*Pi^2*Log[-S51])/3 + (32*Log[-S51]^3)/3 - 
       (608*Zeta[3])/3) + (608*Log[-S51]*Zeta[3])/3 + 
     G[1, -((S12 - S34)/S51)]*(384*G[0, 0, 0, -((S12 - S34)/S51)] + 
       8*Pi^2*Log[-S34] - 8*Pi^2*Log[-S45] + 8*Pi^2*Log[-S51] + 
       G[0, 0, -((S12 - S34)/S51)]*(192*Log[-S34] - 192*Log[-S45] + 
         192*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (52*Pi^2 + 96*G[0, 0, -(S34/(S23 - S51))] + 
         96*G[1, 1, -(S34/(S23 - S51))] + 48*Log[-S34]^2 + 48*Log[-S45]^2 - 
         96*Log[-S45]*Log[-S51] + 48*Log[-S51]^2 + 
         Log[-S34]*(-96*Log[-S45] + 96*Log[-S51])) + 216*Zeta[3]) + 
     Log[-S34]*((32*Log[-S45]^3)/3 - (88*Pi^2*Log[-S51])/3 - 
       32*Log[-S45]^2*Log[-S51] - (32*Log[-S51]^3)/3 + 
       Log[-S45]*((88*Pi^2)/3 + 32*Log[-S51]^2) + (1456*Zeta[3])/3) + 
     G[1, -(S34/(S23 - S51))]*(G[0, -((S12 - S34)/S51)]*
        (-192*G[0, 1, -((S12 - S34)/S51)] - 48*G[1, 1, -((S12 - S34)/S51)]) - 
       64*G[0, 0, 0, -(S34/(S23 - S51))] + 
       192*G[0, 0, 1, -((S12 - S34)/S51)] + 
       48*G[0, 1, 1, -((S12 - S34)/S51)] + 
       48*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 + 
       (32*Log[-S45]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
        (-96*Log[-S34] + 96*Log[-S45] - 96*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) + Log[-S34]^2*(32*Log[-S45] - 32*Log[-S51]) - 
       (88*Pi^2*Log[-S51])/3 - 32*Log[-S45]^2*Log[-S51] - 
       (32*Log[-S51]^3)/3 + Log[-S34]*(-40*Pi^2 - 32*Log[-S45]^2 + 
         64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
       Log[-S45]*((88*Pi^2)/3 + 32*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        (8*Pi^2 + 192*G[0, 0, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
          (96*Log[-S34] - 96*Log[-S45] + 96*Log[-S51])) + (1456*Zeta[3])/3)), 
 b[119] -> 4 - 8*ep*Log[-S12] + 2*ep^2*(-1/3*Pi^2 + 4*Log[-S12]^2) + 
   2*ep^3*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3) + 
   2*ep^4*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + (4*Log[-S12]^4)/3 + 
     (128*Log[-S12]*Zeta[3])/3), b[120] -> 0, b[121] -> 0, b[122] -> 0, 
 b[123] -> 0, b[124] -> 4 - 8*ep*Log[-S12] + 
   ep^2*((-2*Pi^2)/3 + 8*G[0, 0, -((S12 - S34)/S51)] + 8*Log[-S12]^2 + 
     G[0, -((S12 - S34)/S51)]*(-8*Log[-S12] + 8*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 
       8*G[0, 0, -((S12 - S34)/S51)]) - 16*G[0, 0, 0, -((S12 - S34)/S51)] + 
     8*G[0, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 1, 1, -((S12 - S34)/S51)] - 
     8*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S12])/3 - 
     (16*Log[-S12]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
      (8*Log[-S12] - 8*Log[-S51]) - (4*Pi^2*Log[-S51])/3 - 
     16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
      ((4*Pi^2)/3 - 8*G[0, 1, -((S12 - S34)/S51)] + 
       8*G[1, 1, -((S12 - S34)/S51)] + 8*Log[-S12]^2 - 8*Log[-S51]^2 + 
       G[1, -((S12 - S34)/S51)]*(-8*Log[-S12] + 8*Log[-S51])) - 
     (128*Zeta[3])/3) + ep^4*((-7*Pi^4)/10 + 
     32*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     16*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     8*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     8*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S12]^2)/3 + 
     (8*Log[-S12]^4)/3 + 32*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] - 
     16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
     G[0, 1, 1, -((S12 - S34)/S51)]*(8*Log[-S12] + 8*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(8*Log[-S12] + 8*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 - 8*Log[-S12]^2 + 
       8*Log[-S51]^2) + G[0, 0, -((S12 - S34)/S51)]*
      (-4*Pi^2 + 16*G[0, 1, -((S12 - S34)/S51)] - 
       8*G[1, 1, -((S12 - S34)/S51)] + 16*Log[-S51]^2) + 
     G[1, -((S12 - S34)/S51)]*(-16*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (4*Pi^2*Log[-S12])/3 + (4*Pi^2*Log[-S51])/3 - 
       16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - 8*Zeta[3]) + 
     (280*Log[-S12]*Zeta[3])/3 - 8*Log[-S51]*Zeta[3] + 
     G[0, -((S12 - S34)/S51)]*(-16*G[0, 0, 1, -((S12 - S34)/S51)] + 
       8*G[0, 1, 1, -((S12 - S34)/S51)] + 8*G[1, 0, 1, -((S12 - S34)/S51)] + 
       (4*Pi^2*Log[-S12])/3 - (16*Log[-S12]^3)/3 + 
       G[1, 1, -((S12 - S34)/S51)]*(-8*Log[-S12] - 8*Log[-S51]) - 
       4*Pi^2*Log[-S51] + 16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       (16*Log[-S51]^3)/3 + G[1, -((S12 - S34)/S51)]*
        ((4*Pi^2)/3 + 8*Log[-S12]^2 - 8*Log[-S51]^2) + 56*Zeta[3])), 
 b[125] -> 4 - 8*ep*Log[-S12] + 
   ep^2*((-2*Pi^2)/3 + 4*G[0, -(S34/(S23 - S51))]*G[0, -((S12 - S34)/S51)] + 
     8*Log[-S12]^2 + G[0, -((S12 - S34)/S51)]*(-4*G[1, -(S34/(S23 - S51))] - 
       4*Log[-S12] - 4*Log[-S34] + 4*Log[-S45] + 4*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((-8*Pi^2)/3 - 
       16*G[0, 0, -((S12 - S34)/S51)]) + G[1, -(S34/(S23 - S51))]*
      ((8*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] + 
       16*G[0, 1, -((S12 - S34)/S51)]) + 16*G[0, 0, 0, -((S12 - S34)/S51)] + 
     16*G[0, 0, 1, -((S12 - S34)/S51)] - 16*G[0, 1, 1, -((S12 - S34)/S51)] - 
     16*G[1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12])/3 - 
     (16*Log[-S12]^3)/3 + (8*Pi^2*Log[-S34])/3 + G[0, 0, -((S12 - S34)/S51)]*
      (16*Log[-S34] - 16*Log[-S45]) + G[0, 1, -((S12 - S34)/S51)]*
      (16*Log[-S34] - 16*Log[-S45]) - (8*Pi^2*Log[-S45])/3 + 
     G[0, -(S34/(S23 - S51))]*((-8*Pi^2)/3 - 16*G[0, 0, -((S12 - S34)/S51)] - 
       16*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (-8*G[1, -(S34/(S23 - S51))] + 16*G[1, -((S12 - S34)/S51)] - 
         8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51])) + 
     G[0, -((S12 - S34)/S51)]*((16*Pi^2)/3 + 8*G[0, 0, -(S34/(S23 - S51))] + 
       8*G[1, 1, -(S34/(S23 - S51))] + 16*G[1, 1, -((S12 - S34)/S51)] + 
       4*Log[-S12]^2 + 4*Log[-S34]^2 + 4*Log[-S45]^2 + 
       G[1, -((S12 - S34)/S51)]*(-16*Log[-S34] + 16*Log[-S45]) - 
       8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2 + 
       Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (-16*G[1, -((S12 - S34)/S51)] + 8*Log[-S34] - 8*Log[-S45] + 
         8*Log[-S51])) - (128*Zeta[3])/3) + 
   ep^4*((-65*Pi^4)/18 + G[0, 0, -(S34/(S23 - S51))]*
      ((-16*Pi^2)/3 - 32*G[0, 0, -((S12 - S34)/S51)] - 
       32*G[0, 1, -((S12 - S34)/S51)]) - 
     (16*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 - 
     (4*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
     96*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     96*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     32*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     8*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     64*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     8*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     8*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S12]^2)/3 + 
     (8*Log[-S12]^4)/3 - (8*Pi^2*Log[-S34]^2)/3 - (8*Pi^2*Log[-S45]^2)/3 + 
     G[0, 0, 0, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
       32*Log[-S51]) - 32*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*(-8*Log[-S12] + 24*Log[-S34] - 
       24*Log[-S45] + 40*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
      (-8*Log[-S12] + 24*Log[-S34] - 24*Log[-S45] + 40*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*((-44*Pi^2)/3 - 
       32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
       Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51]) + 
     G[0, 0, -((S12 - S34)/S51)]*(-20*Pi^2 - 32*G[0, 1, -((S12 - S34)/S51)] - 
       32*G[1, 1, -(S34/(S23 - S51))] - 64*G[1, 1, -((S12 - S34)/S51)] - 
       16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
         32*Log[-S51]) + 32*Log[-S45]*Log[-S51]) + 
     Log[-S45]*((16*Pi^2*Log[-S51])/3 - 24*Zeta[3]) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        (-4*Pi^2 - 64*G[0, 0, -((S12 - S34)/S51)]) + G[1, -(S34/(S23 - S51))]*
        ((16*Pi^2)/3 + 32*G[0, 0, -((S12 - S34)/S51)] + 
         32*G[0, 1, -((S12 - S34)/S51)]) + 
       64*G[0, 0, 0, -((S12 - S34)/S51)] - 
       24*G[0, 1, 1, -((S12 - S34)/S51)] - 
       24*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Pi^2*Log[-S34])/3 - 
       (16*Pi^2*Log[-S45])/3 + (16*Pi^2*Log[-S51])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 
         32*Log[-S45] + 32*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        ((26*Pi^2)/3 + 32*G[0, 1, -((S12 - S34)/S51)] + 
         16*G[1, 1, -(S34/(S23 - S51))] + 24*G[1, 1, -((S12 - S34)/S51)] + 
         8*Log[-S34]^2 + 8*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
          (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (-32*G[1, -((S12 - S34)/S51)] + 16*Log[-S34] - 16*Log[-S45] + 
           16*Log[-S51])) - 24*Zeta[3]) + (232*Log[-S12]*Zeta[3])/3 + 
     8*Log[-S51]*Zeta[3] + G[0, -((S12 - S34)/S51)]*
      (16*G[0, 0, 0, -(S34/(S23 - S51))] + 
       32*G[0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 1, 1, -(S34/(S23 - S51))] + 8*G[1, 1, 1, -((S12 - S34)/S51)] + 
       (2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (8*Log[-S34]^3)/3 + 
       (8*Log[-S45]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
        (-32*Log[-S34] + 32*Log[-S45]) + G[1, 1, -((S12 - S34)/S51)]*
        (8*Log[-S12] - 24*Log[-S34] + 24*Log[-S45] - 40*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] + 
         16*Log[-S45] - 16*Log[-S51]) + Log[-S34]^2*(8*Log[-S45] - 
         8*Log[-S51]) - (34*Pi^2*Log[-S51])/3 - 8*Log[-S45]^2*Log[-S51] + 
       (8*Log[-S51]^3)/3 + Log[-S34]*((-26*Pi^2)/3 - 8*Log[-S45]^2 + 
         16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S45]*((26*Pi^2)/3 + 8*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        (20*Pi^2 + 32*G[0, 0, -(S34/(S23 - S51))] + 
         32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       G[1, -(S34/(S23 - S51))]*((-26*Pi^2)/3 - 
         16*G[0, 0, -(S34/(S23 - S51))] - 32*G[0, 1, -((S12 - S34)/S51)] - 
         24*G[1, 1, -((S12 - S34)/S51)] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*(32*Log[-S34] - 
           32*Log[-S45] + 32*Log[-S51])) + 8*Zeta[3]) + 
     Log[-S34]*((16*Pi^2*Log[-S45])/3 - (16*Pi^2*Log[-S51])/3 + 24*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        (4*Pi^2 + 64*G[0, 0, -((S12 - S34)/S51)]) - 
       64*G[0, 0, 0, -((S12 - S34)/S51)] + 
       24*G[0, 1, 1, -((S12 - S34)/S51)] + 
       24*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S34])/3 + 
       (16*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
         32*Log[-S51]) - (16*Pi^2*Log[-S51])/3 + 24*Zeta[3]) + 
     G[1, -((S12 - S34)/S51)]*(96*G[0, 0, 0, -((S12 - S34)/S51)] - 
       (4*Pi^2*Log[-S12])/3 + 4*Pi^2*Log[-S34] - 4*Pi^2*Log[-S45] + 
       (20*Pi^2*Log[-S51])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (64*Log[-S34] - 64*Log[-S45] + 32*Log[-S51]) + 56*Zeta[3])), 
 b[126] -> 6 - 12*ep*Log[-S12] + 
   2*ep^2*(-1/6*Pi^2 + 2*G[0, -(S34/(S23 - S51))]*G[0, -((S12 - S34)/S51)] + 
     2*G[0, 1, -((S12 - S34)/S51)] + 6*Log[-S12]^2 + 
     G[0, -((S12 - S34)/S51)]*(-2*G[1, -(S34/(S23 - S51))] - 
       2*G[1, -((S12 - S34)/S51)] - 2*Log[-S12] - 2*Log[-S34] + 2*Log[-S45] + 
       2*Log[-S51])) + 2*ep^3*(G[1, -((S12 - S34)/S51)]*
      ((5*Pi^2)/3 - 8*G[0, 0, -((S12 - S34)/S51)]) + 
     G[1, -(S34/(S23 - S51))]*((2*Pi^2)/3 + 8*G[0, 0, -((S12 - S34)/S51)] + 
       4*G[0, 1, -((S12 - S34)/S51)]) + 8*G[0, 0, 0, -((S12 - S34)/S51)] + 
     8*G[0, 0, 1, -((S12 - S34)/S51)] + 10*G[0, 1, 1, -((S12 - S34)/S51)] + 
     10*G[1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 - 4*Log[-S12]^3 + 
     (2*Pi^2*Log[-S34])/3 + G[0, 0, -((S12 - S34)/S51)]*
      (8*Log[-S34] - 8*Log[-S45]) - (2*Pi^2*Log[-S45])/3 + 
     G[0, -(S34/(S23 - S51))]*((-2*Pi^2)/3 - 8*G[0, 0, -((S12 - S34)/S51)] - 
       4*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (-4*G[1, -(S34/(S23 - S51))] + 4*G[1, -((S12 - S34)/S51)] - 
         4*Log[-S34] + 4*Log[-S45] - 4*Log[-S51])) + (2*Pi^2*Log[-S51])/3 + 
     G[0, 1, -((S12 - S34)/S51)]*(-8*Log[-S12] + 4*Log[-S34] - 4*Log[-S45] + 
       4*Log[-S51]) + G[0, -((S12 - S34)/S51)]*((8*Pi^2)/3 + 
       4*G[0, 0, -(S34/(S23 - S51))] + 4*G[1, 1, -(S34/(S23 - S51))] - 
       10*G[1, 1, -((S12 - S34)/S51)] + 2*Log[-S12]^2 + 2*Log[-S34]^2 + 
       2*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*(8*Log[-S12] - 4*Log[-S34] + 
         4*Log[-S45] - 4*Log[-S51]) - 4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2 + 
       Log[-S34]*(-4*Log[-S45] + 4*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (-4*G[1, -((S12 - S34)/S51)] + 4*Log[-S34] - 4*Log[-S45] + 
         4*Log[-S51])) - 14*Zeta[3]) + 
   2*ep^4*((-319*Pi^4)/360 + G[0, 0, -(S34/(S23 - S51))]*
      ((-4*Pi^2)/3 - 16*G[0, 0, -((S12 - S34)/S51)] - 
       8*G[0, 1, -((S12 - S34)/S51)]) - (4*Pi^2*G[1, 1, -(S34/(S23 - S51))])/
      3 + (13*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
     48*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
     32*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     16*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     16*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     26*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     16*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     26*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     26*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12]^2)/3 + 
     2*Log[-S12]^4 - (2*Pi^2*Log[-S34]^2)/3 - (2*Pi^2*Log[-S45]^2)/3 + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(-16*Log[-S34] + 16*Log[-S45] - 
       16*Log[-S51]) + G[0, 0, 0, -((S12 - S34)/S51)]*
      (-32*Log[-S34] + 32*Log[-S45] - 16*Log[-S51]) - 
     (2*Pi^2*Log[-S51]^2)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (-28*Log[-S12] + 8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(-28*Log[-S12] + 8*Log[-S34] - 
       8*Log[-S45] + 8*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
      (-10*Pi^2 - 16*G[1, 1, -(S34/(S23 - S51))] - 
       16*G[1, 1, -((S12 - S34)/S51)] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*((-7*Pi^2)/3 - 
       8*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S12]^2 - 4*Log[-S34]^2 - 
       4*Log[-S45]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
       8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
     Log[-S34]*((4*Pi^2*Log[-S45])/3 - (4*Pi^2*Log[-S51])/3 - 8*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((4*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)]) - 
       32*G[0, 0, 0, -((S12 - S34)/S51)] - 
       16*G[0, 0, 1, -((S12 - S34)/S51)] + 8*G[0, 1, 1, -((S12 - S34)/S51)] + 
       8*G[1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S34])/3 + 
       (4*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-8*Log[-S34] + 8*Log[-S45] - 
         8*Log[-S51]) - (4*Pi^2*Log[-S51])/3 - 8*Zeta[3]) + 
     36*Log[-S12]*Zeta[3] - 8*Log[-S51]*Zeta[3] + G[0, -((S12 - S34)/S51)]*
      (8*G[0, 0, 0, -(S34/(S23 - S51))] - 8*G[1, 1, 1, -(S34/(S23 - S51))] - 
       26*G[1, 1, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 - 
       (4*Log[-S12]^3)/3 - (4*Log[-S34]^3)/3 + (4*Log[-S45]^3)/3 + 
       G[0, 0, -(S34/(S23 - S51))]*(-8*Log[-S34] + 8*Log[-S45] - 
         8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-8*Log[-S34] + 
         8*Log[-S45] - 8*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
        (28*Log[-S12] - 8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 
       Log[-S34]^2*(4*Log[-S45] - 4*Log[-S51]) - (17*Pi^2*Log[-S51])/3 - 
       4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
       Log[-S34]*((-13*Pi^2)/3 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
         4*Log[-S51]^2) + Log[-S45]*((13*Pi^2)/3 + 4*Log[-S51]^2) + 
       G[1, -((S12 - S34)/S51)]*(5*Pi^2 + 8*G[0, 0, -(S34/(S23 - S51))] + 
         8*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S12]^2 + 4*Log[-S34]^2 + 
         4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
         Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) + G[1, -(S34/(S23 - S51))]*
        ((-13*Pi^2)/3 - 8*G[0, 0, -(S34/(S23 - S51))] - 
         8*G[1, 1, -((S12 - S34)/S51)] - 4*Log[-S34]^2 - 4*Log[-S45]^2 + 
         Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 
         4*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*(8*Log[-S34] - 
           8*Log[-S45] + 8*Log[-S51])) + 4*Zeta[3]) + 
     Log[-S45]*((4*Pi^2*Log[-S51])/3 + 8*Zeta[3]) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((-4*Pi^2)/3 - 16*G[0, 0, -((S12 - S34)/S51)]) + 
       G[1, -(S34/(S23 - S51))]*((4*Pi^2)/3 + 
         16*G[0, 0, -((S12 - S34)/S51)] + 8*G[0, 1, -((S12 - S34)/S51)]) + 
       32*G[0, 0, 0, -((S12 - S34)/S51)] + 
       16*G[0, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S34])/3 - 
       (4*Pi^2*Log[-S45])/3 + (4*Pi^2*Log[-S51])/3 + 
       G[0, 1, -((S12 - S34)/S51)]*(8*Log[-S34] - 8*Log[-S45] + 
         8*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*(16*Log[-S34] - 
         16*Log[-S45] + 16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        ((13*Pi^2)/3 + 8*G[1, 1, -(S34/(S23 - S51))] + 
         8*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S34]^2 + 4*Log[-S45]^2 + 
         G[1, -((S12 - S34)/S51)]*(-8*Log[-S34] + 8*Log[-S45] - 
           8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
         Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (-8*G[1, -((S12 - S34)/S51)] + 8*Log[-S34] - 8*Log[-S45] + 
           8*Log[-S51])) + 8*Zeta[3]) + G[1, -((S12 - S34)/S51)]*
      (32*G[0, 0, 0, -((S12 - S34)/S51)] - (14*Pi^2*Log[-S12])/3 + 
       (4*Pi^2*Log[-S34])/3 - (4*Pi^2*Log[-S45])/3 + (4*Pi^2*Log[-S51])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + 42*Zeta[3])), b[127] -> 0, b[128] -> 0, b[129] -> 0, 
 b[130] -> 4 + ep*(8*G[0, -(S34/(S23 - S51))] - 12*G[0, -((S12 - S34)/S51)] - 
     8*G[1, -(S34/(S23 - S51))] - 8*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 
   ep^2*(4*Pi^2 + 16*G[0, 0, -(S34/(S23 - S51))] + 
     40*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)] + 
     16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 4*Log[-S45]^2 + 
     G[0, -(S34/(S23 - S51))]*(-16*G[0, -((S12 - S34)/S51)] - 
       16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34] + 8*Log[-S45] - 
       8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
     Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (16*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
      (16*G[1, -(S34/(S23 - S51))] - 16*G[1, -((S12 - S34)/S51)] + 
       16*Log[-S34] - 16*Log[-S45] + 24*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((16*Pi^2)/3 + 
       64*G[0, 0, -((S12 - S34)/S51)]) + 32*G[0, 0, 0, -(S34/(S23 - S51))] - 
     144*G[0, 0, 0, -((S12 - S34)/S51)] - 64*G[0, 0, 1, -((S12 - S34)/S51)] + 
     32*G[0, 1, 1, -((S12 - S34)/S51)] + 32*G[1, 0, 1, -((S12 - S34)/S51)] - 
     32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 + 
     (8*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
      (-64*Log[-S34] + 64*Log[-S45] - 80*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
       32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] + 
       16*Log[-S45] - 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (-32*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
     Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (26*Pi^2*Log[-S51])/3 - 
     8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
     Log[-S34]*(-8*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (-8*Pi^2 - 32*G[0, 0, -(S34/(S23 - S51))] - 
       64*G[0, 0, -((S12 - S34)/S51)] - 32*G[0, 1, -((S12 - S34)/S51)] - 
       16*Log[-S34]^2 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 
         16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
     Log[-S45]*((26*Pi^2)/3 + 8*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
      ((-50*Pi^2)/3 - 32*G[0, 0, -(S34/(S23 - S51))] - 
       32*G[1, 1, -(S34/(S23 - S51))] - 32*G[1, 1, -((S12 - S34)/S51)] - 
       16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
         32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (32*G[1, -((S12 - S34)/S51)] - 32*Log[-S34] + 32*Log[-S45] - 
         32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 24*Log[-S51]^2 + 
       G[1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51])) + G[0, -(S34/(S23 - S51))]*
      (8*Pi^2 + 64*G[0, 0, -((S12 - S34)/S51)] + 
       32*G[0, 1, -((S12 - S34)/S51)] + 32*G[1, 1, -(S34/(S23 - S51))] + 
       16*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(32*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (32*G[1, -(S34/(S23 - S51))] - 32*G[1, -((S12 - S34)/S51)] + 
         32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51])) - (188*Zeta[3])/3) + 
   ep^4*((539*Pi^4)/90 + (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     64*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     544*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     256*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     128*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     128*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     64*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     128*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     64*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     64*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     64*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^4)/3 + 
     (4*Log[-S45]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
       64*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-64*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
     (16*Log[-S45]^3*Log[-S51])/3 + (26*Pi^2*Log[-S51]^2)/3 + 
     (4*Log[-S51]^4)/3 + Log[-S34]^3*((-16*Log[-S45])/3 + (16*Log[-S51])/3) + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 32*Log[-S45] + 
       32*Log[-S51]) + G[0, 0, 1, -((S12 - S34)/S51)]*
      (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 
     G[0, 0, 0, -((S12 - S34)/S51)]*(256*Log[-S34] - 256*Log[-S45] + 
       288*Log[-S51]) + Log[-S45]^2*((26*Pi^2)/3 + 8*Log[-S51]^2) + 
     Log[-S34]^2*(8*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      (16*Pi^2 + 32*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 0, -(S34/(S23 - S51))]*(16*Pi^2 + 128*G[0, 0, -((S12 - S34)/S51)] + 
       64*G[0, 1, -((S12 - S34)/S51)] + 64*G[1, 1, -(S34/(S23 - S51))] + 
       32*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 1, -((S12 - S34)/S51)]*((40*Pi^2)/3 + 
       64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
       64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
       Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
     G[0, 0, -((S12 - S34)/S51)]*(68*Pi^2 + 128*G[1, 1, -(S34/(S23 - S51))] + 
       128*G[1, 1, -((S12 - S34)/S51)] + 64*Log[-S34]^2 + 64*Log[-S45]^2 - 
       128*Log[-S45]*Log[-S51] + 80*Log[-S51]^2 + 
       Log[-S34]*(-128*Log[-S45] + 128*Log[-S51])) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((32*Pi^2)/3 + 128*G[0, 0, -((S12 - S34)/S51)]) - 
       256*G[0, 0, 0, -((S12 - S34)/S51)] - 
       128*G[0, 0, 1, -((S12 - S34)/S51)] + 
       64*G[0, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 1, -((S12 - S34)/S51)] - 
       64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 + 
       (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] + 
         32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
         16*Log[-S51]) - (52*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S34]*(-16*Pi^2 - 16*Log[-S45]^2 + 
         32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (-16*Pi^2 - 128*G[0, 0, -((S12 - S34)/S51)] - 
         64*G[0, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*((52*Pi^2)/3 + 16*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*((-104*Pi^2)/3 - 
         64*G[1, 1, -(S34/(S23 - S51))] - 64*G[1, 1, -((S12 - S34)/S51)] - 
         32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
           64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (64*G[1, -((S12 - S34)/S51)] - 64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51])) - (376*Zeta[3])/3) + 
     Log[-S45]*((-52*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - 
       (248*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
      (-256*G[0, 0, 0, -((S12 - S34)/S51)] - (32*Pi^2*Log[-S34])/3 + 
       (32*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) - 
       (32*Pi^2*Log[-S51])/3 - 64*Zeta[3]) + (248*Log[-S51]*Zeta[3])/3 + 
     Log[-S34]*((-16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + (376*Zeta[3])/3) + 
     G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((-32*Pi^2)/3 - 128*G[0, 0, -((S12 - S34)/S51)]) - 
       64*G[0, 0, 0, -(S34/(S23 - S51))] + 
       256*G[0, 0, 0, -((S12 - S34)/S51)] + 
       128*G[0, 0, 1, -((S12 - S34)/S51)] - 
       64*G[0, 1, 1, -((S12 - S34)/S51)] - 
       64*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 
         64*Log[-S45] + 64*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
        (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 
       Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*(16*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + (376*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
      (-64*G[0, 0, 0, -(S34/(S23 - S51))] + 
       64*G[1, 1, 1, -(S34/(S23 - S51))] - 
       64*G[1, 1, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 - 
       (32*Log[-S45]^3)/3 + (100*Pi^2*Log[-S51])/3 + 
       32*Log[-S45]^2*Log[-S51] + 16*Log[-S51]^3 + 
       Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 
         64*Log[-S45] + 64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
        (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
       Log[-S45]*((-104*Pi^2)/3 - 32*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        ((-104*Pi^2)/3 - 64*G[0, 0, -(S34/(S23 - S51))] - 
         64*G[1, 1, -(S34/(S23 - S51))] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
         Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
         32*Log[-S51]^2) + Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((104*Pi^2)/3 + 64*G[0, 0, -(S34/(S23 - S51))] + 
         64*G[1, 1, -((S12 - S34)/S51)] + 32*Log[-S34]^2 + 32*Log[-S45]^2 + 
         G[1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) - 64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 208*Zeta[3])), 
 b[131] -> 4 + ep*(8*G[0, -(S34/(S23 - S51))] - 16*G[0, -((S12 - S34)/S51)] - 
     8*G[1, -(S34/(S23 - S51))] - 8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 
   ep^2*((22*Pi^2)/3 + 16*G[0, 0, -(S34/(S23 - S51))] + 
     64*G[0, 0, -((S12 - S34)/S51)] + 24*G[0, 1, -((S12 - S34)/S51)] + 
     16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 8*Log[-S45]^2 + 
     G[0, -(S34/(S23 - S51))]*(-28*G[0, -((S12 - S34)/S51)] - 
       16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34] + 16*Log[-S45] - 
       16*Log[-S51]) - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
     Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51]) + 
     G[0, -((S12 - S34)/S51)]*(28*G[1, -(S34/(S23 - S51))] - 
       24*G[1, -((S12 - S34)/S51)] - 4*Log[-S12] + 28*Log[-S34] - 
       28*Log[-S45] + 36*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*(8*Pi^2 + 
       112*G[0, 0, -((S12 - S34)/S51)]) + 32*G[0, 0, 0, -(S34/(S23 - S51))] - 
     240*G[0, 0, 0, -((S12 - S34)/S51)] - 
     112*G[0, 0, 1, -((S12 - S34)/S51)] + 48*G[0, 1, 1, -((S12 - S34)/S51)] + 
     48*G[1, 0, 1, -((S12 - S34)/S51)] - 32*G[1, 1, 1, -(S34/(S23 - S51))] + 
     (4*Pi^2*Log[-S12])/3 - (16*Log[-S34]^3)/3 + (16*Log[-S45]^3)/3 + 
     G[0, 0, -((S12 - S34)/S51)]*(-112*Log[-S34] + 112*Log[-S45] - 
       128*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
      (8*Log[-S12] - 56*Log[-S34] + 56*Log[-S45] - 56*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] + 32*Log[-S45] - 
       32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 
       32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
       16*Log[-S51]) - 16*Pi^2*Log[-S51] - 16*Log[-S45]^2*Log[-S51] - 
     (16*Log[-S51]^3)/3 + Log[-S34]*(-16*Pi^2 - 16*Log[-S45]^2 + 
       32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
      (-16*Pi^2 - 32*G[0, 0, -(S34/(S23 - S51))] - 
       112*G[0, 0, -((S12 - S34)/S51)] - 56*G[0, 1, -((S12 - S34)/S51)] - 
       16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
         32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
     Log[-S45]*(16*Pi^2 + 16*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
      (16*Pi^2 + 112*G[0, 0, -((S12 - S34)/S51)] + 
       56*G[0, 1, -((S12 - S34)/S51)] + 32*G[1, 1, -(S34/(S23 - S51))] + 
       16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (56*G[1, -(S34/(S23 - S51))] - 56*G[1, -((S12 - S34)/S51)] + 
         56*Log[-S34] - 56*Log[-S45] + 56*Log[-S51])) + 
     G[0, -((S12 - S34)/S51)]*((-88*Pi^2)/3 - 
       56*G[0, 0, -(S34/(S23 - S51))] - 56*G[1, 1, -(S34/(S23 - S51))] - 
       48*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S12]^2 - 28*Log[-S34]^2 - 
       28*Log[-S45]^2 + Log[-S34]*(56*Log[-S45] - 56*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(56*G[1, -((S12 - S34)/S51)] - 56*Log[-S34] + 
         56*Log[-S45] - 56*Log[-S51]) + 56*Log[-S45]*Log[-S51] - 
       36*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*(-8*Log[-S12] + 
         56*Log[-S34] - 56*Log[-S45] + 56*Log[-S51])) - (248*Zeta[3])/3) + 
   ep^4*((1007*Pi^4)/90 + 16*Pi^2*G[1, 1, -((S12 - S34)/S51)] + 
     64*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     928*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     448*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     224*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     224*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     96*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     224*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     96*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     96*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     64*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Pi^2*Log[-S12]^2)/3 + 
     (8*Log[-S34]^4)/3 + (8*Log[-S45]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (16*Log[-S12] - 112*Log[-S34] + 112*Log[-S45] - 112*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(16*Log[-S12] - 112*Log[-S34] + 
       112*Log[-S45] - 112*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
     (32*Log[-S45]^3*Log[-S51])/3 + 16*Pi^2*Log[-S51]^2 + (8*Log[-S51]^4)/3 + 
     Log[-S34]^3*((-32*Log[-S45])/3 + (32*Log[-S51])/3) + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
       64*Log[-S51]) + G[0, 0, 1, -((S12 - S34)/S51)]*
      (224*Log[-S34] - 224*Log[-S45] + 224*Log[-S51]) + 
     G[0, 0, 0, -((S12 - S34)/S51)]*(448*Log[-S34] - 448*Log[-S45] + 
       480*Log[-S51]) + Log[-S45]^2*(16*Pi^2 + 16*Log[-S51]^2) + 
     Log[-S34]^2*(16*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
       16*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      (32*Pi^2 + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
       32*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
     G[0, 0, -(S34/(S23 - S51))]*(32*Pi^2 + 224*G[0, 0, -((S12 - S34)/S51)] + 
       112*G[0, 1, -((S12 - S34)/S51)] + 64*G[1, 1, -(S34/(S23 - S51))] + 
       32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
       32*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
     G[0, 1, -((S12 - S34)/S51)]*(24*Pi^2 + 112*G[1, 1, -(S34/(S23 - S51))] - 
       8*Log[-S12]^2 + 56*Log[-S34]^2 + 56*Log[-S45]^2 - 
       112*Log[-S45]*Log[-S51] + 56*Log[-S51]^2 + 
       Log[-S34]*(-112*Log[-S45] + 112*Log[-S51])) + 
     G[0, 0, -((S12 - S34)/S51)]*((356*Pi^2)/3 + 
       224*G[1, 1, -(S34/(S23 - S51))] + 224*G[1, 1, -((S12 - S34)/S51)] + 
       112*Log[-S34]^2 + 112*Log[-S45]^2 - 224*Log[-S45]*Log[-S51] + 
       128*Log[-S51]^2 + Log[-S34]*(-224*Log[-S45] + 224*Log[-S51])) + 
     Log[-S45]*(-32*Pi^2*Log[-S51] - (32*Log[-S51]^3)/3 - (448*Zeta[3])/3) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((56*Pi^2)/3 + 224*G[0, 0, -((S12 - S34)/S51)]) - 
       448*G[0, 0, 0, -((S12 - S34)/S51)] - 
       224*G[0, 0, 1, -((S12 - S34)/S51)] + 
       112*G[0, 1, 1, -((S12 - S34)/S51)] + 
       112*G[1, 0, 1, -((S12 - S34)/S51)] - 
       64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 + 
       (32*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-224*Log[-S34] + 224*Log[-S45] - 224*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-112*Log[-S34] + 112*Log[-S45] - 
         112*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] + 
         64*Log[-S45] - 64*Log[-S51]) + Log[-S34]^2*(32*Log[-S45] - 
         32*Log[-S51]) - 32*Pi^2*Log[-S51] - 32*Log[-S45]^2*Log[-S51] - 
       (32*Log[-S51]^3)/3 + Log[-S34]*(-32*Pi^2 - 32*Log[-S45]^2 + 
         64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (-32*Pi^2 - 224*G[0, 0, -((S12 - S34)/S51)] - 
         112*G[0, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
         Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
         32*Log[-S51]^2) + Log[-S45]*(32*Pi^2 + 32*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*((-182*Pi^2)/3 - 
         112*G[1, 1, -(S34/(S23 - S51))] - 112*G[1, 1, -((S12 - S34)/S51)] - 
         56*Log[-S34]^2 - 56*Log[-S45]^2 + Log[-S34]*(112*Log[-S45] - 
           112*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (112*G[1, -((S12 - S34)/S51)] - 112*Log[-S34] + 112*Log[-S45] - 
           112*Log[-S51]) + 112*Log[-S45]*Log[-S51] - 56*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(112*Log[-S34] - 112*Log[-S45] + 
           112*Log[-S51])) - (448*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
      (-448*G[0, 0, 0, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S12])/3 - 
       (56*Pi^2*Log[-S34])/3 + (56*Pi^2*Log[-S45])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-224*Log[-S34] + 224*Log[-S45] - 
         224*Log[-S51]) - (56*Pi^2*Log[-S51])/3 - 128*Zeta[3]) + 
     16*Log[-S12]*Zeta[3] + (448*Log[-S51]*Zeta[3])/3 + 
     Log[-S34]*((-32*Log[-S45]^3)/3 + 32*Pi^2*Log[-S51] + 
       32*Log[-S45]^2*Log[-S51] + (32*Log[-S51]^3)/3 + 
       Log[-S45]*(-32*Pi^2 - 32*Log[-S51]^2) + (448*Zeta[3])/3) + 
     G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((-56*Pi^2)/3 - 224*G[0, 0, -((S12 - S34)/S51)]) - 
       64*G[0, 0, 0, -(S34/(S23 - S51))] + 
       448*G[0, 0, 0, -((S12 - S34)/S51)] + 
       224*G[0, 0, 1, -((S12 - S34)/S51)] - 
       112*G[0, 1, 1, -((S12 - S34)/S51)] - 
       112*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 - 
       (32*Log[-S45]^3)/3 + 32*Pi^2*Log[-S51] + 32*Log[-S45]^2*Log[-S51] + 
       (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(112*Log[-S34] - 
         112*Log[-S45] + 112*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
        (224*Log[-S34] - 224*Log[-S45] + 224*Log[-S51]) + 
       Log[-S45]*(-32*Pi^2 - 32*Log[-S51]^2) + 
       Log[-S34]*(32*Pi^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
         32*Log[-S51]^2) + (448*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
      (-112*G[0, 0, 0, -(S34/(S23 - S51))] + 
       112*G[1, 1, 1, -(S34/(S23 - S51))] - 
       96*G[1, 1, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 - 
       (8*Log[-S12]^3)/3 + (56*Log[-S34]^3)/3 - (56*Log[-S45]^3)/3 + 
       58*Pi^2*Log[-S51] + 56*Log[-S45]^2*Log[-S51] + 24*Log[-S51]^3 + 
       Log[-S34]^2*(-56*Log[-S45] + 56*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(112*Log[-S34] - 112*Log[-S45] + 
         112*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(112*Log[-S34] - 
         112*Log[-S45] + 112*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
        (-16*Log[-S12] + 112*Log[-S34] - 112*Log[-S45] + 112*Log[-S51]) + 
       Log[-S45]*((-182*Pi^2)/3 - 56*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        ((-184*Pi^2)/3 - 112*G[0, 0, -(S34/(S23 - S51))] - 
         112*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S12]^2 - 56*Log[-S34]^2 - 
         56*Log[-S45]^2 + Log[-S34]*(112*Log[-S45] - 112*Log[-S51]) + 
         112*Log[-S45]*Log[-S51] - 56*Log[-S51]^2) + 
       Log[-S34]*((182*Pi^2)/3 + 56*Log[-S45]^2 - 112*Log[-S45]*Log[-S51] + 
         56*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((182*Pi^2)/3 + 
         112*G[0, 0, -(S34/(S23 - S51))] + 112*G[1, 1, -((S12 - S34)/S51)] + 
         56*Log[-S34]^2 + 56*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
          (-112*Log[-S34] + 112*Log[-S45] - 112*Log[-S51]) - 
         112*Log[-S45]*Log[-S51] + 56*Log[-S51]^2 + 
         Log[-S34]*(-112*Log[-S45] + 112*Log[-S51])) + (1016*Zeta[3])/3)), 
 b[132] -> 6 + ep*(12*G[0, -(S34/(S23 - S51))] - 
     12*G[0, -((S12 - S34)/S51)] - 12*G[1, -(S34/(S23 - S51))] - 
     12*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 
   ep^2*(3*Pi^2 + 24*G[0, 0, -(S34/(S23 - S51))] + 
     48*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)] + 
     24*G[1, 1, -(S34/(S23 - S51))] + 12*Log[-S34]^2 + 4*Log[-S45]^2 + 
     G[0, -(S34/(S23 - S51))]*(-20*G[0, -((S12 - S34)/S51)] - 
       24*G[1, -(S34/(S23 - S51))] - 24*Log[-S34] + 8*Log[-S45] - 
       8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
     Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (24*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
      (20*G[1, -(S34/(S23 - S51))] - 16*G[1, -((S12 - S34)/S51)] - 
       4*Log[-S12] + 20*Log[-S34] - 20*Log[-S45] + 28*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((16*Pi^2)/3 + 
       80*G[0, 0, -((S12 - S34)/S51)]) + 48*G[0, 0, 0, -(S34/(S23 - S51))] - 
     176*G[0, 0, 0, -((S12 - S34)/S51)] - 80*G[0, 0, 1, -((S12 - S34)/S51)] + 
     32*G[0, 1, 1, -((S12 - S34)/S51)] + 32*G[1, 0, 1, -((S12 - S34)/S51)] - 
     48*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S12])/3 - 
     8*Log[-S34]^3 + (8*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
      (-80*Log[-S34] + 80*Log[-S45] - 96*Log[-S51]) + 
     G[0, 1, -((S12 - S34)/S51)]*(8*Log[-S12] - 40*Log[-S34] + 40*Log[-S45] - 
       40*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(-48*Log[-S34] + 
       16*Log[-S45] - 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
      (-48*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
     Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - 10*Pi^2*Log[-S51] - 
     8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
     Log[-S34]*((-22*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((-22*Pi^2)/3 - 
       48*G[0, 0, -(S34/(S23 - S51))] - 80*G[0, 0, -((S12 - S34)/S51)] - 
       40*G[0, 1, -((S12 - S34)/S51)] - 24*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + Log[-S45]*(10*Pi^2 + 8*Log[-S51]^2) + 
     G[0, -(S34/(S23 - S51))]*((22*Pi^2)/3 + 80*G[0, 0, -((S12 - S34)/S51)] + 
       40*G[0, 1, -((S12 - S34)/S51)] + 48*G[1, 1, -(S34/(S23 - S51))] + 
       24*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(48*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (40*G[1, -(S34/(S23 - S51))] - 40*G[1, -((S12 - S34)/S51)] + 
         40*Log[-S34] - 40*Log[-S45] + 40*Log[-S51])) + 
     G[0, -((S12 - S34)/S51)]*((-62*Pi^2)/3 - 
       40*G[0, 0, -(S34/(S23 - S51))] - 40*G[1, 1, -(S34/(S23 - S51))] - 
       32*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S12]^2 - 20*Log[-S34]^2 - 
       20*Log[-S45]^2 + Log[-S34]*(40*Log[-S45] - 40*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(40*G[1, -((S12 - S34)/S51)] - 40*Log[-S34] + 
         40*Log[-S45] - 40*Log[-S51]) + 40*Log[-S45]*Log[-S51] - 
       28*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*(-8*Log[-S12] + 
         40*Log[-S34] - 40*Log[-S45] + 40*Log[-S51])) - 128*Zeta[3]) + 
   ep^4*((1033*Pi^4)/180 + (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     96*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     672*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     320*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     160*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     160*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     64*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     160*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     64*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     64*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     96*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Pi^2*Log[-S12]^2)/3 + 
     4*Log[-S34]^4 + (4*Log[-S45]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
      (16*Log[-S12] - 80*Log[-S34] + 80*Log[-S45] - 80*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(16*Log[-S12] - 80*Log[-S34] + 
       80*Log[-S45] - 80*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
      (-96*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
     (16*Log[-S45]^3*Log[-S51])/3 + 10*Pi^2*Log[-S51]^2 + (4*Log[-S51]^4)/3 + 
     Log[-S34]^3*((-16*Log[-S45])/3 + (16*Log[-S51])/3) + 
     G[1, 1, 1, -(S34/(S23 - S51))]*(96*Log[-S34] - 32*Log[-S45] + 
       32*Log[-S51]) + G[0, 0, 1, -((S12 - S34)/S51)]*
      (160*Log[-S34] - 160*Log[-S45] + 160*Log[-S51]) + 
     G[0, 0, 0, -((S12 - S34)/S51)]*(320*Log[-S34] - 320*Log[-S45] + 
       352*Log[-S51]) + Log[-S45]^2*(10*Pi^2 + 8*Log[-S51]^2) + 
     Log[-S34]^2*((22*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      ((44*Pi^2)/3 + 48*Log[-S34]^2 + 16*Log[-S45]^2 - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 0, -(S34/(S23 - S51))]*((44*Pi^2)/3 + 
       160*G[0, 0, -((S12 - S34)/S51)] + 80*G[0, 1, -((S12 - S34)/S51)] + 
       96*G[1, 1, -(S34/(S23 - S51))] + 48*Log[-S34]^2 + 16*Log[-S45]^2 - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 1, -((S12 - S34)/S51)]*((52*Pi^2)/3 + 
       80*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S12]^2 + 40*Log[-S34]^2 + 
       40*Log[-S45]^2 - 80*Log[-S45]*Log[-S51] + 40*Log[-S51]^2 + 
       Log[-S34]*(-80*Log[-S45] + 80*Log[-S51])) + 
     G[0, 0, -((S12 - S34)/S51)]*(84*Pi^2 + 160*G[1, 1, -(S34/(S23 - S51))] + 
       160*G[1, 1, -((S12 - S34)/S51)] + 80*Log[-S34]^2 + 80*Log[-S45]^2 - 
       160*Log[-S45]*Log[-S51] + 96*Log[-S51]^2 + 
       Log[-S34]*(-160*Log[-S45] + 160*Log[-S51])) + 
     G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((40*Pi^2)/3 + 160*G[0, 0, -((S12 - S34)/S51)]) - 
       320*G[0, 0, 0, -((S12 - S34)/S51)] - 
       160*G[0, 0, 1, -((S12 - S34)/S51)] + 
       80*G[0, 1, 1, -((S12 - S34)/S51)] + 
       80*G[1, 0, 1, -((S12 - S34)/S51)] - 
       96*G[1, 1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^3 + 
       (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-160*Log[-S34] + 160*Log[-S45] - 160*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-80*Log[-S34] + 80*Log[-S45] - 
         80*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-96*Log[-S34] + 
         32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
         16*Log[-S51]) - 20*Pi^2*Log[-S51] - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S34]*((-44*Pi^2)/3 - 16*Log[-S45]^2 + 
         32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((-44*Pi^2)/3 - 160*G[0, 0, -((S12 - S34)/S51)] - 
         80*G[0, 1, -((S12 - S34)/S51)] - 48*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*(20*Pi^2 + 16*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*((-130*Pi^2)/3 - 
         80*G[1, 1, -(S34/(S23 - S51))] - 80*G[1, 1, -((S12 - S34)/S51)] - 
         40*Log[-S34]^2 - 40*Log[-S45]^2 + Log[-S34]*(80*Log[-S45] - 
           80*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (80*G[1, -((S12 - S34)/S51)] - 80*Log[-S34] + 80*Log[-S45] - 
           80*Log[-S51]) + 80*Log[-S45]*Log[-S51] - 40*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(80*Log[-S34] - 80*Log[-S45] + 
           80*Log[-S51])) - 240*Zeta[3]) + 
     Log[-S45]*(-20*Pi^2*Log[-S51] - (16*Log[-S51]^3)/3 - (296*Zeta[3])/3) + 
     G[1, -((S12 - S34)/S51)]*(-320*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (8*Pi^2*Log[-S12])/3 - (40*Pi^2*Log[-S34])/3 + (40*Pi^2*Log[-S45])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-160*Log[-S34] + 160*Log[-S45] - 
         160*Log[-S51]) - (40*Pi^2*Log[-S51])/3 - 96*Zeta[3]) + 
     16*Log[-S12]*Zeta[3] + (296*Log[-S51]*Zeta[3])/3 + 
     Log[-S34]*((-16*Log[-S45]^3)/3 + 20*Pi^2*Log[-S51] + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S45]*(-20*Pi^2 - 16*Log[-S51]^2) + 240*Zeta[3]) + 
     G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
        ((-40*Pi^2)/3 - 160*G[0, 0, -((S12 - S34)/S51)]) - 
       96*G[0, 0, 0, -(S34/(S23 - S51))] + 
       320*G[0, 0, 0, -((S12 - S34)/S51)] + 
       160*G[0, 0, 1, -((S12 - S34)/S51)] - 
       80*G[0, 1, 1, -((S12 - S34)/S51)] - 
       80*G[1, 0, 1, -((S12 - S34)/S51)] + 16*Log[-S34]^3 - 
       (16*Log[-S45]^3)/3 + 20*Pi^2*Log[-S51] + 16*Log[-S45]^2*Log[-S51] + 
       (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(96*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(80*Log[-S34] - 
         80*Log[-S45] + 80*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
        (160*Log[-S34] - 160*Log[-S45] + 160*Log[-S51]) + 
       Log[-S45]*(-20*Pi^2 - 16*Log[-S51]^2) + 
       Log[-S34]*((44*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + 240*Zeta[3]) + G[0, -((S12 - S34)/S51)]*
      (-80*G[0, 0, 0, -(S34/(S23 - S51))] + 
       80*G[1, 1, 1, -(S34/(S23 - S51))] - 
       64*G[1, 1, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 - 
       (8*Log[-S12]^3)/3 + (40*Log[-S34]^3)/3 - (40*Log[-S45]^3)/3 + 
       (122*Pi^2*Log[-S51])/3 + 40*Log[-S45]^2*Log[-S51] + 
       (56*Log[-S51]^3)/3 + Log[-S34]^2*(-40*Log[-S45] + 40*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(80*Log[-S34] - 80*Log[-S45] + 
         80*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(80*Log[-S34] - 
         80*Log[-S45] + 80*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
        (-16*Log[-S12] + 80*Log[-S34] - 80*Log[-S45] + 80*Log[-S51]) + 
       Log[-S45]*((-130*Pi^2)/3 - 40*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
        (-44*Pi^2 - 80*G[0, 0, -(S34/(S23 - S51))] - 
         80*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S12]^2 - 40*Log[-S34]^2 - 
         40*Log[-S45]^2 + Log[-S34]*(80*Log[-S45] - 80*Log[-S51]) + 
         80*Log[-S45]*Log[-S51] - 40*Log[-S51]^2) + 
       Log[-S34]*((130*Pi^2)/3 + 40*Log[-S45]^2 - 80*Log[-S45]*Log[-S51] + 
         40*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((130*Pi^2)/3 + 
         80*G[0, 0, -(S34/(S23 - S51))] + 80*G[1, 1, -((S12 - S34)/S51)] + 
         40*Log[-S34]^2 + 40*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
          (-80*Log[-S34] + 80*Log[-S45] - 80*Log[-S51]) - 
         80*Log[-S45]*Log[-S51] + 40*Log[-S51]^2 + 
         Log[-S34]*(-80*Log[-S45] + 80*Log[-S51])) + 256*Zeta[3])), 
 b[133] -> 4 + ep*(4*G[0, -(S34/(S23 - S51))] - 6*G[0, -((S12 - S34)/S51)] - 
     4*G[1, -(S34/(S23 - S51))] - 4*Log[-S12] - 4*Log[-S34] + 4*Log[-S45] - 
     4*Log[-S51]) + ep^2*((11*Pi^2)/3 + 8*G[0, 0, -(S34/(S23 - S51))] + 
     24*G[0, 0, -((S12 - S34)/S51)] + 14*G[0, 1, -((S12 - S34)/S51)] + 
     8*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S12]^2 + 4*Log[-S34]^2 + 
     4*Log[-S45]^2 + G[0, -(S34/(S23 - S51))]*(-8*G[0, -((S12 - S34)/S51)] - 
       8*G[1, -(S34/(S23 - S51))] - 8*Log[-S34] + 8*Log[-S45] - 
       8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
     Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
      (8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
      (8*G[1, -(S34/(S23 - S51))] - 14*G[1, -((S12 - S34)/S51)] - 
       4*Log[-S12] + 8*Log[-S34] - 8*Log[-S45] + 16*Log[-S51])) + 
   ep^3*(G[1, -((S12 - S34)/S51)]*((7*Pi^2)/3 + 
       56*G[0, 0, -((S12 - S34)/S51)]) + 16*G[0, 0, 0, -(S34/(S23 - S51))] - 
     80*G[0, 0, 0, -((S12 - S34)/S51)] - 8*G[0, 0, 1, -((S12 - S34)/S51)] + 
     14*G[0, 1, 1, -((S12 - S34)/S51)] + 14*G[1, 0, 1, -((S12 - S34)/S51)] - 
     16*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S12])/3 - 
     (8*Log[-S12]^3)/3 - (8*Log[-S34]^3)/3 + (8*Log[-S45]^3)/3 + 
     G[0, 0, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
       48*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
      (4*Log[-S12] - 24*Log[-S34] + 24*Log[-S45] - 32*Log[-S51]) + 
     G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] + 16*Log[-S45] - 
       16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] + 
       16*Log[-S45] - 16*Log[-S51]) + Log[-S34]^2*
      (8*Log[-S45] - 8*Log[-S51]) - (26*Pi^2*Log[-S51])/3 - 
     8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
     Log[-S34]*((-22*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((-22*Pi^2)/3 - 
       16*G[0, 0, -(S34/(S23 - S51))] - 32*G[0, 0, -((S12 - S34)/S51)] - 
       24*G[0, 1, -((S12 - S34)/S51)] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2) + Log[-S45]*((22*Pi^2)/3 + 8*Log[-S51]^2) + 
     G[0, -(S34/(S23 - S51))]*((22*Pi^2)/3 + 32*G[0, 0, -((S12 - S34)/S51)] + 
       24*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -(S34/(S23 - S51))] + 
       8*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(16*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (16*G[1, -(S34/(S23 - S51))] - 24*G[1, -((S12 - S34)/S51)] + 
         16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51])) + 
     G[0, -((S12 - S34)/S51)]*((-23*Pi^2)/3 - 
       16*G[0, 0, -(S34/(S23 - S51))] - 24*G[0, 1, -((S12 - S34)/S51)] - 
       16*G[1, 1, -(S34/(S23 - S51))] - 14*G[1, 1, -((S12 - S34)/S51)] + 
       4*Log[-S12]^2 - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (24*G[1, -((S12 - S34)/S51)] - 16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
       G[1, -((S12 - S34)/S51)]*(-4*Log[-S12] + 24*Log[-S34] - 24*Log[-S45] + 
         32*Log[-S51])) - (74*Zeta[3])/3) + 
   ep^4*(5*Pi^4 + (23*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
     32*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
     288*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
     208*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     56*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     88*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     46*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     120*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     46*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     46*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     32*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Pi^2*Log[-S12]^2)/3 + 
     (4*Log[-S12]^4)/3 + (4*Log[-S34]^4)/3 + (4*Log[-S45]^4)/3 + 
     G[0, 0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] + 32*Log[-S45] - 
       32*Log[-S51]) + G[0, 1, 1, -((S12 - S34)/S51)]*
      (4*Log[-S12] - 40*Log[-S34] + 40*Log[-S45] - 32*Log[-S51]) + 
     G[1, 0, 1, -((S12 - S34)/S51)]*(4*Log[-S12] - 40*Log[-S34] + 
       40*Log[-S45] - 32*Log[-S51]) - (16*Log[-S45]^3*Log[-S51])/3 + 
     (26*Pi^2*Log[-S51]^2)/3 + (4*Log[-S51]^4)/3 + 
     Log[-S34]^3*((-16*Log[-S45])/3 + (16*Log[-S51])/3) + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
       16*Log[-S51]) + G[1, 1, 1, -(S34/(S23 - S51))]*
      (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
     G[0, 0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
       160*Log[-S51]) + Log[-S45]^2*((22*Pi^2)/3 + 8*Log[-S51]^2) + 
     Log[-S34]^2*((22*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
       8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
      ((44*Pi^2)/3 + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 0, -(S34/(S23 - S51))]*((44*Pi^2)/3 + 
       64*G[0, 0, -((S12 - S34)/S51)] + 48*G[0, 1, -((S12 - S34)/S51)] + 
       32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
       32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
       Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
     G[0, 1, -((S12 - S34)/S51)]*((43*Pi^2)/3 + 
       48*G[1, 1, -(S34/(S23 - S51))] - 4*Log[-S12]^2 + 24*Log[-S34]^2 + 
       24*Log[-S45]^2 - 48*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
       Log[-S34]*(-48*Log[-S45] + 48*Log[-S51])) + 
     G[0, 0, -((S12 - S34)/S51)]*(32*Pi^2 + 80*G[0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, -(S34/(S23 - S51))] + 72*G[1, 1, -((S12 - S34)/S51)] + 
       32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
       48*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
     G[1, -((S12 - S34)/S51)]*(-208*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (2*Pi^2*Log[-S12])/3 - (20*Pi^2*Log[-S34])/3 + (20*Pi^2*Log[-S45])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-96*Log[-S34] + 96*Log[-S45] - 
         112*Log[-S51]) - (16*Pi^2*Log[-S51])/3 - 74*Zeta[3]) + 
     Log[-S45]*((-44*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - 
       (32*Zeta[3])/3) + G[0, -(S34/(S23 - S51))]*
      (G[1, -((S12 - S34)/S51)]*((20*Pi^2)/3 + 
         96*G[0, 0, -((S12 - S34)/S51)]) - 
       128*G[0, 0, 0, -((S12 - S34)/S51)] - 
       32*G[0, 0, 1, -((S12 - S34)/S51)] + 
       40*G[0, 1, 1, -((S12 - S34)/S51)] + 
       40*G[1, 0, 1, -((S12 - S34)/S51)] - 
       32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 + 
       (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-48*Log[-S34] + 48*Log[-S45] - 
         48*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 
         32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
         16*Log[-S51]) - (44*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
       (16*Log[-S51]^3)/3 + Log[-S34]*((-44*Pi^2)/3 - 16*Log[-S45]^2 + 
         32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((-44*Pi^2)/3 - 64*G[0, 0, -((S12 - S34)/S51)] - 
         48*G[0, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]*((44*Pi^2)/3 + 16*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*((-52*Pi^2)/3 - 
         32*G[0, 1, -((S12 - S34)/S51)] - 32*G[1, 1, -(S34/(S23 - S51))] - 
         40*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (48*G[1, -((S12 - S34)/S51)] - 32*Log[-S34] + 32*Log[-S45] - 
           32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(48*Log[-S34] - 48*Log[-S45] + 
           48*Log[-S51])) - (32*Zeta[3])/3) + (140*Log[-S12]*Zeta[3])/3 + 
     (8*Log[-S51]*Zeta[3])/3 + Log[-S34]*((-16*Log[-S45]^3)/3 + 
       (44*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*Log[-S51] + 
       (16*Log[-S51]^3)/3 + Log[-S45]*((-44*Pi^2)/3 - 16*Log[-S51]^2) + 
       (32*Zeta[3])/3) + G[1, -(S34/(S23 - S51))]*
      (G[1, -((S12 - S34)/S51)]*((-20*Pi^2)/3 - 
         96*G[0, 0, -((S12 - S34)/S51)]) - 
       32*G[0, 0, 0, -(S34/(S23 - S51))] + 
       128*G[0, 0, 0, -((S12 - S34)/S51)] + 
       32*G[0, 0, 1, -((S12 - S34)/S51)] - 
       40*G[0, 1, 1, -((S12 - S34)/S51)] - 
       40*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + (44*Pi^2*Log[-S51])/3 + 
       16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(48*Log[-S34] - 
         48*Log[-S45] + 48*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
        (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
       Log[-S45]*((-44*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*((44*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + (32*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
      (-32*G[0, 0, 0, -(S34/(S23 - S51))] - 
       80*G[0, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 1, 1, -((S12 - S34)/S51)] + 
       24*G[1, 0, 1, -((S12 - S34)/S51)] + 
       32*G[1, 1, 1, -(S34/(S23 - S51))] - 
       46*G[1, 1, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 - 
       (8*Log[-S12]^3)/3 + (16*Log[-S34]^3)/3 - (16*Log[-S45]^3)/3 + 
       (44*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*Log[-S51] + 
       (32*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -((S12 - S34)/S51)]*(-4*Log[-S12] + 40*Log[-S34] - 
         40*Log[-S45] + 32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 
         32*Log[-S45] + 48*Log[-S51]) + G[1, -((S12 - S34)/S51)]*
        (-25*Pi^2 - 48*G[0, 0, -(S34/(S23 - S51))] - 
         48*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S12]^2 - 24*Log[-S34]^2 - 
         24*Log[-S45]^2 + Log[-S34]*(48*Log[-S45] - 48*Log[-S51]) + 
         48*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
       Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]*((52*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((52*Pi^2)/3 + 
         32*G[0, 0, -(S34/(S23 - S51))] + 32*G[0, 1, -((S12 - S34)/S51)] + 
         40*G[1, 1, -((S12 - S34)/S51)] + 16*Log[-S34]^2 + 16*Log[-S45]^2 + 
         G[1, -((S12 - S34)/S51)]*(-48*Log[-S34] + 48*Log[-S45] - 
           48*Log[-S51]) - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 132*Zeta[3])), 
 b[134] -> 0, b[135] -> 0}


==> anc/N3/Letters.m <==
todeltax = {S45^2*(-1 + x)^2 - 2*S45*(S23 + S34 - 2*S51 + S12*(-1 + x))*
        (-1 + x)*x + ((S23 + S34)^2 + 2*S12*(S23 + S34 - 2*S51)*(-1 + x) + 
         S12^2*(-1 + x)^2)*x^2 -> \[CapitalDelta][1, x], 
     S12^4*(-1 + x)^2*x^2 + (-(S34*S45) + S45*S51 + S23*S34*x)^2 - 
       2*S12^3*(-1 + x)*x*(S45*(-1 + x) + x*(S23 + S34*(-1 + x) - S51*x)) + 
       2*S12*(S34^2*(-1 + x)*x*(S45 - S23*x) + 
         S34*(-S45^2 + S45*(2*S23 + S45 + S51)*x - S23*(S23 + S45)*x^2 + 
           S23*S51*x^3) - S45*S51*(S45*(-1 + x) + 
           x*(S23 - 2*S23*x + S51*x))) + S12^2*(S45^2*(-1 + x)^2 + 
         2*S45*(-1 + x)*x*(S23 + S51 + S34*(-2 + x) - S51*x) + 
         x^2*(S23^2 + 4*S23*S34*(-1 + x) - 2*S23*S51*x + 
           (S34 - S34*x + S51*x)^2)) -> \[CapitalDelta][2, x], 
     S12^2*(S23 - S51)^2 + 2*S12*(-(S23^2*S34) + S23*S34*S45 + 
         S23*(S34 + S45)*S51 + S45*(S34 - S51)*S51) + 
       (S23*S34 + S45*(-S34 + S51))^2 -> \[CapitalDelta][0]}
 
deltatox = {\[CapitalDelta][1, x] -> S45^2*(-1 + x)^2 - 
       2*S45*(S23 + S34 - 2*S51 + S12*(-1 + x))*(-1 + x)*x + 
       ((S23 + S34)^2 + 2*S12*(S23 + S34 - 2*S51)*(-1 + x) + 
         S12^2*(-1 + x)^2)*x^2, \[CapitalDelta][2, x] -> 
      S12^4*(-1 + x)^2*x^2 + (-(S34*S45) + S45*S51 + S23*S34*x)^2 - 
       2*S12^3*(-1 + x)*x*(S45*(-1 + x) + x*(S23 + S34*(-1 + x) - S51*x)) + 
       2*S12*(S34^2*(-1 + x)*x*(S45 - S23*x) + 
         S34*(-S45^2 + S45*(2*S23 + S45 + S51)*x - S23*(S23 + S45)*x^2 + 
           S23*S51*x^3) - S45*S51*(S45*(-1 + x) + 
           x*(S23 - 2*S23*x + S51*x))) + S12^2*(S45^2*(-1 + x)^2 + 
         2*S45*(-1 + x)*x*(S23 + S51 + S34*(-2 + x) - S51*x) + 
         x^2*(S23^2 + 4*S23*S34*(-1 + x) - 2*S23*S51*x + 
           (S34 - S34*x + S51*x)^2)), \[CapitalDelta][0] -> 
      S12^2*(S23 - S51)^2 + 2*S12*(-(S23^2*S34) + S23*S34*S45 + 
         S23*(S34 + S45)*S51 + S45*(S34 - S51)*S51) + 
       (S23*S34 + S45*(-S34 + S51))^2}
 
alphabetinx = {-((-1 + x)*(-S45 + S12*x)), -(S51*x), 
     -((S34 + S12*(-1 + x))*x), -S45 - S23*x + S45*x, -S45, -(S12*x^2), 
     (S23 + S34 - S51)*x, S45*(-1 + x) + S34*x, -(x*(S12 + S23 - S12*x)), 
     -S45 + (S12 - S34)*x, x*(S23 - S45 + S12*x), (S23 - S45 - S51)*x, 
     -((S12 - S34 + S51)*x), -S45 + S45*x - (S23 - S51)*x, 
     (S34 - S51 + S12*(-1 + x))*x, -((S12 + S23)*x), (S12 - S34)*x, 
     -((-S23 + S45)*x), S51*(-1 + x)*x*(-S45 + S12*x) - 
      (S34 + S12*(-1 + x))*x*(S45 + S23*x - S45*x), 
     S34*(-S12 + S34 + S45)*x^2, -(S23*(S12 + S23 - S45)*x^2), 
     x*(-(S23*(S45 + (-S12 + S34)*x)) + (-1 + x)*(S34*S45 - S45*S51 + 
         S12*S51*x)), x*(S23*S45*(-1 + x) - S45^2*(-1 + x) + S12*S23*x), 
     (S45 - S12*x)/(S12 - S12*x), (S45*(-1 + x))/(-S45 + S12*x), 
     (S45 + S23*x - S45*x + (S34 + S12*(-1 + x))*x + 
       Sqrt[\[CapitalDelta][1, x]])/(S45 + S23*x - S45*x + 
       (S34 + S12*(-1 + x))*x - Sqrt[\[CapitalDelta][1, x]]), 
     (-S45 + S12*x + S23*x + S34*x + S45*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(-S45 + S12*x + S23*x + S34*x + S45*x - 
       S12*x^2 + Sqrt[\[CapitalDelta][1, x]]), S34/(-S12 + S34 + S45), 
     -((S12 + S23 - S45)/S23), 
     -((-S45 - S23*x + S45*x + (S34 + S12*(-1 + x))*x + 
        Sqrt[\[CapitalDelta][1, x]])/(S45 + S23*x - S45*x - 
        (S34 + S12*(-1 + x))*x + Sqrt[\[CapitalDelta][1, x]])), 
     (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) - 
       Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
       S12*(-S23 + S51) + Sqrt[\[CapitalDelta][0]]), 
     (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51 - 2*S51*x) + 
       Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
       S12*(-S23 + S51 - 2*S51*x) - Sqrt[\[CapitalDelta][0]]), 
     (S23*S34 - S34*S45 + S45*S51 + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
         S23*(-1 + 2*x)) - Sqrt[\[CapitalDelta][0]])/
      (S23*S34 - S34*S45 + S45*S51 + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
         S23*(-1 + 2*x)) + Sqrt[\[CapitalDelta][0]]), 
     (2*S34*S45 - 2*S45*S51 + 2*S12*S45*(-1 + x) + S23*S34*x - S34*S45*x + 
       S45*S51*x + S12*(-S23 + S51)*x - x*Sqrt[\[CapitalDelta][0]])/
      (2*S34*S45 - 2*S45*S51 + 2*S12*S45*(-1 + x) + S23*S34*x - S34*S45*x + 
       S45*S51*x + S12*(-S23 + S51)*x + x*Sqrt[\[CapitalDelta][0]]), 
     (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 
       2*S34*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]]), 
     -((-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + S12*(S23 + S51) - 
        Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + 2*S23*S51 - 
        S45*S51 + S12*(S23 + S51) + Sqrt[\[CapitalDelta][0]])), 
     -((S12^2*(S23 - S51) - S12*(S34*S45 + S23*(S34 + S45) - 2*S45*S51 + 
          Sqrt[\[CapitalDelta][0]]) + S45*(-(S23*S34) + S34*S45 - S45*S51 + 
          Sqrt[\[CapitalDelta][0]]))/(S12^2*(S23 - S51) + 
        S45*(-(S23*S34) + S34*S45 - S45*S51 - Sqrt[\[CapitalDelta][0]]) + 
        S12*(-(S34*S45) - S23*(S34 + S45) + 2*S45*S51 + 
          Sqrt[\[CapitalDelta][0]]))), (S12 - S45)*x, 
     x^2*Sqrt[\[CapitalDelta][0]], Sqrt[\[CapitalDelta][1, x]], 
     -(S23*x*(S45 + (-S12 + S34)*x)) + x*(S45 - S12*x)*
       (S45 + S51 - S12*x + S34*x - S51*x), 
     x*(S23*(S45*(-1 + x) + S12*x)*(S45*(-1 + x) + S34*x) - 
       S45*(-1 + x)*(S45^2*(-1 + x) + S12*S51*x + S45*(-S51 + S34*x))), 
     -(x^3*(S23*S34*S45 - S12*(S23*S34 + S45*(S34 - S51))*(-1 + x) - 
        S12^3*(-1 + x)^2 + S12^2*(-1 + x)*(S23 + S34*(-1 + x) - S51*x))), 
     (S45 - S12*x - S23*x + S34*x + S45*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(S45 - S12*x - S23*x + S34*x + S45*x - 
       S12*x^2 + Sqrt[\[CapitalDelta][1, x]]), 
     -((S23*S34 + S34*S45 - S45*S51 + 2*S12^2*(-1 + x) - 
        S12*(S23 + S51 + 2*S34*(-1 + x) - 2*S51*x) - 
        Sqrt[\[CapitalDelta][0]])/(S23*S34 + S34*S45 - S45*S51 + 
        2*S12^2*(-1 + x) - S12*(S23 + S51 + 2*S34*(-1 + x) - 2*S51*x) + 
        Sqrt[\[CapitalDelta][0]])), (-2*S45^2 - 2*S45*S51 + S34*S45*x + 
       2*S45^2*x + S12*S51*x + S45*S51*x - 
       S23*(2*S45*(-1 + x) + (S12 + S34)*x) + x*Sqrt[\[CapitalDelta][0]])/
      (-2*S45^2 - 2*S45*S51 + S34*S45*x + 2*S45^2*x + S12*S51*x + S45*S51*x - 
       S23*(2*S45*(-1 + x) + (S12 + S34)*x) - x*Sqrt[\[CapitalDelta][0]]), 
     ((-(S23*S34) + S34*S45 - S45*S51 + 2*S12^2*x + 
        S12*(S23 - 2*S45 - S51 - 2*S34*x + 2*S51*x) + 
        Sqrt[\[CapitalDelta][0]])*(2*S23*S45 - 2*S45^2 - 2*S45*S51 + 
        S23*(-S12 + S34)*x + 2*S12*S45*x - S34*S45*x + S12*S51*x + 
        S45*S51*x + x*Sqrt[\[CapitalDelta][0]]))/
      ((S23*S34 - S34*S45 + S45*S51 - 2*S12^2*x + 
        S12*(-S23 + 2*S45 + S51 + 2*S34*x - 2*S51*x) + 
        Sqrt[\[CapitalDelta][0]])*(-2*S23*S45 + 2*S45^2 + 2*S45*S51 + 
        S23*(S12 - S34)*x - 2*S12*S45*x + S34*S45*x - S12*S51*x - S45*S51*x + 
        x*Sqrt[\[CapitalDelta][0]])), (S23*S34*S45 - S34*S45^2 - 
       2*S23*S45*S51 - 2*S34*S45*S51 + S45^2*S51 + 2*S45*S51^2 + 
       S23^2*S34*x + S23*S34^2*x - 2*S23*S34*S45*x - S34^2*S45*x + 
       S34*S45^2*x - 2*S23*S34*S51*x + S23*S45*S51*x + 3*S34*S45*S51*x - 
       S45^2*S51*x - 2*S45*S51^2*x - S12^2*(S23 - S51)*(-1 + x)*x + 
       S12*(-(S23^2*x) + S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) + 
         S45*(-1 + x)*(S51*(-1 + x) - S34*x) + 
         S23*(S45*(-1 + x) + S51*(3 - 2*x)*x + S34*(-2 + x)*x)) - 
       Sqrt[\[CapitalDelta][0]]*Sqrt[\[CapitalDelta][1, x]])/
      (S23*S34*S45 - S34*S45^2 - 2*S23*S45*S51 - 2*S34*S45*S51 + S45^2*S51 + 
       2*S45*S51^2 + S23^2*S34*x + S23*S34^2*x - 2*S23*S34*S45*x - 
       S34^2*S45*x + S34*S45^2*x - 2*S23*S34*S51*x + S23*S45*S51*x + 
       3*S34*S45*S51*x - S45^2*S51*x - 2*S45*S51^2*x - 
       S12^2*(S23 - S51)*(-1 + x)*x + S12*(-(S23^2*x) + 
         S51*x*(S34 + 2*S51*(-1 + x) - 2*S34*x) + S45*(-1 + x)*
          (S51*(-1 + x) - S34*x) + S23*(S45*(-1 + x) + S51*(3 - 2*x)*x + 
           S34*(-2 + x)*x)) + Sqrt[\[CapitalDelta][0]]*
        Sqrt[\[CapitalDelta][1, x]]), -S45 + (S12 + S23)*x, 
     -S45 + (S12 - S34 + S51)*x, -(S51*(-1 + x)*x*(-S45 + S12*x)) + 
      (S23 + S34 - S51)*x*(S45 + S23*x - S45*x) + (-1 + x)*(-S45 + S12*x)*
       (S45 + S23*x - S45*x), S45*S51*(-1 + x)*x*(S45 - S12*x) - 
      S51*(-1 + x)^2*x*(S45 - S12*x)^2 - S51*(-1 + x)*x*(-S45 + S12*x)*
       (-S45 + (S12 + S23)*x) - (-1 + x)*(-S45 + S12*x)*
       (S45*(-1 + x) - S23*x)*(-S45 + (S12 + S23)*x) + 
      (-1 + x)^2*(S45 - S12*x)^2*(S45 + S23*x - S45*x) + 
      (S23 + S34 - S51)*(-1 + x)*x*(-S45 + S12*x)*(S45 + S23*x - S45*x) + 
      (S23 + S34 - S51)*x*(-S45 + (S12 + S23)*x)*(S45 + S23*x - S45*x), 
     -(x*(S12^3*(-1 + x)^2*x^2 - S12^2*(-1 + x)*x*(2*S45*(-1 + x) + 
          (S23 - S51*(-2 + x) + S34*(-1 + x))*x) + 
        S12*(S45^2*(-1 + x)^2 + S45*(S23 - S51*(-3 + x) + S34*(-2 + x))*
           (-1 + x)*x + S23*(S51*(3 - 2*x) + S34*(-1 + x))*x^2) + 
        (S45 - S23*x)*(S34*S45*(-1 + x) + S51*(S45 - S23*x - S45*x)))), 
     (-2*S34*S45 + 2*S45*S51 + S23*S34*x + S34*S45*x - 2*S23*S51*x - 
       S45*S51*x + 2*S12^2*(-1 + x)*x - S12*(2*S45*(-1 + x) + 
         (S23 + S51*(3 - 2*x) + 2*S34*(-1 + x))*x) - 
       x*Sqrt[\[CapitalDelta][0]])/(-2*S34*S45 + 2*S45*S51 + S23*S34*x + 
       S34*S45*x - 2*S23*S51*x - S45*S51*x + 2*S12^2*(-1 + x)*x - 
       S12*(2*S45*(-1 + x) + (S23 + S51*(3 - 2*x) + 2*S34*(-1 + x))*x) + 
       x*Sqrt[\[CapitalDelta][0]]), (-2*S45^2 - 2*S45*S51 + 
       S23*S45*(2 - 4*x) + 2*S23^2*x + 2*S12*S45*x - S34*S45*x + 2*S45^2*x + 
       S12*S51*x + 3*S45*S51*x - 2*S12*S45*x^2 - 2*S12*S51*x^2 + 
       S23*x*(S34 - 2*S51 + S12*(-1 + 2*x)) + x*Sqrt[\[CapitalDelta][0]])/
      (-2*S45^2 - 2*S45*S51 + S23*S45*(2 - 4*x) + 2*S23^2*x + 2*S12*S45*x - 
       S34*S45*x + 2*S45^2*x + S12*S51*x + 3*S45*S51*x - 2*S12*S45*x^2 - 
       2*S12*S51*x^2 + S23*x*(S34 - 2*S51 + S12*(-1 + 2*x)) - 
       x*Sqrt[\[CapitalDelta][0]]), 
     -((-(S12*S45) + S34*S45 - S45*S51 - S12^2*x - S12*S23*x + S12*S34*x + 
        S23*S34*x + S12*S45*x + S12^2*x^2 - S12*S34*x^2 + S12*S51*x^2 - 
        Sqrt[\[CapitalDelta][2, x]])/(-(S12*S45) + S34*S45 - S45*S51 - 
        S12^2*x - S12*S23*x + S12*S34*x + S23*S34*x + S12*S45*x + S12^2*x^2 - 
        S12*S34*x^2 + S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])), 
     (S12*S45 - S34*S45 + S45*S51 - S12^2*x - S12*S23*x + S12*S34*x + 
       S23*S34*x - S12*S45*x - 2*S12*S51*x - 2*S23*S51*x + S12^2*x^2 - 
       S12*S34*x^2 + S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/
      (-(S12*S45) + S34*S45 - S45*S51 + S12^2*x + S12*S23*x - S12*S34*x - 
       S23*S34*x + S12*S45*x + 2*S12*S51*x + 2*S23*S51*x - S12^2*x^2 + 
       S12*S34*x^2 - S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]]), 
     -((S12*S45 - S34*S45 + S45*S51 - S12^2*x + S12*S23*x + 3*S12*S34*x - 
        S23*S34*x - 2*S34^2*x - S12*S45*x - 2*S12*S51*x + 2*S34*S51*x + 
        S12^2*x^2 - S12*S34*x^2 + S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/
       (-(S12*S45) + S34*S45 - S45*S51 + S12^2*x - S12*S23*x - 3*S12*S34*x + 
        S23*S34*x + 2*S34^2*x + S12*S45*x + 2*S12*S51*x - 2*S34*S51*x - 
        S12^2*x^2 + S12*S34*x^2 - S12*S51*x^2 + 
        Sqrt[\[CapitalDelta][2, x]])), (-(S12*S45) + S34*S45 - S45*S51 + 
       S12^2*x + S12*S23*x - S12*S34*x - S23*S34*x + S12*S45*x - S12^2*x^2 + 
       S12*S34*x^2 + S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/
      (S12*S45 - S34*S45 + S45*S51 - S12^2*x - S12*S23*x + S12*S34*x + 
       S23*S34*x - S12*S45*x + S12^2*x^2 - S12*S34*x^2 - S12*S51*x^2 + 
       Sqrt[\[CapitalDelta][2, x]]), 
     -((-(S23*S34^2*S45) + S34^2*S45^2 + S23*S34*S45*S51 - 2*S34*S45^2*S51 + 
        S45^2*S51^2 + S23^2*S34^2*x - S23*S34^2*S45*x + S23*S34*S45*S51*x - 
        S12^3*(S23 - S51)*(-1 + x)*x + S12^2*(S23^2*x + 
          S45*(-1 + x)*(S51*(-1 + x) - S34*x) + S51*x*(S34 - S34*x + S51*x) + 
          S23*(S45*(-1 + x) + 2*S34*(-1 + x)*x - S51*x*(1 + x))) - 
        S12*(2*S23^2*S34*x - S45*(S34 - S51)*(S45*(-1 + x) + S34*(-1 + x)*x - 
            S51*(1 - 4*x + x^2)) + S23*(S45*S51*(1 - 3*x) + 
            S34^2*(-1 + x)*x - S34*(2*S45 + S51*x*(1 + x)))) + 
        Sqrt[\[CapitalDelta][0]]*Sqrt[\[CapitalDelta][2, x]])/
       (S23*S34^2*S45 - S34^2*S45^2 - S23*S34*S45*S51 + 2*S34*S45^2*S51 - 
        S45^2*S51^2 - S23^2*S34^2*x + S23*S34^2*S45*x - S23*S34*S45*S51*x + 
        S12^3*(S23 - S51)*(-1 + x)*x - S12^2*(S23^2*x + 
          S45*(-1 + x)*(S51*(-1 + x) - S34*x) + S51*x*(S34 - S34*x + S51*x) + 
          S23*(S45*(-1 + x) + 2*S34*(-1 + x)*x - S51*x*(1 + x))) + 
        S12*(2*S23^2*S34*x - S45*(S34 - S51)*(S45*(-1 + x) + S34*(-1 + x)*x - 
            S51*(1 - 4*x + x^2)) + S23*(S45*S51*(1 - 3*x) + 
            S34^2*(-1 + x)*x - S34*(2*S45 + S51*x*(1 + x)))) + 
        Sqrt[\[CapitalDelta][0]]*Sqrt[\[CapitalDelta][2, x]])), 
     -((-(S23*S45) + S12^2*(-1 + x) + S12*S23*(-1 + x))*x^2), 
     x*(-(S51*x*(S12 + S23 - S12*x)) + (-1 + x)*(S12 - S34 + S51 - S12*x)*
        (-S45 + S12*x)), x*Sqrt[\[CapitalDelta][2, x]]}


==> anc/N3/N3_Euclidean_point_input.m <==
(* ::Package:: *)

nonplanarlist = {98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,117,118,119,120,121,122,123,124,125,126,127,128,129,130,131,132,133,134,135}
 
pointEx = {S12 -> -2, S23 -> -3, S34 -> -5, S45 -> -7, S51 -> -11}
 
pointExx = {S12 -> -2, S23 -> -3, S34 -> -5, S45 -> -7, S51 -> -11, x -> 1/8}
 
DEQ = {-2*dLog[1]*gb[1], -2*dLog[49]*gb[2], -2*dLog[3]*gb[3], 
     -2*dLog[4]*gb[4], -2*dLog[7]*gb[5], -2*dLog[6]*gb[6], -2*dLog[5]*gb[7], 
     -2*dLog[2]*gb[8], -(dLog[1]*gb[9]) - dLog[2]*gb[9], 
     -(dLog[1]*gb[10]) - dLog[5]*gb[10], -(dLog[1]*gb[11]) - dLog[4]*gb[11], 
     dLog[26]*(-gb[1] + gb[5]) - (3*dLog[1]*gb[12])/2 - dLog[2]*gb[12] - 
      (3*dLog[7]*gb[12])/2 + 2*dLog[40]*gb[12] + dLog[27]*(-gb[1] + gb[13]), 
     (3*dLog[27]*gb[12])/4 + dLog[2]*(-1/2*gb[1] - gb[5]/2 - gb[13]) + 
      dLog[7]*(gb[1]/2 - gb[13]/2) + dLog[1]*(gb[5]/2 - gb[13]/2), 
     dLog[25]*(-gb[1] + gb[6]) - (3*dLog[1]*gb[14])/2 - dLog[5]*gb[14] - 
      (3*dLog[6]*gb[14])/2 + 2*dLog[38]*gb[14] + dLog[24]*(-gb[1] + gb[15]), 
     (3*dLog[24]*gb[14])/4 + dLog[5]*(-1/2*gb[1] - gb[6]/2 - gb[15]) + 
      dLog[6]*(gb[1]/2 - gb[15]/2) + dLog[1]*(gb[6]/2 - gb[15]/2), 
     -(dLog[1]*gb[16]) - (3*dLog[2]*gb[16])/2 - (3*dLog[7]*gb[16])/2 + 
      2*dLog[40]*gb[16] + dLog[26]*(gb[5] - gb[17]) + 
      dLog[27]*(gb[8] - gb[17]), (-3*dLog[26]*gb[16])/4 - 
      (3*dLog[27]*gb[16])/4 + dLog[1]*(-1/2*gb[5] - gb[8]/2 - gb[17]) + 
      dLog[2]*(gb[5]/2 - gb[17]/2) + dLog[7]*(gb[8]/2 - gb[17]/2), 
     -(dLog[1]*gb[18]) - (3*dLog[5]*gb[18])/2 - (3*dLog[6]*gb[18])/2 + 
      2*dLog[38]*gb[18] + dLog[25]*(gb[6] - gb[19]) + 
      dLog[24]*(gb[7] - gb[19]), (-3*dLog[24]*gb[18])/4 - 
      (3*dLog[25]*gb[18])/4 + dLog[1]*(-1/2*gb[6] - gb[7]/2 - gb[19]) + 
      dLog[5]*(gb[6]/2 - gb[19]/2) + dLog[6]*(gb[7]/2 - gb[19]/2), 
     dLog[1]*(-gb[4] - gb[20]) + dLog[9]*(gb[4] - gb[20]), 
     dLog[2]*(-gb[4] - gb[21]) + dLog[14]*(gb[4] - gb[21]), 
     dLog[5]*(-gb[4] - gb[22]) + dLog[18]*(gb[4] - gb[22]), 
     dLog[4]*(-gb[1] - gb[23]) + dLog[9]*(gb[1] - gb[23]), 
     dLog[1]*(-gb[3] - gb[24]) + dLog[8]*(gb[3] - gb[24]), 
     dLog[1]*(-gb[2] - gb[25]) + dLog[11]*(gb[2] - gb[25]), 
     dLog[2]*(-gb[3] - gb[26]) + dLog[15]*(gb[3] - gb[26]), 
     dLog[5]*(-gb[2] - gb[27]) + dLog[16]*(gb[2] - gb[27]), 
     (dLog[26]*gb[12])/2 + (dLog[27]*gb[12])/2 - (dLog[30]*gb[12])/2 + 
      dLog[2]*(-gb[5] - gb[13]) + dLog[4]*(gb[5] + 2*gb[13] - gb[23] - 
        3*gb[28]) + dLog[7]*(gb[13] - gb[23] - 2*gb[28]) + dLog[14]*gb[28] + 
      dLog[19]*(-gb[13] + gb[23] + gb[28]), (dLog[24]*gb[14])/2 + 
      (dLog[25]*gb[14])/2 + (dLog[29]*gb[14])/2 + dLog[5]*(-gb[6] - gb[15]) + 
      dLog[4]*(gb[6] + 2*gb[15] - gb[23] - 3*gb[29]) + 
      dLog[6]*(gb[15] - gb[23] - 2*gb[29]) + dLog[18]*gb[29] + 
      dLog[21]*(-gb[15] + gb[23] + gb[29]), dLog[8]*(gb[1] - gb[3]) + 
      dLog[4]*(gb[1] + gb[23]) + dLog[2]*(-gb[3] - gb[26]) + 
      dLog[19]*(-gb[1] + gb[3] - gb[23] + gb[26] - 2*gb[30]) + 
      dLog[14]*gb[30] + dLog[7]*(gb[23] - gb[26] + gb[30]), 
     dLog[11]*(gb[1] - gb[2]) + dLog[4]*(gb[1] + gb[23]) + 
      dLog[5]*(-gb[2] - gb[27]) + dLog[21]*(-gb[1] + gb[2] - gb[23] + 
        gb[27] - 2*gb[31]) + dLog[18]*gb[31] + 
      dLog[6]*(gb[23] - gb[27] + gb[31]), dLog[8]*(gb[1]/2 - gb[3]/2) + 
      dLog[17]*(-1/2*gb[3] + gb[6]/2) + (dLog[28]*gb[14])/4 + 
      dLog[3]*(-1/2*gb[1] - gb[6]/2 - gb[15] - 3*gb[32]) - dLog[5]*gb[32] + 
      dLog[20]*(gb[3]/2 + gb[15]/2 + gb[32]), dLog[11]*(gb[1]/2 - gb[2]/2) + 
      dLog[50]*(-1/2*gb[2] + gb[5]/2) - (dLog[44]*gb[12])/4 + 
      dLog[49]*(-1/2*gb[1] - gb[5]/2 - gb[13] - 3*gb[33]) - dLog[2]*gb[33] + 
      dLog[41]*(gb[2]/2 + gb[13]/2 + gb[33]), dLog[14]*(gb[4]/2 - gb[8]/2) + 
      dLog[2]*(-1/2*gb[4] - gb[22]/2 - 2*gb[34]) - dLog[5]*gb[34] + 
      dLog[12]*(gb[8]/2 + gb[22]/2 + gb[34]), dLog[18]*(gb[4]/2 - gb[7]/2) + 
      dLog[5]*(-1/2*gb[4] - gb[21]/2 - 2*gb[35]) - dLog[2]*gb[35] + 
      dLog[12]*(gb[7]/2 + gb[21]/2 + gb[35]), dLog[50]*(gb[2]/2 - gb[5]/2) + 
      dLog[7]*(-1/2*gb[2] - gb[27]/2 - 2*gb[36]) - dLog[5]*gb[36] + 
      dLog[13]*(gb[5]/2 + gb[27]/2 + gb[36]), dLog[17]*(gb[3]/2 - gb[6]/2) + 
      dLog[6]*(-1/2*gb[3] - gb[26]/2 - 2*gb[37]) - dLog[2]*gb[37] + 
      dLog[13]*(gb[6]/2 + gb[26]/2 + gb[37]), 
     dLog[4]*(2*gb[11] - gb[20] - gb[23] - 2*gb[38]) + 
      dLog[1]*(-2*gb[11] + gb[20] + gb[23] - 2*gb[38]) + 2*dLog[9]*gb[38], 
     dLog[25]*(4*gb[10] - 2*gb[15] - 2*gb[19]) + 
      dLog[1]*(gb[14] - gb[18] - 2*gb[39]) + 
      dLog[5]*(-gb[14] + gb[18] - 2*gb[39]) + 2*dLog[38]*gb[39], 
     dLog[26]*(4*gb[9] - 2*gb[13] - 2*gb[17]) + 
      dLog[1]*(gb[12] - gb[16] - 2*gb[40]) + 
      dLog[2]*(-gb[12] + gb[16] - 2*gb[40]) + 2*dLog[40]*gb[40], 
     -(dLog[2]*gb[41]) - 2*dLog[9]*gb[41] + 
      dLog[15]*((-3*gb[3])/8 - (3*gb[20])/4 + (3*gb[21])/4 + (3*gb[24])/4 - 
        (3*gb[26])/8 - 2*gb[41] + 2*gb[42] - gb[43]/2) + 
      dLog[4]*((3*gb[3])/8 + (3*gb[4])/8 - gb[9] - (3*gb[21])/8 + 
        (3*gb[26])/8 - gb[41] - gb[42] + gb[43]/2 - gb[44]/4) + 
      dLog[7]*((3*gb[3])/16 + (3*gb[4])/16 + (3*gb[20])/8 - (9*gb[21])/16 - 
        (3*gb[24])/8 + (3*gb[26])/16 + (3*gb[41])/2 - gb[42]/2 + gb[43]/2 - 
        gb[44]/8) + dLog[19]*((3*gb[3])/16 - (3*gb[4])/16 + (3*gb[20])/8 - 
        (3*gb[21])/16 - (3*gb[24])/8 + (3*gb[26])/16 + (3*gb[41])/2 - 
        (3*gb[42])/2 + gb[44]/8) + dLog[1]*((-9*gb[3])/16 - (3*gb[4])/16 + 
        gb[9] - (3*gb[20])/8 + (9*gb[21])/16 + (3*gb[24])/8 - (9*gb[26])/16 - 
        gb[41]/2 + (5*gb[42])/2 - gb[43]/2 + gb[44]/8) + 
      (3*dLog[27]*gb[45])/8 + (3*dLog[30]*gb[45])/8, 
     -(dLog[2]*gb[42]) - 2*dLog[8]*gb[42] + 
      dLog[14]*((-3*gb[4])/8 + (3*gb[21])/8 - gb[43]/2) + 
      dLog[3]*((3*gb[3])/8 + (3*gb[4])/8 - gb[9] + (3*gb[20])/4 - 
        (3*gb[21])/8 - (3*gb[24])/4 + (3*gb[26])/8 + gb[41] - 3*gb[42] + 
        gb[43]/2 - gb[44]/4) + dLog[7]*((3*gb[3])/16 + (3*gb[4])/16 + 
        (3*gb[20])/8 - (9*gb[21])/16 - (3*gb[24])/8 + (3*gb[26])/16 + 
        (3*gb[41])/2 - gb[42]/2 + gb[43]/2 - gb[44]/8) + 
      dLog[19]*((-3*gb[3])/16 + (3*gb[4])/16 - (3*gb[20])/8 + (3*gb[21])/16 + 
        (3*gb[24])/8 - (3*gb[26])/16 - (3*gb[41])/2 + (3*gb[42])/2 + 
        gb[44]/8) + dLog[1]*((-3*gb[3])/16 - (9*gb[4])/16 + gb[9] - 
        (3*gb[20])/8 + (3*gb[21])/16 + (3*gb[24])/8 - (3*gb[26])/16 + 
        gb[41]/2 + (3*gb[42])/2 - gb[43]/2 + gb[44]/8) + 
      (3*dLog[27]*gb[45])/8 - (3*dLog[30]*gb[45])/8, 
     dLog[8]*((3*gb[3])/2 - (3*gb[24])/2 - 8*gb[42]) - dLog[1]*gb[43] - 
      2*dLog[14]*gb[43] + dLog[19]*((-3*gb[3])/4 + (3*gb[4])/4 - 
        (3*gb[20])/2 + (3*gb[21])/4 + (3*gb[24])/2 - (3*gb[26])/4 - 
        6*gb[41] + 6*gb[42] - gb[44]/2) + 
      dLog[2]*((9*gb[3])/4 + (3*gb[4])/4 - 4*gb[9] + (3*gb[20])/2 - 
        (9*gb[21])/4 - (3*gb[24])/2 + (9*gb[26])/4 + 2*gb[41] - 10*gb[42] + 
        2*gb[43] - gb[44]/2) + dLog[7]*((-3*gb[3])/4 - (3*gb[4])/4 + 
        (3*gb[20])/2 - (3*gb[21])/4 + (3*gb[26])/4 + 6*gb[41] + 2*gb[42] + 
        gb[43] + gb[44]/2) + dLog[4]*((-3*gb[3])/2 - (3*gb[4])/2 + 4*gb[9] + 
        (3*gb[21])/2 - (3*gb[26])/2 + 4*gb[41] + 4*gb[42] - 2*gb[43] + 
        gb[44]) + (3*dLog[26]*gb[45])/2 + (3*dLog[27]*gb[45])/2 - 
      (3*dLog[30]*gb[45])/2, dLog[9]*(3*gb[4] - 3*gb[20] - 8*gb[41]) + 
      dLog[8]*(3*gb[3] - 3*gb[24] - 8*gb[42]) + 
      dLog[2]*((3*gb[3])/2 + (3*gb[4])/2 - 4*gb[9] + (3*gb[21])/2 + 
        (3*gb[26])/2 - 4*gb[41] - 4*gb[42]) + 
      dLog[14]*(3*gb[4] - 3*gb[21] + 2*gb[43]) + 
      dLog[15]*(3*gb[3] + 3*gb[20] - 3*gb[21] - 3*gb[24] + 8*gb[41] - 
        8*gb[42] + 2*gb[43]) + dLog[1]*((3*gb[3])/2 + (3*gb[4])/2 - 4*gb[9] + 
        3*gb[20] - (3*gb[21])/2 + (3*gb[26])/2 + 4*gb[41] - 4*gb[42] + 
        2*gb[43]) - 3*dLog[19]*gb[44] + dLog[4]*((-3*gb[3])/2 - (9*gb[4])/2 + 
        4*gb[9] + (3*gb[21])/2 - (3*gb[26])/2 + 4*gb[41] + 4*gb[42] - 
        2*gb[43] + gb[44]) + dLog[3]*((-9*gb[3])/2 - (3*gb[4])/2 + 4*gb[9] - 
        3*gb[20] + (3*gb[21])/2 + 3*gb[24] - (3*gb[26])/2 - 4*gb[41] + 
        12*gb[42] - 2*gb[43] + gb[44]) + dLog[7]*(-3*gb[3] - 3*gb[4] + 
        3*gb[21] + 3*gb[24] + 8*gb[42] - 2*gb[43] + 2*gb[44]), 
     dLog[30]*(-gb[3] + gb[4] - 2*gb[20] + gb[21] + 2*gb[24] - gb[26] - 
        8*gb[41] + 8*gb[42]) + dLog[27]*(-2*gb[20] + 2*gb[21] + gb[24] - 
        gb[26] - 8*gb[41] - 2*gb[43]) + dLog[26]*((-5*gb[3])/2 - 
        (5*gb[4])/2 + 4*gb[9] - 3*gb[20] + (7*gb[21])/2 + 3*gb[24] - 
        (5*gb[26])/2 - 4*gb[41] + 12*gb[42] - 4*gb[43] + gb[44]) - 
      3*dLog[1]*gb[45] - 3*dLog[2]*gb[45] - 2*dLog[7]*gb[45] - 
      2*dLog[19]*gb[45] + 10*dLog[40]*gb[45], -(dLog[5]*gb[46]) - 
      2*dLog[11]*gb[46] + dLog[18]*((-3*gb[4])/8 + (3*gb[20])/4 - 
        (3*gb[22])/8 - (3*gb[25])/4 + (3*gb[27])/4 - 2*gb[46] + 2*gb[47] - 
        gb[48]/2) + dLog[49]*((3*gb[2])/8 + (3*gb[4])/8 - gb[10] + 
        (3*gb[22])/8 - (3*gb[27])/8 - gb[46] - gb[47] + gb[48]/2 - 
        gb[49]/4) + dLog[6]*((3*gb[2])/16 + (3*gb[4])/16 - (3*gb[20])/8 + 
        (3*gb[22])/16 + (3*gb[25])/8 - (9*gb[27])/16 + (3*gb[46])/2 - 
        gb[47]/2 + gb[48]/2 - gb[49]/8) + dLog[21]*((-3*gb[2])/16 + 
        (3*gb[4])/16 - (3*gb[20])/8 + (3*gb[22])/16 + (3*gb[25])/8 - 
        (3*gb[27])/16 + (3*gb[46])/2 - (3*gb[47])/2 + gb[49]/8) + 
      dLog[1]*((-3*gb[2])/16 - (9*gb[4])/16 + gb[10] + (3*gb[20])/8 - 
        (9*gb[22])/16 - (3*gb[25])/8 + (9*gb[27])/16 - gb[46]/2 + 
        (5*gb[47])/2 - gb[48]/2 + gb[49]/8) + (3*dLog[24]*gb[50])/8 + 
      (3*dLog[29]*gb[50])/8, -(dLog[5]*gb[47]) - 2*dLog[9]*gb[47] + 
      dLog[16]*((-3*gb[2])/8 + (3*gb[27])/8 - gb[48]/2) + 
      dLog[4]*((3*gb[2])/8 + (3*gb[4])/8 - gb[10] - (3*gb[20])/4 + 
        (3*gb[22])/8 + (3*gb[25])/4 - (3*gb[27])/8 + gb[46] - 3*gb[47] + 
        gb[48]/2 - gb[49]/4) + dLog[6]*((3*gb[2])/16 + (3*gb[4])/16 - 
        (3*gb[20])/8 + (3*gb[22])/16 + (3*gb[25])/8 - (9*gb[27])/16 + 
        (3*gb[46])/2 - gb[47]/2 + gb[48]/2 - gb[49]/8) + 
      dLog[21]*((3*gb[2])/16 - (3*gb[4])/16 + (3*gb[20])/8 - (3*gb[22])/16 - 
        (3*gb[25])/8 + (3*gb[27])/16 - (3*gb[46])/2 + (3*gb[47])/2 + 
        gb[49]/8) + dLog[1]*((-9*gb[2])/16 - (3*gb[4])/16 + gb[10] + 
        (3*gb[20])/8 - (3*gb[22])/16 - (3*gb[25])/8 + (3*gb[27])/16 + 
        gb[46]/2 + (3*gb[47])/2 - gb[48]/2 + gb[49]/8) + 
      (3*dLog[24]*gb[50])/8 - (3*dLog[29]*gb[50])/8, 
     dLog[9]*((3*gb[4])/2 - (3*gb[20])/2 - 8*gb[47]) - dLog[1]*gb[48] - 
      2*dLog[16]*gb[48] + dLog[21]*((3*gb[2])/4 - (3*gb[4])/4 + 
        (3*gb[20])/2 - (3*gb[22])/4 - (3*gb[25])/2 + (3*gb[27])/4 - 
        6*gb[46] + 6*gb[47] - gb[49]/2) + 
      dLog[5]*((3*gb[2])/4 + (9*gb[4])/4 - 4*gb[10] - (3*gb[20])/2 + 
        (9*gb[22])/4 + (3*gb[25])/2 - (9*gb[27])/4 + 2*gb[46] - 10*gb[47] + 
        2*gb[48] - gb[49]/2) + dLog[6]*((-3*gb[2])/4 - (3*gb[4])/4 + 
        (3*gb[22])/4 + (3*gb[25])/2 - (3*gb[27])/4 + 6*gb[46] + 2*gb[47] + 
        gb[48] + gb[49]/2) + dLog[49]*((-3*gb[2])/2 - (3*gb[4])/2 + 
        4*gb[10] - (3*gb[22])/2 + (3*gb[27])/2 + 4*gb[46] + 4*gb[47] - 
        2*gb[48] + gb[49]) + (3*dLog[24]*gb[50])/2 + (3*dLog[25]*gb[50])/2 - 
      (3*dLog[29]*gb[50])/2, dLog[11]*(3*gb[2] - 3*gb[25] - 8*gb[46]) + 
      dLog[9]*(3*gb[4] - 3*gb[20] - 8*gb[47]) + 
      dLog[5]*((3*gb[2])/2 + (3*gb[4])/2 - 4*gb[10] + (3*gb[22])/2 + 
        (3*gb[27])/2 - 4*gb[46] - 4*gb[47]) + 
      dLog[16]*(3*gb[2] - 3*gb[27] + 2*gb[48]) + 
      dLog[18]*(3*gb[4] - 3*gb[20] + 3*gb[25] - 3*gb[27] + 8*gb[46] - 
        8*gb[47] + 2*gb[48]) + dLog[1]*((3*gb[2])/2 + (3*gb[4])/2 - 
        4*gb[10] + (3*gb[22])/2 + 3*gb[25] - (3*gb[27])/2 + 4*gb[46] - 
        4*gb[47] + 2*gb[48]) - 3*dLog[21]*gb[49] + 
      dLog[49]*((-9*gb[2])/2 - (3*gb[4])/2 + 4*gb[10] - (3*gb[22])/2 + 
        (3*gb[27])/2 + 4*gb[46] + 4*gb[47] - 2*gb[48] + gb[49]) + 
      dLog[4]*((-3*gb[2])/2 - (9*gb[4])/2 + 4*gb[10] + 3*gb[20] - 
        (3*gb[22])/2 - 3*gb[25] + (3*gb[27])/2 - 4*gb[46] + 12*gb[47] - 
        2*gb[48] + gb[49]) + dLog[6]*(-3*gb[2] - 3*gb[4] + 3*gb[20] + 
        3*gb[27] + 8*gb[47] - 2*gb[48] + 2*gb[49]), 
     dLog[29]*(gb[2] - gb[4] + 2*gb[20] - gb[22] - 2*gb[25] + gb[27] - 
        8*gb[46] + 8*gb[47]) + dLog[24]*(gb[20] - gb[22] - 2*gb[25] + 
        2*gb[27] - 8*gb[46] - 2*gb[48]) + 
      dLog[25]*((-5*gb[2])/2 - (5*gb[4])/2 + 4*gb[10] + 3*gb[20] - 
        (5*gb[22])/2 - 3*gb[25] + (7*gb[27])/2 - 4*gb[46] + 12*gb[47] - 
        4*gb[48] + gb[49]) - 3*dLog[1]*gb[50] - 3*dLog[5]*gb[50] - 
      2*dLog[6]*gb[50] - 2*dLog[21]*gb[50] + 10*dLog[38]*gb[50], 
     -3*dLog[24]*gb[18] - 3*dLog[28]*gb[18] + 
      dLog[6]*(2*gb[6] + 2*gb[7] - 2*gb[19]) + dLog[8]*(3*gb[3] - 3*gb[24]) - 
      4*dLog[3]*gb[51] - 2*dLog[5]*gb[51] + 
      dLog[20]*(-3*gb[3] + (3*gb[6])/2 - (3*gb[7])/2 + (3*gb[24])/2 + 
        (3*gb[51])/2 - (3*gb[52])/2) + dLog[17]*(3*gb[3] - (7*gb[6])/2 - 
        gb[7]/2 + 2*gb[19] - (3*gb[24])/2 + gb[51]/2 + (3*gb[52])/2) + 
      dLog[1]*((-3*gb[6])/2 + (3*gb[7])/2 + (3*gb[24])/2 + gb[51]/2 + 
        (3*gb[52])/2), -(dLog[25]*gb[18]) - dLog[28]*gb[18] + 
      dLog[5]*(2*gb[19] - 2*gb[24] - 2*gb[52]) + 
      dLog[1]*(gb[3] - gb[6]/2 + gb[7]/2 - gb[24]/2 - gb[51]/2 - 
        (3*gb[52])/2) + dLog[17]*(gb[3] - gb[6]/2 + gb[7]/2 - 2*gb[19] + 
        (3*gb[24])/2 - gb[51]/2 - (3*gb[52])/2) + 
      dLog[20]*(-gb[3] + gb[6]/2 - gb[7]/2 + gb[24]/2 + gb[51]/2 - 
        gb[52]/2) + 4*dLog[10]*gb[52], -3*dLog[27]*gb[16] + 
      3*dLog[44]*gb[16] + dLog[7]*(2*gb[5] + 2*gb[8] - 2*gb[17]) + 
      dLog[11]*(3*gb[2] - 3*gb[25]) - 2*dLog[2]*gb[53] - 4*dLog[49]*gb[53] + 
      dLog[41]*(-3*gb[2] + (3*gb[5])/2 - (3*gb[8])/2 + (3*gb[25])/2 + 
        (3*gb[53])/2 - (3*gb[54])/2) + dLog[50]*(3*gb[2] - (7*gb[5])/2 - 
        gb[8]/2 + 2*gb[17] - (3*gb[25])/2 + gb[53]/2 + (3*gb[54])/2) + 
      dLog[1]*((-3*gb[5])/2 + (3*gb[8])/2 + (3*gb[25])/2 + gb[53]/2 + 
        (3*gb[54])/2), -(dLog[26]*gb[16]) + dLog[44]*gb[16] + 
      dLog[2]*(2*gb[17] - 2*gb[25] - 2*gb[54]) + 
      dLog[1]*(gb[2] - gb[5]/2 + gb[8]/2 - gb[25]/2 - gb[53]/2 - 
        (3*gb[54])/2) + dLog[50]*(gb[2] - gb[5]/2 + gb[8]/2 - 2*gb[17] + 
        (3*gb[25])/2 - gb[53]/2 - (3*gb[54])/2) + 
      dLog[41]*(-gb[2] + gb[5]/2 - gb[8]/2 + gb[25]/2 + gb[53]/2 - 
        gb[54]/2) + 4*dLog[10]*gb[54], -3*dLog[26]*gb[16] - 
      3*dLog[30]*gb[16] + dLog[2]*(2*gb[5] + 2*gb[8] - 2*gb[17]) + 
      dLog[8]*(3*gb[3] - 3*gb[24]) - 4*dLog[3]*gb[55] - 2*dLog[7]*gb[55] + 
      dLog[19]*(-3*gb[3] - (3*gb[5])/2 + (3*gb[8])/2 + (3*gb[24])/2 + 
        (3*gb[55])/2 - (3*gb[56])/2) + dLog[15]*(3*gb[3] - gb[5]/2 - 
        (7*gb[8])/2 + 2*gb[17] - (3*gb[24])/2 + gb[55]/2 + (3*gb[56])/2) + 
      dLog[1]*((3*gb[5])/2 - (3*gb[8])/2 + (3*gb[24])/2 + gb[55]/2 + 
        (3*gb[56])/2), -(dLog[27]*gb[16]) - dLog[30]*gb[16] + 
      dLog[7]*(2*gb[17] - 2*gb[24] - 2*gb[56]) + 
      dLog[1]*(gb[3] + gb[5]/2 - gb[8]/2 - gb[24]/2 - gb[55]/2 - 
        (3*gb[56])/2) + dLog[15]*(gb[3] + gb[5]/2 - gb[8]/2 - 2*gb[17] + 
        (3*gb[24])/2 - gb[55]/2 - (3*gb[56])/2) + 
      dLog[19]*(-gb[3] - gb[5]/2 + gb[8]/2 + gb[24]/2 + gb[55]/2 - 
        gb[56]/2) + 4*dLog[9]*gb[56], -3*dLog[25]*gb[18] + 
      3*dLog[29]*gb[18] + dLog[5]*(2*gb[6] + 2*gb[7] - 2*gb[19]) + 
      dLog[11]*(3*gb[2] - 3*gb[25]) - 2*dLog[6]*gb[57] - 4*dLog[49]*gb[57] + 
      dLog[21]*(-3*gb[2] - (3*gb[6])/2 + (3*gb[7])/2 + (3*gb[25])/2 + 
        (3*gb[57])/2 - (3*gb[58])/2) + dLog[16]*(3*gb[2] - gb[6]/2 - 
        (7*gb[7])/2 + 2*gb[19] - (3*gb[25])/2 + gb[57]/2 + (3*gb[58])/2) + 
      dLog[1]*((3*gb[6])/2 - (3*gb[7])/2 + (3*gb[25])/2 + gb[57]/2 + 
        (3*gb[58])/2), -(dLog[24]*gb[18]) + dLog[29]*gb[18] + 
      dLog[6]*(2*gb[19] - 2*gb[25] - 2*gb[58]) + 
      dLog[1]*(gb[2] + gb[6]/2 - gb[7]/2 - gb[25]/2 - gb[57]/2 - 
        (3*gb[58])/2) + dLog[16]*(gb[2] + gb[6]/2 - gb[7]/2 - 2*gb[19] + 
        (3*gb[25])/2 - gb[57]/2 - (3*gb[58])/2) + 
      dLog[21]*(-gb[2] - gb[6]/2 + gb[7]/2 + gb[25]/2 + gb[57]/2 - 
        gb[58]/2) + 4*dLog[9]*gb[58], -3*dLog[26]*gb[16] + 
      3*dLog[30]*gb[16] + dLog[2]*(2*gb[5] + 2*gb[8] - 2*gb[17]) + 
      dLog[9]*(3*gb[4] - 3*gb[20]) - 4*dLog[4]*gb[59] - 2*dLog[7]*gb[59] + 
      dLog[19]*(-3*gb[4] - (3*gb[5])/2 + (3*gb[8])/2 + (3*gb[20])/2 + 
        (3*gb[59])/2 - (3*gb[60])/2) + dLog[14]*(3*gb[4] - gb[5]/2 - 
        (7*gb[8])/2 + 2*gb[17] - (3*gb[20])/2 + gb[59]/2 + (3*gb[60])/2) + 
      dLog[1]*((3*gb[5])/2 - (3*gb[8])/2 + (3*gb[20])/2 + gb[59]/2 + 
        (3*gb[60])/2), -(dLog[27]*gb[16]) + dLog[30]*gb[16] + 
      dLog[7]*(2*gb[17] - 2*gb[20] - 2*gb[60]) + 
      dLog[1]*(gb[4] + gb[5]/2 - gb[8]/2 - gb[20]/2 - gb[59]/2 - 
        (3*gb[60])/2) + dLog[14]*(gb[4] + gb[5]/2 - gb[8]/2 - 2*gb[17] + 
        (3*gb[20])/2 - gb[59]/2 - (3*gb[60])/2) + 
      dLog[19]*(-gb[4] - gb[5]/2 + gb[8]/2 + gb[20]/2 + gb[59]/2 - 
        gb[60]/2) + 4*dLog[8]*gb[60], -3*dLog[25]*gb[18] - 
      3*dLog[29]*gb[18] + dLog[5]*(2*gb[6] + 2*gb[7] - 2*gb[19]) + 
      dLog[9]*(3*gb[4] - 3*gb[20]) - 4*dLog[4]*gb[61] - 2*dLog[6]*gb[61] + 
      dLog[21]*(-3*gb[4] - (3*gb[6])/2 + (3*gb[7])/2 + (3*gb[20])/2 + 
        (3*gb[61])/2 - (3*gb[62])/2) + dLog[18]*(3*gb[4] - gb[6]/2 - 
        (7*gb[7])/2 + 2*gb[19] - (3*gb[20])/2 + gb[61]/2 + (3*gb[62])/2) + 
      dLog[1]*((3*gb[6])/2 - (3*gb[7])/2 + (3*gb[20])/2 + gb[61]/2 + 
        (3*gb[62])/2), -(dLog[24]*gb[18]) - dLog[29]*gb[18] + 
      dLog[6]*(2*gb[19] - 2*gb[20] - 2*gb[62]) + 
      dLog[1]*(gb[4] + gb[6]/2 - gb[7]/2 - gb[20]/2 - gb[61]/2 - 
        (3*gb[62])/2) + dLog[18]*(gb[4] + gb[6]/2 - gb[7]/2 - 2*gb[19] + 
        (3*gb[20])/2 - gb[61]/2 - (3*gb[62])/2) + 
      dLog[21]*(-gb[4] - gb[6]/2 + gb[7]/2 + gb[20]/2 + gb[61]/2 - 
        gb[62]/2) + 4*dLog[11]*gb[62], -3*dLog[26]*gb[12] + 
      3*dLog[30]*gb[12] + dLog[1]*(2*gb[1] + 2*gb[5] - 2*gb[13]) + 
      dLog[14]*(3*gb[4] - 3*gb[21]) - 4*dLog[4]*gb[63] - 2*dLog[7]*gb[63] + 
      dLog[19]*((3*gb[1])/2 - 3*gb[4] - (3*gb[5])/2 + (3*gb[21])/2 + 
        (3*gb[63])/2 - (3*gb[64])/2) + dLog[9]*((-7*gb[1])/2 + 3*gb[4] - 
        gb[5]/2 + 2*gb[13] - (3*gb[21])/2 + gb[63]/2 + (3*gb[64])/2) + 
      dLog[2]*((-3*gb[1])/2 + (3*gb[5])/2 + (3*gb[21])/2 + gb[63]/2 + 
        (3*gb[64])/2), dLog[26]*gb[12] + dLog[27]*gb[12] + dLog[30]*gb[12] + 
      dLog[7]*(2*gb[13] - 2*gb[21] - 2*gb[64]) + 
      dLog[2]*(-1/2*gb[1] + gb[4] + gb[5]/2 - gb[21]/2 - gb[63]/2 - 
        (3*gb[64])/2) + dLog[9]*(-1/2*gb[1] + gb[4] + gb[5]/2 - 2*gb[13] + 
        (3*gb[21])/2 - gb[63]/2 - (3*gb[64])/2) + 
      dLog[19]*(gb[1]/2 - gb[4] - gb[5]/2 + gb[21]/2 + gb[63]/2 - gb[64]/2) + 
      4*dLog[15]*gb[64], -3*dLog[25]*gb[14] - 3*dLog[29]*gb[14] + 
      dLog[1]*(2*gb[1] + 2*gb[6] - 2*gb[15]) + 
      dLog[18]*(3*gb[4] - 3*gb[22]) - 4*dLog[4]*gb[65] - 2*dLog[6]*gb[65] + 
      dLog[21]*((3*gb[1])/2 - 3*gb[4] - (3*gb[6])/2 + (3*gb[22])/2 + 
        (3*gb[65])/2 - (3*gb[66])/2) + dLog[9]*((-7*gb[1])/2 + 3*gb[4] - 
        gb[6]/2 + 2*gb[15] - (3*gb[22])/2 + gb[65]/2 + (3*gb[66])/2) + 
      dLog[5]*((-3*gb[1])/2 + (3*gb[6])/2 + (3*gb[22])/2 + gb[65]/2 + 
        (3*gb[66])/2), dLog[24]*gb[14] + dLog[25]*gb[14] - dLog[29]*gb[14] + 
      dLog[6]*(2*gb[15] - 2*gb[22] - 2*gb[66]) + 
      dLog[5]*(-1/2*gb[1] + gb[4] + gb[6]/2 - gb[22]/2 - gb[65]/2 - 
        (3*gb[66])/2) + dLog[9]*(-1/2*gb[1] + gb[4] + gb[6]/2 - 2*gb[15] + 
        (3*gb[22])/2 - gb[65]/2 - (3*gb[66])/2) + 
      dLog[21]*(gb[1]/2 - gb[4] - gb[6]/2 + gb[22]/2 + gb[65]/2 - gb[66]/2) + 
      4*dLog[16]*gb[66], dLog[17]*(2*gb[3] - 2*gb[6]) + 
      dLog[15]*(2*gb[3] - 2*gb[8]) + dLog[2]*(-2*gb[3] + 2*gb[6] - 
        2*gb[67]) + dLog[6]*(-2*gb[3] + 2*gb[8] - 2*gb[67]) + 
      2*dLog[13]*gb[67], dLog[50]*(2*gb[2] - 2*gb[5]) + 
      dLog[16]*(2*gb[2] - 2*gb[7]) + dLog[5]*(-2*gb[2] + 2*gb[5] - 
        2*gb[68]) + dLog[7]*(-2*gb[2] + 2*gb[7] - 2*gb[68]) + 
      2*dLog[13]*gb[68], 6*dLog[1]*gb[1] - 6*dLog[3]*gb[3] + 
      dLog[8]*(-6*gb[1] + 6*gb[3]) - 6*dLog[4]*gb[4] + 
      dLog[9]*(-6*gb[1] + 6*gb[4]) + dLog[15]*(6*gb[3] - 6*gb[8]) + 
      dLog[14]*(6*gb[4] - 6*gb[8]) + 6*dLog[2]*gb[8] - 2*dLog[19]*gb[69] + 
      dLog[7]*(6*gb[1] - 6*gb[3] - 6*gb[4] + 6*gb[8] + 2*gb[69]), 
     6*dLog[1]*gb[1] - 6*dLog[49]*gb[2] + dLog[11]*(-6*gb[1] + 6*gb[2]) - 
      6*dLog[4]*gb[4] + dLog[9]*(-6*gb[1] + 6*gb[4]) + 
      dLog[16]*(6*gb[2] - 6*gb[7]) + dLog[18]*(6*gb[4] - 6*gb[7]) + 
      6*dLog[5]*gb[7] - 2*dLog[21]*gb[70] + 
      dLog[6]*(6*gb[1] - 6*gb[2] - 6*gb[4] + 6*gb[7] + 2*gb[70]), 
     -(dLog[4]*gb[11]) + dLog[14]*(-gb[9] + gb[11]) + 
      dLog[18]*(-gb[10] + gb[11]) - dLog[1]*gb[71] - dLog[2]*gb[71] - 
      dLog[5]*gb[71] + dLog[12]*(gb[9] + gb[10] - gb[11] + gb[71]), 
     dLog[28]*(-1/2*gb[14] + gb[18] - gb[39]/2) + 
      dLog[25]*(gb[14]/2 - gb[18] + gb[39]/2) + 
      dLog[3]*(gb[1] + gb[6] + 2*gb[15] + 6*gb[32] + gb[51]) + 
      dLog[1]*(-1/2*gb[1] - (3*gb[6])/4 - gb[7]/4 - 2*gb[10] - gb[15] + 
        gb[19] - (3*gb[24])/4 - 6*gb[32] - (3*gb[51])/4 - (3*gb[52])/4 - 
        gb[72]) + dLog[5]*(gb[1]/2 + gb[6]/4 - gb[7]/4 - 2*gb[10] + gb[15] + 
        gb[19] - (3*gb[24])/4 + gb[51]/4 - (3*gb[52])/4 - gb[72]) - 
      2*dLog[8]*gb[72] + dLog[20]*(-1/2*gb[1] - gb[6]/4 + gb[7]/4 + 
        2*gb[10] - gb[15] - gb[19] + (3*gb[24])/4 - gb[51]/4 + (3*gb[52])/4 + 
        gb[72]), dLog[26]*(gb[12]/2 - gb[16] + gb[40]/2) + 
      dLog[44]*(gb[12]/2 - gb[16] + gb[40]/2) + 
      dLog[49]*(gb[1] + gb[5] + 2*gb[13] + 6*gb[33] + gb[53]) + 
      dLog[1]*(-1/2*gb[1] - (3*gb[5])/4 - gb[8]/4 - 2*gb[9] - gb[13] + 
        gb[17] - (3*gb[25])/4 - 6*gb[33] - (3*gb[53])/4 - (3*gb[54])/4 - 
        gb[73]) + dLog[2]*(gb[1]/2 + gb[5]/4 - gb[8]/4 - 2*gb[9] + gb[13] + 
        gb[17] - (3*gb[25])/4 + gb[53]/4 - (3*gb[54])/4 - gb[73]) - 
      2*dLog[11]*gb[73] + dLog[41]*(-1/2*gb[1] - gb[5]/4 + gb[8]/4 + 
        2*gb[9] - gb[13] - gb[17] + (3*gb[25])/4 - gb[53]/4 + (3*gb[54])/4 + 
        gb[73]), 8*dLog[2]*gb[42] + dLog[14]*(-3*gb[4] + 8*gb[9] - 8*gb[11] + 
        3*gb[21] - 6*gb[30] - 4*gb[43]) + dLog[1]*(-gb[1] + (3*gb[3])/2 - 
        gb[4]/2 + 4*gb[9] - 4*gb[11] - gb[20] + (3*gb[21])/2 - 2*gb[23] + 
        (3*gb[26])/2 - 6*gb[30] - 2*gb[38] - 4*gb[41] + 4*gb[42] - 2*gb[43] - 
        gb[44] - gb[74]) - 2*dLog[4]*gb[74] - 2*dLog[8]*gb[74] + 
      dLog[7]*(-gb[1] + (3*gb[3])/2 + (5*gb[4])/2 - 4*gb[9] + 4*gb[11] - 
        gb[20] - (3*gb[21])/2 - 2*gb[23] + (3*gb[26])/2 - 2*gb[38] - 
        4*gb[41] - 4*gb[42] + 2*gb[43] - gb[44] + gb[74]) + 
      dLog[19]*(gb[1] - (3*gb[3])/2 + gb[4]/2 - 4*gb[9] + 4*gb[11] + gb[20] - 
        (3*gb[21])/2 + 2*gb[23] - (3*gb[26])/2 + 6*gb[30] + 2*gb[38] + 
        4*gb[41] - 4*gb[42] + 2*gb[43] + gb[44] + gb[74]), 
     8*dLog[5]*gb[46] + dLog[18]*(-3*gb[4] + 8*gb[10] - 8*gb[11] + 6*gb[20] - 
        3*gb[22] - 6*gb[25] + 6*gb[27] - 6*gb[31] - 16*gb[46] + 16*gb[47] - 
        4*gb[48]) + dLog[1]*(-gb[1] + (3*gb[2])/2 - gb[4]/2 + 4*gb[10] - 
        4*gb[11] + 2*gb[20] - (3*gb[22])/2 - 2*gb[23] - 3*gb[25] + 
        (9*gb[27])/2 - 6*gb[31] - 2*gb[38] - 4*gb[46] + 4*gb[47] - 2*gb[48] - 
        gb[49] - gb[75]) - 2*dLog[4]*gb[75] - 2*dLog[11]*gb[75] + 
      dLog[6]*(-gb[1] + (3*gb[2])/2 + (5*gb[4])/2 - 4*gb[10] + 4*gb[11] - 
        4*gb[20] + (3*gb[22])/2 - 2*gb[23] + 3*gb[25] - (3*gb[27])/2 - 
        2*gb[38] + 4*gb[46] - 12*gb[47] + 2*gb[48] - gb[49] + gb[75]) + 
      dLog[21]*(gb[1] - (3*gb[2])/2 + gb[4]/2 - 4*gb[10] + 4*gb[11] - 
        2*gb[20] + (3*gb[22])/2 + 2*gb[23] + 3*gb[25] - (9*gb[27])/2 + 
        6*gb[31] + 2*gb[38] + 4*gb[46] - 4*gb[47] + 2*gb[48] + gb[49] + 
        gb[75]), dLog[26]*(-2*gb[12] + 4*gb[16] - 2*gb[40]) + 
      dLog[27]*(-gb[12] + 2*gb[16] - gb[40]) + 
      dLog[30]*(gb[12] - 2*gb[16] + gb[40]) + 
      dLog[4]*(-2*gb[4] - 2*gb[5] - 4*gb[13] + 2*gb[20] + 4*gb[23] + 
        6*gb[28] + 4*gb[38] + 2*gb[59]) + dLog[14]*(gb[5] + gb[8] + 8*gb[9] - 
        8*gb[11] - 4*gb[17] + 3*gb[20] - 6*gb[28] - gb[59] - 3*gb[60]) + 
      dLog[1]*(gb[4] + (3*gb[5])/2 + gb[8]/2 + 4*gb[9] - 4*gb[11] + 
        2*gb[13] - 2*gb[17] + gb[20]/2 - 2*gb[23] - 6*gb[28] - 2*gb[38] - 
        (3*gb[59])/2 - (3*gb[60])/2 - gb[76]) - 2*dLog[51]*gb[76] + 
      dLog[19]*(gb[4] + gb[5]/2 - gb[8]/2 - 4*gb[9] + 4*gb[11] + 2*gb[13] + 
        2*gb[17] - (5*gb[20])/2 - 2*gb[23] - 2*gb[38] - gb[59]/2 + 
        (3*gb[60])/2 + gb[76]) + dLog[7]*(-gb[4] - (3*gb[5])/2 - gb[8]/2 - 
        4*gb[9] + 4*gb[11] - 2*gb[13] + 2*gb[17] - gb[20]/2 + 2*gb[23] + 
        6*gb[28] + 2*gb[38] + (3*gb[59])/2 + (3*gb[60])/2 + gb[76]), 
     dLog[25]*(-2*gb[14] + 4*gb[18] - 2*gb[39]) + 
      dLog[24]*(-gb[14] + 2*gb[18] - gb[39]) + 
      dLog[29]*(-gb[14] + 2*gb[18] - gb[39]) + 
      dLog[4]*(-2*gb[4] - 2*gb[6] - 4*gb[15] + 2*gb[20] + 4*gb[23] + 
        6*gb[29] + 4*gb[38] + 2*gb[61]) + dLog[18]*(gb[6] + gb[7] + 
        8*gb[10] - 8*gb[11] - 4*gb[19] + 3*gb[20] - 6*gb[29] - gb[61] - 
        3*gb[62]) + dLog[1]*(gb[4] + (3*gb[6])/2 + gb[7]/2 + 4*gb[10] - 
        4*gb[11] + 2*gb[15] - 2*gb[19] + gb[20]/2 - 2*gb[23] - 6*gb[29] - 
        2*gb[38] - (3*gb[61])/2 - (3*gb[62])/2 - gb[77]) - 
      2*dLog[23]*gb[77] + dLog[21]*(gb[4] + gb[6]/2 - gb[7]/2 - 4*gb[10] + 
        4*gb[11] + 2*gb[15] + 2*gb[19] - (5*gb[20])/2 - 2*gb[23] - 2*gb[38] - 
        gb[61]/2 + (3*gb[62])/2 + gb[77]) + 
      dLog[6]*(-gb[4] - (3*gb[6])/2 - gb[7]/2 - 4*gb[10] + 4*gb[11] - 
        2*gb[15] + 2*gb[19] - gb[20]/2 + 2*gb[23] + 6*gb[29] + 2*gb[38] + 
        (3*gb[61])/2 + (3*gb[62])/2 + gb[77]), (dLog[37]*gb[50])/8 - 
      (3*dLog[2]*gb[78])/2 - dLog[5]*gb[78] - (3*dLog[7]*gb[78])/2 + 
      2*dLog[39]*gb[78] + dLog[47]*((17*gb[2])/64 - (3*gb[4])/64 - gb[5]/16 + 
        gb[8]/16 - gb[10]/8 - (3*gb[20])/64 - (3*gb[22])/64 - gb[25]/64 + 
        (3*gb[27])/64 - (3*gb[34])/8 + (3*gb[36])/8 - gb[46]/8 - gb[47]/8 + 
        gb[48]/16 - gb[49]/32 - (3*gb[53])/64 + gb[54]/64 + gb[59]/64 - 
        (3*gb[60])/64 - gb[79]/8 + gb[80]/8) + 
      dLog[33]*((5*gb[2])/64 + (9*gb[4])/64 - gb[5]/16 - (3*gb[8])/16 - 
        gb[10]/8 - (3*gb[20])/64 - (7*gb[22])/64 - gb[25]/64 - 
        (9*gb[27])/64 - (3*gb[34])/8 - gb[36]/8 - (5*gb[46])/8 - 
        (5*gb[47])/8 + gb[48]/16 - gb[49]/32 - (3*gb[53])/64 - 
        (7*gb[54])/64 + gb[59]/64 + (5*gb[60])/64 + (3*gb[79])/8 - gb[80]/8 - 
        gb[81]/4) + dLog[34]*((11*gb[2])/64 - (25*gb[4])/64 - (3*gb[5])/16 - 
        gb[8]/16 + gb[10]/8 + (11*gb[20])/64 - (25*gb[22])/64 - 
        (7*gb[25])/64 + (9*gb[27])/64 - (9*gb[34])/8 + (5*gb[36])/8 - 
        (3*gb[46])/8 + (5*gb[47])/8 - gb[48]/16 + gb[49]/32 - (5*gb[53])/64 - 
        gb[54]/64 + (7*gb[59])/64 + (3*gb[60])/64 + gb[79]/8 + gb[80]/8 - 
        gb[81]/4) + dLog[31]*((-5*gb[2])/32 + (3*gb[4])/32 + gb[5]/8 + 
        gb[8]/8 + gb[10]/4 - gb[20]/32 + (3*gb[22])/32 - (3*gb[25])/32 + 
        gb[27]/32 + (3*gb[34])/4 - gb[36]/4 + gb[46]/4 + gb[47]/4 - 
        gb[48]/8 - gb[49]/16 + (3*gb[53])/32 + (3*gb[54])/32 - gb[59]/32 - 
        gb[60]/32 - gb[79]/4 + gb[81]/4) + 
      dLog[36]*((-7*gb[2])/16 + (7*gb[4])/16 - gb[20]/8 + (7*gb[22])/16 + 
        gb[25]/8 - (7*gb[27])/16 + (3*gb[34])/2 - (3*gb[36])/2 + gb[46]/2 - 
        gb[47]/2 + gb[53]/8 - gb[59]/8 - gb[80]/4 + gb[81]/4) + 
      dLog[35]*((3*gb[2])/16 - (3*gb[4])/16 - (3*gb[22])/16 + (3*gb[27])/16 - 
        gb[34]/2 + gb[36]/2 + gb[46]/2 + gb[47]/2 + gb[54]/8 - gb[60]/8 - 
        gb[79]/2 + gb[80]/4 + gb[81]/4) + dLog[19]*(-1/2*gb[78] - gb[82]) + 
      dLog[41]*(-1/2*gb[78] - gb[82]) + dLog[21]*(-gb[78] + gb[82]) + 
      dLog[20]*(gb[78] + gb[82]) + dLog[48]*(gb[16]/4 - gb[83]/8), 
     (3*dLog[4]*gb[4])/2 + dLog[18]*((-3*gb[4])/4 + (3*gb[22])/4) - 
      4*dLog[11]*gb[46] - 4*dLog[9]*gb[47] + 
      dLog[6]*((3*gb[2])/8 + (3*gb[4])/8 - (3*gb[20])/4 + (3*gb[22])/8 + 
        (3*gb[25])/4 - (9*gb[27])/8 + 3*gb[46] - gb[47] + gb[48] - 
        gb[49]/4) + (3*dLog[24]*gb[50])/4 - (3*dLog[28]*gb[50])/4 + 
      (3*dLog[10]*gb[54])/2 + dLog[14]*((-3*gb[4])/2 - gb[5]/4 + 
        (5*gb[8])/4 + gb[17] - (3*gb[20])/4 + gb[59]/4 + (3*gb[60])/4) - 
      (3*dLog[8]*gb[60])/2 - dLog[5]*gb[79] + 
      dLog[7]*((-9*gb[2])/16 - (9*gb[4])/16 + gb[10]/2 + (3*gb[20])/16 - 
        (9*gb[22])/16 - (3*gb[25])/16 - (3*gb[27])/16 - (3*gb[34])/2 - 
        (3*gb[36])/2 + gb[46]/2 + gb[47]/2 - gb[48]/4 + gb[49]/8 - 
        gb[53]/16 + (3*gb[54])/16 - gb[59]/16 + (3*gb[60])/16 - gb[79]/2 - 
        gb[80]/2) + dLog[41]*((9*gb[2])/16 - (3*gb[4])/16 - gb[10]/2 - 
        (3*gb[20])/16 - (3*gb[22])/16 + (3*gb[25])/16 + (3*gb[27])/16 - 
        (3*gb[34])/2 + (3*gb[36])/2 - gb[46]/2 - gb[47]/2 + gb[48]/4 - 
        gb[49]/8 + gb[53]/16 - (3*gb[54])/16 + gb[59]/16 - (3*gb[60])/16 - 
        gb[79]/2 + gb[80]/2) + dLog[19]*((3*gb[2])/16 - (9*gb[4])/16 + 
        gb[10]/2 + (3*gb[20])/16 - (9*gb[22])/16 - (3*gb[25])/16 + 
        (9*gb[27])/16 - (3*gb[34])/2 + (3*gb[36])/2 + gb[46]/2 + 
        (5*gb[47])/2 - gb[48]/4 + gb[49]/8 - gb[53]/16 + (3*gb[54])/16 - 
        gb[59]/16 + (3*gb[60])/16 - gb[79]/2 + gb[80]/2) + 
      dLog[20]*((-9*gb[2])/8 + (9*gb[4])/8 + (9*gb[22])/8 - (9*gb[27])/8 + 
        3*gb[34] - 3*gb[36] - 3*gb[46] - 3*gb[47] - (3*gb[54])/4 + 
        (3*gb[60])/4 + 3*gb[79] - (3*gb[80])/2 - (3*gb[81])/2) + 
      dLog[2]*((15*gb[2])/16 + (15*gb[4])/16 - (3*gb[10])/2 - (9*gb[20])/16 + 
        (15*gb[22])/16 + (9*gb[25])/16 - (3*gb[27])/16 + (3*gb[34])/2 + 
        (3*gb[36])/2 + (9*gb[46])/2 - (3*gb[47])/2 + (3*gb[48])/4 - 
        gb[49]/8 - gb[53]/16 - (9*gb[54])/16 - gb[59]/16 - (9*gb[60])/16 - 
        (3*gb[79])/2 + gb[80] + gb[81]/2) + 
      dLog[1]*((-3*gb[2])/8 - (9*gb[4])/8 + 2*gb[10] + (3*gb[20])/4 - 
        (9*gb[22])/8 - (3*gb[25])/4 + (9*gb[27])/8 + 3*gb[46] + 5*gb[47] - 
        gb[48] + gb[49]/4 - 2*gb[79] + gb[81]) + 
      dLog[12]*((3*gb[2])/8 + (3*gb[4])/8 + gb[5]/4 - (5*gb[8])/4 - gb[10] - 
        gb[17] + (9*gb[20])/8 - (9*gb[22])/8 - (3*gb[25])/8 + (9*gb[27])/8 - 
        gb[46] + 3*gb[47] - gb[48]/2 + gb[53]/8 + (3*gb[54])/8 - gb[59]/8 - 
        (3*gb[60])/8 - gb[79] + gb[80]/2 + (3*gb[81])/2) + 
      dLog[35]*(-6*gb[78] - 6*gb[82]) + dLog[31]*(-gb[78] - 2*gb[82]) + 
      dLog[47]*(-1/2*gb[78] - gb[82]) + dLog[34]*(gb[78]/2 + gb[82]) + 
      dLog[33]*((3*gb[78])/2 + 3*gb[82]) - (3*dLog[26]*gb[83])/4 - 
      (dLog[27]*gb[83])/4 - (dLog[30]*gb[83])/4 + (dLog[44]*gb[83])/4, 
     -4*dLog[9]*gb[47] + dLog[16]*gb[48] + 
      dLog[49]*((3*gb[2])/4 - (3*gb[4])/4 + 2*gb[10] - (3*gb[22])/4 + 
        (3*gb[27])/4 + 2*gb[46] + 2*gb[47] - gb[48] + gb[49]/2 - gb[53]/2) + 
      dLog[50]*((-3*gb[2])/2 + (5*gb[5])/4 - gb[8]/4 + gb[17] - 
        (3*gb[25])/4 + gb[53]/4 + (3*gb[54])/4) + (dLog[4]*gb[59])/2 + 
      dLog[7]*((9*gb[2])/16 + (9*gb[4])/16 - gb[10]/2 - (3*gb[20])/16 + 
        (9*gb[22])/16 + (3*gb[25])/16 + (3*gb[27])/16 + (3*gb[34])/2 + 
        (3*gb[36])/2 - gb[46]/2 - gb[47]/2 + gb[48]/4 - gb[49]/8 + 
        gb[53]/16 - (3*gb[54])/16 + gb[59]/16 - (3*gb[60])/16 + gb[79]/2 - 
        (3*gb[80])/2) + dLog[41]*((9*gb[2])/16 - (3*gb[4])/16 - gb[10]/2 - 
        (3*gb[20])/16 - (3*gb[22])/16 + (3*gb[25])/16 + (3*gb[27])/16 - 
        (3*gb[34])/2 + (3*gb[36])/2 - gb[46]/2 - gb[47]/2 + gb[48]/4 - 
        gb[49]/8 + gb[53]/16 - (3*gb[54])/16 + gb[59]/16 - (3*gb[60])/16 - 
        gb[79]/2 + gb[80]/2) + dLog[19]*((3*gb[2])/16 - (9*gb[4])/16 + 
        gb[10]/2 + (3*gb[20])/16 - (9*gb[22])/16 - (3*gb[25])/16 + 
        (9*gb[27])/16 - (3*gb[34])/2 + (3*gb[36])/2 + gb[46]/2 + 
        (5*gb[47])/2 - gb[48]/4 + gb[49]/8 - gb[53]/16 + (3*gb[54])/16 - 
        gb[59]/16 + (3*gb[60])/16 - gb[79]/2 + gb[80]/2) - dLog[5]*gb[80] + 
      dLog[1]*(-2*gb[46] + gb[79] - gb[80] - gb[81]) + 
      dLog[13]*((3*gb[2])/8 + (3*gb[4])/8 - (5*gb[5])/4 + gb[8]/4 - gb[10] - 
        gb[17] + (3*gb[20])/8 + (3*gb[22])/8 + (3*gb[25])/8 - (3*gb[27])/8 - 
        gb[46] - gb[47] - gb[48]/2 - gb[53]/8 - (3*gb[54])/8 + gb[59]/8 + 
        (3*gb[60])/8 + gb[79] + gb[80]/2 - gb[81]/2) + 
      dLog[2]*((-3*gb[2])/16 - (3*gb[4])/16 - gb[10]/2 - (3*gb[20])/16 - 
        (3*gb[22])/16 + (3*gb[25])/16 - (9*gb[27])/16 - (3*gb[34])/2 - 
        (3*gb[36])/2 + (3*gb[46])/2 - gb[47]/2 + gb[48]/4 + gb[49]/8 - 
        (3*gb[53])/16 - (3*gb[54])/16 - (3*gb[59])/16 - (3*gb[60])/16 - 
        gb[79]/2 + gb[81]/2) + dLog[21]*((-3*gb[2])/4 + (3*gb[4])/4 + 
        (3*gb[22])/4 - (3*gb[27])/4 + 3*gb[34] - 3*gb[36] - gb[49]/4 + 
        gb[53]/4 - gb[59]/4 - gb[80]/2 + gb[81]/2) + 
      dLog[34]*((-3*gb[78])/2 - 3*gb[82]) + dLog[33]*(-1/2*gb[78] - gb[82]) + 
      dLog[47]*(-1/2*gb[78] - gb[82]) + dLog[36]*(-2*gb[78] + 2*gb[82]) + 
      dLog[31]*(gb[78] + 2*gb[82]) - (dLog[26]*gb[83])/4 - 
      (3*dLog[27]*gb[83])/4 - (dLog[30]*gb[83])/4 + (dLog[44]*gb[83])/4, 
     -4*dLog[11]*gb[46] + dLog[18]*((-3*gb[20])/2 + (3*gb[22])/2 + 
        (3*gb[25])/2 - (3*gb[27])/2 + 4*gb[46] - 4*gb[47] + gb[48]) + 
      (dLog[49]*gb[53])/2 + dLog[4]*((-3*gb[2])/4 + (3*gb[4])/4 + 2*gb[10] + 
        (3*gb[20])/2 - (3*gb[22])/4 - (3*gb[25])/2 + (3*gb[27])/4 - 
        2*gb[46] + 6*gb[47] - gb[48] + gb[49]/2 - gb[59]/2) + 
      dLog[14]*((-3*gb[4])/2 - gb[5]/4 + (5*gb[8])/4 + gb[17] - 
        (3*gb[20])/4 + gb[59]/4 + (3*gb[60])/4) + 3*dLog[31]*gb[78] + 
      dLog[1]*(2*gb[46] - gb[79]) + dLog[19]*((-3*gb[2])/16 + (9*gb[4])/16 - 
        gb[10]/2 - (3*gb[20])/16 + (9*gb[22])/16 + (3*gb[25])/16 - 
        (9*gb[27])/16 + (3*gb[34])/2 - (3*gb[36])/2 - gb[46]/2 - 
        (5*gb[47])/2 + gb[48]/4 - gb[49]/8 + gb[53]/16 - (3*gb[54])/16 + 
        gb[59]/16 - (3*gb[60])/16 + gb[79]/2 - gb[80]/2) + 
      dLog[41]*((-9*gb[2])/16 + (3*gb[4])/16 + gb[10]/2 + (3*gb[20])/16 + 
        (3*gb[22])/16 - (3*gb[25])/16 - (3*gb[27])/16 + (3*gb[34])/2 - 
        (3*gb[36])/2 + gb[46]/2 + gb[47]/2 - gb[48]/4 + gb[49]/8 - 
        gb[53]/16 + (3*gb[54])/16 - gb[59]/16 + (3*gb[60])/16 + gb[79]/2 - 
        gb[80]/2) + dLog[2]*((9*gb[2])/16 + (9*gb[4])/16 - gb[10]/2 - 
        (3*gb[20])/16 + (9*gb[22])/16 + (3*gb[25])/16 + (3*gb[27])/16 + 
        (3*gb[34])/2 + (3*gb[36])/2 + (3*gb[46])/2 - gb[47]/2 + gb[48]/4 - 
        gb[49]/8 + gb[53]/16 - (3*gb[54])/16 + gb[59]/16 - (3*gb[60])/16 - 
        gb[79]/2 + gb[80]/2 - gb[81]) + dLog[7]*((-3*gb[2])/16 - 
        (3*gb[4])/16 - gb[10]/2 - (3*gb[20])/16 - (3*gb[22])/16 + 
        (3*gb[25])/16 - (9*gb[27])/16 - (3*gb[34])/2 - (3*gb[36])/2 - 
        gb[46]/2 - gb[47]/2 + gb[48]/4 + gb[49]/8 - (3*gb[53])/16 - 
        (3*gb[54])/16 - (3*gb[59])/16 - (3*gb[60])/16 + gb[79]/2 - 
        gb[81]/2) + dLog[21]*((3*gb[2])/4 - (3*gb[4])/4 - (3*gb[22])/4 + 
        (3*gb[27])/4 - 3*gb[34] + 3*gb[36] - gb[49]/4 - gb[53]/4 + gb[59]/4 + 
        gb[80]/2 - gb[81]/2) - dLog[5]*gb[81] + 
      dLog[12]*((3*gb[2])/8 + (3*gb[4])/8 + gb[5]/4 - (5*gb[8])/4 - gb[10] - 
        gb[17] + (9*gb[20])/8 - (9*gb[22])/8 - (3*gb[25])/8 + (9*gb[27])/8 - 
        gb[46] + 3*gb[47] - gb[48]/2 + gb[53]/8 + (3*gb[54])/8 - gb[59]/8 - 
        (3*gb[60])/8 - gb[79] + gb[80]/2 + (3*gb[81])/2) + 
      dLog[36]*(2*gb[78] - 2*gb[82]) + dLog[33]*((-7*gb[78])/2 - gb[82]) + 
      dLog[34]*((-5*gb[78])/2 + gb[82]) + dLog[47]*(gb[78]/2 + gb[82]) - 
      (3*dLog[26]*gb[83])/4 - (dLog[27]*gb[83])/4 + (dLog[30]*gb[83])/4 - 
      (dLog[44]*gb[83])/4, -1/8*(dLog[48]*gb[16]) + (dLog[37]*gb[50])/8 + 
      dLog[47]*(-1/16*gb[2] + gb[5]/32 - gb[8]/32 + gb[25]/32 + gb[53]/32 - 
        gb[54]/32) + dLog[36]*((5*gb[2])/16 - (5*gb[4])/16 - gb[20]/8 - 
        (5*gb[22])/16 + gb[25]/8 + (5*gb[27])/16 - (3*gb[34])/2 + 
        (3*gb[36])/2 + gb[46]/2 - gb[47]/2 - gb[53]/8 + gb[59]/8 + gb[80]/4 - 
        gb[81]/4) + dLog[31]*(gb[2]/32 - (15*gb[4])/32 - gb[5]/8 - gb[8]/8 + 
        gb[10]/4 + gb[17]/4 - gb[20]/32 - (15*gb[22])/32 - (3*gb[25])/32 + 
        (7*gb[27])/32 - (3*gb[34])/2 + gb[36]/2 + gb[46]/4 + gb[47]/4 - 
        gb[48]/8 + gb[49]/8 - (3*gb[53])/32 + (3*gb[54])/32 + gb[59]/32 - 
        gb[60]/32 - gb[79]/4 + gb[80]/8 - gb[81]/8) + 
      dLog[33]*((-5*gb[2])/32 + (9*gb[4])/32 + (3*gb[5])/32 + (5*gb[8])/32 - 
        gb[10]/4 - gb[17]/4 + (9*gb[20])/32 + (13*gb[22])/32 - gb[25]/16 + 
        (3*gb[27])/32 + (3*gb[34])/2 - gb[36]/2 - (3*gb[46])/4 + gb[47]/4 - 
        gb[48]/8 + gb[53]/16 - gb[54]/16 - gb[59]/32 + gb[60]/32 + gb[79]/4 - 
        gb[80]/8 + gb[81]/8) + dLog[34]*((-5*gb[2])/32 + (13*gb[4])/32 + 
        (5*gb[5])/32 + (3*gb[8])/32 - gb[10]/4 - gb[17]/4 + (7*gb[20])/32 + 
        (13*gb[22])/32 - gb[25]/16 + (3*gb[27])/32 + (3*gb[34])/2 - 
        gb[36]/2 - (3*gb[46])/4 + gb[47]/4 - gb[48]/8 + gb[53]/16 - 
        gb[54]/16 - (3*gb[59])/32 + (3*gb[60])/32 + gb[79]/4 - gb[80]/8 + 
        gb[81]/8) + dLog[35]*((3*gb[2])/16 - (3*gb[4])/16 - (3*gb[22])/16 + 
        (3*gb[27])/16 - gb[34]/2 + gb[36]/2 + gb[46]/2 + gb[47]/2 + 
        gb[54]/8 - gb[60]/8 - gb[79]/2 + gb[80]/4 + gb[81]/4) + 
      dLog[1]*(-2*gb[78] - gb[82]) + dLog[21]*(gb[78] - gb[82]) + 
      dLog[12]*(-gb[78] - gb[82]/2) + dLog[13]*(-gb[78] - gb[82]/2) - 
      (3*dLog[2]*gb[82])/2 - dLog[5]*gb[82] - (3*dLog[7]*gb[82])/2 + 
      2*dLog[39]*gb[82] + dLog[20]*(gb[78] + gb[82]), 
     dLog[27]*((-9*gb[2])/8 - (9*gb[4])/8 + gb[10] + (3*gb[20])/8 - 
        (9*gb[22])/8 - (3*gb[25])/8 - (3*gb[27])/8 - 3*gb[34] - 3*gb[36] + 
        gb[46] + gb[47] - gb[48]/2 + gb[49]/4 - gb[53]/8 + (3*gb[54])/8 - 
        gb[59]/8 + (3*gb[60])/8 - gb[79] - gb[80]) + 
      dLog[30]*((-3*gb[2])/8 + (9*gb[4])/8 - gb[10] - (3*gb[20])/8 + 
        (9*gb[22])/8 + (3*gb[25])/8 - (9*gb[27])/8 + 3*gb[34] - 3*gb[36] - 
        gb[46] - 5*gb[47] + gb[48]/2 - gb[49]/4 + gb[53]/8 - (3*gb[54])/8 + 
        gb[59]/8 - (3*gb[60])/8 + gb[79] - gb[80]) + 
      dLog[44]*((9*gb[2])/8 - (3*gb[4])/8 - gb[10] - (3*gb[20])/8 - 
        (3*gb[22])/8 + (3*gb[25])/8 + (3*gb[27])/8 - 3*gb[34] + 3*gb[36] - 
        gb[46] - gb[47] + gb[48]/2 - gb[49]/4 + gb[53]/8 - (3*gb[54])/8 + 
        gb[59]/8 - (3*gb[60])/8 - gb[79] + gb[80]) + 
      dLog[26]*((-9*gb[2])/8 - (9*gb[4])/8 + gb[10] + (3*gb[20])/8 - 
        (9*gb[22])/8 - (3*gb[25])/8 - (3*gb[27])/8 - 3*gb[34] - 3*gb[36] - 
        3*gb[46] + gb[47] - gb[48]/2 + gb[49]/4 - gb[53]/8 + (3*gb[54])/8 - 
        gb[59]/8 + (3*gb[60])/8 + gb[79] - gb[80] - 2*gb[81]) + 
      dLog[48]*(2*gb[78] + 4*gb[82]) - (dLog[2]*gb[83])/2 - dLog[5]*gb[83] - 
      (dLog[7]*gb[83])/2 + (dLog[19]*gb[83])/2 - 2*dLog[40]*gb[83] + 
      (dLog[41]*gb[83])/2, dLog[31]*((3*gb[3])/16 + (3*gb[4])/16 - gb[20]/8 - 
        gb[21]/16 - gb[24]/8 - gb[26]/16 - gb[41]/2 - gb[42]/2 - gb[44]/8) + 
      (dLog[48]*gb[45])/8 - dLog[2]*gb[84] - (3*dLog[5]*gb[84])/2 - 
      (3*dLog[6]*gb[84])/2 + 2*dLog[39]*gb[84] + 
      dLog[36]*((-3*gb[3])/32 + (17*gb[4])/32 + gb[6]/8 - gb[7]/8 - gb[9]/4 - 
        gb[20]/32 + (3*gb[21])/32 - (3*gb[24])/32 - (3*gb[26])/32 + 
        (3*gb[35])/4 - (3*gb[37])/4 - (3*gb[41])/4 - (3*gb[42])/4 + 
        gb[43]/8 - gb[44]/16 + gb[51]/32 - (3*gb[52])/32 - (3*gb[61])/32 + 
        gb[62]/32 + gb[85]/4 - gb[86]/4) + 
      dLog[35]*((17*gb[3])/32 - (3*gb[4])/32 - gb[6]/8 + gb[7]/8 - gb[9]/4 + 
        (3*gb[20])/32 - (9*gb[21])/32 - (7*gb[24])/32 + (9*gb[26])/32 - 
        (3*gb[35])/4 + (3*gb[37])/4 + gb[41]/4 - (3*gb[42])/4 + gb[43]/8 - 
        gb[44]/16 - (3*gb[51])/32 + gb[52]/32 + gb[61]/32 - (3*gb[62])/32 - 
        gb[85]/4 + gb[86]/4) + dLog[34]*((-7*gb[4])/16 + gb[6]/8 + gb[7]/8 + 
        gb[9]/4 + gb[20]/32 + (3*gb[24])/32 + gb[26]/4 - gb[35]/2 + gb[37] + 
        gb[41]/2 + gb[42]/2 - gb[43]/8 + gb[44]/16 - gb[51]/32 + gb[52]/32 + 
        (3*gb[61])/32 + gb[62]/32 + gb[86]/8 - gb[87]/8) + 
      dLog[33]*((-7*gb[3])/16 + gb[6]/8 + gb[7]/8 + gb[9]/4 - (3*gb[20])/32 + 
        (7*gb[21])/16 + (7*gb[24])/32 - (3*gb[26])/16 + gb[35] - gb[37]/2 + 
        gb[42] - gb[43]/8 + gb[44]/16 + (3*gb[51])/32 + gb[52]/32 - 
        gb[61]/32 + gb[62]/32 - gb[86]/8 + gb[87]/8) + 
      dLog[47]*((3*gb[3])/32 - (3*gb[4])/32 - (3*gb[21])/32 + (3*gb[26])/32 - 
        gb[35]/4 + gb[37]/4 + gb[41]/4 + gb[42]/4 + gb[52]/16 - gb[62]/16 - 
        gb[85]/4 + gb[86]/8 + gb[87]/8) + dLog[20]*(-1/2*gb[84] - gb[88]) + 
      dLog[21]*(-1/2*gb[84] - gb[88]) + dLog[19]*(-gb[84] + gb[88]) + 
      dLog[41]*(gb[84] + gb[88]) + dLog[37]*(gb[18]/4 - gb[89]/8), 
     (3*dLog[4]*gb[4])/2 + dLog[14]*((-3*gb[4])/4 + (3*gb[21])/4) - 
      4*dLog[9]*gb[41] - 4*dLog[8]*gb[42] + 
      dLog[7]*((3*gb[3])/8 + (3*gb[4])/8 + (3*gb[20])/4 - (9*gb[21])/8 - 
        (3*gb[24])/4 + (3*gb[26])/8 + 3*gb[41] - gb[42] + gb[43] - 
        gb[44]/4) + (3*dLog[27]*gb[45])/4 + (3*dLog[44]*gb[45])/4 + 
      (3*dLog[10]*gb[52])/2 + dLog[18]*((-3*gb[4])/2 - gb[6]/4 + 
        (5*gb[7])/4 + gb[19] - (3*gb[20])/4 + gb[61]/4 + (3*gb[62])/4) - 
      (3*dLog[11]*gb[62])/2 - dLog[2]*gb[85] + 
      dLog[6]*((-9*gb[3])/16 - (9*gb[4])/16 + gb[9]/2 - (3*gb[20])/16 - 
        (3*gb[21])/16 + (3*gb[24])/16 - (9*gb[26])/16 - (3*gb[35])/2 - 
        (3*gb[37])/2 - gb[41]/2 + (3*gb[42])/2 - gb[43]/4 + gb[44]/8 - 
        gb[51]/16 + (3*gb[52])/16 - gb[61]/16 + (3*gb[62])/16 - gb[85]/2 - 
        gb[86]/2) + dLog[20]*((9*gb[3])/16 - (3*gb[4])/16 - gb[9]/2 + 
        (3*gb[20])/16 - (9*gb[21])/16 - (3*gb[24])/16 + (9*gb[26])/16 - 
        (3*gb[35])/2 + (3*gb[37])/2 + gb[41]/2 - (3*gb[42])/2 + gb[43]/4 - 
        gb[44]/8 + gb[51]/16 - (3*gb[52])/16 + gb[61]/16 - (3*gb[62])/16 - 
        gb[85]/2 + gb[86]/2) + dLog[21]*((3*gb[3])/16 - (9*gb[4])/16 + 
        gb[9]/2 - (3*gb[20])/16 - (3*gb[21])/16 + (3*gb[24])/16 + 
        (3*gb[26])/16 - (3*gb[35])/2 + (3*gb[37])/2 + (3*gb[41])/2 + 
        (3*gb[42])/2 - gb[43]/4 + gb[44]/8 - gb[51]/16 + (3*gb[52])/16 - 
        gb[61]/16 + (3*gb[62])/16 - gb[85]/2 + gb[86]/2) + 
      dLog[41]*((-9*gb[3])/8 + (9*gb[4])/8 + (9*gb[21])/8 - (9*gb[26])/8 + 
        3*gb[35] - 3*gb[37] - 3*gb[41] - 3*gb[42] - (3*gb[52])/4 + 
        (3*gb[62])/4 + 3*gb[85] - (3*gb[86])/2 - (3*gb[87])/2) + 
      dLog[5]*((15*gb[3])/16 + (15*gb[4])/16 - (3*gb[9])/2 + (9*gb[20])/16 - 
        (3*gb[21])/16 - (9*gb[24])/16 + (15*gb[26])/16 + (3*gb[35])/2 + 
        (3*gb[37])/2 + (3*gb[41])/2 + (3*gb[42])/2 + (3*gb[43])/4 - 
        gb[44]/8 - gb[51]/16 - (9*gb[52])/16 - gb[61]/16 - (9*gb[62])/16 - 
        (3*gb[85])/2 + gb[86] + gb[87]/2) + 
      dLog[1]*((-3*gb[3])/8 - (9*gb[4])/8 + 2*gb[9] - (3*gb[20])/4 + 
        (3*gb[21])/8 + (3*gb[24])/4 - (3*gb[26])/8 + gb[41] + 7*gb[42] - 
        gb[43] + gb[44]/4 - 2*gb[85] + gb[87]) + 
      dLog[12]*((3*gb[3])/8 + (3*gb[4])/8 + gb[6]/4 - (5*gb[7])/4 - gb[9] - 
        gb[19] + (3*gb[20])/8 - (3*gb[21])/8 + (3*gb[24])/8 + (3*gb[26])/8 + 
        gb[41] + gb[42] - gb[43]/2 + gb[51]/8 + (3*gb[52])/8 - gb[61]/8 - 
        (3*gb[62])/8 - gb[85] + gb[86]/2 + (3*gb[87])/2) + 
      dLog[47]*(-3*gb[84] - 3*gb[88]) + dLog[35]*(-gb[84] - 2*gb[88]) + 
      dLog[33]*(2*gb[84] + gb[88]) + dLog[34]*(2*gb[84] + gb[88]) + 
      dLog[36]*(gb[84] + 2*gb[88]) - (dLog[24]*gb[89])/4 - 
      (3*dLog[25]*gb[89])/4 - (dLog[28]*gb[89])/4 + (dLog[29]*gb[89])/4, 
     -4*dLog[9]*gb[41] + dLog[15]*((3*gb[20])/2 - (3*gb[21])/2 - 
        (3*gb[24])/2 + (3*gb[26])/2 + 4*gb[41] - 4*gb[42] + gb[43]) + 
      dLog[3]*((3*gb[3])/4 - (3*gb[4])/4 + 2*gb[9] - (3*gb[20])/2 + 
        (3*gb[21])/4 + (3*gb[24])/2 - (3*gb[26])/4 - 2*gb[41] + 6*gb[42] - 
        gb[43] + gb[44]/2 - gb[51]/2) + dLog[17]*((-3*gb[3])/2 + 
        (5*gb[6])/4 - gb[7]/4 + gb[19] - (3*gb[24])/4 + gb[51]/4 + 
        (3*gb[52])/4) + (dLog[4]*gb[61])/2 + 3*dLog[34]*gb[84] + 
      dLog[6]*((9*gb[3])/16 + (9*gb[4])/16 - gb[9]/2 + (3*gb[20])/16 + 
        (3*gb[21])/16 - (3*gb[24])/16 + (9*gb[26])/16 + (3*gb[35])/2 + 
        (3*gb[37])/2 + gb[41]/2 - (3*gb[42])/2 + gb[43]/4 - gb[44]/8 + 
        gb[51]/16 - (3*gb[52])/16 + gb[61]/16 - (3*gb[62])/16 + gb[85]/2 - 
        (3*gb[86])/2) + dLog[20]*((9*gb[3])/16 - (3*gb[4])/16 - gb[9]/2 + 
        (3*gb[20])/16 - (9*gb[21])/16 - (3*gb[24])/16 + (9*gb[26])/16 - 
        (3*gb[35])/2 + (3*gb[37])/2 + gb[41]/2 - (3*gb[42])/2 + gb[43]/4 - 
        gb[44]/8 + gb[51]/16 - (3*gb[52])/16 + gb[61]/16 - (3*gb[62])/16 - 
        gb[85]/2 + gb[86]/2) + dLog[21]*((3*gb[3])/16 - (9*gb[4])/16 + 
        gb[9]/2 - (3*gb[20])/16 - (3*gb[21])/16 + (3*gb[24])/16 + 
        (3*gb[26])/16 - (3*gb[35])/2 + (3*gb[37])/2 + (3*gb[41])/2 + 
        (3*gb[42])/2 - gb[43]/4 + gb[44]/8 - gb[51]/16 + (3*gb[52])/16 - 
        gb[61]/16 + (3*gb[62])/16 - gb[85]/2 + gb[86]/2) - dLog[2]*gb[86] + 
      dLog[1]*(-2*gb[42] + gb[85] - gb[86] - gb[87]) + 
      dLog[13]*((3*gb[3])/8 + (3*gb[4])/8 - (5*gb[6])/4 + gb[7]/4 - gb[9] - 
        gb[19] - (3*gb[20])/8 + (9*gb[21])/8 + (9*gb[24])/8 - (9*gb[26])/8 - 
        3*gb[41] + gb[42] - gb[43]/2 - gb[51]/8 - (3*gb[52])/8 + gb[61]/8 + 
        (3*gb[62])/8 + gb[85] + gb[86]/2 - gb[87]/2) + 
      dLog[5]*((-3*gb[3])/16 - (3*gb[4])/16 - gb[9]/2 + (3*gb[20])/16 - 
        (9*gb[21])/16 - (3*gb[24])/16 - (3*gb[26])/16 - (3*gb[35])/2 - 
        (3*gb[37])/2 + gb[41]/2 + gb[42]/2 + gb[43]/4 + gb[44]/8 - 
        (3*gb[51])/16 - (3*gb[52])/16 - (3*gb[61])/16 - (3*gb[62])/16 - 
        gb[85]/2 + gb[87]/2) + dLog[19]*((-3*gb[3])/4 + (3*gb[4])/4 + 
        (3*gb[21])/4 - (3*gb[26])/4 + 3*gb[35] - 3*gb[37] - gb[44]/4 + 
        gb[51]/4 - gb[61]/4 - gb[86]/2 + gb[87]/2) + 
      dLog[35]*(-gb[84] - 2*gb[88]) + dLog[33]*(gb[84] + 2*gb[88]) + 
      dLog[36]*(gb[84] + 2*gb[88]) - (3*dLog[24]*gb[89])/4 - 
      (dLog[25]*gb[89])/4 - (dLog[28]*gb[89])/4 + (dLog[29]*gb[89])/4, 
     -4*dLog[8]*gb[42] + dLog[14]*gb[43] + (dLog[3]*gb[51])/2 + 
      dLog[4]*((-3*gb[3])/4 + (3*gb[4])/4 + 2*gb[9] + (3*gb[21])/4 - 
        (3*gb[26])/4 + 2*gb[41] + 2*gb[42] - gb[43] + gb[44]/2 - gb[61]/2) + 
      dLog[18]*((-3*gb[4])/2 - gb[6]/4 + (5*gb[7])/4 + gb[19] - 
        (3*gb[20])/4 + gb[61]/4 + (3*gb[62])/4) + 3*dLog[33]*gb[84] + 
      dLog[1]*(2*gb[42] - gb[85]) + dLog[21]*((-3*gb[3])/16 + (9*gb[4])/16 - 
        gb[9]/2 + (3*gb[20])/16 + (3*gb[21])/16 - (3*gb[24])/16 - 
        (3*gb[26])/16 + (3*gb[35])/2 - (3*gb[37])/2 - (3*gb[41])/2 - 
        (3*gb[42])/2 + gb[43]/4 - gb[44]/8 + gb[51]/16 - (3*gb[52])/16 + 
        gb[61]/16 - (3*gb[62])/16 + gb[85]/2 - gb[86]/2) + 
      dLog[20]*((-9*gb[3])/16 + (3*gb[4])/16 + gb[9]/2 - (3*gb[20])/16 + 
        (9*gb[21])/16 + (3*gb[24])/16 - (9*gb[26])/16 + (3*gb[35])/2 - 
        (3*gb[37])/2 - gb[41]/2 + (3*gb[42])/2 - gb[43]/4 + gb[44]/8 - 
        gb[51]/16 + (3*gb[52])/16 - gb[61]/16 + (3*gb[62])/16 + gb[85]/2 - 
        gb[86]/2) + dLog[5]*((9*gb[3])/16 + (9*gb[4])/16 - gb[9]/2 + 
        (3*gb[20])/16 + (3*gb[21])/16 - (3*gb[24])/16 + (9*gb[26])/16 + 
        (3*gb[35])/2 + (3*gb[37])/2 + gb[41]/2 + gb[42]/2 + gb[43]/4 - 
        gb[44]/8 + gb[51]/16 - (3*gb[52])/16 + gb[61]/16 - (3*gb[62])/16 - 
        gb[85]/2 + gb[86]/2 - gb[87]) + dLog[6]*((-3*gb[3])/16 - 
        (3*gb[4])/16 - gb[9]/2 + (3*gb[20])/16 - (9*gb[21])/16 - 
        (3*gb[24])/16 - (3*gb[26])/16 - (3*gb[35])/2 - (3*gb[37])/2 + 
        gb[41]/2 - (3*gb[42])/2 + gb[43]/4 + gb[44]/8 - (3*gb[51])/16 - 
        (3*gb[52])/16 - (3*gb[61])/16 - (3*gb[62])/16 + gb[85]/2 - 
        gb[87]/2) + dLog[19]*((3*gb[3])/4 - (3*gb[4])/4 - (3*gb[21])/4 + 
        (3*gb[26])/4 - 3*gb[35] + 3*gb[37] - gb[44]/4 - gb[51]/4 + gb[61]/4 + 
        gb[86]/2 - gb[87]/2) - dLog[2]*gb[87] + 
      dLog[12]*((3*gb[3])/8 + (3*gb[4])/8 + gb[6]/4 - (5*gb[7])/4 - gb[9] - 
        gb[19] + (3*gb[20])/8 - (3*gb[21])/8 + (3*gb[24])/8 + (3*gb[26])/8 + 
        gb[41] + gb[42] - gb[43]/2 + gb[51]/8 + (3*gb[52])/8 - gb[61]/8 - 
        (3*gb[62])/8 - gb[85] + gb[86]/2 + (3*gb[87])/2) + 
      dLog[36]*(-gb[84] - 2*gb[88]) + dLog[34]*(gb[84] + 2*gb[88]) + 
      dLog[35]*(gb[84] + 2*gb[88]) - (dLog[24]*gb[89])/4 - 
      (3*dLog[25]*gb[89])/4 + (dLog[28]*gb[89])/4 - (dLog[29]*gb[89])/4, 
     -1/8*(dLog[37]*gb[18]) + dLog[31]*((-3*gb[3])/16 - (3*gb[4])/16 - 
        gb[20]/8 + (5*gb[21])/16 + gb[24]/4 - gb[26]/16 - gb[41]/2 + 
        gb[42]/2 - gb[43]/4 + gb[44]/8) + (dLog[48]*gb[45])/8 + 
      dLog[35]*(-1/8*gb[3] + gb[6]/16 - gb[7]/16 + gb[24]/16 + gb[51]/16 - 
        gb[52]/16) + dLog[36]*(-1/8*gb[4] - gb[6]/16 + gb[7]/16 + gb[20]/16 + 
        gb[61]/16 - gb[62]/16) + dLog[34]*((-3*gb[3])/16 + gb[4]/8 - 
        gb[6]/8 - gb[7]/8 + gb[9]/4 + gb[19]/4 + gb[20]/32 - (3*gb[21])/16 - 
        (9*gb[24])/32 - (5*gb[26])/16 + gb[35]/4 - (5*gb[37])/4 + gb[41]/2 - 
        gb[42]/2 + gb[43]/8 + gb[51]/32 + gb[52]/32 - (3*gb[61])/32 + 
        gb[62]/32 - gb[86]/4) + dLog[33]*(gb[3]/8 - (3*gb[4])/16 - gb[6]/8 - 
        gb[7]/8 + gb[9]/4 + gb[19]/4 - (3*gb[20])/32 - gb[21]/2 - 
        (5*gb[24])/32 - (5*gb[35])/4 + gb[37]/4 + gb[43]/8 - (3*gb[51])/32 + 
        gb[52]/32 + gb[61]/32 + gb[62]/32 - gb[87]/4) + 
      dLog[47]*((3*gb[3])/32 - (3*gb[4])/32 - (3*gb[21])/32 + (3*gb[26])/32 - 
        gb[35]/4 + gb[37]/4 + gb[41]/4 + gb[42]/4 + gb[52]/16 - gb[62]/16 - 
        gb[85]/4 + gb[86]/8 + gb[87]/8) + dLog[1]*(-2*gb[84] - gb[88]) + 
      dLog[19]*(gb[84] - gb[88]) + dLog[12]*(-gb[84] - gb[88]/2) + 
      dLog[13]*(-gb[84] - gb[88]/2) - dLog[2]*gb[88] - (3*dLog[5]*gb[88])/2 - 
      (3*dLog[6]*gb[88])/2 + 2*dLog[39]*gb[88] + dLog[41]*(gb[84] + gb[88]), 
     dLog[24]*((-9*gb[3])/8 - (9*gb[4])/8 + gb[9] - (3*gb[20])/8 - 
        (3*gb[21])/8 + (3*gb[24])/8 - (9*gb[26])/8 - 3*gb[35] - 3*gb[37] - 
        gb[41] + 3*gb[42] - gb[43]/2 + gb[44]/4 - gb[51]/8 + (3*gb[52])/8 - 
        gb[61]/8 + (3*gb[62])/8 - gb[85] - gb[86]) + 
      dLog[28]*((-9*gb[3])/8 + (3*gb[4])/8 + gb[9] - (3*gb[20])/8 + 
        (9*gb[21])/8 + (3*gb[24])/8 - (9*gb[26])/8 + 3*gb[35] - 3*gb[37] - 
        gb[41] + 3*gb[42] - gb[43]/2 + gb[44]/4 - gb[51]/8 + (3*gb[52])/8 - 
        gb[61]/8 + (3*gb[62])/8 + gb[85] - gb[86]) + 
      dLog[29]*((3*gb[3])/8 - (9*gb[4])/8 + gb[9] - (3*gb[20])/8 - 
        (3*gb[21])/8 + (3*gb[24])/8 + (3*gb[26])/8 - 3*gb[35] + 3*gb[37] + 
        3*gb[41] + 3*gb[42] - gb[43]/2 + gb[44]/4 - gb[51]/8 + (3*gb[52])/8 - 
        gb[61]/8 + (3*gb[62])/8 - gb[85] + gb[86]) + 
      dLog[25]*((-9*gb[3])/8 - (9*gb[4])/8 + gb[9] - (3*gb[20])/8 - 
        (3*gb[21])/8 + (3*gb[24])/8 - (9*gb[26])/8 - 3*gb[35] - 3*gb[37] - 
        gb[41] - gb[42] - gb[43]/2 + gb[44]/4 - gb[51]/8 + (3*gb[52])/8 - 
        gb[61]/8 + (3*gb[62])/8 + gb[85] - gb[86] - 2*gb[87]) + 
      dLog[37]*(2*gb[84] + 4*gb[88]) - dLog[2]*gb[89] - (dLog[5]*gb[89])/2 - 
      (dLog[6]*gb[89])/2 + (dLog[20]*gb[89])/2 + (dLog[21]*gb[89])/2 - 
      2*dLog[38]*gb[89], -1/4*(dLog[48]*gb[12]) + 
      dLog[47]*(-1/4*gb[2] - gb[13]/4 - gb[33]/2) + 
      dLog[33]*(-1/4*gb[2] + gb[7]/2 - gb[13]/4 + gb[21]/2 - gb[33]/2 + 
        gb[35]) + dLog[34]*(-1/8*gb[1] - gb[2]/4 + gb[4]/4 + gb[5]/8 + 
        gb[7]/2 - gb[13]/4 + (3*gb[21])/8 - gb[33]/2 + gb[35] - gb[63]/8 + 
        gb[64]/8) - dLog[2]*gb[90] - (3*dLog[5]*gb[90])/2 + 
      (dLog[6]*gb[90])/2 - (3*dLog[7]*gb[90])/2 + (dLog[13]*gb[90])/2 - 
      (3*dLog[21]*gb[90])/2 + 2*dLog[39]*gb[90] + 
      dLog[36]*(gb[1]/4 + (3*gb[2])/8 - (3*gb[4])/8 - gb[5]/8 - (3*gb[7])/8 + 
        gb[13]/2 - (3*gb[21])/8 + (3*gb[33])/2 - (3*gb[35])/2 + gb[63]/8 + 
        (3*gb[68])/8 + gb[70]/24 + gb[91]/4) + 
      dLog[31]*((3*gb[1])/8 + gb[2]/8 - (3*gb[4])/8 - gb[7]/8 + gb[13]/2 - 
        gb[21]/2 + (3*gb[33])/2 - (3*gb[35])/2 - gb[64]/8 + gb[68]/8 + 
        gb[70]/8 + gb[91]/4), dLog[49]*(gb[1] + gb[5] + 2*gb[13] + 
        6*gb[33]) + dLog[9]*((5*gb[1])/4 - (3*gb[4])/2 - gb[5]/4 + gb[13] - 
        (3*gb[21])/4 + gb[63]/4 + (3*gb[64])/4) + 3*dLog[31]*gb[90] + 
      3*dLog[36]*gb[90] + dLog[5]*(-1/2*gb[1] + (3*gb[2])/4 - (3*gb[4])/4 - 
        (5*gb[5])/4 - (3*gb[7])/4 - gb[13] - (3*gb[21])/4 - 3*gb[33] - 
        3*gb[35] + gb[63]/4 + (3*gb[68])/4 - gb[70]/4 - gb[91]/2) + 
      dLog[7]*((-3*gb[1])/4 + (3*gb[2])/4 + (3*gb[4])/4 - (3*gb[7])/4 - 
        3*gb[33] + 3*gb[35] - (3*gb[64])/4 + (3*gb[68])/4 - gb[70]/4 - 
        gb[91]/2) + dLog[21]*(-1/2*gb[1] - (3*gb[2])/4 + (3*gb[4])/4 + 
        gb[5]/4 + (3*gb[7])/4 - gb[13] + (3*gb[21])/4 - 3*gb[33] + 3*gb[35] - 
        gb[63]/4 - (3*gb[68])/4 + gb[70]/4 - gb[91]/2) - dLog[2]*gb[91] - 
      2*dLog[16]*gb[91] + dLog[6]*((-3*gb[1])/4 + (3*gb[2])/4 + (3*gb[4])/4 - 
        (3*gb[7])/4 + 3*gb[33] - 3*gb[35] - (3*gb[64])/4 + (3*gb[68])/4 - 
        gb[70]/4 + (3*gb[91])/2) + dLog[13]*((3*gb[1])/4 - (3*gb[2])/4 - 
        (3*gb[4])/4 + (3*gb[7])/4 + 3*gb[33] - 3*gb[35] + (3*gb[64])/4 - 
        (3*gb[68])/4 + gb[70]/4 + (3*gb[91])/2), -1/4*(dLog[37]*gb[14]) + 
      dLog[35]*(-1/2*gb[3] - gb[15]/2 - gb[32]) + 
      dLog[33]*(gb[3]/2 - gb[8]/2 + gb[15]/2 - gb[22]/2 + gb[32] - gb[34]) + 
      dLog[36]*(gb[1]/8 - gb[4]/4 - gb[6]/8 + gb[22]/8 + gb[65]/8 - 
        gb[66]/8) - (3*dLog[2]*gb[92])/2 - dLog[5]*gb[92] - 
      (3*dLog[6]*gb[92])/2 + (dLog[7]*gb[92])/2 + (dLog[13]*gb[92])/2 - 
      (3*dLog[19]*gb[92])/2 + 2*dLog[39]*gb[92] + 
      dLog[34]*(-1/4*gb[1] + gb[3]/8 + (3*gb[4])/8 + gb[6]/8 - gb[8]/8 - 
        gb[22]/8 - gb[32]/2 + gb[34]/2 - gb[65]/8 - (3*gb[67])/8 - 
        gb[69]/24 - gb[93]/4) + dLog[31]*((3*gb[1])/8 - (3*gb[3])/8 - 
        (3*gb[4])/8 + (3*gb[8])/8 + gb[32]/2 - gb[34]/2 - gb[66]/8 + 
        gb[67]/8 + gb[69]/8 + gb[93]/4), 
     dLog[3]*(gb[1] + gb[6] + 2*gb[15] + 6*gb[32]) + 
      dLog[9]*((5*gb[1])/4 - (3*gb[4])/2 - gb[6]/4 + gb[15] - (3*gb[22])/4 + 
        gb[65]/4 + (3*gb[66])/4) + 3*dLog[31]*gb[92] - 3*dLog[34]*gb[92] + 
      dLog[2]*(-1/2*gb[1] + (3*gb[3])/4 - (3*gb[4])/4 - (5*gb[6])/4 - 
        (3*gb[8])/4 - gb[15] - (3*gb[22])/4 - 3*gb[32] - 3*gb[34] + 
        gb[65]/4 + (3*gb[67])/4 - gb[69]/4 - gb[93]/2) + 
      dLog[6]*((-3*gb[1])/4 + (3*gb[3])/4 + (3*gb[4])/4 - (3*gb[8])/4 - 
        3*gb[32] + 3*gb[34] - (3*gb[66])/4 + (3*gb[67])/4 - gb[69]/4 - 
        gb[93]/2) + dLog[19]*(-1/2*gb[1] - (3*gb[3])/4 + (3*gb[4])/4 + 
        gb[6]/4 + (3*gb[8])/4 - gb[15] + (3*gb[22])/4 - 3*gb[32] + 3*gb[34] - 
        gb[65]/4 - (3*gb[67])/4 + gb[69]/4 - gb[93]/2) - dLog[5]*gb[93] - 
      2*dLog[15]*gb[93] + dLog[7]*((-3*gb[1])/4 + (3*gb[3])/4 + (3*gb[4])/4 - 
        (3*gb[8])/4 + 3*gb[32] - 3*gb[34] - (3*gb[66])/4 + (3*gb[67])/4 - 
        gb[69]/4 + (3*gb[93])/2) + dLog[13]*((3*gb[1])/4 - (3*gb[3])/4 - 
        (3*gb[4])/4 + (3*gb[8])/4 + 3*gb[32] - 3*gb[34] + (3*gb[66])/4 - 
        (3*gb[67])/4 + gb[69]/4 + (3*gb[93])/2), -1/8*(dLog[48]*gb[12]) + 
      dLog[47]*(-1/8*gb[2] - gb[13]/8 - gb[33]/4) - dLog[2]*gb[94] - 
      dLog[5]*gb[94] - (3*dLog[7]*gb[94])/2 + (dLog[12]*gb[94])/2 - 
      (3*dLog[21]*gb[94])/2 + 2*dLog[39]*gb[94] + 
      dLog[31]*(gb[2]/4 + gb[13]/4 - gb[23]/4 + gb[27]/4 - gb[28]/8 - 
        (3*gb[31])/8 + (3*gb[33])/4 + gb[36]/4 - gb[95]/2) + 
      dLog[36]*(gb[2]/4 + gb[5]/4 + gb[13]/2 - gb[23]/4 + gb[27]/4 - 
        (3*gb[28])/8 - gb[31]/8 + (3*gb[33])/4 + (3*gb[36])/4 - gb[95]/2) + 
      dLog[33]*(-1/8*gb[2] - gb[13]/8 + gb[28]/8 + gb[31]/8 - gb[33]/2 - 
        gb[36]/4 + gb[95]/2) + dLog[34]*(-1/8*gb[2] - (3*gb[13])/8 + 
        gb[23]/4 + (3*gb[28])/8 + gb[31]/8 - gb[33]/2 - gb[36]/4 + gb[95]/2), 
     dLog[4]*(-1/4*gb[1] - gb[5]/4 - gb[13]/2 + (3*gb[28])/4) - 
      (3*dLog[14]*gb[28])/4 - (3*dLog[18]*gb[31])/4 + 
      dLog[49]*(-1/4*gb[1] - gb[5]/4 - gb[13]/2 - (3*gb[33])/2) - 
      (3*dLog[31]*gb[94])/2 + (3*dLog[33]*gb[94])/2 + (3*dLog[34]*gb[94])/2 - 
      (3*dLog[36]*gb[94])/2 + dLog[7]*((3*gb[28])/8 - (3*gb[31])/8 + 
        (3*gb[33])/4 - (3*gb[36])/4 - gb[95]/2) + 
      dLog[21]*(gb[1]/4 + gb[5]/4 + gb[13]/2 - (3*gb[28])/8 + (3*gb[31])/8 + 
        (3*gb[33])/4 + (3*gb[36])/4 - gb[95]/2) - dLog[2]*gb[95] - 
      dLog[5]*gb[95] + dLog[12]*((3*gb[28])/8 + (3*gb[31])/8 - (3*gb[33])/4 - 
        (3*gb[36])/4 + (3*gb[95])/2), -1/8*(dLog[37]*gb[14]) + 
      dLog[36]*(gb[15]/4 - gb[23]/4 - gb[29]/4) + 
      dLog[31]*(-1/4*gb[23] + gb[26]/4 - gb[30]/4) + 
      dLog[35]*(-1/4*gb[3] - gb[15]/4 - gb[32]/2) + 
      dLog[34]*(-1/4*gb[6] - gb[15]/4 + gb[23]/4 - gb[26]/4 + gb[29]/4 - 
        gb[37]/2) - dLog[2]*gb[96] - dLog[5]*gb[96] - (3*dLog[6]*gb[96])/2 + 
      (dLog[12]*gb[96])/2 - (3*dLog[19]*gb[96])/2 + 2*dLog[39]*gb[96] + 
      dLog[33]*(gb[3]/4 + gb[15]/4 - gb[29]/8 - gb[30]/8 + (3*gb[32])/4 + 
        gb[37]/4 - gb[97]/2), dLog[4]*(-1/4*gb[1] - gb[6]/4 - gb[15]/2 + 
        (3*gb[29])/4) - (3*dLog[18]*gb[29])/4 - (3*dLog[14]*gb[30])/4 + 
      dLog[3]*(-1/4*gb[1] - gb[6]/4 - gb[15]/2 - (3*gb[32])/2) - 
      (3*dLog[33]*gb[96])/2 + dLog[6]*((3*gb[29])/8 - (3*gb[30])/8 + 
        (3*gb[32])/4 - (3*gb[37])/4 - gb[97]/2) + 
      dLog[19]*(gb[1]/4 + gb[6]/4 + gb[15]/2 - (3*gb[29])/8 + (3*gb[30])/8 + 
        (3*gb[32])/4 + (3*gb[37])/4 - gb[97]/2) - dLog[2]*gb[97] - 
      dLog[5]*gb[97] + dLog[12]*((3*gb[29])/8 + (3*gb[30])/8 - (3*gb[32])/4 - 
        (3*gb[37])/4 + (3*gb[97])/2), 
     dLog[4]*(2*gb[1] - 2*gb[4] - gb[20] + gb[23] - 2*gb[38]) + 
      dLog[1]*(-2*gb[1] + 2*gb[4] + gb[20] - gb[23] + 2*gb[38]) - 
      2*dLog[9]*gb[98], 2*dLog[29]*gb[18] - 2*dLog[49]*gb[57] + 
      dLog[16]*(gb[2] + gb[6]/2 - gb[7]/2 - 2*gb[19] + (3*gb[25])/2 - 
        gb[57]/2 - (3*gb[58])/2) + 4*dLog[9]*gb[58] + 
      dLog[18]*(-gb[4] + gb[6]/2 + (3*gb[7])/2 - 2*gb[19] + (3*gb[20])/2 - 
        gb[61]/2 - (3*gb[62])/2) + dLog[11]*(gb[2] - gb[25] + 2*gb[62]) + 
      dLog[21]*(gb[1]/2 - (5*gb[2])/2 - gb[4]/2 - (3*gb[6])/2 + (3*gb[7])/2 + 
        gb[20]/4 + (3*gb[25])/4 + (7*gb[57])/4 - gb[58]/4 + gb[61]/4 + 
        gb[62]/4 + gb[70]/2 - gb[99] - gb[100]/2) + 
      dLog[1]*(-1/2*gb[1] + (3*gb[2])/2 + gb[4]/2 + (3*gb[6])/2 - 
        (3*gb[7])/2 - gb[20]/4 + gb[25]/4 + gb[57]/4 + gb[58]/4 - gb[61]/4 - 
        gb[62]/4 - gb[70]/2 - gb[99] + gb[100]/2) + 
      dLog[6]*(-1/2*gb[1] + (3*gb[2])/2 + (3*gb[4])/2 + gb[6]/2 - 
        (5*gb[7])/2 + 4*gb[19] - (7*gb[20])/4 - (9*gb[25])/4 - (5*gb[57])/4 - 
        (9*gb[58])/4 + gb[61]/4 - (3*gb[62])/4 - gb[70]/2 + gb[99] + 
        gb[100]/2), 2*dLog[49]*gb[57] + 2*dLog[4]*gb[61] + 
      dLog[11]*(2*gb[1] - 2*gb[25] + 4*gb[58] + 2*gb[62] - 4*gb[99]) + 
      dLog[9]*(2*gb[1] - 2*gb[25] + 2*gb[57] + 4*gb[58] - 2*gb[61] + 
        2*gb[62] - 4*gb[99]) - 4*dLog[1]*gb[100] - 2*dLog[6]*gb[100] + 
      dLog[21]*(-2*gb[1] + 2*gb[25] - 2*gb[57] - 4*gb[58] - 2*gb[62] + 
        4*gb[99] + 2*gb[100]), -2*dLog[30]*gb[16] - 2*dLog[3]*gb[55] + 
      dLog[15]*(gb[3] + gb[5]/2 - gb[8]/2 - 2*gb[17] + (3*gb[24])/2 - 
        gb[55]/2 - (3*gb[56])/2) + 4*dLog[9]*gb[56] + 
      dLog[14]*(-gb[4] + gb[5]/2 + (3*gb[8])/2 - 2*gb[17] + (3*gb[20])/2 - 
        gb[59]/2 - (3*gb[60])/2) + dLog[8]*(gb[3] - gb[24] + 2*gb[60]) + 
      dLog[19]*(gb[1]/2 - (5*gb[3])/2 - gb[4]/2 - (3*gb[5])/2 + (3*gb[8])/2 + 
        gb[20]/4 + (3*gb[24])/4 + (7*gb[55])/4 - gb[56]/4 + gb[59]/4 + 
        gb[60]/4 + gb[69]/2 - gb[101] - gb[102]/2) + 
      dLog[1]*(-1/2*gb[1] + (3*gb[3])/2 + gb[4]/2 + (3*gb[5])/2 - 
        (3*gb[8])/2 - gb[20]/4 + gb[24]/4 + gb[55]/4 + gb[56]/4 - gb[59]/4 - 
        gb[60]/4 - gb[69]/2 - gb[101] + gb[102]/2) + 
      dLog[7]*(-1/2*gb[1] + (3*gb[3])/2 + (3*gb[4])/2 + gb[5]/2 - 
        (5*gb[8])/2 + 4*gb[17] - (7*gb[20])/4 - (9*gb[24])/4 - (5*gb[55])/4 - 
        (9*gb[56])/4 + gb[59]/4 - (3*gb[60])/4 - gb[69]/2 + gb[101] + 
        gb[102]/2), 2*dLog[3]*gb[55] + 2*dLog[4]*gb[59] + 
      dLog[8]*(2*gb[1] - 2*gb[24] + 4*gb[56] + 2*gb[60] - 4*gb[101]) + 
      dLog[9]*(2*gb[1] - 2*gb[24] + 2*gb[55] + 4*gb[56] - 2*gb[59] + 
        2*gb[60] - 4*gb[101]) - 4*dLog[1]*gb[102] - 2*dLog[7]*gb[102] + 
      dLog[19]*(-2*gb[1] + 2*gb[24] - 2*gb[55] - 4*gb[56] - 2*gb[60] + 
        4*gb[101] + 2*gb[102]), (dLog[26]*gb[12])/2 + 
      dLog[2]*(gb[1] - gb[4] + gb[13] - gb[21] + 4*gb[41]) + 
      dLog[9]*(gb[1] - 2*gb[4] + gb[20] + 8*gb[41] + gb[56]) + 
      dLog[27]*(-1/2*gb[45] + gb[104]/2) + 
      dLog[30]*(-1/2*gb[45] + gb[104]/2) + dLog[15]*(-1/2*gb[3] + gb[26]/2 - 
        gb[56] - 2*gb[105]) + dLog[1]*(-1/2*gb[1] + gb[3]/4 + (7*gb[4])/4 - 
        gb[13] - gb[20] + (3*gb[21])/4 - gb[24]/2 + gb[26]/4 - 6*gb[41] - 
        2*gb[42] - gb[44]/2 - 2*gb[103] - gb[105] - gb[106]) + 
      dLog[7]*(-1/2*gb[1] + (3*gb[3])/4 + (3*gb[4])/4 - gb[21]/4 - gb[24]/2 - 
        gb[26]/4 - 2*gb[41] - 2*gb[42] - gb[44]/2 + gb[105] - gb[106]) + 
      dLog[19]*(-1/2*gb[1] - gb[3]/4 + gb[4]/4 + gb[21]/4 + gb[24]/2 - 
        gb[26]/4 - 2*gb[41] + 2*gb[42] + gb[44]/2 + gb[105] - gb[106]) + 
      2*dLog[62]*gb[106], dLog[19]*gb[45] + 
      dLog[26]*((-3*gb[1])/2 + gb[3]/2 + (7*gb[4])/2 + gb[8]/2 - 2*gb[13] + 
        gb[20] - gb[21] - (3*gb[24])/2 + gb[26]/2 - 4*gb[41] - 4*gb[42] + 
        2*gb[43] - gb[44] + gb[55]/2 + gb[56]/2 - gb[63]/2 - gb[64]/2 - 
        2*gb[103]) + dLog[7]*(gb[40] - 2*gb[104]) + 
      dLog[2]*(gb[16] + gb[45] - gb[104]) + 
      dLog[1]*(-gb[16] - gb[40] + gb[45] - gb[104]) + 
      dLog[40]*(-4*gb[45] + 2*gb[104]) + dLog[27]*(-gb[1] + (3*gb[3])/2 + 
        (3*gb[4])/2 - gb[8] + 2*gb[20] - (5*gb[21])/2 - 2*gb[24] + 
        (3*gb[26])/2 + 4*gb[41] - 4*gb[42] + 2*gb[43] - gb[44] - 2*gb[103] + 
        2*gb[105]) + dLog[30]*(gb[1]/2 - (5*gb[3])/2 - (7*gb[4])/2 - gb[5] + 
        gb[8]/2 + 2*gb[13] + 2*gb[17] + gb[21] + gb[24]/2 - gb[26]/2 + 
        4*gb[41] + 4*gb[42] - 2*gb[43] + gb[44] + gb[55]/2 - (3*gb[56])/2 + 
        gb[63]/2 - (3*gb[64])/2 + 2*gb[103] - 2*gb[105] + 2*gb[106]), 
     dLog[1]*(gb[3] - gb[8] - gb[17] + (3*gb[20])/2 - (3*gb[21])/2 - 
        gb[24]/2 + (3*gb[26])/2 + 4*gb[41] - 4*gb[42] + gb[43]) + 
      dLog[15]*(2*gb[3] - gb[8] + 3*gb[20] - 3*gb[21] - 3*gb[24] + 2*gb[26] + 
        8*gb[41] - 8*gb[42] + 2*gb[43] - gb[64]) + 
      dLog[9]*(gb[4]/2 - gb[20]/2 + gb[64] - 2*gb[103]) + 
      dLog[27]*(gb[40]/2 - gb[45] - gb[104]/2) + 
      dLog[30]*(gb[40]/2 - gb[45] - gb[104]/2) + 
      dLog[26]*(-1/2*gb[16] + gb[40]/2 - gb[45] - gb[104]/2) - 
      2*dLog[62]*gb[106] + dLog[19]*(-1/4*gb[3] + gb[4]/4 + gb[8]/2 - 
        gb[20]/2 + gb[21]/4 + gb[24]/2 - (3*gb[26])/4 - 2*gb[41] + 2*gb[42] - 
        gb[44]/2 + gb[103] + gb[106]) + dLog[7]*((-3*gb[3])/4 - (3*gb[4])/4 + 
        gb[8]/2 - gb[20]/2 + (5*gb[21])/4 + gb[24] - (3*gb[26])/4 - 
        2*gb[41] + 2*gb[42] - gb[43] + gb[44]/2 + gb[103] + gb[106]) + 
      dLog[2]*((-7*gb[3])/4 - gb[4]/4 + gb[8]/2 + gb[17] - (5*gb[20])/2 + 
        (11*gb[21])/4 + (3*gb[24])/2 - (5*gb[26])/4 - 6*gb[41] + 6*gb[42] - 
        2*gb[43] + gb[44]/2 - gb[103] - 2*gb[105] + gb[106]), 
     dLog[9]*((-3*gb[1])/2 + 3*gb[4] + gb[5]/2 - 2*gb[13] - gb[20] + 
        (3*gb[21])/2 - 8*gb[41] + gb[56] - gb[63]/2 + gb[64]/2 - 4*gb[103]) + 
      dLog[27]*(gb[40] - gb[45] - 2*gb[104]) + 
      dLog[26]*(gb[40]/2 - gb[45]/2 - gb[104]) + 
      dLog[30]*(gb[40]/2 - gb[45]/2 - gb[104]) + 
      dLog[15]*(3*gb[3] + gb[5]/2 - (3*gb[8])/2 - 2*gb[17] + 3*gb[20] - 
        3*gb[21] - (3*gb[24])/2 + 2*gb[26] + 8*gb[41] - 8*gb[42] + 2*gb[43] - 
        gb[55]/2 + gb[56]/2 + gb[64] + 4*gb[105]) + 2*dLog[7]*gb[106] - 
      6*dLog[62]*gb[106] + dLog[2]*((-3*gb[1])/4 - (3*gb[3])/2 + 
        (3*gb[4])/2 + (3*gb[8])/4 - gb[13] + gb[17] - 2*gb[20] + 
        (9*gb[21])/4 + (3*gb[24])/4 - gb[26] - 8*gb[41] + 4*gb[42] - gb[43] + 
        gb[55]/4 + gb[56]/4 - gb[63]/4 - gb[64]/4 - 2*gb[103] - 2*gb[105] + 
        gb[106]) + dLog[1]*((3*gb[1])/4 + (3*gb[3])/2 - (3*gb[4])/2 - 
        (3*gb[8])/4 + gb[13] - gb[17] + 2*gb[20] - (9*gb[21])/4 - 
        (3*gb[24])/4 + gb[26] + 8*gb[41] - 4*gb[42] + gb[43] - gb[55]/4 - 
        gb[56]/4 + gb[63]/4 + gb[64]/4 + 2*gb[103] + 2*gb[105] + gb[106]) + 
      dLog[19]*((3*gb[1])/4 - (3*gb[3])/2 - (3*gb[4])/2 - gb[5]/2 + 
        (3*gb[8])/4 + gb[13] + gb[17] - gb[20] + (3*gb[21])/4 + 
        (3*gb[24])/4 - gb[26] + 4*gb[42] - gb[43] + gb[55]/4 - (3*gb[56])/4 + 
        gb[63]/4 - (3*gb[64])/4 + 2*gb[103] - 2*gb[105] + 3*gb[106]), 
     (dLog[25]*gb[14])/2 + dLog[5]*(gb[1] - gb[4] + gb[15] - gb[22] + 
        4*gb[47]) + dLog[9]*(gb[1] - 2*gb[4] + gb[20] + 8*gb[47] + gb[58]) + 
      dLog[29]*(gb[50]/2 - gb[108]/2) + dLog[24]*(-1/2*gb[50] + gb[108]/2) + 
      dLog[16]*(-1/2*gb[2] + gb[27]/2 - gb[58] - 2*gb[109]) + 
      dLog[1]*(-1/2*gb[1] + gb[2]/4 + (7*gb[4])/4 - gb[15] - gb[20] + 
        (3*gb[22])/4 - gb[25]/2 + gb[27]/4 - 2*gb[46] - 6*gb[47] - gb[49]/2 - 
        2*gb[107] - gb[109] - gb[110]) + dLog[6]*(-1/2*gb[1] + (3*gb[2])/4 + 
        (3*gb[4])/4 - gb[22]/4 - gb[25]/2 - gb[27]/4 - 2*gb[46] - 2*gb[47] - 
        gb[49]/2 + gb[109] - gb[110]) + dLog[21]*(-1/2*gb[1] - gb[2]/4 + 
        gb[4]/4 + gb[22]/4 + gb[25]/2 - gb[27]/4 + 2*gb[46] - 2*gb[47] + 
        gb[49]/2 + gb[109] - gb[110]) + 2*dLog[61]*gb[110], 
     dLog[21]*gb[50] + dLog[25]*((-3*gb[1])/2 + gb[2]/2 + (7*gb[4])/2 + 
        gb[7]/2 - 2*gb[15] - 2*gb[20] + 2*gb[22] + (3*gb[25])/2 - 
        (5*gb[27])/2 + 4*gb[46] - 12*gb[47] + 2*gb[48] - gb[49] + gb[57]/2 + 
        gb[58]/2 - gb[65]/2 - gb[66]/2 - 2*gb[107]) + 
      dLog[6]*(gb[39] - 2*gb[108]) + dLog[5]*(gb[18] + gb[50] - gb[108]) + 
      dLog[1]*(-gb[18] - gb[39] + gb[50] - gb[108]) + 
      dLog[38]*(-4*gb[50] + 2*gb[108]) + dLog[24]*(-gb[1] + (3*gb[2])/2 + 
        (3*gb[4])/2 - gb[7] - gb[20] + gb[22]/2 + gb[25] - (3*gb[27])/2 + 
        4*gb[46] - 4*gb[47] + 2*gb[48] - gb[49] - 2*gb[107] + 2*gb[109]) + 
      dLog[29]*(-1/2*gb[1] + (5*gb[2])/2 + (7*gb[4])/2 + gb[6] - gb[7]/2 - 
        2*gb[15] - 2*gb[19] - 3*gb[20] + 2*gb[22] + (5*gb[25])/2 - 
        (5*gb[27])/2 + 4*gb[46] - 12*gb[47] + 2*gb[48] - gb[49] - gb[57]/2 + 
        (3*gb[58])/2 - gb[65]/2 + (3*gb[66])/2 - 2*gb[107] + 2*gb[109] - 
        2*gb[110]), dLog[1]*(gb[2] - gb[7] - gb[19] + gb[25] + gb[48]) + 
      dLog[16]*(2*gb[2] - gb[7] - gb[27] + 2*gb[48] - gb[66]) + 
      dLog[9]*(gb[4]/2 - gb[20]/2 + gb[66] - 2*gb[107]) + 
      dLog[24]*(gb[39]/2 - gb[50] - gb[108]/2) + 
      dLog[25]*(-1/2*gb[18] + gb[39]/2 - gb[50] - gb[108]/2) + 
      dLog[29]*(-1/2*gb[39] + gb[50] + gb[108]/2) - 2*dLog[61]*gb[110] + 
      dLog[21]*(-1/4*gb[2] + gb[4]/4 + gb[7]/2 - gb[20]/2 + gb[22]/4 + 
        gb[25]/2 - (3*gb[27])/4 + 2*gb[46] - 2*gb[47] - gb[49]/2 + gb[107] + 
        gb[110]) + dLog[6]*((-3*gb[2])/4 - (3*gb[4])/4 + gb[7]/2 + gb[20] - 
        gb[22]/4 - gb[25]/2 + (3*gb[27])/4 - 2*gb[46] + 2*gb[47] - gb[48] + 
        gb[49]/2 + gb[107] + gb[110]) + dLog[5]*((-7*gb[2])/4 - gb[4]/4 + 
        gb[7]/2 + gb[19] + gb[20]/2 - gb[22]/4 - (3*gb[25])/2 + 
        (7*gb[27])/4 - 2*gb[46] + 2*gb[47] - 2*gb[48] + gb[49]/2 - gb[107] - 
        2*gb[109] + gb[110]), dLog[9]*((-3*gb[1])/2 + 3*gb[4] + gb[6]/2 - 
        2*gb[15] - gb[20] + (3*gb[22])/2 - 8*gb[47] + gb[58] - gb[65]/2 + 
        gb[66]/2 - 4*gb[107]) + dLog[24]*(gb[39] - gb[50] - 2*gb[108]) + 
      dLog[25]*(gb[39]/2 - gb[50]/2 - gb[108]) + 
      dLog[29]*(-1/2*gb[39] + gb[50]/2 + gb[108]) + 
      dLog[16]*(3*gb[2] + gb[6]/2 - (3*gb[7])/2 - 2*gb[19] + (3*gb[25])/2 - 
        gb[27] + 2*gb[48] - gb[57]/2 + gb[58]/2 + gb[66] + 4*gb[109]) + 
      2*dLog[6]*gb[110] - 6*dLog[61]*gb[110] + 
      dLog[5]*((-3*gb[1])/4 - (3*gb[2])/2 + (3*gb[4])/2 + (3*gb[7])/4 - 
        gb[15] + gb[19] - gb[20]/2 + (3*gb[22])/4 - (3*gb[25])/4 + gb[27]/2 - 
        4*gb[47] - gb[48] + gb[57]/4 + gb[58]/4 - gb[65]/4 - gb[66]/4 - 
        2*gb[107] - 2*gb[109] + gb[110]) + 
      dLog[1]*((3*gb[1])/4 + (3*gb[2])/2 - (3*gb[4])/2 - (3*gb[7])/4 + 
        gb[15] - gb[19] + gb[20]/2 - (3*gb[22])/4 + (3*gb[25])/4 - gb[27]/2 + 
        4*gb[47] + gb[48] - gb[57]/4 - gb[58]/4 + gb[65]/4 + gb[66]/4 + 
        2*gb[107] + 2*gb[109] + gb[110]) + 
      dLog[21]*((3*gb[1])/4 - (3*gb[2])/2 - (3*gb[4])/2 - gb[6]/2 + 
        (3*gb[7])/4 + gb[15] + gb[19] + gb[20]/2 - (3*gb[22])/4 - 
        (3*gb[25])/4 + gb[27]/2 + 4*gb[47] - gb[48] + gb[57]/4 - 
        (3*gb[58])/4 + gb[65]/4 - (3*gb[66])/4 + 2*gb[107] - 2*gb[109] + 
        3*gb[110]), 4*dLog[49]*gb[2] + 2*dLog[3]*gb[3] - 
      (3*dLog[26]*gb[16])/2 - (3*dLog[27]*gb[16])/2 + 
      dLog[2]*(gb[5] - gb[17]) - (3*dLog[24]*gb[18])/2 - 
      (3*dLog[25]*gb[18])/2 + dLog[6]*(gb[7] - gb[19]) + 
      dLog[8]*(-gb[3] + gb[24]) + dLog[11]*(-2*gb[2] + 2*gb[25]) + 
      dLog[50]*(-3*gb[2] + (5*gb[5])/2 - gb[8]/2 + 2*gb[17] - (3*gb[25])/2 + 
        gb[53]/2 + (3*gb[54])/2) + dLog[16]*(-3*gb[2] - gb[6]/2 + 
        (5*gb[7])/2 + 2*gb[19] - (3*gb[25])/2 + gb[57]/2 + (3*gb[58])/2) + 
      dLog[1]*(gb[5] - gb[6] + gb[7] - gb[8] - gb[111]) + 
      dLog[13]*(2*gb[2] + gb[3] - 2*gb[5] - 2*gb[7] - 2*gb[17] - 2*gb[19] + 
        gb[24] + 2*gb[25] + gb[111]) + 12*dLog[31]*gb[112] + 
      12*dLog[32]*gb[112] + dLog[22]*((3*gb[67])/4 - (3*gb[68])/4 - 
        (3*gb[113])/2) + dLog[7]*(gb[2] - gb[3] - 2*gb[5] + gb[6]/2 - 
        gb[7]/2 + gb[8] + gb[17] - gb[24] - gb[25]/2 + gb[51]/4 + gb[52]/4 - 
        gb[53]/4 - gb[54]/4 - gb[55]/4 - (5*gb[56])/4 - gb[57]/4 - gb[58]/4 - 
        (3*gb[67])/4 + (3*gb[68])/4 - gb[111] + gb[113]/2) + 
      dLog[5]*(gb[2] - gb[3] - gb[5]/2 + gb[6] - 2*gb[7] + gb[8]/2 + gb[19] - 
        gb[24] - gb[25]/2 - gb[51]/4 - (5*gb[52])/4 - gb[53]/4 - gb[54]/4 + 
        gb[55]/4 + gb[56]/4 - gb[57]/4 - gb[58]/4 - (3*gb[67])/4 + 
        (3*gb[68])/4 - gb[111] + gb[113]/2) + 
      dLog[9]*(-1/4*gb[51] - gb[52]/4 + gb[53]/4 + gb[54]/4 + gb[55]/4 + 
        (5*gb[56])/4 - gb[57]/4 - (5*gb[58])/4 + gb[113]) + 
      dLog[10]*(gb[51]/4 + (5*gb[52])/4 - gb[53]/4 - (5*gb[54])/4 - 
        gb[55]/4 - gb[56]/4 + gb[57]/4 + gb[58]/4 + gb[113]) + 
      (dLog[56]*gb[114])/2 - (dLog[58]*gb[114])/2, (dLog[48]*gb[16])/8 + 
      (dLog[37]*gb[18])/8 + dLog[35]*(gb[3]/8 - gb[6]/16 + gb[7]/16 - 
        gb[24]/16 - gb[51]/16 + gb[52]/16) + 
      dLog[47]*(gb[2]/16 - gb[5]/32 + gb[8]/32 - gb[25]/32 - gb[53]/32 + 
        gb[54]/32) + dLog[33]*(gb[2]/16 - gb[3]/8 - gb[5]/32 + gb[6]/16 - 
        gb[7]/16 + gb[8]/32 + gb[24]/16 - gb[25]/32 + gb[51]/16 - gb[52]/16 - 
        gb[53]/32 + gb[54]/32) + dLog[34]*(gb[2]/16 + gb[5]/32 + gb[6]/16 - 
        gb[7]/16 - gb[8]/32 - gb[25]/32 + gb[51]/16 - gb[52]/16 - gb[53]/32 + 
        gb[54]/32 - gb[55]/16 + gb[56]/16) + 
      dLog[36]*(-1/8*gb[2] - gb[6]/16 + gb[7]/16 + gb[25]/16 + gb[57]/16 - 
        gb[58]/16) - 3*dLog[1]*gb[112] - (3*dLog[2]*gb[112])/2 - 
      (3*dLog[5]*gb[112])/2 - (3*dLog[6]*gb[112])/2 - (3*dLog[7]*gb[112])/2 - 
      dLog[13]*gb[112] + 2*dLog[22]*gb[112] + 2*dLog[39]*gb[112] + 
      dLog[32]*(gb[67]/8 - gb[68]/8 - gb[113]/4) + 
      dLog[31]*(gb[2]/8 + gb[3]/8 - gb[5]/4 - gb[6]/16 - (3*gb[7])/16 - 
        gb[24]/8 + gb[25]/16 - gb[51]/32 - gb[52]/32 + gb[53]/32 + 
        gb[54]/32 + gb[55]/32 - (3*gb[56])/32 + gb[57]/32 + gb[58]/32 + 
        (3*gb[67])/32 + (5*gb[68])/32 + gb[111]/8 - gb[113]/16) + 
      (dLog[60]*gb[114])/16, dLog[50]*(-gb[2] + gb[5]) + 
      dLog[17]*(gb[3] - gb[6]) + dLog[16]*(-gb[2] + gb[7]) + 
      dLog[15]*(gb[3] - gb[8]) + dLog[26]*gb[16] - dLog[27]*gb[16] - 
      dLog[30]*gb[16] - dLog[44]*gb[16] + dLog[24]*gb[18] - dLog[25]*gb[18] - 
      dLog[28]*gb[18] - dLog[29]*gb[18] + dLog[20]*(-gb[3] + gb[6]/2 - 
        gb[7]/2 + gb[24]/2 + gb[51]/2 - gb[52]/2) + 
      dLog[41]*(gb[2] - gb[5]/2 + gb[8]/2 - gb[25]/2 - gb[53]/2 + gb[54]/2) + 
      dLog[19]*(-gb[3] - gb[5]/2 + gb[8]/2 + gb[24]/2 + gb[55]/2 - 
        gb[56]/2) + dLog[21]*(gb[2] + gb[6]/2 - gb[7]/2 - gb[25]/2 - 
        gb[57]/2 + gb[58]/2) - 12*dLog[31]*gb[112] - 24*dLog[32]*gb[112] + 
      dLog[9]*(gb[51]/2 + gb[52]/2 - gb[53]/2 - gb[54]/2 - gb[55]/2 + 
        (3*gb[56])/2 + gb[57]/2 - (3*gb[58])/2 - 2*gb[113]) + 
      dLog[10]*(-1/2*gb[51] + (3*gb[52])/2 + gb[53]/2 - (3*gb[54])/2 + 
        gb[55]/2 + gb[56]/2 - gb[57]/2 - gb[58]/2 - 2*gb[113]) + 
      dLog[2]*(-2*gb[2] - gb[3] + 2*gb[5] + gb[6]/2 + (5*gb[7])/2 + 
        gb[24]/2 - gb[51]/4 + (3*gb[52])/4 - gb[53]/4 - gb[54]/4 - gb[55]/4 + 
        (3*gb[56])/4 + gb[57]/4 - (3*gb[58])/4 - (3*gb[67])/4 - 
        (9*gb[68])/4 - gb[111] - (3*gb[113])/2) + 
      dLog[6]*(-2*gb[2] - gb[3] + (5*gb[5])/2 + 2*gb[7] + gb[8]/2 + 
        gb[24]/2 - gb[51]/4 + (3*gb[52])/4 + gb[53]/4 - (3*gb[54])/4 - 
        gb[55]/4 + (3*gb[56])/4 - gb[57]/4 - gb[58]/4 - (3*gb[67])/4 - 
        (9*gb[68])/4 - gb[111] - (3*gb[113])/2) + 
      dLog[1]*(-2*gb[2] + 2*gb[3] + gb[5] - gb[6] + gb[7] - gb[8] - gb[24] + 
        gb[25] - gb[51]/2 - gb[52]/2 + gb[53]/2 + gb[54]/2 - gb[55]/2 - 
        gb[56]/2 + gb[57]/2 + gb[58]/2 + (3*gb[67])/2 - (3*gb[68])/2 - 
        gb[113]) + dLog[7]*(2*gb[2] + gb[3] - 2*gb[5] - gb[6]/2 - 
        (5*gb[7])/2 - gb[24] + gb[25]/2 - gb[51]/4 - gb[52]/4 + gb[53]/4 + 
        gb[54]/4 + gb[55]/4 - (3*gb[56])/4 + gb[57]/4 + gb[58]/4 + 
        (3*gb[67])/4 + (9*gb[68])/4 + gb[111] - gb[113]/2) + 
      dLog[5]*(2*gb[2] + gb[3] - (5*gb[5])/2 - 2*gb[7] - gb[8]/2 - gb[24] + 
        gb[25]/2 + gb[51]/4 - (3*gb[52])/4 + gb[53]/4 + gb[54]/4 - gb[55]/4 - 
        gb[56]/4 + gb[57]/4 + gb[58]/4 + (3*gb[67])/4 + (9*gb[68])/4 + 
        gb[111] - gb[113]/2) + dLog[13]*(-gb[52] + gb[54] - gb[56] + gb[58] + 
        (3*gb[67])/2 - (3*gb[68])/2 + gb[113]) + 
      dLog[22]*((-3*gb[67])/2 + (3*gb[68])/2 + 3*gb[113]) - 
      (dLog[56]*gb[114])/2 + (dLog[58]*gb[114])/2 + (dLog[59]*gb[114])/2, 
     dLog[57]*(2*gb[53] - 2*gb[57]) - 24*dLog[60]*gb[112] + 
      dLog[59]*(-4*gb[2] - 2*gb[3] + 5*gb[5] + gb[6] + 5*gb[7] + gb[8] + 
        gb[24] - gb[25] - gb[51]/2 + (3*gb[52])/2 + gb[53]/2 - (3*gb[54])/2 - 
        gb[55]/2 + (3*gb[56])/2 - (3*gb[57])/2 - (3*gb[58])/2 - 
        (3*gb[67])/2 - (9*gb[68])/2 - 2*gb[111] - 3*gb[113]) + 
      dLog[58]*(4*gb[2] + 2*gb[3] - 5*gb[5] - gb[6] - 5*gb[7] - gb[8] - 
        gb[24] + gb[25] - gb[51]/2 - gb[52]/2 + gb[53]/2 + gb[54]/2 + 
        (3*gb[55])/2 - gb[56]/2 + gb[57]/2 + gb[58]/2 + (3*gb[67])/2 + 
        (9*gb[68])/2 + 2*gb[111] - gb[113]) + 
      dLog[56]*(-4*gb[2] - 2*gb[3] + 5*gb[5] + gb[6] + 5*gb[7] + gb[8] + 
        gb[24] - gb[25] - (3*gb[51])/2 + gb[52]/2 - gb[53]/2 - gb[54]/2 + 
        gb[55]/2 + gb[56]/2 - gb[57]/2 - gb[58]/2 - (3*gb[67])/2 - 
        (9*gb[68])/2 - 2*gb[111] + gb[113]) + 2*dLog[1]*gb[114] + 
      dLog[2]*gb[114] + dLog[5]*gb[114] + dLog[6]*gb[114] + dLog[7]*gb[114] + 
      2*dLog[9]*gb[114] + 2*dLog[10]*gb[114] + 4*dLog[13]*gb[114] - 
      8*dLog[63]*gb[114], -1/8*(dLog[48]*gb[40]) - (dLog[37]*gb[50])/8 + 
      dLog[47]*(-1/16*gb[1] + gb[5]/32 - gb[8]/32 + gb[9]/4 - gb[17]/8 + 
        (5*gb[25])/32 + gb[33]/4 + gb[53]/32 + gb[54]/32 + gb[73]/8) + 
      dLog[36]*(gb[1]/8 - gb[4]/8 + gb[10]/2 - gb[11]/2 + (3*gb[20])/8 - 
        gb[22]/4 - gb[25]/2 + (3*gb[27])/8 - gb[31]/4 - gb[38]/4 - gb[46] + 
        gb[47] - gb[48]/4 - gb[75]/8) + dLog[34]*(-1/16*gb[1] + gb[4]/8 - 
        gb[5]/32 + gb[8]/32 - gb[9]/4 - gb[10]/2 + gb[11]/2 + gb[17]/8 - 
        (3*gb[20])/8 + gb[22]/4 + (11*gb[25])/32 - (3*gb[27])/8 + gb[31]/4 - 
        gb[33]/4 + gb[38]/4 + gb[46] - gb[47] + gb[48]/4 - gb[53]/32 - 
        gb[54]/32 - gb[73]/8 + gb[75]/8) + dLog[31]*(gb[4]/8 + gb[5]/16 - 
        gb[8]/16 + gb[9]/2 - gb[11]/2 - gb[17]/4 + (3*gb[20])/16 - gb[28]/4 - 
        gb[38]/4 - gb[59]/16 - gb[60]/16 - gb[76]/8) + 
      dLog[33]*(-1/16*gb[1] - (3*gb[5])/32 + (3*gb[8])/32 - (3*gb[9])/4 - 
        gb[10]/2 + gb[11] + (3*gb[17])/8 - (9*gb[20])/16 + gb[22]/4 + 
        (11*gb[25])/32 - (3*gb[27])/8 + gb[28]/4 + gb[31]/4 - gb[33]/4 + 
        gb[46] - gb[47] + gb[48]/4 - gb[53]/32 - gb[54]/32 + gb[59]/16 + 
        gb[60]/16 - gb[73]/8 + gb[75]/8 + gb[76]/8) + 
      dLog[35]*((-3*gb[2])/16 + (3*gb[4])/16 + (3*gb[22])/16 - 
        (3*gb[27])/16 + gb[34]/2 - gb[36]/2 - gb[46]/2 - gb[47]/2 - 
        gb[54]/8 + gb[60]/8 + gb[79]/2 - gb[80]/4 - gb[81]/4) + 
      dLog[20]*(-gb[78] - gb[82]) + dLog[12]*(2*gb[78] + gb[82] + gb[94]) + 
      dLog[55]*((3*gb[4])/8 + (3*gb[22])/8 + (3*gb[34])/2 + gb[71] - 
        gb[73]/4 + gb[75]/8 + gb[76]/8 + gb[81]/2 - gb[95]) + 
      dLog[2]*(gb[78] + gb[82] - gb[115]) + 
      dLog[52]*(-gb[78] - gb[94] - gb[115]) + 
      dLog[1]*(2*gb[78] + 2*gb[94] - gb[115]) - dLog[5]*gb[115] + 
      2*dLog[39]*gb[115], -1/8*(dLog[37]*gb[39]) - (dLog[48]*gb[45])/8 + 
      dLog[35]*(-1/8*gb[1] + gb[6]/16 - gb[7]/16 + gb[10]/2 - gb[19]/4 + 
        (5*gb[24])/16 + gb[32]/2 + gb[51]/16 + gb[52]/16 + gb[72]/4) + 
      dLog[31]*(-1/8*gb[1] + gb[4]/8 - gb[9]/2 + gb[11]/2 - gb[21]/8 + 
        gb[24]/8 + gb[30]/4 - gb[38]/4 + gb[43]/4 + gb[74]/8) + 
      dLog[36]*(-1/8*gb[4] - gb[6]/16 + gb[7]/16 - gb[10]/2 + gb[11]/2 + 
        gb[19]/4 - (3*gb[20])/16 + gb[29]/4 - gb[38]/4 + gb[61]/16 + 
        gb[62]/16 + gb[77]/8) + dLog[47]*((-3*gb[3])/32 + (3*gb[4])/32 + 
        (3*gb[21])/32 - (3*gb[26])/32 + gb[35]/4 - gb[37]/4 - gb[41]/4 - 
        gb[42]/4 - gb[52]/16 + gb[62]/16 + gb[85]/4 - gb[86]/8 - gb[87]/8) + 
      dLog[34]*((3*gb[3])/32 + gb[4]/32 + gb[6]/16 - gb[7]/16 + gb[10]/2 - 
        gb[11]/2 - gb[19]/4 + (3*gb[20])/16 - (3*gb[21])/32 + (3*gb[26])/32 - 
        gb[29]/4 - gb[35]/4 + gb[37]/4 + gb[38]/4 + gb[41]/4 + gb[42]/4 + 
        gb[52]/16 - gb[61]/16 - gb[62]/8 - gb[77]/8 - gb[85]/4 + gb[86]/8 + 
        gb[87]/8) + dLog[33]*(gb[1]/8 + (3*gb[3])/32 - (3*gb[4])/32 + 
        gb[6]/16 - gb[7]/16 + gb[9]/2 + gb[10]/2 - gb[11] - gb[19]/4 + 
        (3*gb[20])/16 + gb[21]/32 - gb[24]/8 + (3*gb[26])/32 - gb[29]/4 - 
        gb[30]/4 - gb[35]/4 + gb[37]/4 + gb[41]/4 + gb[42]/4 - gb[43]/4 + 
        gb[52]/16 - gb[61]/16 - gb[62]/8 - gb[74]/8 - gb[77]/8 - gb[85]/4 + 
        gb[86]/8 + gb[87]/8) + dLog[41]*(-gb[84] - gb[88]) + 
      dLog[12]*(2*gb[84] + gb[88] + gb[96]) + 
      dLog[46]*((3*gb[4])/8 + (3*gb[21])/8 + (3*gb[35])/2 + gb[71] - 
        gb[72]/4 + gb[74]/8 + gb[77]/8 + gb[87]/2 - gb[97]) + 
      dLog[5]*(gb[84] + gb[88] - gb[116]) + 
      dLog[42]*(-gb[84] - gb[96] - gb[116]) + 
      dLog[1]*(2*gb[84] + 2*gb[96] - gb[116]) - dLog[2]*gb[116] + 
      2*dLog[39]*gb[116], -2*dLog[3]*gb[55] + 2*dLog[51]*gb[76] + 
      dLog[1]*(-4*gb[1] + 6*gb[3] - 6*gb[23] - 2*gb[24] + 6*gb[26] - 
        12*gb[30] - 2*gb[44] + 2*gb[55] + 4*gb[56] + 2*gb[60] - 2*gb[69] - 
        2*gb[74] - 4*gb[101]) + dLog[8]*(-2*gb[1] + 2*gb[24] - 4*gb[56] - 
        2*gb[60] + 2*gb[74] + 4*gb[101]) + 
      dLog[15]*(-6*gb[3] - gb[5] + 3*gb[8] + 4*gb[17] - 6*gb[20] + 6*gb[21] + 
        3*gb[24] - 4*gb[26] - 16*gb[41] + 16*gb[42] - 4*gb[43] + gb[55] - 
        gb[56] - 2*gb[64] - 8*gb[105]) + dLog[2]*(6*gb[3] + gb[5] - 3*gb[8] - 
        4*gb[17] + 6*gb[20] - 6*gb[21] - 3*gb[24] + 4*gb[26] + 16*gb[41] - 
        16*gb[42] + 4*gb[43] - 2*gb[44] + gb[55] + gb[56] + 2*gb[64] + 
        8*gb[105] - 4*gb[106]) + 4*dLog[62]*gb[106] + 
      dLog[19]*(2*gb[44] - 2*gb[117]) + dLog[7]*(-3*gb[1] + 6*gb[3] + 
        6*gb[4] + 2*gb[5] - 3*gb[8] - 4*gb[13] - 4*gb[17] + 4*gb[20] - 
        3*gb[21] - 3*gb[24] + 4*gb[26] - 16*gb[42] + 4*gb[43] - 4*gb[44] - 
        gb[55] + 3*gb[56] - gb[63] + 3*gb[64] + 4*gb[98] + gb[102] - 
        8*gb[103] + 8*gb[105] - 6*gb[106] + gb[117] - gb[118]) + 
      dLog[4]*(gb[1] - 6*gb[3] + 6*gb[4] + gb[5] - 4*gb[13] - 2*gb[20] + 
        3*gb[21] + 6*gb[23] + 2*gb[24] - 6*gb[26] + 12*gb[30] - 16*gb[41] - 
        2*gb[55] - 2*gb[56] - 2*gb[60] - gb[63] + gb[64] + 2*gb[69] + 
        2*gb[74] - 2*gb[76] + 4*gb[98] + 4*gb[101] + gb[102] - 8*gb[103] - 
        2*gb[106] + gb[117] - gb[118]) + dLog[9]*(3*gb[1] - 6*gb[4] - gb[5] + 
        4*gb[13] + 2*gb[20] - 3*gb[21] + 16*gb[41] - 2*gb[56] + gb[63] - 
        gb[64] - 4*gb[98] - gb[102] + 8*gb[103] - 2*gb[106] - gb[117] + 
        gb[118]) + dLog[14]*(5*gb[1] - 6*gb[3] - 6*gb[4] - 2*gb[5] + 
        3*gb[8] + 4*gb[13] + 4*gb[17] - 4*gb[20] + 3*gb[21] + gb[24] - 
        4*gb[26] + 16*gb[42] - 4*gb[43] + 4*gb[44] + gb[55] + gb[56] + 
        2*gb[60] + gb[63] - 3*gb[64] - 2*gb[74] - 2*gb[76] - 4*gb[98] - 
        4*gb[101] - gb[102] + 8*gb[103] - 8*gb[105] + 6*gb[106] + gb[117] + 
        gb[118]), 2*dLog[8]*gb[74] + 2*dLog[51]*gb[76] + 
      dLog[26]*(gb[40] - gb[45] - 2*gb[104]) + 
      dLog[30]*(-gb[40] + gb[45] + 2*gb[104]) + 
      dLog[2]*((-3*gb[1])/2 + 3*gb[3] + 3*gb[4] + gb[5] - (3*gb[8])/2 - 
        2*gb[13] - 2*gb[17] + 2*gb[20] - (3*gb[21])/2 - (3*gb[24])/2 + 
        2*gb[26] - 8*gb[42] + 2*gb[43] - 2*gb[44] + (3*gb[55])/2 + 
        (3*gb[56])/2 - gb[63]/2 + (3*gb[64])/2 - 4*gb[103] + 4*gb[105] - 
        2*gb[106]) + dLog[1]*(-1/2*gb[1] - 3*gb[3] - 3*gb[4] + 3*gb[5] + 
        (3*gb[8])/2 + 10*gb[13] + 2*gb[17] - 2*gb[20] + (3*gb[21])/2 - 
        6*gb[23] + (3*gb[24])/2 - 2*gb[26] - 12*gb[28] + 8*gb[42] - 
        2*gb[43] + 2*gb[44] + gb[55]/2 - (3*gb[56])/2 - 2*gb[59] - 
        (3*gb[63])/2 - (3*gb[64])/2 - 2*gb[76] - 2*gb[102] + 4*gb[103] - 
        4*gb[105] + 2*gb[106]) + dLog[4]*(2*gb[1] - 4*gb[5] - 8*gb[13] + 
        6*gb[23] + 12*gb[28] + 4*gb[59] + 2*gb[63] - 2*gb[118]) + 
      dLog[9]*(2*gb[1] - 2*gb[24] + 2*gb[55] + 4*gb[56] - 2*gb[59] + 
        2*gb[60] - 4*gb[98] - 4*gb[101] + gb[102] + 2*gb[106] + gb[117] - 
        gb[118]) - 2*dLog[7]*gb[118] + dLog[19]*((-7*gb[1])/2 + 3*gb[3] + 
        3*gb[4] + gb[5] - (3*gb[8])/2 - 2*gb[13] - 2*gb[17] + 2*gb[20] - 
        (3*gb[21])/2 + gb[24]/2 + 2*gb[26] - 8*gb[42] + 2*gb[43] - 2*gb[44] - 
        (5*gb[55])/2 - (5*gb[56])/2 - 2*gb[60] - gb[63]/2 + (3*gb[64])/2 + 
        4*gb[98] + 4*gb[101] + gb[102] - 4*gb[103] + 4*gb[105] - 4*gb[106] - 
        gb[117] + gb[118]) + dLog[14]*(5*gb[1] - 6*gb[3] - 6*gb[4] - 
        2*gb[5] + 3*gb[8] + 4*gb[13] + 4*gb[17] - 4*gb[20] + 3*gb[21] + 
        gb[24] - 4*gb[26] + 16*gb[42] - 4*gb[43] + 4*gb[44] + gb[55] + 
        gb[56] + 2*gb[60] + gb[63] - 3*gb[64] - 2*gb[74] - 2*gb[76] - 
        4*gb[98] - 4*gb[101] - gb[102] + 8*gb[103] - 8*gb[105] + 6*gb[106] + 
        gb[117] + gb[118]), 2*dLog[11]*gb[75] + 2*dLog[23]*gb[77] + 
      dLog[25]*(gb[39] - gb[50] - 2*gb[108]) + 
      dLog[29]*(gb[39] - gb[50] - 2*gb[108]) + 
      dLog[5]*((-3*gb[1])/2 + 3*gb[2] + 3*gb[4] + gb[6] - (3*gb[7])/2 - 
        2*gb[15] - 2*gb[19] - gb[20] + (3*gb[22])/2 + (3*gb[25])/2 - gb[27] - 
        8*gb[47] + 2*gb[48] - 2*gb[49] + (3*gb[57])/2 + (3*gb[58])/2 - 
        gb[65]/2 + (3*gb[66])/2 - 4*gb[107] + 4*gb[109] - 2*gb[110]) + 
      dLog[1]*(-1/2*gb[1] - 3*gb[2] - 3*gb[4] + 3*gb[6] + (3*gb[7])/2 + 
        10*gb[15] + 2*gb[19] + gb[20] - (3*gb[22])/2 - 6*gb[23] - 
        (3*gb[25])/2 + gb[27] - 12*gb[29] + 8*gb[47] - 2*gb[48] + 2*gb[49] + 
        gb[57]/2 - (3*gb[58])/2 - 2*gb[61] - (3*gb[65])/2 - (3*gb[66])/2 - 
        2*gb[77] - 2*gb[100] + 4*gb[107] - 4*gb[109] + 2*gb[110]) + 
      dLog[4]*(2*gb[1] - 4*gb[6] - 8*gb[15] + 6*gb[23] + 12*gb[29] + 
        4*gb[61] + 2*gb[65] - 2*gb[119]) - 2*dLog[6]*gb[119] + 
      dLog[21]*((-7*gb[1])/2 + 3*gb[2] + 3*gb[4] + gb[6] - (3*gb[7])/2 - 
        2*gb[15] - 2*gb[19] - gb[20] + (3*gb[22])/2 + (7*gb[25])/2 - gb[27] - 
        8*gb[47] + 2*gb[48] - 2*gb[49] - (5*gb[57])/2 - (5*gb[58])/2 - 
        2*gb[62] - gb[65]/2 + (3*gb[66])/2 + 4*gb[98] + 4*gb[99] + gb[100] - 
        4*gb[107] + 4*gb[109] - 4*gb[110] + gb[119] - gb[120]) + 
      dLog[9]*(2*gb[1] - 2*gb[25] + 2*gb[57] + 4*gb[58] - 2*gb[61] + 
        2*gb[62] - 4*gb[98] - 4*gb[99] + gb[100] + 2*gb[110] - gb[119] + 
        gb[120]) + dLog[18]*(5*gb[1] - 6*gb[2] - 6*gb[4] - 2*gb[6] + 
        3*gb[7] + 4*gb[15] + 4*gb[19] + 2*gb[20] - 3*gb[22] - 5*gb[25] + 
        2*gb[27] + 16*gb[47] - 4*gb[48] + 4*gb[49] + gb[57] + gb[58] + 
        2*gb[62] + gb[65] - 3*gb[66] - 2*gb[75] - 2*gb[77] - 4*gb[98] - 
        4*gb[99] - gb[100] + 8*gb[107] - 8*gb[109] + 6*gb[110] + gb[119] + 
        gb[120]), -2*dLog[49]*gb[57] + 2*dLog[23]*gb[77] + 
      dLog[1]*(-4*gb[1] + 6*gb[2] - 6*gb[23] - 2*gb[25] + 6*gb[27] - 
        12*gb[31] - 2*gb[49] + 2*gb[57] + 4*gb[58] + 2*gb[62] - 2*gb[70] - 
        2*gb[75] - 4*gb[99]) + dLog[11]*(-2*gb[1] + 2*gb[25] - 4*gb[58] - 
        2*gb[62] + 2*gb[75] + 4*gb[99]) + dLog[16]*(-6*gb[2] - gb[6] + 
        3*gb[7] + 4*gb[19] - 3*gb[25] + 2*gb[27] - 4*gb[48] + gb[57] - 
        gb[58] - 2*gb[66] - 8*gb[109]) + dLog[5]*(6*gb[2] + gb[6] - 3*gb[7] - 
        4*gb[19] + 3*gb[25] - 2*gb[27] + 4*gb[48] - 2*gb[49] + gb[57] + 
        gb[58] + 2*gb[66] + 8*gb[109] - 4*gb[110]) + 4*dLog[61]*gb[110] + 
      dLog[21]*(2*gb[49] - 2*gb[120]) + dLog[9]*(3*gb[1] - 6*gb[4] - gb[6] + 
        4*gb[15] + 2*gb[20] - 3*gb[22] + 16*gb[47] - 2*gb[58] + gb[65] - 
        gb[66] - 4*gb[98] - gb[100] + 8*gb[107] - 2*gb[110] + gb[119] - 
        gb[120]) + dLog[6]*(-3*gb[1] + 6*gb[2] + 6*gb[4] + 2*gb[6] - 
        3*gb[7] - 4*gb[15] - 4*gb[19] - 2*gb[20] + 3*gb[22] + 3*gb[25] - 
        2*gb[27] - 16*gb[47] + 4*gb[48] - 4*gb[49] - gb[57] + 3*gb[58] - 
        gb[65] + 3*gb[66] + 4*gb[98] + gb[100] - 8*gb[107] + 8*gb[109] - 
        6*gb[110] - gb[119] + gb[120]) + dLog[4]*(gb[1] - 6*gb[2] + 6*gb[4] + 
        gb[6] - 4*gb[15] - 2*gb[20] + 3*gb[22] + 6*gb[23] + 2*gb[25] - 
        6*gb[27] + 12*gb[31] - 16*gb[47] - 2*gb[57] - 2*gb[58] - 2*gb[62] - 
        gb[65] + gb[66] + 2*gb[70] + 2*gb[75] - 2*gb[77] + 4*gb[98] + 
        4*gb[99] + gb[100] - 8*gb[107] - 2*gb[110] - gb[119] + gb[120]) + 
      dLog[18]*(5*gb[1] - 6*gb[2] - 6*gb[4] - 2*gb[6] + 3*gb[7] + 4*gb[15] + 
        4*gb[19] + 2*gb[20] - 3*gb[22] - 5*gb[25] + 2*gb[27] + 16*gb[47] - 
        4*gb[48] + 4*gb[49] + gb[57] + gb[58] + 2*gb[62] + gb[65] - 
        3*gb[66] - 2*gb[75] - 2*gb[77] - 4*gb[98] - 4*gb[99] - gb[100] + 
        8*gb[107] - 8*gb[109] + 6*gb[110] + gb[119] + gb[120]), 
     dLog[36]*(-1/16*gb[1] - gb[2]/16 - gb[4]/16 - gb[6]/16 + gb[7]/16 + 
        gb[20]/32 + (3*gb[25])/32 - gb[57]/32 - (5*gb[58])/32 + gb[61]/32 - 
        (3*gb[62])/32 + gb[70]/48 + gb[99]/8 + gb[100]/16) - 
      (dLog[48]*gb[104])/8 + dLog[31]*(-1/8*gb[1] + gb[20]/8 + gb[105]/4 - 
        gb[106]/4) + dLog[22]*gb[112] + dLog[32]*(gb[67]/16 - gb[68]/16 - 
        gb[113]/8) + dLog[2]*(-gb[112] - gb[121]) + 2*dLog[39]*gb[121] + 
      dLog[1]*(-gb[121] - 2*gb[122]) + dLog[13]*(-gb[88] - gb[122]) + 
      dLog[53]*(gb[88] + gb[90] + gb[112] - 2*gb[121] - gb[123]) + 
      dLog[6]*(gb[90] - 2*gb[121] - gb[122] - gb[123]) + 
      dLog[41]*(-gb[90] - gb[112] + gb[121] + gb[122] + gb[123]) + 
      dLog[9]*(-2*gb[88] - 2*gb[90] - 2*gb[112] + 2*gb[121] + 2*gb[122] + 
        2*gb[123]) + dLog[33]*(-1/64*gb[51] + (3*gb[52])/64 + gb[53]/64 - 
        (3*gb[54])/64 + gb[55]/64 + gb[56]/64 - gb[57]/64 + (3*gb[58])/64 - 
        gb[99]/16 - gb[113]/16 - gb[124]/8 + gb[125]/8) + 
      dLog[47]*(-1/64*gb[51] + (3*gb[52])/64 + gb[53]/64 - (3*gb[54])/64 + 
        gb[55]/64 + gb[56]/64 - gb[57]/64 + (3*gb[58])/64 - gb[99]/16 - 
        gb[113]/16 - gb[124]/8 + gb[125]/8) + 
      dLog[34]*(gb[1]/8 - gb[20]/8 - gb[51]/64 + (3*gb[52])/64 + gb[53]/64 - 
        (3*gb[54])/64 + gb[55]/64 + gb[56]/64 - gb[57]/64 + (3*gb[58])/64 - 
        gb[99]/16 - gb[105]/4 + gb[106]/4 - gb[113]/16 - gb[124]/8 + 
        gb[125]/8) + dLog[54]*(gb[100]/8 + gb[106]/4 + gb[125]/4 - 
        gb[126]/4), dLog[48]*(-1/8*gb[40] + gb[45]/8 + gb[104]/8) + 
      dLog[31]*(gb[8]/8 - gb[26]/8 + gb[103]/4 + gb[106]/4) + 
      dLog[6]*(-1/2*gb[90] - (3*gb[122])/2) + 
      dLog[21]*(-gb[121] - gb[122]/2) + dLog[13]*(-gb[84] + gb[122]/2) + 
      2*dLog[39]*gb[122] + dLog[9]*(2*gb[88] + 2*gb[90] + 2*gb[112] - 
        2*gb[121] - 2*gb[122] - 2*gb[123]) + 
      dLog[2]*(gb[84] + gb[88] + gb[90]/2 + gb[112] - 2*gb[121] - 3*gb[122] - 
        gb[123]) + dLog[41]*(gb[84] + gb[88] + gb[90] + gb[112] - gb[121] - 
        gb[122] - gb[123]) + dLog[53]*(-gb[88] - gb[90] - gb[112] + 
        2*gb[121] + gb[123]) + dLog[22]*(-gb[84] - gb[88] - gb[90]/2 - 
        gb[112] + gb[121] + (3*gb[122])/2 + gb[123]) + 
      dLog[33]*(-1/16*gb[1] + (3*gb[3])/32 - (3*gb[4])/32 + gb[5]/32 - 
        gb[8]/32 + gb[9]/4 - gb[17]/8 - (3*gb[21])/32 + (5*gb[25])/32 + 
        (3*gb[26])/32 + gb[33]/4 - gb[35]/4 + gb[37]/4 + gb[41]/4 + 
        gb[42]/4 + gb[51]/64 + gb[52]/64 + gb[53]/64 + (5*gb[54])/64 - 
        gb[55]/64 - gb[56]/64 + gb[57]/64 - (3*gb[58])/64 - gb[62]/16 + 
        gb[73]/8 - gb[85]/4 + gb[86]/8 + gb[87]/8 + gb[99]/16 + gb[113]/16 + 
        gb[124]/8 - gb[125]/8) + dLog[47]*(-1/16*gb[1] + (3*gb[3])/32 - 
        (3*gb[4])/32 + gb[5]/32 - gb[8]/32 + gb[9]/4 - gb[17]/8 - 
        (3*gb[21])/32 + (5*gb[25])/32 + (3*gb[26])/32 + gb[33]/4 - gb[35]/4 + 
        gb[37]/4 + gb[41]/4 + gb[42]/4 + gb[51]/64 + gb[52]/64 + gb[53]/64 + 
        (5*gb[54])/64 - gb[55]/64 - gb[56]/64 + gb[57]/64 - (3*gb[58])/64 - 
        gb[62]/16 + gb[73]/8 - gb[85]/4 + gb[86]/8 + gb[87]/8 + gb[99]/16 + 
        gb[113]/16 + gb[124]/8 - gb[125]/8) + 
      dLog[34]*(-1/16*gb[1] + (3*gb[3])/32 - (3*gb[4])/32 + gb[5]/32 - 
        (5*gb[8])/32 + gb[9]/4 - gb[17]/8 - (3*gb[21])/32 + (5*gb[25])/32 + 
        (7*gb[26])/32 + gb[33]/4 - gb[35]/4 + gb[37]/4 + gb[41]/4 + 
        gb[42]/4 + gb[51]/64 + gb[52]/64 + gb[53]/64 + (5*gb[54])/64 - 
        gb[55]/64 - gb[56]/64 + gb[57]/64 - (3*gb[58])/64 - gb[62]/16 + 
        gb[73]/8 - gb[85]/4 + gb[86]/8 + gb[87]/8 + gb[99]/16 - gb[103]/4 - 
        gb[106]/4 + gb[113]/16 + gb[124]/8 - gb[125]/8) + 
      dLog[32]*(-1/32*gb[1] + (5*gb[2])/32 + (7*gb[3])/32 - (3*gb[4])/4 - 
        gb[5]/4 - (5*gb[6])/32 - (7*gb[7])/32 + gb[8]/8 + (3*gb[9])/4 - 
        gb[17]/4 - (11*gb[20])/64 - (15*gb[21])/32 + gb[24]/32 + 
        (29*gb[25])/64 + (3*gb[26])/32 + gb[33] - (5*gb[35])/2 + gb[37] + 
        gb[41]/4 + (5*gb[42])/4 - gb[43]/8 + gb[44]/8 + gb[51]/64 - 
        (7*gb[52])/64 - (3*gb[53])/64 + (25*gb[54])/64 - (3*gb[55])/64 - 
        (11*gb[56])/64 - gb[57]/16 - gb[58]/16 + gb[61]/64 - (7*gb[62])/64 - 
        gb[64]/8 + gb[67]/16 + (5*gb[68])/16 + gb[70]/32 + gb[73]/4 - 
        (3*gb[85])/4 + (3*gb[86])/8 + gb[87]/8 + gb[91]/4 + gb[99]/8 + 
        gb[100]/32 + gb[103]/4 - (3*gb[105])/8 + gb[106]/4 + gb[111]/8 + 
        (5*gb[113])/16 + (5*gb[124])/8 - gb[125]/4 - gb[126]/8) + 
      dLog[36]*((3*gb[1])/32 + (9*gb[2])/32 - (5*gb[3])/32 + gb[4]/8 - 
        (5*gb[5])/16 + (11*gb[6])/32 - (11*gb[7])/32 + (3*gb[8])/16 - 
        gb[9]/4 + (9*gb[20])/64 - (3*gb[21])/32 - (5*gb[24])/32 - 
        (7*gb[25])/64 - gb[26]/32 - gb[33]/2 + gb[35]/2 - gb[37]/2 + 
        gb[41]/4 - (3*gb[42])/4 + gb[43]/8 + gb[51]/64 - (7*gb[52])/64 - 
        (3*gb[53])/64 + gb[54]/64 + gb[55]/64 - (7*gb[56])/64 + gb[58]/4 - 
        (3*gb[61])/64 + (5*gb[62])/64 - (3*gb[67])/16 + (3*gb[68])/16 - 
        gb[70]/96 - gb[73]/4 + gb[85]/4 - (3*gb[86])/8 - gb[87]/8 - 
        gb[99]/8 - (3*gb[100])/32 + gb[103]/4 + gb[105]/8 + gb[111]/8 + 
        gb[113]/16 - gb[124]/8 + gb[126]/8) + 
      dLog[54]*(-1/8*gb[100] - gb[106]/4 - gb[125]/4 + gb[126]/4), 
     dLog[48]*(-1/4*gb[12] + gb[16]/8 + gb[40]/8) + 
      dLog[47]*(gb[1]/16 - (3*gb[2])/16 - gb[5]/16 + gb[8]/16 - gb[9]/4 - 
        gb[13]/4 + gb[17]/8 - (3*gb[25])/16 - (3*gb[33])/4 - gb[53]/16 - 
        gb[73]/8) + dLog[33]*(gb[1]/16 - (3*gb[2])/16 - (3*gb[3])/32 - 
        (3*gb[4])/32 - gb[5]/16 - gb[6]/16 + (5*gb[7])/16 + gb[8]/16 - 
        gb[13]/4 + gb[17]/8 + gb[19]/4 - (3*gb[20])/32 + (3*gb[21])/32 - 
        (3*gb[24])/32 - (3*gb[25])/16 - (3*gb[26])/32 - (3*gb[33])/4 - 
        gb[41]/4 - gb[42]/4 + gb[43]/8 - gb[51]/32 - (3*gb[52])/32 - 
        gb[53]/16 + gb[61]/32 + (3*gb[62])/32 - gb[73]/8 + gb[85]/4 - 
        gb[86]/8 - (3*gb[87])/8) + dLog[12]*(-gb[84] - gb[88]/2) + 
      dLog[13]*(gb[84] + gb[88]/2) + dLog[34]*(-1/8*gb[1] - (3*gb[2])/16 - 
        (9*gb[3])/32 - (9*gb[4])/32 - gb[6]/16 + (5*gb[7])/16 + 
        (3*gb[8])/16 + (3*gb[17])/8 + gb[19]/4 + gb[20]/32 + (3*gb[21])/32 - 
        (3*gb[24])/32 - (3*gb[25])/16 - (9*gb[26])/32 - (3*gb[33])/4 + 
        gb[41]/4 + gb[42]/4 - gb[43]/8 + gb[44]/8 - gb[51]/32 - 
        (3*gb[52])/32 - gb[53]/16 - gb[56]/8 + gb[61]/32 + (3*gb[62])/32 - 
        gb[63]/16 - gb[64]/16 - gb[73]/8 + gb[85]/4 - gb[86]/8 - 
        (3*gb[87])/8 + gb[103]/2 + gb[106]/4) + 
      dLog[2]*(-gb[84] - gb[88] - gb[90]/2 - gb[112]/2 + 2*gb[121] + 
        2*gb[122]) + dLog[5]*(-gb[121] - 2*gb[122] - (3*gb[123])/2) + 
      dLog[7]*(gb[84] + gb[88]/2 - gb[121] - 2*gb[122] - (3*gb[123])/2) + 
      dLog[53]*(gb[88]/2 + gb[90]/2 + gb[112]/2 - gb[121] - gb[123]/2) + 
      dLog[21]*(-1/2*gb[88] - gb[90]/2 - gb[112]/2 + gb[121] - gb[123]/2) + 
      dLog[6]*(gb[121] + 2*gb[122] + gb[123]/2) - dLog[1]*gb[123] + 
      2*dLog[39]*gb[123] + dLog[31]*(gb[1]/2 + gb[2]/4 + gb[3]/8 - 
        (3*gb[4])/4 - (3*gb[5])/16 - gb[6]/16 - (5*gb[7])/16 - gb[8]/16 + 
        gb[9]/2 + gb[13]/2 - gb[17]/4 - (3*gb[20])/8 - (3*gb[21])/8 + 
        gb[24]/8 + (3*gb[25])/8 + gb[26]/8 + 2*gb[33] - 2*gb[35] + gb[37]/2 + 
        gb[42] - gb[43]/4 + gb[44]/8 + gb[51]/32 - (3*gb[52])/32 + 
        gb[53]/32 + (9*gb[54])/32 - gb[55]/32 - (5*gb[56])/32 - 
        (5*gb[57])/32 - (5*gb[58])/32 - gb[62]/8 - gb[64]/8 + (3*gb[67])/32 + 
        (9*gb[68])/32 + gb[70]/8 + gb[73]/4 - gb[85]/2 + gb[86]/4 + 
        gb[87]/4 + gb[91]/4 + gb[99]/4 + gb[100]/16 - gb[105]/2 + gb[106]/8 + 
        gb[111]/8 + (3*gb[113])/16 + gb[124]/2 - gb[125]/8 - gb[126]/8) + 
      dLog[54]*(gb[100]/16 + gb[106]/8 + gb[125]/8 - gb[126]/8) + 
      dLog[36]*(gb[1]/16 - gb[2]/8 + gb[3]/8 + (3*gb[4])/8 + (9*gb[5])/16 - 
        gb[6]/4 + gb[7]/4 - gb[8]/4 + gb[13]/4 - gb[20]/8 + (3*gb[21])/16 + 
        gb[24]/8 - gb[25]/8 + (3*gb[33])/2 - gb[41] - gb[44]/8 + gb[52]/8 + 
        gb[53]/8 - gb[54]/8 + gb[56]/4 - gb[58]/8 + gb[63]/16 + gb[64]/16 + 
        (3*gb[67])/16 - (3*gb[68])/16 + gb[73]/4 + gb[86]/4 + gb[87]/4 + 
        gb[100]/16 - gb[103]/2 - gb[106]/8 - gb[111]/4 - gb[113]/8 + 
        gb[125]/8 - gb[126]/8), dLog[17]*(-1/2*gb[3] + (3*gb[6])/4 + 
        gb[7]/4 - gb[19] + (3*gb[24])/4 - gb[51]/4 - (3*gb[52])/4) + 
      dLog[50]*(gb[2]/2 - (3*gb[5])/4 - gb[8]/4 + gb[17] - (3*gb[25])/4 + 
        gb[53]/4 + (3*gb[54])/4) + dLog[18]*(gb[4]/2 - gb[6]/4 - 
        (3*gb[7])/4 + gb[19] - (3*gb[20])/4 + gb[61]/4 + (3*gb[62])/4) + 
      dLog[5]*((3*gb[3])/8 - (13*gb[4])/8 - gb[9] + (3*gb[20])/8 - 
        (19*gb[21])/8 - (3*gb[24])/8 + (3*gb[26])/8 - 8*gb[35] + gb[41] + 
        gb[42] + gb[43]/2 - gb[51]/8 - (3*gb[52])/8 - gb[61]/8 - 
        (3*gb[62])/8 - gb[85] + gb[86]/2 - gb[87]/2) + 
      dLog[1]*((3*gb[3])/4 - (3*gb[4])/4 + gb[5]/4 - (5*gb[8])/4 + 2*gb[9] - 
        gb[17] - (3*gb[21])/4 + (3*gb[25])/4 + (3*gb[26])/4 + 2*gb[41] + 
        2*gb[42] + gb[53]/4 + (3*gb[54])/4 - 2*gb[85] + gb[86] + gb[87]) + 
      dLog[12]*((3*gb[3])/8 + (3*gb[4])/8 + gb[6]/4 + (3*gb[7])/4 - gb[9] - 
        gb[19] + (3*gb[20])/8 + (13*gb[21])/8 + (3*gb[24])/8 + (3*gb[26])/8 + 
        4*gb[35] + gb[41] + gb[42] - gb[43]/2 + gb[51]/8 + (3*gb[52])/8 - 
        gb[61]/8 - (3*gb[62])/8 - gb[85] + gb[86]/2 + (3*gb[87])/2) - 
      dLog[25]*gb[89] + dLog[29]*gb[89] + 2*dLog[16]*gb[91] + 
      dLog[11]*(-gb[1] + gb[2]/2 + gb[25]/2 - gb[58] - 2*gb[62] + 2*gb[73] + 
        gb[99]) + dLog[44]*(gb[16]/2 - gb[40]/2 + gb[45] + gb[104]/2) + 
      dLog[10]*(gb[51]/4 + (5*gb[52])/4 - gb[53]/4 - (5*gb[54])/4 - 
        gb[55]/4 - gb[56]/4 + gb[57]/4 + gb[58]/4 + gb[113]) - 
      (dLog[57]*gb[114])/2 - (dLog[59]*gb[114])/2 + 
      dLog[36]*(4*gb[84] + 4*gb[88] + 2*gb[90] - 4*gb[112] - 4*gb[121] - 
        6*gb[122] - 4*gb[123]) + dLog[47]*(-4*gb[84] - 4*gb[88] - 2*gb[90] - 
        2*gb[112] + 2*gb[121] + 2*gb[122] + 2*gb[123]) + 
      dLog[33]*(-2*gb[88] - 2*gb[90] - 2*gb[112] + 2*gb[121] + 2*gb[122] + 
        2*gb[123]) + dLog[34]*(-2*gb[88] - 2*gb[90] - 2*gb[112] + 2*gb[121] + 
        2*gb[122] + 2*gb[123]) + dLog[32]*(-4*gb[84] - 4*gb[88] - 2*gb[90] + 
        4*gb[112] + 4*gb[121] + 6*gb[122] + 4*gb[123]) + 
      dLog[2]*(gb[5]/4 + (3*gb[8])/4 - gb[17] + (3*gb[25])/4 + gb[53]/4 + 
        (3*gb[54])/4 - gb[124]) + dLog[49]*(-gb[53] - 2*gb[125]) + 
      dLog[41]*(gb[1]/2 - gb[2]/2 - (3*gb[3])/2 + (3*gb[4])/2 - 2*gb[9] + 
        gb[17] + (3*gb[21])/2 - gb[25] - (3*gb[26])/2 - 2*gb[33] + 4*gb[35] - 
        4*gb[37] - 4*gb[41] - 4*gb[42] - gb[51]/8 - (5*gb[52])/8 + gb[53]/8 - 
        (7*gb[54])/8 + gb[55]/8 + gb[56]/8 - gb[57]/8 + (3*gb[58])/8 + 
        gb[62] - gb[73] + 4*gb[85] - 2*gb[86] - 2*gb[87] - gb[99]/2 - 
        gb[113]/2 - gb[124] + gb[125]) + dLog[6]*((3*gb[1])/8 + (5*gb[2])/8 + 
        gb[3] - (3*gb[4])/8 - (5*gb[5])/4 - (5*gb[6])/8 - (7*gb[7])/8 - 
        (3*gb[8])/4 + (3*gb[20])/16 - gb[24]/4 + gb[25]/16 - 2*gb[33] + 
        2*gb[35] + gb[51]/16 - (3*gb[52])/16 - gb[53]/16 + (3*gb[54])/16 + 
        (3*gb[55])/16 - (5*gb[56])/16 - gb[57]/8 + (3*gb[58])/8 - gb[61]/16 + 
        (3*gb[62])/16 + gb[64]/2 + (3*gb[67])/4 + (3*gb[68])/4 + gb[70]/8 - 
        gb[91] + gb[100]/8 + gb[105]/2 + gb[111]/2 + (3*gb[113])/4 - 
        gb[124]/2 - gb[126]/2) + dLog[22]*(-1/8*gb[1] + (5*gb[2])/8 + 
        (7*gb[3])/8 - 3*gb[4] - gb[5] - (5*gb[6])/8 - (7*gb[7])/8 + gb[8]/2 + 
        3*gb[9] - gb[17] - (11*gb[20])/16 - (15*gb[21])/8 + gb[24]/8 + 
        (29*gb[25])/16 + (3*gb[26])/8 + 4*gb[33] - 10*gb[35] + 4*gb[37] + 
        gb[41] + 5*gb[42] - gb[43]/2 + gb[44]/2 + gb[51]/16 - (7*gb[52])/16 - 
        (3*gb[53])/16 + (25*gb[54])/16 - (3*gb[55])/16 - (11*gb[56])/16 - 
        gb[57]/4 - gb[58]/4 + gb[61]/16 - (7*gb[62])/16 - gb[64]/2 + 
        (3*gb[67])/4 + (3*gb[68])/4 + gb[70]/8 + gb[73] - 3*gb[85] + 
        (3*gb[86])/2 + gb[87]/2 + gb[91] + gb[99]/2 + gb[100]/8 + gb[103] - 
        (3*gb[105])/2 + gb[106] + gb[111]/2 + gb[113]/4 + (5*gb[124])/2 - 
        gb[125] - gb[126]/2) + dLog[13]*((-3*gb[1])/8 - (5*gb[2])/8 - 
        gb[3]/2 + (3*gb[4])/8 + gb[5] - gb[6]/8 + (5*gb[7])/8 + gb[17] + 
        gb[19] - (3*gb[20])/16 - gb[24]/2 - (13*gb[25])/16 - 2*gb[33] + 
        2*gb[35] + (3*gb[51])/16 + (15*gb[52])/16 - (3*gb[53])/16 - 
        (15*gb[54])/16 - (3*gb[55])/16 + (5*gb[56])/16 + gb[57]/8 - 
        (3*gb[58])/8 + gb[61]/16 - (3*gb[62])/16 - gb[64]/2 - (3*gb[67])/4 - 
        (3*gb[68])/4 - gb[70]/8 - gb[91] - gb[100]/8 - gb[105]/2 - 
        gb[111]/2 - (3*gb[113])/4 - gb[124]/2 + gb[126]/2) + 
      dLog[21]*(gb[1]/8 - (5*gb[2])/8 - gb[3]/8 + (9*gb[4])/4 + (5*gb[5])/4 + 
        (5*gb[6])/8 + (7*gb[7])/8 + gb[8]/4 - gb[9] + (11*gb[20])/16 + 
        (9*gb[21])/8 - gb[24]/8 - (17*gb[25])/16 + (3*gb[26])/8 + 6*gb[35] + 
        gb[41] - 3*gb[42] + gb[43]/2 - gb[44]/2 - gb[51]/16 + (7*gb[52])/16 + 
        (7*gb[53])/16 - (13*gb[54])/16 + (3*gb[55])/16 + (11*gb[56])/16 + 
        gb[57]/4 + gb[58]/4 - gb[61]/16 + (7*gb[62])/16 + gb[64]/2 - 
        (3*gb[67])/4 - (3*gb[68])/4 - gb[70]/8 - gb[73] + gb[85] - gb[86]/2 + 
        gb[87]/2 - gb[91] - gb[99]/2 - gb[100]/8 - gb[103] + (3*gb[105])/2 - 
        gb[106] - gb[111]/2 - gb[113]/4 - (3*gb[124])/2 + gb[125] + 
        gb[126]/2), dLog[3]*(-1/2*gb[51] + gb[55]/2) + 
      dLog[13]*(gb[51]/2 - gb[53]/2 - gb[55]/2 + gb[57]/2) - 
      dLog[25]*gb[89] + dLog[29]*gb[89] + 2*dLog[16]*gb[91] + 
      dLog[11]*(-gb[1] + gb[25] - 2*gb[58] - gb[62] + 2*gb[73] + 2*gb[99]) + 
      dLog[27]*(gb[40]/2 - gb[45]/2 - gb[104]) + 
      dLog[44]*(-1/2*gb[40] + gb[45]/2 + gb[104]) + 
      dLog[9]*(gb[51]/4 + gb[52]/4 - gb[53]/4 - gb[54]/4 - gb[55]/4 + 
        gb[56]/4 + gb[57]/4 - gb[58]/4 - gb[113]) + 
      dLog[10]*(gb[51]/4 - gb[52]/4 - gb[53]/4 + gb[54]/4 - gb[55]/4 - 
        gb[56]/4 + gb[57]/4 + gb[58]/4 + gb[113]) - dLog[57]*gb[114] - 
      (dLog[59]*gb[114])/2 + dLog[31]*(4*gb[84] + 2*gb[88] + 6*gb[90] - 
        4*gb[121] - 8*gb[122] - 6*gb[123]) + 
      dLog[36]*(4*gb[84] + 2*gb[88] + 6*gb[90] - 6*gb[112] - 4*gb[121] - 
        8*gb[122] - 6*gb[123]) + dLog[54]*(-2*gb[88] - 2*gb[90] - 2*gb[112] + 
        4*gb[121] + 2*gb[123]) + dLog[33]*(-2*gb[84] - 2*gb[88] - 4*gb[90] - 
        4*gb[112] + 4*gb[121] + 4*gb[122] + 4*gb[123]) + 
      dLog[34]*(-2*gb[84] - 2*gb[88] - 4*gb[90] - 4*gb[112] + 4*gb[121] + 
        4*gb[122] + 4*gb[123]) + dLog[47]*(-2*gb[84] - 2*gb[88] - 4*gb[90] - 
        4*gb[112] + 4*gb[121] + 4*gb[122] + 4*gb[123]) + 
      dLog[49]*(-1/2*gb[53] + gb[57]/2 - 4*gb[125]) + 
      dLog[2]*(-gb[2] - gb[3]/2 + (5*gb[5])/4 + gb[6]/4 + (5*gb[7])/4 + 
        gb[8]/4 + gb[24]/4 - gb[25]/4 - gb[51]/8 + (3*gb[52])/8 + 
        (5*gb[53])/8 - (3*gb[54])/8 - gb[55]/8 + (3*gb[56])/8 + gb[57]/8 - 
        (3*gb[58])/8 - (3*gb[67])/8 - (9*gb[68])/8 - gb[111]/2 - 
        (3*gb[113])/4 - gb[125]) + dLog[41]*(gb[1]/2 - (3*gb[3])/4 + 
        (3*gb[4])/4 - gb[5]/4 + gb[8]/4 - 2*gb[9] + gb[17] + (3*gb[21])/4 - 
        (5*gb[25])/4 - (3*gb[26])/4 - 2*gb[33] + 2*gb[35] - 2*gb[37] - 
        2*gb[41] - 2*gb[42] - gb[51]/4 + gb[52]/4 - gb[54] + gb[55]/4 + 
        gb[56]/4 - gb[57]/4 + (3*gb[58])/4 + gb[62]/2 - gb[73] + 2*gb[85] - 
        gb[86] - gb[87] - gb[99] - gb[113] - 2*gb[124] + 2*gb[125]) + 
      dLog[1]*((3*gb[1])/4 + 2*gb[2] + gb[3] - 6*gb[4] - (5*gb[5])/2 - 
        gb[6]/2 - (5*gb[7])/2 - gb[8]/4 + 4*gb[9] + gb[13] - gb[17] - 
        gb[20] - (15*gb[21])/4 + gb[24]/4 + 2*gb[25] + gb[26]/2 + 4*gb[33] - 
        16*gb[35] + 4*gb[37] + 4*gb[41] + 8*gb[42] - gb[43] + gb[44] + 
        gb[51]/4 - (3*gb[52])/4 - (3*gb[53])/4 + (9*gb[54])/4 - gb[55]/2 - 
        (3*gb[56])/2 - gb[57]/4 + (3*gb[58])/4 + gb[63]/4 - (3*gb[64])/4 + 
        (3*gb[67])/4 + (9*gb[68])/4 - 4*gb[85] + 2*gb[86] + 2*gb[91] + 
        gb[100]/2 + 2*gb[103] - 2*gb[105] + 2*gb[106] + gb[111] + 
        (3*gb[113])/2 + 4*gb[124] - gb[125] - gb[126]) + 
      dLog[6]*(gb[2] + gb[3]/2 - (5*gb[5])/4 - gb[6]/4 - (5*gb[7])/4 - 
        gb[8]/4 - gb[24]/4 + gb[25]/4 + gb[51]/8 - (3*gb[52])/8 - gb[53]/8 + 
        (3*gb[54])/8 + gb[55]/8 - (3*gb[56])/8 - (5*gb[57])/8 + 
        (3*gb[58])/8 + (3*gb[67])/8 + (9*gb[68])/8 + gb[100]/4 + gb[106]/2 + 
        gb[111]/2 + (3*gb[113])/4 - gb[125]/2 - gb[126]/2) + 
      dLog[7]*(-1/2*gb[1] + gb[2] + (5*gb[3])/4 - (3*gb[4])/4 - gb[5] - 
        gb[6]/4 - (5*gb[7])/4 - gb[8]/2 + 2*gb[9] - gb[17] - (3*gb[21])/4 - 
        gb[24]/4 + (3*gb[25])/2 + (3*gb[26])/4 + 2*gb[33] - 2*gb[35] + 
        2*gb[37] + 2*gb[41] + 2*gb[42] + gb[51]/8 - (3*gb[52])/8 + gb[53]/8 + 
        (9*gb[54])/8 + gb[55]/8 - (3*gb[56])/8 - (5*gb[57])/8 - 
        (5*gb[58])/8 - gb[62]/2 + (3*gb[67])/8 + (9*gb[68])/8 + gb[73] - 
        2*gb[85] + gb[86] + gb[87] + gb[99] + gb[100]/4 + gb[106]/2 + 
        gb[111]/2 + (3*gb[113])/4 + 2*gb[124] - gb[125]/2 - gb[126]/2) + 
      dLog[5]*(gb[1]/4 + gb[2] - gb[3]/4 - (21*gb[4])/4 - (3*gb[5])/2 - 
        gb[6]/4 - (5*gb[7])/4 + gb[8]/4 + 2*gb[9] + gb[13] - gb[20] - 
        3*gb[21] + gb[24]/2 + (3*gb[25])/2 - gb[26]/4 + 2*gb[33] - 
        14*gb[35] + 2*gb[37] + 2*gb[41] + 6*gb[42] - gb[43] + gb[44] - 
        (3*gb[51])/8 - (3*gb[52])/8 + gb[53]/8 + (9*gb[54])/8 - gb[55]/8 - 
        (9*gb[56])/8 - (5*gb[57])/8 - (5*gb[58])/8 - gb[62]/2 + gb[63]/4 - 
        (3*gb[64])/4 + (3*gb[67])/8 + (9*gb[68])/8 + gb[73] - 2*gb[85] + 
        gb[86] - gb[87] + gb[99] + gb[100]/4 + 2*gb[103] - 2*gb[105] + 
        (3*gb[106])/2 + gb[111]/2 + (3*gb[113])/4 + 2*gb[124] - gb[125]/2 - 
        gb[126]/2) + dLog[53]*(-1/4*gb[100] - gb[106]/2 - gb[125]/2 + 
        gb[126]/2) + dLog[21]*(-1/4*gb[1] - 2*gb[2] - gb[3]/4 + 
        (21*gb[4])/4 + (11*gb[5])/4 + gb[6]/2 + (5*gb[7])/2 - 2*gb[9] - 
        gb[13] + gb[20] + 3*gb[21] - gb[24]/4 - (7*gb[25])/4 + gb[26]/4 - 
        2*gb[33] + 14*gb[35] - 2*gb[37] - 2*gb[41] - 6*gb[42] + gb[43] - 
        gb[44] + gb[52]/2 + (3*gb[53])/4 - (5*gb[54])/4 + gb[55]/4 + 
        (5*gb[56])/4 + gb[57]/2 + gb[58]/2 + gb[62]/2 - gb[63]/4 + 
        (3*gb[64])/4 - (3*gb[67])/4 - (9*gb[68])/4 - gb[73] + 2*gb[85] - 
        gb[86] + gb[87] - 2*gb[91] - gb[99] - gb[100]/4 - 2*gb[103] + 
        2*gb[105] - (3*gb[106])/2 - gb[111] - gb[113]/2 - 2*gb[124] + 
        (3*gb[125])/2 + gb[126]/2), dLog[3]*(-1/2*gb[51] + gb[55]/2) + 
      dLog[4]*gb[61] + 2*dLog[11]*gb[73] + 
      dLog[19]*((-3*gb[3])/2 + (3*gb[4])/2 + (3*gb[21])/2 - (3*gb[26])/2 + 
        6*gb[35] - 6*gb[37] - gb[44]/2 + gb[51]/2 - gb[61]/2 - gb[86] + 
        gb[87]) + dLog[34]*(4*gb[84] - 4*gb[88]) - dLog[25]*gb[89] + 
      dLog[29]*gb[89] + 2*dLog[16]*gb[91] + 
      dLog[15]*(3*gb[3] + gb[5]/2 - (3*gb[8])/2 - 2*gb[17] + 3*gb[20] - 
        3*gb[21] - (3*gb[24])/2 + 2*gb[26] + 8*gb[41] - 8*gb[42] + 2*gb[43] - 
        gb[55]/2 + gb[56]/2 + gb[64] + 4*gb[105]) - 2*dLog[62]*gb[106] - 
      6*dLog[31]*gb[112] + dLog[1]*(-2*gb[2] + 2*gb[3] + (5*gb[5])/2 - 
        (5*gb[6])/2 + (5*gb[7])/2 - (5*gb[8])/2 + gb[24]/2 - gb[25]/2 - 
        gb[51]/4 + (3*gb[52])/4 + gb[53]/4 - (3*gb[54])/4 - gb[55]/4 + 
        (3*gb[56])/4 + gb[57]/4 - (3*gb[58])/4 + (9*gb[67])/4 - 
        (9*gb[68])/4 + 2*gb[86] - gb[100] - gb[111] - (3*gb[113])/2) + 
      dLog[7]*(gb[2] + gb[3]/2 - (5*gb[5])/4 - gb[6]/4 - (5*gb[7])/4 - 
        gb[8]/4 - gb[24]/4 + gb[25]/4 - gb[51]/8 - gb[52]/8 + gb[53]/8 + 
        gb[54]/8 + (3*gb[55])/8 - gb[56]/8 + gb[57]/8 + gb[58]/8 + 
        (3*gb[67])/8 + (9*gb[68])/8 + gb[111]/2 - gb[113]/4) + 
      dLog[5]*(gb[2] - gb[3] - (3*gb[4])/2 - (5*gb[5])/4 - gb[6]/4 - 
        (5*gb[7])/4 - gb[8]/4 - (3*gb[21])/2 - gb[24]/4 + gb[25]/4 - 
        (3*gb[26])/2 - 6*gb[35] - 6*gb[37] + gb[44]/2 - gb[51]/8 - gb[52]/8 + 
        gb[53]/8 + gb[54]/8 - gb[55]/8 - gb[56]/8 + gb[57]/8 + gb[58]/8 - 
        gb[61]/2 + (3*gb[67])/8 + (9*gb[68])/8 - gb[86] - gb[87] + 
        gb[111]/2 - gb[113]/4) + dLog[10]*(gb[51]/4 - gb[52]/4 - gb[53]/4 + 
        gb[54]/4 - gb[55]/4 - gb[56]/4 + gb[57]/4 + gb[58]/4 + gb[113]) - 
      (dLog[56]*gb[114])/4 - (dLog[57]*gb[114])/2 + (dLog[58]*gb[114])/4 - 
      (3*dLog[59]*gb[114])/4 + dLog[54]*(4*gb[88] + 4*gb[90] + 4*gb[112] - 
        8*gb[121] - 4*gb[123]) + dLog[36]*(4*gb[84] + 4*gb[88] + 2*gb[90] - 
        4*gb[112] - 8*gb[121] - 8*gb[122] - 4*gb[123]) + 
      dLog[49]*(-1/2*gb[53] - gb[57]/2 - 2*gb[125]) + 
      dLog[9]*((3*gb[3])/2 - (9*gb[4])/2 + gb[8] + 4*gb[9] - 3*gb[20] - 
        (3*gb[21])/2 + (3*gb[24])/2 + (3*gb[25])/2 + (5*gb[26])/2 + 
        4*gb[33] - 16*gb[35] + 16*gb[37] - 4*gb[41] + 12*gb[42] - 2*gb[43] + 
        gb[44] - gb[51]/4 - gb[52]/4 - gb[53]/4 + (7*gb[54])/4 - gb[55]/4 - 
        (3*gb[56])/4 - gb[57]/4 + gb[58]/4 - gb[64] + 2*gb[73] - 4*gb[85] + 
        4*gb[86] - 4*gb[105] + 2*gb[106] + gb[113] + 4*gb[124] - 2*gb[125]) + 
      dLog[6]*(gb[2] + gb[3]/2 - (5*gb[5])/4 - gb[6]/4 - (5*gb[7])/4 - 
        gb[8]/4 - gb[24]/4 + gb[25]/4 + gb[51]/8 - (3*gb[52])/8 - gb[53]/8 + 
        (3*gb[54])/8 + gb[55]/8 - (3*gb[56])/8 + (3*gb[57])/8 + 
        (3*gb[58])/8 + (3*gb[67])/8 + (9*gb[68])/8 + gb[111]/2 + 
        (3*gb[113])/4 - 2*gb[126]) + dLog[2]*(gb[2] - (7*gb[3])/4 - 
        (9*gb[4])/4 - (5*gb[5])/4 + (5*gb[6])/4 - (5*gb[7])/4 + (7*gb[8])/4 + 
        2*gb[9] - (3*gb[20])/2 - (3*gb[21])/4 + gb[24]/2 + gb[25] - 
        gb[26]/4 + 2*gb[33] - 8*gb[35] + 2*gb[37] - 2*gb[41] + 6*gb[42] - 
        gb[43] + gb[44]/2 + gb[51]/8 - (3*gb[52])/8 + gb[53]/8 + 
        (9*gb[54])/8 - gb[55]/8 - (5*gb[56])/8 - gb[57]/8 + (3*gb[58])/8 - 
        gb[64]/2 - (9*gb[67])/8 + (9*gb[68])/8 - 2*gb[85] + gb[91] - 
        2*gb[105] + gb[106] + gb[111]/2 + (3*gb[113])/4 + 2*gb[124] - 
        gb[125] - gb[126]) + dLog[53]*(gb[100]/2 + gb[106] + gb[125] - 
        gb[126]) + dLog[21]*((-3*gb[3])/4 + (9*gb[4])/4 + (3*gb[6])/2 + 
        gb[8] - 2*gb[9] + (3*gb[20])/2 + (3*gb[21])/4 - (3*gb[24])/4 - 
        (3*gb[25])/4 + gb[26]/4 - 2*gb[33] + 8*gb[35] - 2*gb[37] + 2*gb[41] - 
        6*gb[42] + gb[43] - gb[44]/2 + gb[53]/4 - (3*gb[54])/4 + gb[55]/4 + 
        gb[56]/4 + gb[64]/2 - (3*gb[67])/2 - 2*gb[73] + 2*gb[85] - 2*gb[86] - 
        gb[91] + 2*gb[105] - gb[106] - 2*gb[124] + gb[125] + gb[126]) + 
      dLog[13]*(-2*gb[2] - gb[3]/4 + (3*gb[4])/4 + 2*gb[5] - gb[6] + 
        (5*gb[7])/2 - 2*gb[9] + 2*gb[17] - (3*gb[20])/2 + (9*gb[21])/4 + 
        (5*gb[24])/4 - (5*gb[25])/4 - gb[26]/4 - 2*gb[33] + 2*gb[35] + 
        4*gb[37] - 6*gb[41] + 2*gb[42] - gb[43] - gb[51]/4 + (3*gb[52])/4 - 
        (3*gb[54])/2 + gb[56]/2 - gb[57]/4 - (3*gb[58])/4 + gb[61]/2 - 
        gb[64]/2 + (3*gb[67])/4 - (9*gb[68])/4 + 2*gb[85] + gb[86] - gb[87] - 
        gb[91] - gb[100]/2 - 2*gb[105] - gb[111] - (3*gb[113])/2 - 
        2*gb[124] + 2*gb[126]), -1/8*(dLog[37]*gb[108]) + 
      dLog[36]*(-1/8*gb[1] + gb[20]/8 + gb[109]/4 - gb[110]/4) + 
      dLog[22]*gb[112] + dLog[32]*(gb[67]/16 - gb[68]/16 - gb[113]/8) + 
      dLog[5]*(-gb[112] - gb[127]) + 2*dLog[39]*gb[127] + 
      dLog[1]*(-gb[127] - 2*gb[128]) + dLog[13]*(-gb[82] - gb[128]) + 
      dLog[43]*(gb[82] + gb[92] + gb[112] - 2*gb[127] - gb[129]) + 
      dLog[7]*(gb[92] - 2*gb[127] - gb[128] - gb[129]) + 
      dLog[20]*(-gb[92] - gb[112] + gb[127] + gb[128] + gb[129]) + 
      dLog[9]*(-2*gb[82] - 2*gb[92] - 2*gb[112] + 2*gb[127] + 2*gb[128] + 
        2*gb[129]) + dLog[33]*(-1/32*gb[51] + (3*gb[52])/32 + gb[53]/32 - 
        (3*gb[54])/32 + gb[55]/32 - (3*gb[56])/32 - gb[57]/32 - gb[58]/32 + 
        gb[101]/8 - gb[113]/8 + gb[130]/4 - gb[131]/4) + 
      dLog[34]*(gb[1]/16 + gb[3]/16 + gb[4]/16 + gb[5]/16 - gb[8]/16 - 
        gb[20]/32 - (3*gb[24])/32 - gb[51]/32 + (3*gb[52])/32 + gb[53]/32 - 
        (3*gb[54])/32 + gb[55]/16 + gb[56]/16 - gb[57]/32 - gb[58]/32 - 
        gb[59]/32 + (3*gb[60])/32 - gb[69]/48 - gb[102]/16 - gb[113]/8 + 
        gb[130]/4 - gb[131]/4) + dLog[31]*(-1/8*gb[1] + gb[20]/8 + 
        gb[51]/32 - (3*gb[52])/32 - gb[53]/32 + (3*gb[54])/32 - gb[55]/32 + 
        (3*gb[56])/32 + gb[57]/32 + gb[58]/32 + gb[67]/16 - gb[68]/16 - 
        gb[101]/8 + gb[109]/4 - gb[110]/4 - gb[130]/4 + gb[131]/4) + 
      dLog[35]*(gb[51]/32 - (3*gb[52])/32 - gb[53]/32 + (3*gb[54])/32 - 
        gb[55]/32 + (3*gb[56])/32 + gb[57]/32 + gb[58]/32 - gb[101]/8 + 
        gb[113]/8 - gb[130]/4 + gb[131]/4) + 
      dLog[45]*(gb[102]/8 + gb[110]/4 + gb[131]/4 - gb[132]/4), 
     dLog[37]*(-1/8*gb[39] + gb[50]/8 + gb[108]/8) + 
      dLog[36]*(gb[7]/8 - gb[27]/8 + gb[107]/4 + gb[110]/4) + 
      dLog[7]*(-1/2*gb[92] - (3*gb[128])/2) + 
      dLog[19]*(-gb[127] - gb[128]/2) + dLog[13]*(-gb[78] + gb[128]/2) + 
      2*dLog[39]*gb[128] + dLog[9]*(2*gb[82] + 2*gb[92] + 2*gb[112] - 
        2*gb[127] - 2*gb[128] - 2*gb[129]) + 
      dLog[5]*(gb[78] + gb[82] + gb[92]/2 + gb[112] - 2*gb[127] - 3*gb[128] - 
        gb[129]) + dLog[20]*(gb[78] + gb[82] + gb[92] + gb[112] - gb[127] - 
        gb[128] - gb[129]) + dLog[43]*(-gb[82] - gb[92] - gb[112] + 
        2*gb[127] + gb[129]) + dLog[22]*(-gb[78] - gb[82] - gb[92]/2 - 
        gb[112] + gb[127] + (3*gb[128])/2 + gb[129]) + 
      dLog[35]*(-1/8*gb[1] + (3*gb[2])/16 - (3*gb[4])/16 + gb[6]/16 - 
        gb[7]/16 + gb[10]/2 - gb[19]/4 - (3*gb[22])/16 + (5*gb[24])/16 + 
        (3*gb[27])/16 + gb[32]/2 - gb[34]/2 + gb[36]/2 + gb[46]/2 + 
        gb[47]/2 + gb[51]/32 + (5*gb[52])/32 + gb[53]/32 + gb[54]/32 + 
        gb[55]/32 - (3*gb[56])/32 - gb[57]/32 - gb[58]/32 - gb[60]/8 + 
        gb[72]/4 - gb[79]/2 + gb[80]/4 + gb[81]/4 + gb[101]/8 - gb[113]/8 + 
        gb[130]/4 - gb[131]/4) + dLog[33]*(gb[1]/8 - (3*gb[2])/16 + 
        (3*gb[4])/16 - gb[6]/16 + gb[7]/16 - gb[10]/2 + gb[19]/4 + 
        (3*gb[22])/16 - (5*gb[24])/16 - (3*gb[27])/16 - gb[32]/2 + gb[34]/2 - 
        gb[36]/2 - gb[46]/2 - gb[47]/2 - gb[51]/32 - (5*gb[52])/32 - 
        gb[53]/32 - gb[54]/32 - gb[55]/32 + (3*gb[56])/32 + gb[57]/32 + 
        gb[58]/32 + gb[60]/8 - gb[72]/4 + gb[79]/2 - gb[80]/4 - gb[81]/4 - 
        gb[101]/8 + gb[113]/8 - gb[130]/4 + gb[131]/4) + 
      dLog[34]*(gb[1]/32 - (5*gb[2])/32 - (5*gb[3])/32 + gb[4]/16 - 
        (3*gb[5])/32 + gb[7]/8 + (3*gb[8])/32 - gb[10]/4 + gb[19]/4 + 
        (3*gb[20])/64 + (3*gb[22])/32 - (5*gb[24])/64 - (5*gb[25])/32 + 
        gb[27]/32 - gb[46]/4 - gb[47]/4 - gb[48]/8 + gb[51]/64 - 
        (3*gb[52])/64 - (3*gb[53])/64 - (3*gb[54])/64 - gb[55]/32 - 
        gb[56]/32 + gb[57]/64 + gb[58]/64 + (3*gb[59])/64 + (3*gb[60])/64 + 
        gb[69]/96 + gb[79]/4 + gb[80]/8 - gb[81]/8 + (3*gb[102])/32 - 
        gb[107]/4 - gb[109]/8 - gb[111]/8 + gb[113]/16 - gb[130]/8 + 
        gb[131]/4 - gb[132]/8) + dLog[31]*((-3*gb[1])/32 - (5*gb[2])/32 - 
        gb[3]/32 + (9*gb[4])/16 + (13*gb[5])/32 + gb[6]/16 + (3*gb[7])/16 - 
        gb[8]/32 - gb[10]/4 - gb[20]/64 + (15*gb[22])/32 - gb[24]/64 + 
        gb[25]/32 - (7*gb[27])/32 - gb[32]/2 + 2*gb[34] - gb[36]/2 - 
        gb[46]/4 - gb[47]/4 + gb[48]/8 - gb[49]/8 + (5*gb[51])/64 - 
        (7*gb[52])/64 + gb[53]/64 + gb[54]/64 + (3*gb[55])/32 + 
        (3*gb[56])/32 + gb[57]/64 + gb[58]/64 - gb[59]/64 - gb[60]/64 + 
        gb[66]/8 - gb[67]/8 - gb[68]/4 - gb[69]/32 + gb[79]/4 - gb[80]/8 + 
        gb[81]/8 - gb[93]/4 - gb[102]/32 + (3*gb[109])/8 - gb[111]/8 + 
        gb[113]/16 - (3*gb[130])/8 + gb[132]/8) + 
      dLog[32]*(gb[1]/32 - (11*gb[2])/32 - gb[3]/32 + (3*gb[4])/4 + 
        (13*gb[5])/32 + gb[7]/8 - gb[8]/32 - (3*gb[10])/4 + gb[19]/4 - 
        gb[20]/64 + (21*gb[22])/32 - (21*gb[24])/64 + gb[25]/32 - 
        (9*gb[27])/32 - gb[32] + (5*gb[34])/2 - gb[36] - (3*gb[46])/4 - 
        (3*gb[47])/4 + gb[48]/8 - gb[49]/8 + (3*gb[51])/64 - (17*gb[52])/64 - 
        gb[53]/64 - gb[54]/64 + gb[55]/16 + (3*gb[56])/16 + (3*gb[57])/64 + 
        (3*gb[58])/64 - gb[59]/64 + (7*gb[60])/64 + gb[66]/8 - gb[67]/8 - 
        gb[68]/4 - gb[69]/32 - gb[72]/4 + (3*gb[79])/4 - (3*gb[80])/8 - 
        gb[81]/8 - gb[93]/4 - gb[101]/8 - gb[102]/32 - gb[107]/4 + 
        (3*gb[109])/8 - gb[110]/4 - gb[111]/8 + (3*gb[113])/16 - 
        (5*gb[130])/8 + gb[131]/4 + gb[132]/8) + 
      dLog[45]*(-1/8*gb[102] - gb[110]/4 - gb[131]/4 + gb[132]/4), 
     dLog[37]*(-1/4*gb[14] + gb[18]/8 + gb[39]/8) + 
      dLog[35]*(gb[1]/8 - (3*gb[3])/8 - gb[6]/8 + gb[7]/8 - gb[10]/2 - 
        gb[15]/2 + gb[19]/4 - (3*gb[24])/8 - (3*gb[32])/2 - gb[51]/8 - 
        gb[72]/4) + dLog[33]*(-1/8*gb[1] + (3*gb[2])/32 + (3*gb[3])/8 + 
        (3*gb[4])/32 + gb[5]/16 + gb[6]/8 - gb[7]/8 - (5*gb[8])/16 + 
        gb[10]/4 + gb[15]/2 - gb[17]/4 - gb[19]/4 + (9*gb[20])/32 - 
        (9*gb[22])/32 + (3*gb[24])/8 - (3*gb[25])/32 + (9*gb[27])/32 + 
        (3*gb[32])/2 - gb[46]/4 + (3*gb[47])/4 - gb[48]/8 + gb[51]/8 + 
        gb[53]/32 + (3*gb[54])/32 - gb[59]/32 - (3*gb[60])/32 + gb[72]/4 - 
        gb[79]/4 + gb[80]/8 + (3*gb[81])/8) + dLog[12]*(-gb[78] - gb[82]/2) + 
      dLog[13]*(gb[78] + gb[82]/2) + dLog[36]*((3*gb[1])/16 + (3*gb[2])/16 + 
        (3*gb[4])/16 - gb[6]/16 - gb[7]/8 - gb[15]/4 - gb[19]/4 - gb[20]/2 + 
        (3*gb[22])/8 + (3*gb[25])/8 - (3*gb[27])/16 + gb[46]/2 - 
        (3*gb[47])/2 + gb[48]/4 - gb[49]/8 + gb[58]/8 + gb[65]/16 + 
        gb[66]/16 - gb[107]/2 - gb[110]/4) + 
      dLog[5]*(-gb[78] - gb[82] - gb[92]/2 - gb[112]/2 + 2*gb[127] + 
        2*gb[128]) + dLog[2]*(-gb[127] - 2*gb[128] - (3*gb[129])/2) + 
      dLog[6]*(gb[78] + gb[82]/2 - gb[127] - 2*gb[128] - (3*gb[129])/2) + 
      dLog[43]*(gb[82]/2 + gb[92]/2 + gb[112]/2 - gb[127] - gb[129]/2) + 
      dLog[19]*(-1/2*gb[82] - gb[92]/2 - gb[112]/2 + gb[127] - gb[129]/2) + 
      dLog[7]*(gb[127] + 2*gb[128] + gb[129]/2) - dLog[1]*gb[129] + 
      2*dLog[39]*gb[129] + dLog[31]*((5*gb[1])/8 + (5*gb[2])/32 - gb[3]/4 - 
        (27*gb[4])/32 - (3*gb[5])/8 - gb[6]/16 - (3*gb[7])/16 + gb[8]/4 + 
        gb[10]/4 + gb[17]/4 - (9*gb[20])/32 - (15*gb[22])/32 - gb[24]/8 - 
        gb[25]/32 + (7*gb[27])/32 + gb[32]/2 - 2*gb[34] + gb[36]/2 + 
        gb[46]/4 + gb[47]/4 - gb[48]/8 + gb[49]/8 - (3*gb[51])/32 + 
        (5*gb[52])/32 - gb[54]/16 - (5*gb[55])/32 - (9*gb[56])/32 - 
        gb[57]/32 - gb[58]/32 + gb[59]/32 - gb[60]/32 - gb[66]/8 + 
        (3*gb[67])/32 + (9*gb[68])/32 + gb[69]/8 - gb[79]/4 + gb[80]/8 - 
        gb[81]/8 + gb[93]/4 + gb[101]/4 + gb[102]/16 - gb[109]/2 + 
        gb[110]/8 + gb[111]/8 - gb[113]/16 + gb[130]/2 - gb[131]/8 - 
        gb[132]/8) + dLog[45]*(gb[102]/16 + gb[110]/8 + gb[131]/8 - 
        gb[132]/8) + dLog[34]*((-3*gb[1])/16 + (7*gb[2])/32 + gb[3]/4 - 
        (9*gb[4])/32 - (3*gb[5])/16 + gb[6]/16 - (3*gb[7])/8 - gb[8]/16 + 
        gb[10]/4 + gb[15]/4 - gb[17]/4 - gb[19]/4 + (13*gb[20])/32 - 
        (15*gb[22])/32 + gb[24]/4 + gb[25]/32 + (9*gb[27])/32 - gb[46]/4 + 
        (7*gb[47])/4 - gb[48]/8 + gb[49]/8 - gb[52]/8 + gb[53]/32 + 
        (7*gb[54])/32 - gb[56]/8 - gb[59]/32 - (3*gb[60])/32 - gb[65]/16 - 
        gb[66]/16 - (3*gb[67])/16 + (3*gb[68])/16 - gb[79]/4 - gb[80]/8 + 
        gb[81]/8 - gb[102]/16 + gb[107]/2 + gb[110]/8 + gb[111]/4 + 
        gb[113]/8 - gb[131]/8 + gb[132]/8), 
     dLog[17]*(gb[3]/2 - (3*gb[6])/4 - gb[7]/4 + gb[19] - (3*gb[24])/4 + 
        gb[51]/4 + (3*gb[52])/4) + dLog[50]*(-1/2*gb[2] + (3*gb[5])/4 + 
        gb[8]/4 - gb[17] + (3*gb[25])/4 - gb[53]/4 - (3*gb[54])/4) + 
      dLog[14]*(gb[4]/2 - gb[5]/4 - (3*gb[8])/4 + gb[17] - (3*gb[20])/4 + 
        gb[59]/4 + (3*gb[60])/4) + dLog[2]*((3*gb[2])/8 - (13*gb[4])/8 - 
        gb[10] - (3*gb[20])/8 - (13*gb[22])/8 + (3*gb[25])/8 - (3*gb[27])/8 - 
        8*gb[34] + 3*gb[46] - gb[47] + gb[48]/2 - gb[53]/8 - (3*gb[54])/8 - 
        gb[59]/8 - (3*gb[60])/8 - gb[79] + gb[80]/2 - gb[81]/2) + 
      dLog[1]*((3*gb[2])/4 - (3*gb[4])/4 + gb[6]/4 - (5*gb[7])/4 + 2*gb[10] - 
        gb[19] - (3*gb[22])/4 + (3*gb[24])/4 + (3*gb[27])/4 + 2*gb[46] + 
        2*gb[47] + gb[51]/4 + (3*gb[52])/4 - 2*gb[79] + gb[80] + gb[81]) + 
      dLog[12]*((3*gb[2])/8 + (3*gb[4])/8 + gb[5]/4 + (3*gb[8])/4 - gb[10] - 
        gb[17] + (9*gb[20])/8 + (7*gb[22])/8 - (3*gb[25])/8 + (9*gb[27])/8 + 
        4*gb[34] - gb[46] + 3*gb[47] - gb[48]/2 + gb[53]/8 + (3*gb[54])/8 - 
        gb[59]/8 - (3*gb[60])/8 - gb[79] + gb[80]/2 + (3*gb[81])/2) - 
      dLog[26]*gb[83] - dLog[30]*gb[83] + 2*dLog[15]*gb[93] + 
      dLog[8]*(-gb[1] + gb[3]/2 + gb[24]/2 - gb[56] - 2*gb[60] + 2*gb[72] + 
        gb[101]) + dLog[28]*(-1/2*gb[18] + gb[39]/2 - gb[50] - gb[108]/2) + 
      dLog[10]*(-1/4*gb[51] - (5*gb[52])/4 + gb[53]/4 + (5*gb[54])/4 + 
        gb[55]/4 + gb[56]/4 - gb[57]/4 - gb[58]/4 - gb[113]) + 
      (dLog[58]*gb[114])/2 + dLog[31]*(-2*gb[82] - 2*gb[92] - 8*gb[112] - 
        2*gb[128]) + dLog[34]*(2*gb[82] + 2*gb[92] + 8*gb[112] + 2*gb[128]) + 
      dLog[32]*(4*gb[78] + 4*gb[82] + 2*gb[92] - 4*gb[112] - 4*gb[127] - 
        6*gb[128] - 4*gb[129]) + dLog[33]*(4*gb[78] + 6*gb[82] + 4*gb[92] + 
        4*gb[112] - 4*gb[127] - 4*gb[128] - 4*gb[129]) + 
      dLog[35]*(-8*gb[78] - 8*gb[82] - 4*gb[92] - 4*gb[112] + 4*gb[127] + 
        4*gb[128] + 4*gb[129]) + dLog[5]*(gb[6]/4 + (3*gb[7])/4 - gb[19] + 
        (3*gb[24])/4 + gb[51]/4 + (3*gb[52])/4 - gb[130]) + 
      dLog[3]*(-gb[51] - 2*gb[131]) + dLog[20]*(gb[1]/2 - (3*gb[2])/2 - 
        gb[3]/2 + (3*gb[4])/2 - 2*gb[10] + gb[19] + (3*gb[22])/2 - gb[24] - 
        (3*gb[27])/2 - 2*gb[32] + 4*gb[34] - 4*gb[36] - 4*gb[46] - 4*gb[47] + 
        gb[51]/8 - (7*gb[52])/8 - gb[53]/8 - (5*gb[54])/8 - gb[55]/8 + 
        (3*gb[56])/8 + gb[57]/8 + gb[58]/8 + gb[60] - gb[72] + 4*gb[79] - 
        2*gb[80] - 2*gb[81] - gb[101]/2 + gb[113]/2 - gb[130] + gb[131]) + 
      dLog[7]*((3*gb[1])/8 + (3*gb[2])/2 + gb[3]/8 - (3*gb[4])/8 - 
        (13*gb[5])/8 - gb[6]/4 - (7*gb[7])/4 + gb[8]/8 + (3*gb[20])/16 - 
        (7*gb[24])/16 + gb[25]/4 - 2*gb[32] + 2*gb[34] - gb[51]/16 - 
        (5*gb[52])/16 + gb[53]/16 + (5*gb[54])/16 - gb[55]/8 - gb[56]/8 + 
        (3*gb[57])/16 + (3*gb[58])/16 - gb[59]/16 + (3*gb[60])/16 + 
        gb[66]/2 + (3*gb[68])/2 + gb[69]/8 - gb[93] + gb[102]/8 + gb[109]/2 + 
        gb[111]/2 - gb[113]/4 - gb[130]/2 - gb[132]/2) + 
      dLog[22]*(-1/8*gb[1] + (11*gb[2])/8 + gb[3]/8 - 3*gb[4] - 
        (13*gb[5])/8 - gb[7]/2 + gb[8]/8 + 3*gb[10] - gb[19] + gb[20]/16 - 
        (21*gb[22])/8 + (21*gb[24])/16 - gb[25]/8 + (9*gb[27])/8 + 4*gb[32] - 
        10*gb[34] + 4*gb[36] + 3*gb[46] + 3*gb[47] - gb[48]/2 + gb[49]/2 - 
        (3*gb[51])/16 + (17*gb[52])/16 + gb[53]/16 + gb[54]/16 - gb[55]/4 - 
        (3*gb[56])/4 - (3*gb[57])/16 - (3*gb[58])/16 + gb[59]/16 - 
        (7*gb[60])/16 - gb[66]/2 + (3*gb[68])/2 + gb[69]/8 + gb[72] - 
        3*gb[79] + (3*gb[80])/2 + gb[81]/2 + gb[93] + gb[101]/2 + gb[102]/8 + 
        gb[107] - (3*gb[109])/2 + gb[110] + gb[111]/2 + gb[113]/4 + 
        (5*gb[130])/2 - gb[131] - gb[132]/2) + 
      dLog[13]*((-3*gb[1])/8 - gb[2] - gb[3]/8 + (3*gb[4])/8 + (7*gb[5])/8 + 
        gb[7] - (3*gb[8])/8 + gb[17] + gb[19] - (3*gb[20])/16 - 
        (5*gb[24])/16 - gb[25] - 2*gb[32] + 2*gb[34] - (3*gb[51])/16 - 
        (7*gb[52])/16 + (3*gb[53])/16 + (7*gb[54])/16 + gb[55]/8 + gb[56]/8 - 
        (3*gb[57])/16 - (3*gb[58])/16 + gb[59]/16 - (3*gb[60])/16 - 
        gb[66]/2 - (3*gb[68])/2 - gb[69]/8 - gb[93] - gb[102]/8 - gb[109]/2 - 
        gb[111]/2 + gb[113]/4 - gb[130]/2 + gb[132]/2) + 
      dLog[19]*(gb[1]/8 - (5*gb[2])/8 - gb[3]/8 + (9*gb[4])/4 + 
        (13*gb[5])/8 + gb[6]/4 + (5*gb[7])/4 - gb[8]/8 - gb[10] - gb[20]/16 + 
        (15*gb[22])/8 - (9*gb[24])/16 + gb[25]/8 - (3*gb[27])/8 + 6*gb[34] - 
        gb[46] - gb[47] + gb[48]/2 - gb[49]/2 + (7*gb[51])/16 - 
        (5*gb[52])/16 - gb[53]/16 - gb[54]/16 + gb[55]/4 + (3*gb[56])/4 + 
        (3*gb[57])/16 + (3*gb[58])/16 - gb[59]/16 + (7*gb[60])/16 + 
        gb[66]/2 - (3*gb[68])/2 - gb[69]/8 - gb[72] + gb[79] - gb[80]/2 + 
        gb[81]/2 - gb[93] - gb[101]/2 - gb[102]/8 - gb[107] + (3*gb[109])/2 - 
        gb[110] - gb[111]/2 - gb[113]/4 - (3*gb[130])/2 + gb[131] + 
        gb[132]/2), dLog[13]*(-1/2*gb[51] + gb[53]/2 + gb[55]/2 - gb[57]/2) + 
      dLog[49]*(-1/2*gb[53] + gb[57]/2) - dLog[26]*gb[83] - dLog[30]*gb[83] + 
      2*dLog[15]*gb[93] + dLog[8]*(-gb[1] + gb[24] - 2*gb[56] - gb[60] + 
        2*gb[72] + 2*gb[101]) + dLog[24]*(gb[39]/2 - gb[50]/2 - gb[108]) + 
      dLog[28]*(gb[39]/2 - gb[50]/2 - gb[108]) + 
      dLog[10]*(-1/4*gb[51] + gb[52]/4 + gb[53]/4 - gb[54]/4 + gb[55]/4 + 
        gb[56]/4 - gb[57]/4 - gb[58]/4 - gb[113]) + 
      dLog[9]*(-1/4*gb[51] - gb[52]/4 + gb[53]/4 + gb[54]/4 + gb[55]/4 - 
        gb[56]/4 - gb[57]/4 + gb[58]/4 + gb[113]) + (dLog[56]*gb[114])/2 + 
      (dLog[58]*gb[114])/2 + dLog[33]*(4*gb[78] + 4*gb[82] + 8*gb[92] + 
        8*gb[112] - 8*gb[127] - 8*gb[128] - 8*gb[129]) + 
      dLog[34]*(2*gb[82] + 2*gb[92] + 14*gb[112] - 4*gb[127] - 2*gb[129]) + 
      dLog[31]*(-2*gb[82] - 2*gb[92] - 8*gb[112] + 4*gb[127] + 2*gb[129]) + 
      dLog[45]*(-2*gb[82] - 2*gb[92] - 2*gb[112] + 4*gb[127] + 2*gb[129]) + 
      dLog[35]*(-4*gb[78] - 4*gb[82] - 8*gb[92] - 8*gb[112] + 8*gb[127] + 
        8*gb[128] + 8*gb[129]) + dLog[3]*(-1/2*gb[51] + gb[55]/2 - 
        4*gb[131]) + dLog[5]*(-gb[2] - gb[3]/2 + (5*gb[5])/4 + gb[6]/4 + 
        (5*gb[7])/4 + gb[8]/4 + gb[24]/4 - gb[25]/4 + (5*gb[51])/8 + 
        gb[52]/8 - gb[53]/8 - gb[54]/8 + gb[55]/8 + gb[56]/8 - gb[57]/8 - 
        gb[58]/8 - (3*gb[67])/8 - (9*gb[68])/8 - gb[111]/2 + gb[113]/4 - 
        gb[131]) + dLog[20]*(gb[1]/2 - (3*gb[2])/4 + (3*gb[4])/4 - gb[6]/4 + 
        gb[7]/4 - 2*gb[10] + gb[19] + (3*gb[22])/4 - (5*gb[24])/4 - 
        (3*gb[27])/4 - 2*gb[32] + 2*gb[34] - 2*gb[36] - 2*gb[46] - 2*gb[47] - 
        gb[52] - gb[53]/4 + gb[54]/4 - gb[55]/4 + (3*gb[56])/4 + gb[57]/4 + 
        gb[58]/4 + gb[60]/2 - gb[72] + 2*gb[79] - gb[80] - gb[81] - gb[101] + 
        gb[113] - 2*gb[130] + 2*gb[131]) + dLog[1]*((3*gb[1])/4 + 2*gb[2] + 
        gb[3] - 6*gb[4] - (5*gb[5])/2 - gb[6]/2 - (9*gb[7])/4 - gb[8]/2 + 
        4*gb[10] + gb[15] - gb[19] + gb[20]/2 - (21*gb[22])/4 + gb[24] - 
        gb[25]/4 + 2*gb[27] + 4*gb[32] - 16*gb[34] + 4*gb[36] + 4*gb[46] + 
        8*gb[47] - gb[48] + gb[49] - (3*gb[51])/4 + (5*gb[52])/4 + gb[53]/4 + 
        gb[54]/4 - gb[55]/4 - gb[56]/4 - gb[57]/2 - gb[58]/2 + gb[65]/4 - 
        (3*gb[66])/4 + (3*gb[67])/4 + (9*gb[68])/4 - 4*gb[79] + 2*gb[80] + 
        2*gb[93] + gb[102]/2 + 2*gb[107] - 2*gb[109] + 2*gb[110] + gb[111] - 
        gb[113]/2 + 4*gb[130] - gb[131] - gb[132]) + 
      dLog[7]*(gb[2] + gb[3]/2 - (5*gb[5])/4 - gb[6]/4 - (5*gb[7])/4 - 
        gb[8]/4 - gb[24]/4 + gb[25]/4 - gb[51]/8 - gb[52]/8 + gb[53]/8 + 
        gb[54]/8 - (5*gb[55])/8 - gb[56]/8 + gb[57]/8 + gb[58]/8 + 
        (3*gb[67])/8 + (9*gb[68])/8 + gb[102]/4 + gb[110]/2 + gb[111]/2 - 
        gb[113]/4 - gb[131]/2 - gb[132]/2) + 
      dLog[6]*(-1/2*gb[1] + (7*gb[2])/4 + gb[3]/2 - (3*gb[4])/4 - 
        (5*gb[5])/4 - (3*gb[7])/2 - gb[8]/4 + 2*gb[10] - gb[19] - 
        (3*gb[22])/4 + gb[24] + gb[25]/4 + (3*gb[27])/4 + 2*gb[32] - 
        2*gb[34] + 2*gb[36] + 2*gb[46] + 2*gb[47] + gb[51]/8 + (5*gb[52])/8 + 
        gb[53]/8 + gb[54]/8 - (5*gb[55])/8 - (9*gb[56])/8 + gb[57]/8 + 
        gb[58]/8 - gb[60]/2 + (3*gb[67])/8 + (9*gb[68])/8 + gb[72] - 
        2*gb[79] + gb[80] + gb[81] + gb[101] + gb[102]/4 + gb[110]/2 + 
        gb[111]/2 - gb[113]/4 + 2*gb[130] - gb[131]/2 - gb[132]/2) + 
      dLog[2]*(gb[1]/4 + gb[2]/4 + gb[3]/2 - (21*gb[4])/4 - (5*gb[5])/4 - 
        gb[6]/2 - (3*gb[7])/4 - gb[8]/4 + 2*gb[10] + gb[15] + gb[20]/2 - 
        (9*gb[22])/2 + gb[24] - gb[25]/2 + (5*gb[27])/4 + 2*gb[32] - 
        14*gb[34] + 2*gb[36] + 2*gb[46] + 6*gb[47] - gb[48] + gb[49] + 
        gb[51]/8 + (5*gb[52])/8 - (3*gb[53])/8 + gb[54]/8 - (5*gb[55])/8 - 
        (9*gb[56])/8 - gb[57]/8 - (5*gb[58])/8 - gb[60]/2 + gb[65]/4 - 
        (3*gb[66])/4 + (3*gb[67])/8 + (9*gb[68])/8 + gb[72] - 2*gb[79] + 
        gb[80] - gb[81] + gb[101] + gb[102]/4 + 2*gb[107] - 2*gb[109] + 
        (3*gb[110])/2 + gb[111]/2 - gb[113]/4 + 2*gb[130] - gb[131]/2 - 
        gb[132]/2) + dLog[43]*(-1/4*gb[102] - gb[110]/2 - gb[131]/2 + 
        gb[132]/2) + dLog[19]*(-1/4*gb[1] - (5*gb[2])/4 - gb[3] + 
        (21*gb[4])/4 + (5*gb[5])/2 + (3*gb[6])/4 + 2*gb[7] + gb[8]/2 - 
        2*gb[10] - gb[15] - gb[20]/2 + (9*gb[22])/2 - (3*gb[24])/4 + 
        gb[25]/4 - (5*gb[27])/4 - 2*gb[32] + 14*gb[34] - 2*gb[36] - 
        2*gb[46] - 6*gb[47] + gb[48] - gb[49] + (3*gb[51])/4 - gb[52]/4 - 
        gb[54]/2 + gb[55]/2 + (3*gb[56])/2 + gb[57]/4 + gb[58]/4 + gb[60]/2 - 
        gb[65]/4 + (3*gb[66])/4 - (3*gb[67])/4 - (9*gb[68])/4 - gb[72] + 
        2*gb[79] - gb[80] + gb[81] - 2*gb[93] - gb[101] - gb[102]/4 - 
        2*gb[107] + 2*gb[109] - (3*gb[110])/2 - gb[111] - gb[113]/2 - 
        2*gb[130] + (3*gb[131])/2 + gb[132]/2), 
     dLog[49]*(-1/2*gb[53] + gb[57]/2) + dLog[4]*gb[59] + 2*dLog[8]*gb[72] + 
      dLog[21]*((-3*gb[2])/2 + (3*gb[4])/2 + (3*gb[22])/2 - (3*gb[27])/2 + 
        6*gb[34] - 6*gb[36] - gb[49]/2 + gb[53]/2 - gb[59]/2 - gb[80] + 
        gb[81]) + dLog[36]*(-4*gb[78] + 4*gb[82]) - dLog[26]*gb[83] - 
      dLog[30]*gb[83] + 2*dLog[15]*gb[93] + 
      dLog[16]*(3*gb[2] + gb[6]/2 - (3*gb[7])/2 - 2*gb[19] + (3*gb[25])/2 - 
        gb[27] + 2*gb[48] - gb[57]/2 + gb[58]/2 + gb[66] + 4*gb[109]) - 
      2*dLog[61]*gb[110] - 6*dLog[31]*gb[112] + 
      dLog[10]*(-1/4*gb[51] + gb[52]/4 + gb[53]/4 - gb[54]/4 + gb[55]/4 + 
        gb[56]/4 - gb[57]/4 - gb[58]/4 - gb[113]) + 
      dLog[1]*(gb[2] - gb[3] - gb[5]/2 + gb[6]/2 - gb[7]/2 + gb[8]/2 + 
        gb[24]/2 - gb[25]/2 + gb[51]/4 + gb[52]/4 - gb[53]/4 - gb[54]/4 + 
        gb[55]/4 + gb[56]/4 - gb[57]/4 - gb[58]/4 - (3*gb[67])/4 + 
        (3*gb[68])/4 + 2*gb[80] - gb[102] - gb[111] + gb[113]/2) + 
      dLog[6]*(gb[2] + gb[3]/2 - (5*gb[5])/4 - gb[6]/4 - (5*gb[7])/4 - 
        gb[8]/4 - gb[24]/4 + gb[25]/4 + gb[51]/8 - (3*gb[52])/8 - gb[53]/8 + 
        (3*gb[54])/8 + gb[55]/8 - (3*gb[56])/8 + (3*gb[57])/8 + 
        (3*gb[58])/8 + (3*gb[67])/8 + (9*gb[68])/8 + gb[111]/2 + 
        (3*gb[113])/4) + dLog[2]*(-1/2*gb[2] + gb[3]/2 - (3*gb[4])/2 - 
        (5*gb[5])/4 - gb[6]/4 - (5*gb[7])/4 - gb[8]/4 - (3*gb[22])/2 - 
        gb[24]/4 + gb[25]/4 - (3*gb[27])/2 - 6*gb[34] - 6*gb[36] + gb[49]/2 + 
        gb[51]/8 - (3*gb[52])/8 - gb[53]/8 + (3*gb[54])/8 + gb[55]/8 - 
        (3*gb[56])/8 - gb[57]/8 + (3*gb[58])/8 - gb[59]/2 + (3*gb[67])/8 + 
        (9*gb[68])/8 - gb[80] - gb[81] + gb[111]/2 + (3*gb[113])/4) - 
      (dLog[56]*gb[114])/4 + (3*dLog[58]*gb[114])/4 - (dLog[59]*gb[114])/4 + 
      dLog[45]*(4*gb[82] + 4*gb[92] + 4*gb[112] - 8*gb[127] - 4*gb[129]) + 
      dLog[34]*(-4*gb[78] - 4*gb[82] - 2*gb[92] + 4*gb[112] + 8*gb[127] + 
        8*gb[128] + 4*gb[129]) + dLog[3]*(-1/2*gb[51] - gb[55]/2 - 
        2*gb[131]) + dLog[9]*((3*gb[2])/2 - (9*gb[4])/2 + gb[7] + 4*gb[10] - 
        (9*gb[22])/2 + (3*gb[24])/2 - (3*gb[25])/2 + (11*gb[27])/2 + 
        4*gb[32] - 16*gb[34] + 16*gb[36] + 4*gb[46] + 4*gb[47] - 2*gb[48] + 
        gb[49] - gb[51]/4 + (7*gb[52])/4 - gb[53]/4 - gb[54]/4 - gb[55]/4 + 
        gb[56]/4 - gb[57]/4 - (3*gb[58])/4 - gb[66] + 2*gb[72] - 4*gb[79] + 
        4*gb[80] - 4*gb[109] + 2*gb[110] - gb[113] + 4*gb[130] - 2*gb[131]) + 
      dLog[7]*(gb[2] + gb[3]/2 - (5*gb[5])/4 - gb[6]/4 - (5*gb[7])/4 - 
        gb[8]/4 - gb[24]/4 + gb[25]/4 - gb[51]/8 - gb[52]/8 + gb[53]/8 + 
        gb[54]/8 + (3*gb[55])/8 - gb[56]/8 + gb[57]/8 + gb[58]/8 + 
        (3*gb[67])/8 + (9*gb[68])/8 + gb[111]/2 - gb[113]/4 - 2*gb[132]) + 
      dLog[5]*((-5*gb[2])/4 + gb[3]/2 - (9*gb[4])/4 + gb[5]/4 - gb[6]/4 + 
        (3*gb[7])/4 - gb[8]/4 + 2*gb[10] - (9*gb[22])/4 + gb[24]/2 - 
        gb[25]/2 + (5*gb[27])/4 + 2*gb[32] - 8*gb[34] + 2*gb[36] + 2*gb[46] + 
        2*gb[47] - gb[48] + gb[49]/2 + gb[51]/8 + (5*gb[52])/8 + gb[53]/8 + 
        gb[54]/8 - gb[55]/8 - gb[56]/8 - gb[57]/8 - gb[58]/8 - gb[66]/2 + 
        (3*gb[67])/8 - (3*gb[68])/8 - 2*gb[79] + gb[93] - 2*gb[109] + 
        gb[110] + gb[111]/2 - gb[113]/4 + 2*gb[130] - gb[131] - gb[132]) + 
      dLog[43]*(gb[102]/2 + gb[110] + gb[131] - gb[132]) + 
      dLog[19]*((-3*gb[2])/4 + (9*gb[4])/4 + (3*gb[5])/2 + gb[7] - 2*gb[10] + 
        (9*gb[22])/4 - (3*gb[24])/4 + (3*gb[25])/4 - (5*gb[27])/4 - 
        2*gb[32] + 8*gb[34] - 2*gb[36] - 2*gb[46] - 2*gb[47] + gb[48] - 
        gb[49]/2 + gb[51]/4 - (3*gb[52])/4 + gb[57]/4 + gb[58]/4 + gb[66]/2 - 
        (3*gb[68])/2 - 2*gb[72] + 2*gb[79] - 2*gb[80] - gb[93] + 2*gb[109] - 
        gb[110] - 2*gb[130] + gb[131] + gb[132]) + 
      dLog[13]*((-5*gb[2])/4 - gb[3] + (3*gb[4])/4 + gb[5] + 2*gb[7] + 
        gb[8]/2 - 2*gb[10] + 2*gb[19] + (3*gb[22])/4 - gb[24]/4 - 
        (5*gb[25])/4 + (5*gb[27])/4 - 2*gb[32] + 2*gb[34] + 4*gb[36] - 
        2*gb[46] - 2*gb[47] - gb[48] - gb[52]/2 - gb[53]/4 - gb[54]/4 - 
        gb[55]/4 + gb[56]/4 - gb[58]/2 + gb[59]/2 - gb[66]/2 - (3*gb[67])/4 - 
        (3*gb[68])/4 + 2*gb[79] + gb[80] - gb[81] - gb[93] - gb[102]/2 - 
        2*gb[109] - gb[111] + gb[113]/2 - 2*gb[130] + 2*gb[132]), 
     dLog[8]*(gb[72] - gb[74]/2) + dLog[11]*(gb[73] - gb[75]/2) - 
      (dLog[51]*gb[76])/2 - (dLog[23]*gb[77])/2 - (dLog[26]*gb[83])/2 - 
      (dLog[30]*gb[83])/2 + dLog[1]*(-4*gb[71] - gb[81] - gb[87]) - 
      (dLog[25]*gb[89])/2 + (dLog[29]*gb[89])/2 + dLog[16]*gb[91] + 
      dLog[15]*gb[93] + dLog[52]*((3*gb[4])/4 + (3*gb[22])/4 + 3*gb[34] + 
        2*gb[71] - gb[73]/2 + gb[75]/4 + gb[76]/4 + gb[81] - 2*gb[95]) + 
      dLog[42]*((3*gb[4])/4 + (3*gb[21])/4 + 3*gb[35] + 2*gb[71] - gb[72]/2 + 
        gb[74]/4 + gb[77]/4 + gb[87] - 2*gb[97]) - (dLog[57]*gb[114])/4 + 
      (dLog[58]*gb[114])/4 - (dLog[59]*gb[114])/4 + 
      dLog[55]*(-2*gb[78] - 2*gb[94] - 2*gb[115]) + 
      dLog[46]*(-2*gb[84] - 2*gb[96] - 2*gb[116]) + 
      dLog[14]*((-5*gb[1])/4 + (3*gb[3])/2 + (3*gb[4])/2 + gb[5]/2 - 
        (3*gb[8])/4 - gb[13] - gb[17] + gb[20] - (3*gb[21])/4 - gb[24]/4 + 
        gb[26] - 4*gb[42] + gb[43] - gb[44] - gb[55]/4 - gb[56]/4 - 
        gb[60]/2 - gb[63]/4 + (3*gb[64])/4 + gb[74]/2 + gb[76]/2 + gb[98] + 
        gb[101] + gb[102]/4 - 2*gb[103] + 2*gb[105] - (3*gb[106])/2 - 
        gb[117]/4 - gb[118]/4) + dLog[18]*((-5*gb[1])/4 + (3*gb[2])/2 + 
        (3*gb[4])/2 + gb[6]/2 - (3*gb[7])/4 - gb[15] - gb[19] - gb[20]/2 + 
        (3*gb[22])/4 + (5*gb[25])/4 - gb[27]/2 - 4*gb[47] + gb[48] - gb[49] - 
        gb[57]/4 - gb[58]/4 - gb[62]/2 - gb[65]/4 + (3*gb[66])/4 + gb[75]/2 + 
        gb[77]/2 + gb[98] + gb[99] + gb[100]/4 - 2*gb[107] + 2*gb[109] - 
        (3*gb[110])/2 - gb[119]/4 - gb[120]/4) + 
      dLog[49]*(-1/2*gb[53] - gb[125]) + dLog[3]*(-1/2*gb[51] - gb[131]) + 
      dLog[2]*((-3*gb[4])/2 - (3*gb[22])/2 - 6*gb[34] - gb[81] - gb[133]) + 
      dLog[5]*((-3*gb[4])/2 - (3*gb[21])/2 - 6*gb[35] - gb[87] - gb[133]) + 
      dLog[7]*(gb[1]/8 + gb[2] + gb[3]/8 - (9*gb[4])/8 - (11*gb[5])/8 - 
        gb[6]/4 - (5*gb[7])/4 + gb[9] + gb[13]/2 - gb[20]/2 + gb[24]/8 + 
        (7*gb[25])/8 - gb[26]/8 + gb[33] - gb[35] + gb[37] + gb[41] + 
        3*gb[42] - gb[43]/2 + gb[44]/2 - gb[52]/4 + gb[53]/8 + (5*gb[54])/8 - 
        gb[55]/8 - (5*gb[56])/8 - gb[57]/4 - gb[58]/4 - gb[62]/4 + gb[63]/8 - 
        (3*gb[64])/8 + (3*gb[67])/8 + (9*gb[68])/8 + gb[73]/2 - gb[85] + 
        gb[86]/2 + gb[87]/2 + gb[99]/2 + gb[100]/8 + gb[103] - gb[105] + 
        (3*gb[106])/4 + gb[111]/2 + gb[113]/4 + gb[118]/8 - gb[120]/8 + 
        gb[124] - gb[126]/4 - gb[132]/4 - gb[133]/2) + 
      dLog[6]*(gb[1]/8 + (5*gb[2])/8 + gb[3]/2 - (9*gb[4])/8 - (5*gb[5])/4 - 
        (3*gb[6])/8 - gb[7] - gb[8]/4 + gb[10] + gb[15]/2 + gb[20]/4 - 
        (3*gb[22])/4 + (3*gb[24])/8 - gb[25]/8 + (5*gb[27])/8 + gb[32] - 
        gb[34] + gb[36] + gb[46] + 3*gb[47] - gb[48]/2 + gb[49]/2 + 
        gb[51]/8 + gb[52]/8 + gb[54]/4 - gb[55]/4 - (3*gb[56])/4 - gb[57]/8 - 
        gb[58]/8 - gb[60]/4 + gb[65]/8 - (3*gb[66])/8 + (3*gb[67])/8 + 
        (9*gb[68])/8 + gb[72]/2 - gb[79] + gb[80]/2 + gb[81]/2 + gb[101]/2 + 
        gb[102]/8 + gb[107] - gb[109] + (3*gb[110])/4 + gb[111]/2 + 
        gb[113]/4 - gb[117]/8 + gb[119]/8 - gb[126]/4 + gb[130] - gb[132]/4 - 
        gb[133]/2) + dLog[21]*(-1/8*gb[1] - gb[2] - gb[3]/8 + (21*gb[4])/8 + 
        (11*gb[5])/8 + gb[6]/4 + (5*gb[7])/4 - gb[9] - gb[13]/2 + gb[20]/2 + 
        (3*gb[21])/2 - gb[24]/8 - (7*gb[25])/8 + gb[26]/8 - gb[33] + 
        7*gb[35] - gb[37] - gb[41] - 3*gb[42] + gb[43]/2 - gb[44]/2 + 
        gb[52]/4 + (3*gb[53])/8 - (5*gb[54])/8 + gb[55]/8 + (5*gb[56])/8 + 
        gb[57]/4 + gb[58]/4 + gb[62]/4 - gb[63]/8 + (3*gb[64])/8 - 
        (3*gb[67])/8 - (9*gb[68])/8 - gb[73]/2 + gb[85] - gb[86]/2 + 
        gb[87]/2 - gb[91] - gb[99]/2 - gb[100]/8 - gb[103] + gb[105] - 
        (3*gb[106])/4 - gb[111]/2 - gb[113]/4 - gb[118]/8 + gb[120]/8 - 
        gb[124] + gb[125] + gb[126]/4 + gb[132]/4 - gb[133]/2) + 
      dLog[19]*(-1/8*gb[1] - (5*gb[2])/8 - gb[3]/2 + (21*gb[4])/8 + 
        (5*gb[5])/4 + (3*gb[6])/8 + gb[7] + gb[8]/4 - gb[10] - gb[15]/2 - 
        gb[20]/4 + (9*gb[22])/4 - (3*gb[24])/8 + gb[25]/8 - (5*gb[27])/8 - 
        gb[32] + 7*gb[34] - gb[36] - gb[46] - 3*gb[47] + gb[48]/2 - 
        gb[49]/2 + (3*gb[51])/8 - gb[52]/8 - gb[54]/4 + gb[55]/4 + 
        (3*gb[56])/4 + gb[57]/8 + gb[58]/8 + gb[60]/4 - gb[65]/8 + 
        (3*gb[66])/8 - (3*gb[67])/8 - (9*gb[68])/8 - gb[72]/2 + gb[79] - 
        gb[80]/2 + gb[81]/2 - gb[93] - gb[101]/2 - gb[102]/8 - gb[107] + 
        gb[109] - (3*gb[110])/4 - gb[111]/2 - gb[113]/4 + gb[117]/8 - 
        gb[119]/8 + gb[126]/4 - gb[130] + gb[131] + gb[132]/4 - gb[133]/2) + 
      dLog[4]*((3*gb[1])/2 + (5*gb[2])/4 + gb[3]/4 - (21*gb[4])/2 - 
        (11*gb[5])/4 - (3*gb[6])/4 - 2*gb[7] + 2*gb[9] + 2*gb[10] + gb[13] + 
        gb[15] - gb[20]/2 - 3*gb[21] - (9*gb[22])/2 + gb[24] + gb[25]/2 - 
        gb[26]/4 + (5*gb[27])/4 + 2*gb[32] + 2*gb[33] - 14*gb[34] - 
        14*gb[35] + 2*gb[36] + 2*gb[37] + 2*gb[41] + 6*gb[42] - gb[43] + 
        gb[44] + 2*gb[46] + 6*gb[47] - gb[48] + gb[49] - gb[51]/4 + 
        gb[52]/4 - gb[53]/4 + (5*gb[54])/4 - gb[55]/4 - (5*gb[56])/4 - 
        gb[57]/4 - gb[58]/4 + gb[63]/4 - (3*gb[64])/4 + gb[65]/4 - 
        (3*gb[66])/4 + (3*gb[67])/4 + (9*gb[68])/4 - 4*gb[71] + gb[72] + 
        gb[73] - gb[74]/2 - gb[75]/2 - 2*gb[79] + gb[80] - gb[81] - 
        2*gb[85] + gb[86] - gb[87] + gb[91] + gb[93] + 4*gb[95] + 4*gb[97] - 
        gb[98] + 2*gb[103] - 2*gb[105] + (3*gb[106])/2 + 2*gb[107] - 
        2*gb[109] + (3*gb[110])/2 + gb[111] + gb[113]/2 + gb[118]/4 + 
        gb[119]/4 + 2*gb[124] - gb[125] - gb[126]/2 + 2*gb[130] - gb[131] - 
        gb[132]/2 + gb[133]) + dLog[12]*((5*gb[1])/4 - (9*gb[2])/8 - 
        (9*gb[3])/8 - (9*gb[4])/4 - (3*gb[5])/8 - (3*gb[6])/8 + gb[7]/2 + 
        gb[8]/2 - gb[9] - gb[10] + gb[13]/2 + gb[15]/2 + gb[17] + gb[19] - 
        gb[20]/4 - (3*gb[22])/4 - gb[24]/4 - gb[25] - (7*gb[26])/8 - 
        gb[27]/8 - gb[32] - gb[33] - 2*gb[34] - 2*gb[35] - gb[36] - gb[37] - 
        gb[41] + gb[42] - gb[43]/2 + gb[44]/2 - gb[46] + gb[47] - gb[48]/2 + 
        gb[49]/2 - gb[51]/8 - (3*gb[52])/8 - gb[53]/8 - (3*gb[54])/8 + 
        gb[55]/8 + gb[56]/8 + gb[57]/8 + gb[58]/8 + gb[60]/4 + gb[62]/4 + 
        gb[63]/8 - (3*gb[64])/8 + gb[65]/8 - (3*gb[66])/8 - 4*gb[71] - 
        gb[74]/4 - gb[75]/4 - gb[76]/4 - gb[77]/4 + gb[79] - gb[80]/2 - 
        (3*gb[81])/2 + gb[85] - gb[86]/2 - (3*gb[87])/2 + 2*gb[95] + 
        2*gb[97] - gb[98] - gb[99]/2 - gb[100]/8 - gb[101]/2 - gb[102]/8 + 
        gb[103] - gb[105] + (3*gb[106])/4 + gb[107] - gb[109] + 
        (3*gb[110])/4 + gb[117]/8 + gb[118]/8 + gb[119]/8 + gb[120]/8 - 
        gb[124] - gb[130] + 2*gb[133]) + dLog[31]*(-gb[82] + 2*gb[84] + 
        gb[88] + 3*gb[90] - gb[92] - 4*gb[112] - gb[115] + gb[116] - 
        (3*gb[121])/2 - 4*gb[122] - 3*gb[123] + gb[127]/2 + gb[129] + 
        (3*gb[134])/2 - gb[135]/2) + dLog[36]*(-gb[82] + 2*gb[84] + gb[88] + 
        3*gb[90] - gb[92] - 4*gb[112] - gb[115] + gb[116] - (3*gb[121])/2 - 
        4*gb[122] - 3*gb[123] + gb[127]/2 + gb[129] + (3*gb[134])/2 - 
        gb[135]/2) + dLog[34]*(gb[82] - 2*gb[84] - gb[88] - 3*gb[90] + 
        gb[92] + 4*gb[112] + gb[115] - gb[116] + (3*gb[121])/2 + 4*gb[122] + 
        3*gb[123] - gb[127]/2 - gb[129] - (3*gb[134])/2 + gb[135]/2) + 
      dLog[33]*(2*gb[78] + 2*gb[82] - 2*gb[84] - 2*gb[88] - 4*gb[90] + 
        4*gb[92] + 2*gb[115] - 2*gb[116] + 2*gb[121] + 4*gb[122] + 
        4*gb[123] - 2*gb[127] - 4*gb[128] - 4*gb[129] - 2*gb[134] + 
        2*gb[135]), -1/8*(dLog[48]*gb[104]) + dLog[22]*gb[112] + 
      dLog[32]*(gb[67]/16 - gb[68]/16 - gb[113]/8) + 
      dLog[1]*(-2*gb[82] + 4*gb[94] - 2*gb[115] - gb[121] - 2*gb[122] - 
        2*gb[123]) + dLog[41]*(-gb[90] - gb[112] + gb[121] + gb[122] + 
        gb[123]) + dLog[47]*(-1/64*gb[51] + (3*gb[52])/64 + gb[53]/64 - 
        (3*gb[54])/64 + gb[55]/64 + gb[56]/64 - gb[57]/64 + (3*gb[58])/64 - 
        gb[99]/16 - gb[113]/16 - gb[124]/8 + gb[125]/8) + 
      dLog[13]*(-gb[82] - gb[128]) + dLog[34]*((-3*gb[1])/32 + (3*gb[2])/16 + 
        gb[3]/16 + gb[4]/4 + gb[5]/16 + gb[6]/32 - gb[7]/16 - gb[8]/16 - 
        gb[10]/2 + gb[11]/2 - gb[15]/8 - (3*gb[20])/8 + (7*gb[22])/32 - 
        (3*gb[24])/32 + (11*gb[25])/32 - gb[27]/4 + gb[29]/8 + gb[31]/8 + 
        gb[46]/2 - gb[47] + gb[48]/4 - gb[49]/8 - gb[51]/64 + (3*gb[52])/64 + 
        gb[53]/64 - (3*gb[54])/64 + (3*gb[55])/64 + (3*gb[56])/64 - 
        (3*gb[57])/64 + gb[58]/64 - gb[59]/32 + (3*gb[60])/32 + gb[61]/32 + 
        gb[62]/32 - gb[65]/32 + (3*gb[66])/32 - gb[69]/48 + gb[75]/16 + 
        gb[77]/16 - gb[98]/8 + gb[99]/16 + gb[100]/32 + gb[102]/16 - 
        gb[107]/4 + gb[109]/4 - (3*gb[110])/16 - gb[113]/16 - gb[118]/8 - 
        gb[119]/32 - gb[120]/32 + gb[124]/8 + gb[125]/8 + gb[130]/4 - 
        gb[133]/2) + dLog[33]*((-5*gb[1])/16 + (3*gb[2])/16 + (3*gb[3])/16 + 
        (3*gb[4])/8 + gb[5]/32 + gb[6]/32 - gb[7]/16 - gb[8]/16 - gb[9]/2 - 
        gb[10]/2 + gb[11] - gb[13]/8 - gb[15]/8 - (5*gb[20])/16 - 
        (5*gb[21])/32 + (7*gb[22])/32 - gb[24]/32 + (11*gb[25])/32 + 
        gb[26]/8 - gb[27]/4 + gb[28]/8 + gb[29]/8 + gb[30]/8 + gb[31]/8 - 
        gb[42]/2 + gb[43]/4 - gb[44]/8 + gb[46]/2 - gb[47] + gb[48]/4 - 
        gb[49]/8 - gb[51]/64 + (3*gb[52])/64 + gb[53]/64 - (3*gb[54])/64 - 
        gb[55]/64 - gb[56]/64 - (3*gb[57])/64 + gb[58]/64 + gb[59]/32 + 
        gb[60]/32 + gb[61]/32 + gb[62]/32 - gb[63]/32 + (3*gb[64])/32 - 
        gb[65]/32 + (3*gb[66])/32 + gb[74]/16 + gb[75]/16 + gb[76]/16 + 
        gb[77]/16 + gb[98]/4 + gb[99]/16 + gb[100]/32 + gb[101]/8 + 
        gb[102]/32 - gb[103]/4 + gb[105]/4 - (3*gb[106])/16 - gb[107]/4 + 
        gb[109]/4 - (3*gb[110])/16 - gb[113]/16 - gb[117]/32 - gb[118]/32 - 
        gb[119]/32 - gb[120]/32 + gb[124]/8 + gb[125]/8 + gb[130]/4 - 
        gb[133]/2) + dLog[31]*(gb[1]/32 - (3*gb[3])/16 - (3*gb[4])/16 - 
        gb[5]/32 + gb[8]/16 + gb[9]/2 - gb[11]/2 + gb[13]/8 + (3*gb[20])/32 + 
        (5*gb[21])/32 + gb[24]/32 - gb[26]/8 - gb[28]/8 - gb[30]/8 + 
        gb[42]/2 - gb[43]/4 + gb[44]/8 + gb[51]/32 - (3*gb[52])/32 - 
        gb[53]/32 + (3*gb[54])/32 + gb[57]/32 + gb[58]/32 - gb[59]/32 - 
        gb[60]/32 + gb[63]/32 - (3*gb[64])/32 + gb[67]/16 - gb[68]/16 - 
        gb[74]/16 - gb[76]/16 + gb[98]/8 - gb[101]/8 - gb[102]/32 + 
        gb[103]/4 - gb[105]/4 + (3*gb[106])/16 + gb[109]/4 + gb[117]/32 + 
        gb[118]/32 + gb[120]/8 - gb[125]/4 - gb[130]/4 + gb[133]/2) + 
      dLog[36]*(gb[1]/32 - (3*gb[2])/16 - (3*gb[4])/16 - gb[6]/32 + 
        gb[7]/16 + gb[10]/2 - gb[11]/2 + gb[15]/8 + (15*gb[20])/32 - 
        (7*gb[22])/32 - (11*gb[25])/32 + gb[27]/4 - gb[29]/8 - gb[31]/8 - 
        gb[46]/2 + gb[47] - gb[48]/4 + gb[49]/8 + gb[57]/32 - (3*gb[58])/32 - 
        gb[61]/32 - gb[62]/32 + gb[65]/32 - (3*gb[66])/32 - gb[75]/16 - 
        gb[77]/16 + gb[98]/8 - gb[100]/32 + gb[107]/4 + (3*gb[110])/16 + 
        gb[118]/8 + gb[119]/32 + gb[120]/32 - gb[125]/4 - gb[132]/4 + 
        gb[133]/2) + dLog[5]*(gb[90] - gb[121] - gb[122] - gb[123] - 
        gb[134]) + dLog[2]*(gb[82] + gb[128] - gb[134]) + 
      2*dLog[39]*gb[134] + dLog[4]*(2*gb[82] - 4*gb[94] + 2*gb[116] + 
        gb[121] + 2*gb[122] + 2*gb[123] - 2*gb[127] - 2*gb[128] + gb[134]) + 
      dLog[9]*(-2*gb[82] - 2*gb[92] - 2*gb[112] + gb[121] + 3*gb[127] + 
        2*gb[128] + 2*gb[129] - gb[134] - gb[135]) + 
      dLog[12]*(gb[90] - gb[92] - gb[115] + gb[116] - gb[121]/2 - gb[122] - 
        gb[123] + gb[127]/2 + gb[128] + gb[129] + gb[134]/2 - gb[135]/2) + 
      dLog[21]*(gb[82] + gb[92] + gb[112] + gb[115] - gb[116] - gb[121]/2 - 
        gb[127]/2 - gb[129] - (3*gb[134])/2 + gb[135]/2) + 
      dLog[7]*(gb[92] + gb[115] - gb[116] - gb[121]/2 - gb[127]/2 - gb[128] - 
        gb[129] - (3*gb[134])/2 + gb[135]/2), -1/8*(dLog[37]*gb[108]) + 
      dLog[22]*gb[112] + dLog[32]*(gb[67]/16 - gb[68]/16 - gb[113]/8) + 
      dLog[31]*((-9*gb[1])/32 + (3*gb[3])/16 + (3*gb[4])/16 + gb[5]/32 - 
        gb[8]/16 - gb[9]/2 + gb[11]/2 - gb[13]/8 + (5*gb[20])/32 - 
        (5*gb[21])/32 - gb[24]/32 + gb[26]/8 + gb[28]/8 + gb[30]/8 - 
        gb[42]/2 + gb[43]/4 - gb[44]/8 - gb[55]/32 + (3*gb[56])/32 + 
        gb[59]/32 + gb[60]/32 - gb[63]/32 + (3*gb[64])/32 + gb[74]/16 + 
        gb[76]/16 + (3*gb[98])/8 + gb[102]/32 - gb[103]/4 + gb[105]/2 - 
        (3*gb[106])/16 + (3*gb[117])/32 - gb[118]/32) + 
      dLog[36]*((-7*gb[1])/32 + gb[2]/8 + gb[4]/8 - gb[6]/32 - gb[10]/2 + 
        gb[11]/2 - gb[15]/8 - (5*gb[20])/16 + (7*gb[22])/32 + (7*gb[25])/16 - 
        gb[27]/4 + gb[29]/8 + gb[31]/8 + gb[46]/2 - gb[47] + gb[48]/4 - 
        gb[49]/8 - gb[57]/16 - gb[58]/16 + gb[61]/16 - gb[62]/16 - 
        gb[65]/32 + (3*gb[66])/32 + gb[70]/48 + gb[75]/16 + gb[77]/16 + 
        (3*gb[98])/8 + gb[99]/8 - gb[100]/32 - gb[107]/4 + gb[109]/4 - 
        (3*gb[110])/16 + (3*gb[119])/32 - gb[120]/32) + 
      dLog[13]*(-gb[88] - gb[122]) + dLog[34]*((9*gb[1])/32 - (3*gb[2])/16 - 
        (3*gb[4])/16 - gb[6]/32 + gb[7]/16 + gb[10]/2 - gb[11]/2 + gb[15]/8 + 
        (7*gb[20])/32 - (7*gb[22])/32 - (11*gb[25])/32 + gb[27]/4 - 
        gb[29]/8 - gb[31]/8 - gb[46]/2 + gb[47] - gb[48]/4 + gb[49]/8 - 
        gb[51]/32 + (3*gb[52])/32 + gb[53]/32 - (3*gb[54])/32 + gb[55]/32 + 
        gb[56]/32 - gb[61]/32 - gb[62]/32 + gb[65]/32 - (3*gb[66])/32 - 
        gb[75]/16 - gb[77]/16 - (3*gb[98])/8 - gb[99]/8 - gb[100]/32 - 
        gb[105]/4 + gb[107]/4 - gb[109]/4 + (3*gb[110])/16 - gb[113]/8 - 
        (3*gb[119])/32 + gb[120]/32 - gb[124]/4 + gb[126]/4) + 
      dLog[1]*(-2*gb[88] + 4*gb[96] - 2*gb[116] - gb[127] - 2*gb[128] - 
        2*gb[129]) + dLog[20]*(-gb[92] - gb[112] + gb[127] + gb[128] + 
        gb[129]) + dLog[35]*(gb[51]/32 - (3*gb[52])/32 - gb[53]/32 + 
        (3*gb[54])/32 - gb[55]/32 + (3*gb[56])/32 + gb[57]/32 + gb[58]/32 - 
        gb[101]/8 + gb[113]/8 - gb[130]/4 + gb[131]/4) + 
      dLog[33]*((5*gb[1])/16 - (3*gb[2])/16 - (3*gb[3])/16 - (3*gb[4])/8 - 
        gb[5]/32 - gb[6]/32 + gb[7]/16 + gb[8]/16 + gb[9]/2 + gb[10]/2 - 
        gb[11] + gb[13]/8 + gb[15]/8 + (5*gb[20])/16 + (5*gb[21])/32 - 
        (7*gb[22])/32 + gb[24]/32 - (11*gb[25])/32 - gb[26]/8 + gb[27]/4 - 
        gb[28]/8 - gb[29]/8 - gb[30]/8 - gb[31]/8 + gb[42]/2 - gb[43]/4 + 
        gb[44]/8 - gb[46]/2 + gb[47] - gb[48]/4 + gb[49]/8 - gb[51]/32 + 
        (3*gb[52])/32 + gb[53]/32 - (3*gb[54])/32 + gb[55]/16 - gb[56]/16 - 
        gb[59]/32 - gb[60]/32 - gb[61]/32 - gb[62]/32 + gb[63]/32 - 
        (3*gb[64])/32 + gb[65]/32 - (3*gb[66])/32 - gb[74]/16 - gb[75]/16 - 
        gb[76]/16 - gb[77]/16 - gb[98]/4 - gb[99]/8 - gb[100]/32 - 
        gb[102]/32 + gb[103]/4 - gb[105]/4 + (3*gb[106])/16 + gb[107]/4 - 
        gb[109]/4 + (3*gb[110])/16 - gb[113]/8 + gb[117]/32 + gb[118]/32 + 
        gb[119]/32 + gb[120]/32 - gb[124]/4 - gb[131]/4 + gb[133]/2) + 
      dLog[19]*(gb[88] + gb[90] + gb[112] - gb[115] + gb[116] - gb[121]/2 - 
        gb[123] - gb[127]/2 + gb[134]/2 - (3*gb[135])/2) + 
      dLog[6]*(gb[90] - gb[115] + gb[116] - gb[121]/2 - gb[122] - gb[123] - 
        gb[127]/2 + gb[134]/2 - (3*gb[135])/2) + 
      dLog[5]*(gb[88] + gb[122] - gb[135]) + 
      dLog[2]*(gb[92] - gb[127] - gb[128] - gb[129] - gb[135]) + 
      dLog[9]*(-2*gb[88] - 2*gb[90] - 2*gb[112] + 3*gb[121] + 2*gb[122] + 
        2*gb[123] + gb[127] - gb[134] - gb[135]) + 
      dLog[12]*(-gb[90] + gb[92] + gb[115] - gb[116] + gb[121]/2 + gb[122] + 
        gb[123] - gb[127]/2 - gb[128] - gb[129] - gb[134]/2 + gb[135]/2) + 
      2*dLog[39]*gb[135] + dLog[4]*(2*gb[88] - 4*gb[96] + 2*gb[115] - 
        2*gb[121] - 2*gb[122] + gb[127] + 2*gb[128] + 2*gb[129] + gb[135])}
 
replbb[2] = {gb[1] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[2] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[3] -> (-2*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] + 
       16*G[0, -((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S51]^2, 
     gb[4] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[5] -> (-2*Pi^2)/3 + 16*G[0, 0, -(S34/(S23 - S51))] + 
       16*G[1, 1, -(S34/(S23 - S51))] + G[0, -(S34/(S23 - S51))]*
        (-16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34]) + 
       16*G[1, -(S34/(S23 - S51))]*Log[-S34] + 8*Log[-S34]^2, 
     gb[6] -> ((-4*Pi^2)/3 + 16*Log[-S12]^2)/2, 
     gb[7] -> ((-4*Pi^2)/3 + 16*Log[-S45]^2)/2, 
     gb[8] -> ((-4*Pi^2)/3 + 16*Log[-S51]^2)/2, 
     gb[9] -> (-2*Pi^2)/3 + 2*Log[-S45]^2 + 4*Log[-S45]*Log[-S51] + 
       2*Log[-S51]^2, gb[10] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[11] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[12] -> (-8*Pi^2)/3 - 8*Log[-S45]^2 + G[1, -(S34/(S23 - S51))]*
        (8*Log[-S45] - 8*Log[-S51]) + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
       8*Log[-S45]*Log[-S51] + G[0, -(S34/(S23 - S51))]*
        (-8*Log[-S45] + 8*Log[-S51]), gb[13] -> (-2*Pi^2)/3 + 
       G[0, -(S34/(S23 - S51))]*(4*Log[-S45] - 4*Log[-S51]) + 
       4*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + G[1, -(S34/(S23 - S51))]*
        (-4*Log[-S45] + 4*Log[-S51]) + Log[-S34]*(-4*Log[-S45] + 
         4*Log[-S51]), gb[14] -> 0, gb[15] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[16] -> (-8*Pi^2)/3 - 8*Log[-S45]^2 + G[1, -(S34/(S23 - S51))]*
        (8*Log[-S45] - 8*Log[-S51]) + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
       8*Log[-S45]*Log[-S51] + G[0, -(S34/(S23 - S51))]*
        (-8*Log[-S45] + 8*Log[-S51]), gb[17] -> (-2*Pi^2)/3 + 4*Log[-S45]^2 + 
       G[1, -(S34/(S23 - S51))]*(4*Log[-S45] - 4*Log[-S51]) + 
       Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + 4*Log[-S45]*Log[-S51] + 
       G[0, -(S34/(S23 - S51))]*(-4*Log[-S45] + 4*Log[-S51]), gb[18] -> 0, 
     gb[19] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[20] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[21] -> -2*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] + 
       4*Log[-S51]^2, gb[22] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[23] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[24] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[25] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[26] -> (2*Pi^2)/3 - 8*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] + 8*G[0, 1, -((S12 - S34)/S51)] + 
       8*Log[-S51]^2, gb[27] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[28] -> (4*Pi^2)/3 - 4*Log[-S45]^2 + G[0, -(S34/(S23 - S51))]*
        (8*Log[-S45] - 8*Log[-S51]) + 4*Log[-S51]^2 + 
       G[1, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]) + 
       Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]), gb[29] -> 0, 
     gb[30] -> (4*Pi^2)/3 - 8*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] + 8*G[0, 1, -((S12 - S34)/S51)] - 
       8*Log[-S45]^2 + 8*Log[-S51]^2, gb[31] -> 0, 
     gb[32] -> (2*Pi^2)/3 - 8*G[0, 0, -((S12 - S34)/S51)] - 4*Log[-S45]^2 - 
       8*G[0, -((S12 - S34)/S51)]*Log[-S51] - 4*Log[-S51]^2, 
     gb[33] -> (4*Pi^2)/3 - 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2, gb[34] -> (2*Pi^2)/3 - 4*Log[-S45]^2 - 4*Log[-S51]^2, 
     gb[35] -> (4*Pi^2)/3 - 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2, gb[36] -> (2*Pi^2)/3 - 8*G[0, 0, -(S34/(S23 - S51))] - 
       8*G[1, 1, -(S34/(S23 - S51))] - 8*G[1, -(S34/(S23 - S51))]*Log[-S34] - 
       4*Log[-S34]^2 + G[0, -(S34/(S23 - S51))]*(8*G[1, -(S34/(S23 - S51))] + 
         8*Log[-S34]) - 4*Log[-S45]^2, 
     gb[37] -> (2*Pi^2)/3 - 4*G[0, 0, -((S12 - S34)/S51)] - 4*Log[-S12]^2 + 
       G[0, -((S12 - S34)/S51)]*(4*Log[-S12] - 4*Log[-S51]) - 4*Log[-S51]^2, 
     gb[38] -> 0, gb[39] -> 0, gb[40] -> 0, gb[41] -> 0, 
     gb[42] -> 2*G[0, 0, -((S12 - S34)/S51)] + G[0, 1, -((S12 - S34)/S51)] - 
       Log[-S45]^2/2 - Log[-S45]*Log[-S51] + (3*Log[-S51]^2)/2 + 
       G[0, -((S12 - S34)/S51)]*(-G[1, -((S12 - S34)/S51)] + 2*Log[-S51]), 
     gb[43] -> (-4*Pi^2)/3 + 4*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] - 4*G[0, 1, -((S12 - S34)/S51)] - 
       8*Log[-S45]^2 + 8*Log[-S45]*Log[-S51], 
     gb[44] -> (-4*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] - 
       8*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (8*G[1, -((S12 - S34)/S51)] + 16*Log[-S51]), gb[45] -> 0, 
     gb[46] -> 0, gb[47] -> 0, gb[48] -> 0, gb[49] -> 0, gb[50] -> 0, 
     gb[51] -> 2*(-Pi^2 + 16*G[0, 0, -((S12 - S34)/S51)] - 4*Log[-S12]^2 + 
        16*G[0, -((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S51]^2), gb[52] -> 0, 
     gb[53] -> 2*(-3*Pi^2 - 8*G[0, 0, -(S34/(S23 - S51))] - 
        8*G[1, 1, -(S34/(S23 - S51))] - 4*Log[-S34]^2 - 4*Log[-S45]^2 + 
        Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
         (-8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] + 
        4*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
         (8*G[1, -(S34/(S23 - S51))] + 8*Log[-S34] - 8*Log[-S45] + 
          8*Log[-S51])), gb[54] -> 0, gb[55] -> 
      2*((13*Pi^2)/3 + 8*G[0, 0, -(S34/(S23 - S51))] + 
        32*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)] + 
        8*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S34]^2 + 4*Log[-S45]^2 + 
        G[0, -(S34/(S23 - S51))]*(-16*G[0, -((S12 - S34)/S51)] - 
          8*G[1, -(S34/(S23 - S51))] - 8*Log[-S34] + 8*Log[-S45] - 
          8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
        Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
         (8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
         (16*G[1, -(S34/(S23 - S51))] - 16*G[1, -((S12 - S34)/S51)] + 
          16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51])), gb[56] -> 0, 
     gb[57] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2), gb[58] -> 0, 
     gb[59] -> 2*(-3*Pi^2 + 8*G[0, 0, -(S34/(S23 - S51))] + 
        8*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S34]^2 - 4*Log[-S45]^2 + 
        Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
         (8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 
        4*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
         (-8*G[1, -(S34/(S23 - S51))] - 8*Log[-S34] - 8*Log[-S45] + 
          8*Log[-S51])), gb[60] -> 0, gb[61] -> 
      2*(-1/3*Pi^2 + 4*Log[-S12]^2), gb[62] -> 0, 
     gb[63] -> 2*((-7*Pi^2)/3 + 8*G[0, 0, -(S34/(S23 - S51))] + 
        8*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S34]^2 - 2*Log[-S45]^2 + 
        Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
         (8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 4*Log[-S45]*Log[-S51] - 
        2*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
         (-8*G[1, -(S34/(S23 - S51))] - 8*Log[-S34] - 8*Log[-S45] + 
          8*Log[-S51])), gb[64] -> 0, gb[65] -> 
      2*(-1/3*Pi^2 + 4*Log[-S12]^2), gb[66] -> 0, 
     gb[67] -> (8*Pi^2)/3 - 16*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] - 16*G[0, 0, -((S12 - S34)/S51)] + 
       16*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (16*Log[-S12] - 16*Log[-S51]), gb[68] -> 0, 
     gb[69] -> 48*G[0, 0, -((S12 - S34)/S51)] + 48*G[0, -((S12 - S34)/S51)]*
        Log[-S51], gb[70] -> 0, gb[71] -> (2*Pi^2)/3 - 2*Log[-S45]^2 - 
       4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2, 
     gb[72] -> 2*((-2*Pi^2)/3 + 4*G[0, 0, -((S12 - S34)/S51)] - 
        2*Log[-S45]^2 + 4*G[0, -((S12 - S34)/S51)]*Log[-S51] + 
        2*Log[-S51]^2), gb[73] -> 0, gb[74] -> 
      2*((-4*Pi^2)/3 + 4*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
        4*G[0, 1, -((S12 - S34)/S51)] - 2*Log[-S45]^2 + 
        4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2), gb[75] -> 0, gb[76] -> 0, 
     gb[77] -> 0, gb[78] -> 0, gb[79] -> -Pi^2 + G[1, -(S34/(S23 - S51))]*
        (4*Log[-S45] - 4*Log[-S51]) + Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + 
       4*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
        (-4*Log[-S45] + 4*Log[-S51]), gb[80] -> 
      -Pi^2 + 24*G[0, 0, -(S34/(S23 - S51))] + 
       24*G[1, 1, -(S34/(S23 - S51))] + 12*Log[-S34]^2 + 
       Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (24*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 4*Log[-S45]*Log[-S51] - 
       4*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
        (-24*G[1, -(S34/(S23 - S51))] - 24*Log[-S34] - 4*Log[-S45] + 
         4*Log[-S51]), gb[81] -> -Pi^2 - 8*G[0, 0, -(S34/(S23 - S51))] - 
       8*G[1, 1, -(S34/(S23 - S51))] - 4*Log[-S34]^2 + 
       Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (-8*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 4*Log[-S45]*Log[-S51] + 
       12*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
        (8*G[1, -(S34/(S23 - S51))] + 8*Log[-S34] - 4*Log[-S45] + 
         4*Log[-S51]), gb[82] -> 0, gb[83] -> (-8*Pi^2)/3 - 8*Log[-S45]^2 + 
       G[1, -(S34/(S23 - S51))]*(8*Log[-S45] - 8*Log[-S51]) + 
       Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 8*Log[-S45]*Log[-S51] + 
       G[0, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]), gb[84] -> 0, 
     gb[85] -> -2*Pi^2 + 3*Log[-S45]^2 + 6*Log[-S45]*Log[-S51] + 
       3*Log[-S51]^2, gb[86] -> -2*Pi^2 - 6*G[0, 1, -((S12 - S34)/S51)] + 
       G[0, -((S12 - S34)/S51)]*(6*G[1, -((S12 - S34)/S51)] - 12*Log[-S12]) + 
       12*Log[-S12]^2, gb[87] -> (-8*Pi^2)/3 - 
       8*G[0, 0, -((S12 - S34)/S51)] - 2*G[0, 1, -((S12 - S34)/S51)] - 
       4*Log[-S12]^2 + 6*Log[-S45]^2 + G[0, -((S12 - S34)/S51)]*
        (2*G[1, -((S12 - S34)/S51)] + 4*Log[-S12] - 8*Log[-S51]) + 
       12*Log[-S45]*Log[-S51] - 2*Log[-S51]^2, gb[88] -> 0, gb[89] -> 0, 
     gb[90] -> 0, gb[91] -> 0, gb[92] -> 0, 
     gb[93] -> (-4*Pi^2)/3 + 24*G[0, 0, -((S12 - S34)/S51)] - 
       8*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (8*G[1, -((S12 - S34)/S51)] - 8*Log[-S12] + 24*Log[-S51]), 
     gb[94] -> 0, gb[95] -> (2*Pi^2)/3 - 4*G[0, 0, -(S34/(S23 - S51))] - 
       4*G[1, 1, -(S34/(S23 - S51))] - 2*Log[-S34]^2 - 2*Log[-S45]^2 + 
       Log[-S34]*(2*Log[-S45] - 2*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (-4*Log[-S34] + 2*Log[-S45] - 2*Log[-S51]) - 2*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*(4*G[1, -(S34/(S23 - S51))] + 
         4*Log[-S34] - 2*Log[-S45] + 2*Log[-S51]), gb[96] -> 0, 
     gb[97] -> Pi^2/3 - 6*G[0, 0, -((S12 - S34)/S51)] - 
       2*G[0, 1, -((S12 - S34)/S51)] - 2*Log[-S12]^2 + 
       G[0, -((S12 - S34)/S51)]*(2*G[1, -((S12 - S34)/S51)] + 2*Log[-S12] - 
         6*Log[-S51]) - 6*Log[-S51]^2, gb[98] -> 0, gb[99] -> 0, 
     gb[100] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2), 
     gb[101] -> 2*((10*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] + 
        8*G[0, 1, -((S12 - S34)/S51)] + 4*Log[-S45]^2 + 
        G[0, -(S34/(S23 - S51))]*(-8*G[0, -((S12 - S34)/S51)] + 8*Log[-S45] - 
          8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
        G[1, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]) + 
        Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
         (8*G[1, -(S34/(S23 - S51))] - 8*G[1, -((S12 - S34)/S51)] + 
          8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51])), 
     gb[102] -> (-26*Pi^2)/3 + 16*G[0, 0, -(S34/(S23 - S51))] - 
       32*G[0, 0, -((S12 - S34)/S51)] - 16*G[0, 1, -((S12 - S34)/S51)] + 
       16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
       Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (-16*G[1, -(S34/(S23 - S51))] + 16*G[1, -((S12 - S34)/S51)] - 
         16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2 + 
       G[0, -(S34/(S23 - S51))]*(16*G[0, -((S12 - S34)/S51)] - 
         16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]), gb[103] -> 0, gb[104] -> 0, 
     gb[105] -> (2*Pi^2)/3 - 4*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] + 4*G[0, 1, -((S12 - S34)/S51)], 
     gb[106] -> (2*Pi^2)/3 - 4*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] + 4*G[0, 1, -((S12 - S34)/S51)], 
     gb[107] -> 0, gb[108] -> 0, gb[109] -> 0, gb[110] -> 0, 
     gb[111] -> (-8*Pi^2)/3 + 32*G[0, 0, -(S34/(S23 - S51))] - 
       16*G[0, 0, -((S12 - S34)/S51)] + 32*G[1, 1, -(S34/(S23 - S51))] + 
       16*Log[-S34]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(32*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) - 
       16*G[0, -((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
        (-32*G[1, -(S34/(S23 - S51))] - 32*Log[-S34] - 8*Log[-S45] + 
         8*Log[-S51]), gb[112] -> 0, gb[113] -> 
      (4*Pi^2)/3 - 8*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
       8*G[0, 0, -((S12 - S34)/S51)] + 8*G[0, 1, -((S12 - S34)/S51)] + 
       G[0, -((S12 - S34)/S51)]*(8*Log[-S12] - 8*Log[-S51]), 
     gb[114] -> (16*Pi^2)/3 - 16*G[0, -(S34/(S23 - S51))]*
        G[0, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)] + 
       G[0, -((S12 - S34)/S51)]*(16*G[1, -(S34/(S23 - S51))] - 
         32*G[1, -((S12 - S34)/S51)] + 16*Log[-S12] + 16*Log[-S34] - 
         16*Log[-S45] - 16*Log[-S51]), gb[115] -> 0, gb[116] -> 0, 
     gb[117] -> (-8*Pi^2)/3 + 32*G[0, 0, -((S12 - S34)/S51)] - 
       16*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
        (-16*G[0, -(S34/(S23 - S51))] + 16*G[1, -(S34/(S23 - S51))] + 
         16*G[1, -((S12 - S34)/S51)] + 16*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]), gb[118] -> -10*Pi^2 + 24*G[0, -((S12 - S34)/S51)]*
        G[1, -((S12 - S34)/S51)] + 16*G[0, 0, -(S34/(S23 - S51))] - 
       24*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -(S34/(S23 - S51))] + 
       8*Log[-S34]^2 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 
         16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*(16*Log[-S34] + 
         16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
       8*Log[-S51]^2 + G[0, -(S34/(S23 - S51))]*
        (-16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]), gb[119] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2), 
     gb[120] -> 0, gb[121] -> 0, gb[122] -> 0, gb[123] -> 0, 
     gb[124] -> (-2*Pi^2)/3 + 8*G[0, 0, -((S12 - S34)/S51)] + 8*Log[-S12]^2 + 
       G[0, -((S12 - S34)/S51)]*(-8*Log[-S12] + 8*Log[-S51]), 
     gb[125] -> (-2*Pi^2)/3 + 4*G[0, -(S34/(S23 - S51))]*
        G[0, -((S12 - S34)/S51)] + 8*Log[-S12]^2 + G[0, -((S12 - S34)/S51)]*
        (-4*G[1, -(S34/(S23 - S51))] - 4*Log[-S12] - 4*Log[-S34] + 
         4*Log[-S45] + 4*Log[-S51]), gb[126] -> 
      2*(-1/6*Pi^2 + 2*G[0, -(S34/(S23 - S51))]*G[0, -((S12 - S34)/S51)] + 
        2*G[0, 1, -((S12 - S34)/S51)] + 6*Log[-S12]^2 + 
        G[0, -((S12 - S34)/S51)]*(-2*G[1, -(S34/(S23 - S51))] - 
          2*G[1, -((S12 - S34)/S51)] - 2*Log[-S12] - 2*Log[-S34] + 
          2*Log[-S45] + 2*Log[-S51])), gb[127] -> 0, gb[128] -> 0, 
     gb[129] -> 0, gb[130] -> 4*Pi^2 + 16*G[0, 0, -(S34/(S23 - S51))] + 
       40*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)] + 
       16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 4*Log[-S45]^2 + 
       G[0, -(S34/(S23 - S51))]*(-16*G[0, -((S12 - S34)/S51)] - 
         16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34] + 8*Log[-S45] - 
         8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (16*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (16*G[1, -(S34/(S23 - S51))] - 16*G[1, -((S12 - S34)/S51)] + 
         16*Log[-S34] - 16*Log[-S45] + 24*Log[-S51]), 
     gb[131] -> (22*Pi^2)/3 + 16*G[0, 0, -(S34/(S23 - S51))] + 
       64*G[0, 0, -((S12 - S34)/S51)] + 24*G[0, 1, -((S12 - S34)/S51)] + 
       16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 8*Log[-S45]^2 + 
       G[0, -(S34/(S23 - S51))]*(-28*G[0, -((S12 - S34)/S51)] - 
         16*G[1, -(S34/(S23 - S51))] - 16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
       Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51]) + 
       G[0, -((S12 - S34)/S51)]*(28*G[1, -(S34/(S23 - S51))] - 
         24*G[1, -((S12 - S34)/S51)] - 4*Log[-S12] + 28*Log[-S34] - 
         28*Log[-S45] + 36*Log[-S51]), gb[132] -> 
      3*Pi^2 + 24*G[0, 0, -(S34/(S23 - S51))] + 
       48*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)] + 
       24*G[1, 1, -(S34/(S23 - S51))] + 12*Log[-S34]^2 + 4*Log[-S45]^2 + 
       G[0, -(S34/(S23 - S51))]*(-20*G[0, -((S12 - S34)/S51)] - 
         24*G[1, -(S34/(S23 - S51))] - 24*Log[-S34] + 8*Log[-S45] - 
         8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
       Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
        (24*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (20*G[1, -(S34/(S23 - S51))] - 16*G[1, -((S12 - S34)/S51)] - 
         4*Log[-S12] + 20*Log[-S34] - 20*Log[-S45] + 28*Log[-S51]), 
     gb[133] -> (11*Pi^2)/3 + 8*G[0, 0, -(S34/(S23 - S51))] + 
       24*G[0, 0, -((S12 - S34)/S51)] + 14*G[0, 1, -((S12 - S34)/S51)] + 
       8*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S12]^2 + 4*Log[-S34]^2 + 
       4*Log[-S45]^2 + G[0, -(S34/(S23 - S51))]*
        (-8*G[0, -((S12 - S34)/S51)] - 8*G[1, -(S34/(S23 - S51))] - 
         8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 
       4*Log[-S51]^2 + Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + 
       G[1, -(S34/(S23 - S51))]*(8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
       G[0, -((S12 - S34)/S51)]*(8*G[1, -(S34/(S23 - S51))] - 
         14*G[1, -((S12 - S34)/S51)] - 4*Log[-S12] + 8*Log[-S34] - 
         8*Log[-S45] + 16*Log[-S51]), gb[134] -> 0, gb[135] -> 0}
 
replbb[3] = {gb[1] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - 
       (128*Zeta[3])/3, gb[2] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - 
       (128*Zeta[3])/3, gb[3] -> -32*G[0, 0, 0, -((S12 - S34)/S51)] + 
       (4*Pi^2*Log[-S51])/3 - 32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - 
       (16*Log[-S51]^3)/3 + G[0, -((S12 - S34)/S51)]*
        ((4*Pi^2)/3 - 16*Log[-S51]^2) - (128*Zeta[3])/3, 
     gb[4] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[5] -> 32*G[0, 0, 0, -(S34/(S23 - S51))] - 
       32*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S34])/3 - 
       32*G[0, 0, -(S34/(S23 - S51))]*Log[-S34] - 
       32*G[1, 1, -(S34/(S23 - S51))]*Log[-S34] - (16*Log[-S34]^3)/3 + 
       G[1, -(S34/(S23 - S51))]*((4*Pi^2)/3 - 
         32*G[0, 0, -(S34/(S23 - S51))] - 16*Log[-S34]^2) + 
       G[0, -(S34/(S23 - S51))]*((-4*Pi^2)/3 + 
         32*G[1, 1, -(S34/(S23 - S51))] + 32*G[1, -(S34/(S23 - S51))]*
          Log[-S34] + 16*Log[-S34]^2) - (128*Zeta[3])/3, 
     gb[6] -> ((8*Pi^2*Log[-S12])/3 - (32*Log[-S12]^3)/3 - (256*Zeta[3])/3)/
       2, gb[7] -> ((8*Pi^2*Log[-S45])/3 - (32*Log[-S45]^3)/3 - 
        (256*Zeta[3])/3)/2, gb[8] -> ((8*Pi^2*Log[-S51])/3 - 
        (32*Log[-S51]^3)/3 - (256*Zeta[3])/3)/2, 
     gb[9] -> (-2*Log[-S45]^3)/3 + (2*Pi^2*Log[-S51])/3 - 
       2*Log[-S45]^2*Log[-S51] - (2*Log[-S51]^3)/3 + 
       Log[-S45]*((2*Pi^2)/3 - 2*Log[-S51]^2) - (56*Zeta[3])/3, 
     gb[10] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (56*Zeta[3])/3, 
     gb[11] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (56*Zeta[3])/3, 
     gb[12] -> 4*Log[-S45]^3 + (8*Pi^2*Log[-S51])/3 + 
       Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (-16*Log[-S45] + 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
        (-16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-4*Pi^2)/3 - 
         4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*(-4*Pi^2 - 4*Log[-S45]^2 + 
         G[1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 
         4*Log[-S51]^2) + Log[-S34]*(4*Pi^2 + 4*Log[-S45]^2 - 
         8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 16*Zeta[3], 
     gb[13] -> 2*Log[-S45]^3 + G[0, 0, -(S34/(S23 - S51))]*
        (8*Log[-S45] - 8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
        (8*Log[-S45] - 8*Log[-S51]) + Log[-S34]^2*(4*Log[-S45] - 
         4*Log[-S51]) + (4*Pi^2*Log[-S51])/3 - 4*Log[-S45]^2*Log[-S51] - 
       (4*Log[-S51]^3)/3 + Log[-S45]*(2*Pi^2 - 2*Log[-S51]^2) + 
       Log[-S34]*(-2*Pi^2 - 2*Log[-S45]^2 + 4*Log[-S45]*Log[-S51] - 
         2*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*(-2*Pi^2 - 2*Log[-S45]^2 + 
         Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 4*Log[-S45]*Log[-S51] - 
         2*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*(2*Pi^2 + 2*Log[-S45]^2 - 
         4*Log[-S45]*Log[-S51] + 2*Log[-S51]^2 + G[1, -(S34/(S23 - S51))]*
          (-8*Log[-S45] + 8*Log[-S51]) + Log[-S34]*(-8*Log[-S45] + 
           8*Log[-S51])) - (56*Zeta[3])/3, gb[14] -> 0, 
     gb[15] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[16] -> 4*Pi^2*Log[-S51] + 8*Log[-S45]^2*Log[-S51] + 
       Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (-16*Log[-S45] + 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
        (-16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-8*Pi^2)/3 - 
         8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*(-4*Pi^2 - 8*Log[-S45]^2 + 
         G[1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S34]*(4*Pi^2 + 8*Log[-S45]^2 - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (4*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 16*Zeta[3], 
     gb[17] -> (-16*Log[-S45]^3)/3 + 2*Pi^2*Log[-S51] + 
       4*Log[-S45]^2*Log[-S51] + Log[-S34]^2*(-4*Log[-S45] + 4*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-8*Log[-S45] + 8*Log[-S51]) + 
       Log[-S45]*((-8*Pi^2)/3 - 4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (-2*Pi^2 - 4*Log[-S45]^2 + G[1, -(S34/(S23 - S51))]*
          (8*Log[-S45] - 8*Log[-S51]) + Log[-S34]*(8*Log[-S45] - 
           8*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
       Log[-S34]*(2*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
         4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*(2*Pi^2 + 4*Log[-S45]^2 - 
         8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + Log[-S34]*
          (-8*Log[-S45] + 8*Log[-S51])) - (128*Zeta[3])/3, gb[18] -> 0, 
     gb[19] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[20] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[21] -> 4*Log[-S45]^3 + (8*Pi^2*Log[-S51])/3 - 
       4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
       Log[-S45]*((4*Pi^2)/3 - 4*Log[-S51]^2) - (80*Zeta[3])/3, 
     gb[22] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[23] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[24] -> (-4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (104*Zeta[3])/3, 
     gb[25] -> (4*Pi^2*Log[-S45])/3 - (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[26] -> G[0, -((S12 - S34)/S51)]*(-16*G[0, 1, -((S12 - S34)/S51)] + 
         8*G[1, 1, -((S12 - S34)/S51)]) + 16*G[0, 0, 1, -((S12 - S34)/S51)] - 
       8*G[0, 1, 1, -((S12 - S34)/S51)] - 8*G[1, 0, 1, -((S12 - S34)/S51)] - 
       (4*Pi^2*Log[-S51])/3 - 16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       (16*Log[-S51]^3)/3 + G[1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 
         16*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, -((S12 - S34)/S51)]*
          Log[-S51]) - (104*Zeta[3])/3, gb[27] -> (4*Pi^2*Log[-S45])/3 - 
       (16*Log[-S45]^3)/3 - (128*Zeta[3])/3, 
     gb[28] -> (4*Pi^2*Log[-S45])/3 + (16*Log[-S45]^3)/3 + 
       G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - 4*Log[-S45]^2*Log[-S51] - 
       (4*Log[-S51]^3)/3 + Log[-S34]*(-4*Pi^2 - 4*Log[-S45]^2 + 
         8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (-4*Pi^2 - 4*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
         8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
         G[1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 32*Zeta[3], gb[29] -> 0, 
     gb[30] -> G[0, -((S12 - S34)/S51)]*(-16*G[0, 1, -((S12 - S34)/S51)] + 
         8*G[1, 1, -((S12 - S34)/S51)]) + 16*G[0, 0, 1, -((S12 - S34)/S51)] - 
       8*G[0, 1, 1, -((S12 - S34)/S51)] - 8*G[1, 0, 1, -((S12 - S34)/S51)] - 
       (4*Pi^2*Log[-S45])/3 + (16*Log[-S45]^3)/3 - (4*Pi^2*Log[-S51])/3 - 
       16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - (16*Log[-S51]^3)/3 + 
       G[1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 
         16*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, -((S12 - S34)/S51)]*
          Log[-S51]) + 8*Zeta[3], gb[31] -> 0, 
     gb[32] -> 16*G[0, 0, 0, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S45])/3 + 
       (8*Log[-S45]^3)/3 - (2*Pi^2*Log[-S51])/3 + 
       16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + (8*Log[-S51]^3)/3 + 
       G[0, -((S12 - S34)/S51)]*((-2*Pi^2)/3 + 8*Log[-S51]^2) + 
       (128*Zeta[3])/3, gb[33] -> (2*Log[-S45]^3)/3 - (4*Pi^2*Log[-S51])/3 + 
       2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
       Log[-S45]*((-4*Pi^2)/3 + 2*Log[-S51]^2) + (104*Zeta[3])/3, 
     gb[34] -> (-2*Pi^2*Log[-S45])/3 + (8*Log[-S45]^3)/3 - 
       (2*Pi^2*Log[-S51])/3 + (8*Log[-S51]^3)/3 + (128*Zeta[3])/3, 
     gb[35] -> (2*Log[-S45]^3)/3 - (4*Pi^2*Log[-S51])/3 + 
       2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
       Log[-S45]*((-4*Pi^2)/3 + 2*Log[-S51]^2) + (104*Zeta[3])/3, 
     gb[36] -> -16*G[0, 0, 0, -(S34/(S23 - S51))] + 
       16*G[1, 1, 1, -(S34/(S23 - S51))] - (2*Pi^2*Log[-S34])/3 + 
       16*G[0, 0, -(S34/(S23 - S51))]*Log[-S34] + 
       16*G[1, 1, -(S34/(S23 - S51))]*Log[-S34] + (8*Log[-S34]^3)/3 + 
       G[0, -(S34/(S23 - S51))]*((2*Pi^2)/3 - 
         16*G[1, 1, -(S34/(S23 - S51))] - 16*G[1, -(S34/(S23 - S51))]*
          Log[-S34] - 8*Log[-S34]^2) + G[1, -(S34/(S23 - S51))]*
        ((-2*Pi^2)/3 + 16*G[0, 0, -(S34/(S23 - S51))] + 8*Log[-S34]^2) - 
       (2*Pi^2*Log[-S45])/3 + (8*Log[-S45]^3)/3 + (128*Zeta[3])/3, 
     gb[37] -> 8*G[0, 0, 0, -((S12 - S34)/S51)] - 
       4*G[0, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)] + 
       4*G[1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S12])/3 + 
       (8*Log[-S12]^3)/3 + G[1, -((S12 - S34)/S51)]*((2*Pi^2)/3 - 
         4*G[0, 0, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
          (4*Log[-S12] - 4*Log[-S51])) + 8*G[0, 0, -((S12 - S34)/S51)]*
        Log[-S51] + (8*Log[-S51]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
        (-4*Log[-S12] + 4*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
        (4*G[0, 1, -((S12 - S34)/S51)] - 4*G[1, 1, -((S12 - S34)/S51)] - 
         4*Log[-S12]^2 + 4*Log[-S51]^2) + (128*Zeta[3])/3, gb[38] -> 0, 
     gb[39] -> 0, gb[40] -> 0, gb[41] -> 0, 
     gb[42] -> G[1, -((S12 - S34)/S51)]*(-1/6*Pi^2 + 
         2*G[0, 0, -((S12 - S34)/S51)]) - 4*G[0, 0, 0, -((S12 - S34)/S51)] + 
       2*G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)] - 
       G[1, 0, 1, -((S12 - S34)/S51)] + Log[-S45]^3/6 - (Pi^2*Log[-S51])/3 - 
       4*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - 
       2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + (Log[-S45]^2*Log[-S51])/2 - 
       (7*Log[-S51]^3)/6 + G[0, -((S12 - S34)/S51)]*
        (-1/6*Pi^2 - 2*G[0, 1, -((S12 - S34)/S51)] + 
         G[1, 1, -((S12 - S34)/S51)] + 2*G[1, -((S12 - S34)/S51)]*Log[-S51] - 
         2*Log[-S51]^2) + Log[-S45]*(Pi^2/3 + Log[-S51]^2/2) - 3*Zeta[3], 
     gb[43] -> G[0, -((S12 - S34)/S51)]*(8*G[0, 1, -((S12 - S34)/S51)] - 
         4*G[1, 1, -((S12 - S34)/S51)]) - 8*G[0, 0, 1, -((S12 - S34)/S51)] + 
       4*G[0, 1, 1, -((S12 - S34)/S51)] + 4*G[1, 0, 1, -((S12 - S34)/S51)] + 
       (20*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 
       8*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 4*Log[-S45]^2*Log[-S51] + 
       (4*Log[-S51]^3)/3 + G[1, -((S12 - S34)/S51)]*((2*Pi^2)/3 - 
         8*G[0, 0, -((S12 - S34)/S51)] - 8*G[0, -((S12 - S34)/S51)]*
          Log[-S51]) + Log[-S45]*((-2*Pi^2)/3 - 4*Log[-S51]^2) + 16*Zeta[3], 
     gb[44] -> G[1, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 
         16*G[0, 0, -((S12 - S34)/S51)]) - 
       32*G[0, 0, 0, -((S12 - S34)/S51)] - 
       16*G[0, 0, 1, -((S12 - S34)/S51)] + 8*G[0, 1, 1, -((S12 - S34)/S51)] + 
       8*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S51])/3 - 
       32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
        ((8*Pi^2)/3 + 16*G[0, 1, -((S12 - S34)/S51)] - 
         8*G[1, 1, -((S12 - S34)/S51)] - 16*G[1, -((S12 - S34)/S51)]*
          Log[-S51] - 16*Log[-S51]^2) - 8*Zeta[3], gb[45] -> 0, gb[46] -> 0, 
     gb[47] -> 0, gb[48] -> 0, gb[49] -> 0, gb[50] -> 0, 
     gb[51] -> 2*(-32*G[0, 0, 0, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 + 
        (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
        32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - (16*Log[-S51]^3)/3 + 
        G[0, -((S12 - S34)/S51)]*((8*Pi^2)/3 - 16*Log[-S51]^2) - 
        (148*Zeta[3])/3), gb[52] -> (8*Pi^2*G[0, -((S12 - S34)/S51)])/3 - 
       (8*Pi^2*Log[-S45])/3 + (8*Pi^2*Log[-S51])/3 - 48*Zeta[3], 
     gb[53] -> 2*(-16*G[0, 0, 0, -(S34/(S23 - S51))] + 
        16*G[1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^3)/3 - 
        (8*Log[-S45]^3)/3 + 6*Pi^2*Log[-S51] + 8*Log[-S45]^2*Log[-S51] - 
        (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
        G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S34] - 16*Log[-S45] + 
          16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(16*Log[-S34] - 
          16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
          8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-10*Pi^2)/3 - 
          16*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
          Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
           (-16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
          16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
        Log[-S34]*((10*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
          8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((10*Pi^2)/3 + 
          16*G[0, 0, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 8*Log[-S45]^2 - 
          16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + Log[-S34]*
           (-16*Log[-S45] + 16*Log[-S51])) - (184*Zeta[3])/3), 
     gb[54] -> (-8*Pi^2*Log[-S45])/3 + (8*Pi^2*Log[-S51])/3 - 48*Zeta[3], 
     gb[55] -> 2*(G[1, -((S12 - S34)/S51)]*((16*Pi^2)/3 + 
          64*G[0, 0, -((S12 - S34)/S51)]) + 
        16*G[0, 0, 0, -(S34/(S23 - S51))] - 
        128*G[0, 0, 0, -((S12 - S34)/S51)] - 
        64*G[0, 0, 1, -((S12 - S34)/S51)] + 
        32*G[0, 1, 1, -((S12 - S34)/S51)] + 
        32*G[1, 0, 1, -((S12 - S34)/S51)] - 
        16*G[1, 1, 1, -(S34/(S23 - S51))] - (8*Log[-S34]^3)/3 + 
        (8*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
         (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
        G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
          32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] + 
          16*Log[-S45] - 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
         (-16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
        Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (26*Pi^2*Log[-S51])/3 - 
        8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
        Log[-S34]*((-26*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
          8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((-26*Pi^2)/3 - 
          16*G[0, 0, -(S34/(S23 - S51))] - 64*G[0, 0, -((S12 - S34)/S51)] - 
          32*G[0, 1, -((S12 - S34)/S51)] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
          Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
          8*Log[-S51]^2) + Log[-S45]*((26*Pi^2)/3 + 8*Log[-S51]^2) + 
        G[0, -((S12 - S34)/S51)]*((-52*Pi^2)/3 - 
          32*G[0, 0, -(S34/(S23 - S51))] - 32*G[1, 1, -(S34/(S23 - S51))] - 
          32*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
          Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
           (32*G[1, -((S12 - S34)/S51)] - 32*Log[-S34] + 32*Log[-S45] - 
            32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
          G[1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
            32*Log[-S51])) + G[0, -(S34/(S23 - S51))]*((26*Pi^2)/3 + 
          64*G[0, 0, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)] + 
          16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 8*Log[-S45]^2 - 
          16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + Log[-S34]*
           (-16*Log[-S45] + 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
           (16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51]) + 
          G[0, -((S12 - S34)/S51)]*(32*G[1, -(S34/(S23 - S51))] - 
            32*G[1, -((S12 - S34)/S51)] + 32*Log[-S34] - 32*Log[-S45] + 
            32*Log[-S51])) - (124*Zeta[3])/3), gb[56] -> 0, 
     gb[57] -> 2*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3), 
     gb[58] -> 0, gb[59] -> 2*(16*G[0, 0, 0, -(S34/(S23 - S51))] - 
        16*G[1, 1, 1, -(S34/(S23 - S51))] - (8*Log[-S34]^3)/3 - 
        (8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] + 
        (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
        G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] - 16*Log[-S45] + 
          16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] - 
          16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
          8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
         (-6*Pi^2 + 16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 - 
          8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
          G[1, -(S34/(S23 - S51))]*(16*Log[-S34] + 16*Log[-S45] - 
            16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
        Log[-S34]*(6*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
          8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
         (6*Pi^2 - 16*G[0, 0, -(S34/(S23 - S51))] - 8*Log[-S34]^2 + 
          8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
          Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - (184*Zeta[3])/3), 
     gb[60] -> (-8*Pi^2*G[0, -(S34/(S23 - S51))])/3 + 
       (8*Pi^2*G[1, -(S34/(S23 - S51))])/3 + (8*Pi^2*Log[-S34])/3 - 
       (8*Pi^2*Log[-S45])/3 - 48*Zeta[3], 
     gb[61] -> 2*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3), 
     gb[62] -> 0, gb[63] -> 2*(16*G[0, 0, 0, -(S34/(S23 - S51))] - 
        16*G[1, 1, 1, -(S34/(S23 - S51))] - (8*Log[-S34]^3)/3 - 
        (2*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 2*Log[-S45]^2*Log[-S51] + 
        (2*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
        G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] - 16*Log[-S45] + 
          16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] - 
          16*Log[-S45] + 16*Log[-S51]) + G[0, -(S34/(S23 - S51))]*
         ((-14*Pi^2)/3 + 16*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S34]^2 - 
          4*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
          G[1, -(S34/(S23 - S51))]*(16*Log[-S34] + 16*Log[-S45] - 
            16*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
        Log[-S45]*((-4*Pi^2)/3 - 2*Log[-S51]^2) + 
        Log[-S34]*((14*Pi^2)/3 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
          4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((14*Pi^2)/3 - 
          16*G[0, 0, -(S34/(S23 - S51))] - 8*Log[-S34]^2 + 4*Log[-S45]^2 - 
          8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + Log[-S34]*
           (-16*Log[-S45] + 16*Log[-S51])) - (136*Zeta[3])/3), gb[64] -> 0, 
     gb[65] -> 2*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - (64*Zeta[3])/3), 
     gb[66] -> 0, gb[67] -> 32*G[0, 0, 0, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S12])/3 - 
       32*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + G[1, -((S12 - S34)/S51)]*
        ((16*Pi^2)/3 + 32*G[0, -((S12 - S34)/S51)]*Log[-S12]) + 
       32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
        (-32*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S12]^2 + 16*Log[-S51]^2) + 
       32*Zeta[3], gb[68] -> 0, gb[69] -> 
      -96*G[0, 0, 0, -((S12 - S34)/S51)] - 96*G[0, 0, -((S12 - S34)/S51)]*
        Log[-S51] + G[0, -((S12 - S34)/S51)]*(4*Pi^2 - 48*Log[-S51]^2), 
     gb[70] -> 0, gb[71] -> (2*Log[-S45]^3)/3 - (2*Pi^2*Log[-S51])/3 + 
       2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
       Log[-S45]*((-2*Pi^2)/3 + 2*Log[-S51]^2) + (56*Zeta[3])/3, 
     gb[72] -> 2*(-8*G[0, 0, 0, -((S12 - S34)/S51)] + (5*Pi^2*Log[-S45])/3 + 
        (4*Log[-S45]^3)/3 - (Pi^2*Log[-S51])/3 - 
        8*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - (4*Log[-S51]^3)/3 + 
        G[0, -((S12 - S34)/S51)]*(-1/3*Pi^2 - 4*Log[-S51]^2) - 16*Zeta[3]), 
     gb[73] -> 0, gb[74] -> 2*(G[0, -((S12 - S34)/S51)]*
         (8*G[0, 1, -((S12 - S34)/S51)] - 4*G[1, 1, -((S12 - S34)/S51)]) - 
        8*G[0, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)] + 
        4*G[1, 0, 1, -((S12 - S34)/S51)] + 2*Log[-S45]^3 + 
        (2*Pi^2*Log[-S51])/3 + 8*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
        2*Log[-S45]^2*Log[-S51] + 2*Log[-S51]^3 + G[1, -((S12 - S34)/S51)]*
         ((2*Pi^2)/3 - 8*G[0, 0, -((S12 - S34)/S51)] - 
          8*G[0, -((S12 - S34)/S51)]*Log[-S51]) + 
        Log[-S45]*(2*Pi^2 - 2*Log[-S51]^2) - 20*Zeta[3]), gb[75] -> 0, 
     gb[76] -> 8*Log[-S45]^3 - (16*Pi^2*Log[-S51])/3 - 
       16*Log[-S45]^2*Log[-S51] + G[1, -(S34/(S23 - S51))]*
        ((-8*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S34]*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 
         16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S45]*(8*Pi^2 + 8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        ((8*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2), gb[77] -> 0, gb[78] -> 0, 
     gb[79] -> (-8*Log[-S45]^3)/3 + 4*Pi^2*Log[-S51] + 
       4*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-4*Log[-S45] + 4*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (-8*Log[-S45] + 8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
        (-8*Log[-S45] + 8*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
         4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-4*Pi^2)/3 - 
         4*Log[-S45]^2 + G[1, -(S34/(S23 - S51))]*(8*Log[-S45] - 
           8*Log[-S51]) + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
         8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
       Log[-S34]*((4*Pi^2)/3 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
         4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((4*Pi^2)/3 + 
         4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
         Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) - 40*Zeta[3], 
     gb[80] -> 48*G[0, 0, 0, -(S34/(S23 - S51))] - 
       48*G[1, 1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^3 - 
       (8*Log[-S45]^3)/3 + 2*Pi^2*Log[-S51] + 4*Log[-S45]^2*Log[-S51] + 
       (8*Log[-S51]^3)/3 + Log[-S34]^2*(-4*Log[-S45] + 4*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-48*Log[-S34] - 8*Log[-S45] + 
         8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-48*Log[-S34] - 
         8*Log[-S45] + 8*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
         4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-10*Pi^2)/3 + 
         48*G[1, 1, -(S34/(S23 - S51))] + 24*Log[-S34]^2 - 4*Log[-S45]^2 + 
         Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (48*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 
         8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
       Log[-S34]*((10*Pi^2)/3 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
         4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((10*Pi^2)/3 - 
         48*G[0, 0, -(S34/(S23 - S51))] - 24*Log[-S34]^2 + 4*Log[-S45]^2 - 
         8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + Log[-S34]*
          (-8*Log[-S45] + 8*Log[-S51])) - 40*Zeta[3], 
     gb[81] -> -16*G[0, 0, 0, -(S34/(S23 - S51))] + 
       16*G[1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^3)/3 - 
       (8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 4*Log[-S45]^2*Log[-S51] - 
       8*Log[-S51]^3 + Log[-S34]^2*(-4*Log[-S45] + 4*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S34] - 8*Log[-S45] + 
         8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(16*Log[-S34] - 
         8*Log[-S45] + 8*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
         4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (-2*Pi^2 - 16*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^2 - 
         4*Log[-S45]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
         G[1, -(S34/(S23 - S51))]*(-16*Log[-S34] + 8*Log[-S45] - 
           8*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
       Log[-S34]*(2*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
         4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (2*Pi^2 + 16*G[0, 0, -(S34/(S23 - S51))] + 8*Log[-S34]^2 + 
         4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
         Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) - 40*Zeta[3], gb[82] -> 0, 
     gb[83] -> (8*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] - 
       8*Log[-S45]*Log[-S51]^2 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, -(S34/(S23 - S51))]*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 
         G[1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S34]*((8*Pi^2)/3 + 8*Log[-S45]^2 - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((8*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 
       16*Zeta[3], gb[84] -> 0, gb[85] -> -Log[-S45]^3 + 2*Pi^2*Log[-S51] - 
       3*Log[-S45]^2*Log[-S51] - Log[-S51]^3 + 
       Log[-S45]*(2*Pi^2 - 3*Log[-S51]^2) - 52*Zeta[3], 
     gb[86] -> -(Pi^2*G[1, -((S12 - S34)/S51)]) - 
       6*G[0, 1, 1, -((S12 - S34)/S51)] - 6*G[1, 0, 1, -((S12 - S34)/S51)] + 
       4*Pi^2*Log[-S12] + 12*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
       8*Log[-S12]^3 + G[0, -((S12 - S34)/S51)]*
        (-Pi^2 + 6*G[1, 1, -((S12 - S34)/S51)] - 12*G[1, -((S12 - S34)/S51)]*
          Log[-S12] + 12*Log[-S12]^2) - 70*Zeta[3], 
     gb[87] -> G[1, -((S12 - S34)/S51)]*(Pi^2 - 
         8*G[0, 0, -((S12 - S34)/S51)]) + 16*G[0, 0, 0, -((S12 - S34)/S51)] - 
       8*G[0, 0, 1, -((S12 - S34)/S51)] + 6*G[0, 1, 1, -((S12 - S34)/S51)] + 
       6*G[1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S12])/3 + 
       (8*Log[-S12]^3)/3 - 2*Log[-S45]^3 + (8*Pi^2*Log[-S51])/3 + 
       16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - 6*Log[-S45]^2*Log[-S51] + 
       (10*Log[-S51]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
        (-4*Log[-S12] + 8*Log[-S51]) + Log[-S45]*(4*Pi^2 - 6*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*(-Pi^2 + 8*G[0, 1, -((S12 - S34)/S51)] - 
         6*G[1, 1, -((S12 - S34)/S51)] - 4*Log[-S12]^2 + 
         G[1, -((S12 - S34)/S51)]*(4*Log[-S12] - 8*Log[-S51]) + 
         8*Log[-S51]^2) - 14*Zeta[3], gb[88] -> 0, gb[89] -> 0, gb[90] -> 0, 
     gb[91] -> 0, gb[92] -> 0, gb[93] -> (-8*Pi^2*G[1, -((S12 - S34)/S51)])/
        3 - 48*G[0, 0, 0, -((S12 - S34)/S51)] - 
       16*G[0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S12])/3 + 
       16*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
       48*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
        ((4*Pi^2)/3 + 16*G[1, 1, -((S12 - S34)/S51)] - 
         16*G[1, -((S12 - S34)/S51)]*Log[-S12] + 8*Log[-S12]^2 - 
         24*Log[-S51]^2) - 16*Zeta[3], gb[94] -> 0, 
     gb[95] -> -8*G[0, 0, 0, -(S34/(S23 - S51))] + 
       8*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Log[-S34]^3)/3 + Log[-S45]^3/3 - 
       (2*Pi^2*Log[-S51])/3 + 2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
       Log[-S34]^2*(-2*Log[-S45] + 2*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (8*Log[-S34] - 4*Log[-S45] + 4*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(8*Log[-S34] - 4*Log[-S45] + 
         4*Log[-S51]) + G[0, -(S34/(S23 - S51))]*((-2*Pi^2)/3 - 
         8*G[1, 1, -(S34/(S23 - S51))] - 4*Log[-S34]^2 - Log[-S45]^2 + 
         Log[-S34]*(4*Log[-S45] - 4*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (-8*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]) + 
         2*Log[-S45]*Log[-S51] - Log[-S51]^2) + 
       Log[-S45]*((-4*Pi^2)/3 + Log[-S51]^2) + 
       Log[-S34]*((2*Pi^2)/3 + Log[-S45]^2 - 2*Log[-S45]*Log[-S51] + 
         Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((2*Pi^2)/3 + 
         8*G[0, 0, -(S34/(S23 - S51))] + 4*Log[-S34]^2 + Log[-S45]^2 - 
         2*Log[-S45]*Log[-S51] + Log[-S51]^2 + Log[-S34]*
          (-4*Log[-S45] + 4*Log[-S51])) + (92*Zeta[3])/3, gb[96] -> 0, 
     gb[97] -> G[1, -((S12 - S34)/S51)]*((2*Pi^2)/3 - 
         6*G[0, 0, -((S12 - S34)/S51)]) + 12*G[0, 0, 0, -((S12 - S34)/S51)] - 
       6*G[0, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)] + 
       4*G[1, 0, 1, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 + 
       (4*Log[-S12]^3)/3 + 12*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       4*Log[-S51]^3 + G[0, 1, -((S12 - S34)/S51)]*(-2*Log[-S12] + 
         6*Log[-S51]) + G[0, -((S12 - S34)/S51)]*(-1/3*Pi^2 + 
         6*G[0, 1, -((S12 - S34)/S51)] - 4*G[1, 1, -((S12 - S34)/S51)] - 
         2*Log[-S12]^2 + G[1, -((S12 - S34)/S51)]*(2*Log[-S12] - 
           6*Log[-S51]) + 6*Log[-S51]^2) + (122*Zeta[3])/3, gb[98] -> 0, 
     gb[99] -> 0, gb[100] -> 2*((2*Pi^2*Log[-S12])/3 - (8*Log[-S12]^3)/3 - 
        (64*Zeta[3])/3), gb[101] -> 
      2*(G[1, -((S12 - S34)/S51)]*((8*Pi^2)/3 + 
          32*G[0, 0, -((S12 - S34)/S51)]) - 
        64*G[0, 0, 0, -((S12 - S34)/S51)] - 
        32*G[0, 0, 1, -((S12 - S34)/S51)] + 
        16*G[0, 1, 1, -((S12 - S34)/S51)] + 
        16*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Log[-S45]^3)/3 + 
        G[0, 0, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
          32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S45] - 
          16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(16*Log[-S45] - 
          16*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(-16*Log[-S34] + 
          16*Log[-S45] - 16*Log[-S51]) + Log[-S34]^2*(8*Log[-S45] - 
          8*Log[-S51]) - 6*Pi^2*Log[-S51] - 8*Log[-S45]^2*Log[-S51] - 
        (8*Log[-S51]^3)/3 + Log[-S34]*((-20*Pi^2)/3 - 8*Log[-S45]^2 + 
          16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
         ((-20*Pi^2)/3 - 32*G[0, 0, -((S12 - S34)/S51)] - 
          16*G[0, 1, -((S12 - S34)/S51)] - 8*Log[-S45]^2 + 
          Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
          8*Log[-S51]^2) + Log[-S45]*(6*Pi^2 + 8*Log[-S51]^2) + 
        G[0, -((S12 - S34)/S51)]*((-26*Pi^2)/3 - 
          16*G[0, 0, -(S34/(S23 - S51))] - 16*G[1, 1, -(S34/(S23 - S51))] - 
          16*G[1, 1, -((S12 - S34)/S51)] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
          Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
           (16*G[1, -((S12 - S34)/S51)] - 16*Log[-S34] + 16*Log[-S45] - 
            16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2 + 
          G[1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
            16*Log[-S51])) + G[0, -(S34/(S23 - S51))]*((20*Pi^2)/3 + 
          32*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)] + 
          8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
          G[1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
          Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
           (16*G[1, -(S34/(S23 - S51))] - 16*G[1, -((S12 - S34)/S51)] + 
            16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51])) - 4*Zeta[3]), 
     gb[102] -> G[1, -((S12 - S34)/S51)]*((-16*Pi^2)/3 - 
         64*G[0, 0, -((S12 - S34)/S51)]) + 
       32*G[0, 0, 0, -(S34/(S23 - S51))] + 
       128*G[0, 0, 0, -((S12 - S34)/S51)] + 
       64*G[0, 0, 1, -((S12 - S34)/S51)] - 
       32*G[0, 1, 1, -((S12 - S34)/S51)] - 
       32*G[1, 0, 1, -((S12 - S34)/S51)] - 
       32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + 12*Pi^2*Log[-S51] + 16*Log[-S45]^2*Log[-S51] + 
       (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] - 
         32*Log[-S45] + 32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
        (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + Log[-S45]*(-12*Pi^2 - 16*Log[-S51]^2) + 
       G[0, -(S34/(S23 - S51))]*((-52*Pi^2)/3 - 
         64*G[0, 0, -((S12 - S34)/S51)] - 32*G[0, 1, -((S12 - S34)/S51)] + 
         32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
          (-32*G[1, -(S34/(S23 - S51))] + 32*G[1, -((S12 - S34)/S51)] - 
           32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
         G[1, -(S34/(S23 - S51))]*(32*Log[-S34] + 32*Log[-S45] - 
           32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
       Log[-S34]*((52*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((52*Pi^2)/3 - 
         32*G[0, 0, -(S34/(S23 - S51))] + 64*G[0, 0, -((S12 - S34)/S51)] + 
         32*G[0, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + G[0, -((S12 - S34)/S51)]*
        ((52*Pi^2)/3 + 32*G[0, 0, -(S34/(S23 - S51))] + 
         32*G[1, 1, -(S34/(S23 - S51))] + 32*G[1, 1, -((S12 - S34)/S51)] + 
         16*Log[-S34]^2 + 16*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
          (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (-32*G[1, -((S12 - S34)/S51)] + 32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51])) - (272*Zeta[3])/3, gb[103] -> 0, 
     gb[104] -> G[0, -(S34/(S23 - S51))]*((-8*Pi^2)/3 + 
         16*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
         16*G[0, 1, -((S12 - S34)/S51)]) + G[1, -(S34/(S23 - S51))]*
        ((8*Pi^2)/3 - 16*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
         16*G[0, 1, -((S12 - S34)/S51)]) + G[0, -((S12 - S34)/S51)]*
        (16*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -((S12 - S34)/S51)]) - 
       16*G[0, 0, 1, -((S12 - S34)/S51)] - 
       16*G[0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S34])/3 + 
       G[0, 1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45]) - 
       (8*Pi^2*Log[-S45])/3 + G[1, -((S12 - S34)/S51)]*
        ((-8*Pi^2)/3 - 16*G[0, 0, -((S12 - S34)/S51)] + 
         G[0, -((S12 - S34)/S51)]*(-16*Log[-S34] + 16*Log[-S45])) - 
       32*Zeta[3], gb[105] -> G[0, -((S12 - S34)/S51)]*
        (-8*G[0, 1, -((S12 - S34)/S51)] + 4*G[1, 1, -((S12 - S34)/S51)]) + 
       8*G[0, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 1, 1, -((S12 - S34)/S51)] - 
       4*G[1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S51])/3 - 
       8*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + G[1, -((S12 - S34)/S51)]*
        ((-2*Pi^2)/3 + 8*G[0, 0, -((S12 - S34)/S51)] + 
         8*G[0, -((S12 - S34)/S51)]*Log[-S51]) + 4*Zeta[3], 
     gb[106] -> G[0, -(S34/(S23 - S51))]*((-4*Pi^2)/3 + 
         8*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
         8*G[0, 1, -((S12 - S34)/S51)]) + G[1, -(S34/(S23 - S51))]*
        ((4*Pi^2)/3 - 8*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
         8*G[0, 1, -((S12 - S34)/S51)]) + 12*G[0, -((S12 - S34)/S51)]*
        G[1, 1, -((S12 - S34)/S51)] - 12*G[0, 1, 1, -((S12 - S34)/S51)] - 
       12*G[1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S34])/3 - 
       (4*Pi^2*Log[-S45])/3 + G[0, 1, -((S12 - S34)/S51)]*
        (8*Log[-S34] - 8*Log[-S45] - 8*Log[-S51]) - (4*Pi^2*Log[-S51])/3 + 
       G[1, -((S12 - S34)/S51)]*(-2*Pi^2 + G[0, -((S12 - S34)/S51)]*
          (-8*Log[-S34] + 8*Log[-S45] + 8*Log[-S51])) - 12*Zeta[3], 
     gb[107] -> 0, gb[108] -> 0, gb[109] -> 0, gb[110] -> 0, 
     gb[111] -> 64*G[0, 0, 0, -(S34/(S23 - S51))] + 
       32*G[0, 0, 0, -((S12 - S34)/S51)] - 
       64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 + 
       32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S45]^2*Log[-S51] + 
       (16*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-64*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] - 
         16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*(-4*Pi^2 - 8*Log[-S51]^2) + 
       G[0, -(S34/(S23 - S51))]*((-20*Pi^2)/3 + 
         64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (64*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
         16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S34]*((20*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((20*Pi^2)/3 - 
         64*G[0, 0, -(S34/(S23 - S51))] - 32*Log[-S34]^2 + 8*Log[-S45]^2 - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - (280*Zeta[3])/3, 
     gb[112] -> 0, gb[113] -> 16*G[0, 0, 0, -((S12 - S34)/S51)] + 
       16*G[0, 1, 1, -((S12 - S34)/S51)] + 
       16*G[1, 0, 1, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S12])/3 - 
       16*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + G[1, -((S12 - S34)/S51)]*
        ((8*Pi^2)/3 + 16*G[0, -((S12 - S34)/S51)]*Log[-S12]) + 
       16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
        (-16*G[1, 1, -((S12 - S34)/S51)] - 8*Log[-S12]^2 + 8*Log[-S51]^2) + 
       16*Zeta[3], gb[114] -> G[1, -((S12 - S34)/S51)]*
        ((32*Pi^2)/3 + 64*G[0, 0, -((S12 - S34)/S51)]) + 
       G[1, -(S34/(S23 - S51))]*((-16*Pi^2)/3 - 
         64*G[0, 0, -((S12 - S34)/S51)] - 32*G[0, 1, -((S12 - S34)/S51)]) - 
       64*G[0, 0, 0, -((S12 - S34)/S51)] - 
       64*G[0, 0, 1, -((S12 - S34)/S51)] + 
       64*G[0, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S12])/3 - 
       (16*Pi^2*Log[-S34])/3 + (16*Pi^2*Log[-S45])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S12] - 32*Log[-S34] + 
         32*Log[-S45] - 32*Log[-S51]) - (16*Pi^2*Log[-S51])/3 + 
       G[0, -(S34/(S23 - S51))]*((16*Pi^2)/3 + 
         64*G[0, 0, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)] + 
         G[0, -((S12 - S34)/S51)]*(32*G[1, -(S34/(S23 - S51))] - 
           32*G[1, -((S12 - S34)/S51)] + 32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51])) + G[0, -((S12 - S34)/S51)]*((-64*Pi^2)/3 - 
         32*G[0, 0, -(S34/(S23 - S51))] - 32*G[1, 1, -(S34/(S23 - S51))] - 
         64*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S12]^2 - 16*Log[-S34]^2 - 
         16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
         G[1, -(S34/(S23 - S51))]*(32*G[1, -((S12 - S34)/S51)] - 
           32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*
          (32*Log[-S12] + 32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51])), 
     gb[115] -> 0, gb[116] -> 0, gb[117] -> 
      G[1, -((S12 - S34)/S51)]*((16*Pi^2)/3 - 
         32*G[0, 0, -((S12 - S34)/S51)]) + 64*G[0, -(S34/(S23 - S51))]*
        G[0, 0, -((S12 - S34)/S51)] - 64*G[1, -(S34/(S23 - S51))]*
        G[0, 0, -((S12 - S34)/S51)] - 128*G[0, 0, 0, -((S12 - S34)/S51)] - 
       160*G[0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 0, -((S12 - S34)/S51)]*
        (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
       (16*Pi^2*Log[-S51])/3 + 32*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, -((S12 - S34)/S51)]*((-52*Pi^2)/3 - 
         32*G[0, 0, -(S34/(S23 - S51))] + 96*G[0, 1, -((S12 - S34)/S51)] - 
         32*G[1, 1, -(S34/(S23 - S51))] - 32*G[1, 1, -((S12 - S34)/S51)] - 
         16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
           32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 
           32*Log[-S45] - 32*Log[-S51]) - 32*G[1, -((S12 - S34)/S51)]*
          Log[-S51] + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
         G[0, -(S34/(S23 - S51))]*(32*G[1, -(S34/(S23 - S51))] + 
           32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51])) - 128*Zeta[3], 
     gb[118] -> G[0, -((S12 - S34)/S51)]*(96*G[0, 1, -((S12 - S34)/S51)] + 
         24*G[1, 1, -((S12 - S34)/S51)]) + 
       32*G[0, 0, 0, -(S34/(S23 - S51))] - 
       96*G[0, 0, 1, -((S12 - S34)/S51)] - 
       24*G[0, 1, 1, -((S12 - S34)/S51)] - 
       24*G[1, 0, 1, -((S12 - S34)/S51)] - 
       32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 - 
       (16*Log[-S45]^3)/3 + G[1, -((S12 - S34)/S51)]*
        (-4*Pi^2 - 96*G[0, 0, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
          (-48*Log[-S34] + 48*Log[-S45] - 48*Log[-S51])) + 
       (44*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*Log[-S51] + 
       (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] - 32*Log[-S45] + 
         32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] - 
         32*Log[-S45] + 32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
        (48*Log[-S34] - 48*Log[-S45] + 48*Log[-S51]) + 
       Log[-S45]*((-44*Pi^2)/3 - 16*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (-20*Pi^2 + 48*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
         48*G[0, 1, -((S12 - S34)/S51)] + 32*G[1, 1, -(S34/(S23 - S51))] + 
         16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
           32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*(32*Log[-S34] + 
           32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S34]*(20*Pi^2 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (20*Pi^2 - 48*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] - 
         32*G[0, 0, -(S34/(S23 - S51))] + 48*G[0, 1, -((S12 - S34)/S51)] - 
         16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 
       (728*Zeta[3])/3, gb[119] -> 2*((2*Pi^2*Log[-S12])/3 - 
        (8*Log[-S12]^3)/3 - (64*Zeta[3])/3), gb[120] -> 0, gb[121] -> 0, 
     gb[122] -> 0, gb[123] -> 0, gb[124] -> 
      G[1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 
         8*G[0, 0, -((S12 - S34)/S51)]) - 16*G[0, 0, 0, -((S12 - S34)/S51)] + 
       8*G[0, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S12])/3 - 
       (16*Log[-S12]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
        (8*Log[-S12] - 8*Log[-S51]) - (4*Pi^2*Log[-S51])/3 - 
       16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
        ((4*Pi^2)/3 - 8*G[0, 1, -((S12 - S34)/S51)] + 
         8*G[1, 1, -((S12 - S34)/S51)] + 8*Log[-S12]^2 - 8*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(-8*Log[-S12] + 8*Log[-S51])) - 
       (128*Zeta[3])/3, gb[125] -> G[1, -((S12 - S34)/S51)]*
        ((-8*Pi^2)/3 - 16*G[0, 0, -((S12 - S34)/S51)]) + 
       G[1, -(S34/(S23 - S51))]*((8*Pi^2)/3 + 
         16*G[0, 0, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)]) + 
       16*G[0, 0, 0, -((S12 - S34)/S51)] + 
       16*G[0, 0, 1, -((S12 - S34)/S51)] - 
       16*G[0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12])/3 - 
       (16*Log[-S12]^3)/3 + (8*Pi^2*Log[-S34])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45]) + 
       G[0, 1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45]) - 
       (8*Pi^2*Log[-S45])/3 + G[0, -(S34/(S23 - S51))]*
        ((-8*Pi^2)/3 - 16*G[0, 0, -((S12 - S34)/S51)] - 
         16*G[0, 1, -((S12 - S34)/S51)] + G[0, -((S12 - S34)/S51)]*
          (-8*G[1, -(S34/(S23 - S51))] + 16*G[1, -((S12 - S34)/S51)] - 
           8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51])) + 
       G[0, -((S12 - S34)/S51)]*((16*Pi^2)/3 + 
         8*G[0, 0, -(S34/(S23 - S51))] + 8*G[1, 1, -(S34/(S23 - S51))] + 
         16*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S12]^2 + 4*Log[-S34]^2 + 
         4*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*(-16*Log[-S34] + 
           16*Log[-S45]) - 8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2 + 
         Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (-16*G[1, -((S12 - S34)/S51)] + 8*Log[-S34] - 8*Log[-S45] + 
           8*Log[-S51])) - (128*Zeta[3])/3, 
     gb[126] -> 2*(G[1, -((S12 - S34)/S51)]*((5*Pi^2)/3 - 
          8*G[0, 0, -((S12 - S34)/S51)]) + G[1, -(S34/(S23 - S51))]*
         ((2*Pi^2)/3 + 8*G[0, 0, -((S12 - S34)/S51)] + 
          4*G[0, 1, -((S12 - S34)/S51)]) + 8*G[0, 0, 0, -((S12 - S34)/S51)] + 
        8*G[0, 0, 1, -((S12 - S34)/S51)] + 
        10*G[0, 1, 1, -((S12 - S34)/S51)] + 
        10*G[1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 - 
        4*Log[-S12]^3 + (2*Pi^2*Log[-S34])/3 + G[0, 0, -((S12 - S34)/S51)]*
         (8*Log[-S34] - 8*Log[-S45]) - (2*Pi^2*Log[-S45])/3 + 
        G[0, -(S34/(S23 - S51))]*((-2*Pi^2)/3 - 
          8*G[0, 0, -((S12 - S34)/S51)] - 4*G[0, 1, -((S12 - S34)/S51)] + 
          G[0, -((S12 - S34)/S51)]*(-4*G[1, -(S34/(S23 - S51))] + 
            4*G[1, -((S12 - S34)/S51)] - 4*Log[-S34] + 4*Log[-S45] - 
            4*Log[-S51])) + (2*Pi^2*Log[-S51])/3 + 
        G[0, 1, -((S12 - S34)/S51)]*(-8*Log[-S12] + 4*Log[-S34] - 
          4*Log[-S45] + 4*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
         ((8*Pi^2)/3 + 4*G[0, 0, -(S34/(S23 - S51))] + 
          4*G[1, 1, -(S34/(S23 - S51))] - 10*G[1, 1, -((S12 - S34)/S51)] + 
          2*Log[-S12]^2 + 2*Log[-S34]^2 + 2*Log[-S45]^2 + 
          G[1, -((S12 - S34)/S51)]*(8*Log[-S12] - 4*Log[-S34] + 4*Log[-S45] - 
            4*Log[-S51]) - 4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2 + 
          Log[-S34]*(-4*Log[-S45] + 4*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
           (-4*G[1, -((S12 - S34)/S51)] + 4*Log[-S34] - 4*Log[-S45] + 
            4*Log[-S51])) - 14*Zeta[3]), gb[127] -> 0, gb[128] -> 0, 
     gb[129] -> 0, gb[130] -> G[1, -((S12 - S34)/S51)]*
        ((16*Pi^2)/3 + 64*G[0, 0, -((S12 - S34)/S51)]) + 
       32*G[0, 0, 0, -(S34/(S23 - S51))] - 
       144*G[0, 0, 0, -((S12 - S34)/S51)] - 
       64*G[0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 0, 1, -((S12 - S34)/S51)] - 
       32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 + 
       (8*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-64*Log[-S34] + 64*Log[-S45] - 80*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
         32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] + 
         16*Log[-S45] - 16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
        (-32*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (26*Pi^2*Log[-S51])/3 - 
       8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S34]*(-8*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (-8*Pi^2 - 32*G[0, 0, -(S34/(S23 - S51))] - 
         64*G[0, 0, -((S12 - S34)/S51)] - 32*G[0, 1, -((S12 - S34)/S51)] - 
         16*Log[-S34]^2 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 
           16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S45]*((26*Pi^2)/3 + 8*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
        ((-50*Pi^2)/3 - 32*G[0, 0, -(S34/(S23 - S51))] - 
         32*G[1, 1, -(S34/(S23 - S51))] - 32*G[1, 1, -((S12 - S34)/S51)] - 
         16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
           32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (32*G[1, -((S12 - S34)/S51)] - 32*Log[-S34] + 32*Log[-S45] - 
           32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 24*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51])) + G[0, -(S34/(S23 - S51))]*
        (8*Pi^2 + 64*G[0, 0, -((S12 - S34)/S51)] + 
         32*G[0, 1, -((S12 - S34)/S51)] + 32*G[1, 1, -(S34/(S23 - S51))] + 
         16*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + 
         G[1, -(S34/(S23 - S51))]*(32*Log[-S34] - 16*Log[-S45] + 
           16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
          (32*G[1, -(S34/(S23 - S51))] - 32*G[1, -((S12 - S34)/S51)] + 
           32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51])) - (188*Zeta[3])/3, 
     gb[131] -> G[1, -((S12 - S34)/S51)]*(8*Pi^2 + 
         112*G[0, 0, -((S12 - S34)/S51)]) + 
       32*G[0, 0, 0, -(S34/(S23 - S51))] - 
       240*G[0, 0, 0, -((S12 - S34)/S51)] - 
       112*G[0, 0, 1, -((S12 - S34)/S51)] + 
       48*G[0, 1, 1, -((S12 - S34)/S51)] + 
       48*G[1, 0, 1, -((S12 - S34)/S51)] - 
       32*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S12])/3 - 
       (16*Log[-S34]^3)/3 + (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-112*Log[-S34] + 112*Log[-S45] - 128*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(8*Log[-S12] - 56*Log[-S34] + 
         56*Log[-S45] - 56*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 32*Log[-S45] - 
         32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - 
       16*Pi^2*Log[-S51] - 16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
       Log[-S34]*(-16*Pi^2 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        (-16*Pi^2 - 32*G[0, 0, -(S34/(S23 - S51))] - 
         112*G[0, 0, -((S12 - S34)/S51)] - 56*G[0, 1, -((S12 - S34)/S51)] - 
         16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
           32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
       Log[-S45]*(16*Pi^2 + 16*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (16*Pi^2 + 112*G[0, 0, -((S12 - S34)/S51)] + 
         56*G[0, 1, -((S12 - S34)/S51)] + 32*G[1, 1, -(S34/(S23 - S51))] + 
         16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51]) + 
         G[1, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
          (56*G[1, -(S34/(S23 - S51))] - 56*G[1, -((S12 - S34)/S51)] + 
           56*Log[-S34] - 56*Log[-S45] + 56*Log[-S51])) + 
       G[0, -((S12 - S34)/S51)]*((-88*Pi^2)/3 - 
         56*G[0, 0, -(S34/(S23 - S51))] - 56*G[1, 1, -(S34/(S23 - S51))] - 
         48*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S12]^2 - 28*Log[-S34]^2 - 
         28*Log[-S45]^2 + Log[-S34]*(56*Log[-S45] - 56*Log[-S51]) + 
         G[1, -(S34/(S23 - S51))]*(56*G[1, -((S12 - S34)/S51)] - 
           56*Log[-S34] + 56*Log[-S45] - 56*Log[-S51]) + 
         56*Log[-S45]*Log[-S51] - 36*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*
          (-8*Log[-S12] + 56*Log[-S34] - 56*Log[-S45] + 56*Log[-S51])) - 
       (248*Zeta[3])/3, gb[132] -> G[1, -((S12 - S34)/S51)]*
        ((16*Pi^2)/3 + 80*G[0, 0, -((S12 - S34)/S51)]) + 
       48*G[0, 0, 0, -(S34/(S23 - S51))] - 
       176*G[0, 0, 0, -((S12 - S34)/S51)] - 
       80*G[0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 0, 1, -((S12 - S34)/S51)] - 
       48*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S12])/3 - 
       8*Log[-S34]^3 + (8*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-80*Log[-S34] + 80*Log[-S45] - 96*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(8*Log[-S12] - 40*Log[-S34] + 
         40*Log[-S45] - 40*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (-48*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*(-48*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - 
       10*Pi^2*Log[-S51] - 8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
       Log[-S34]*((-22*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((-22*Pi^2)/3 - 
         48*G[0, 0, -(S34/(S23 - S51))] - 80*G[0, 0, -((S12 - S34)/S51)] - 
         40*G[0, 1, -((S12 - S34)/S51)] - 24*Log[-S34]^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S45]*(10*Pi^2 + 8*Log[-S51]^2) + 
       G[0, -(S34/(S23 - S51))]*((22*Pi^2)/3 + 
         80*G[0, 0, -((S12 - S34)/S51)] + 40*G[0, 1, -((S12 - S34)/S51)] + 
         48*G[1, 1, -(S34/(S23 - S51))] + 24*Log[-S34]^2 + 8*Log[-S45]^2 - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (48*Log[-S34] - 16*Log[-S45] + 16*Log[-S51]) + 
         G[0, -((S12 - S34)/S51)]*(40*G[1, -(S34/(S23 - S51))] - 
           40*G[1, -((S12 - S34)/S51)] + 40*Log[-S34] - 40*Log[-S45] + 
           40*Log[-S51])) + G[0, -((S12 - S34)/S51)]*((-62*Pi^2)/3 - 
         40*G[0, 0, -(S34/(S23 - S51))] - 40*G[1, 1, -(S34/(S23 - S51))] - 
         32*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S12]^2 - 20*Log[-S34]^2 - 
         20*Log[-S45]^2 + Log[-S34]*(40*Log[-S45] - 40*Log[-S51]) + 
         G[1, -(S34/(S23 - S51))]*(40*G[1, -((S12 - S34)/S51)] - 
           40*Log[-S34] + 40*Log[-S45] - 40*Log[-S51]) + 
         40*Log[-S45]*Log[-S51] - 28*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*
          (-8*Log[-S12] + 40*Log[-S34] - 40*Log[-S45] + 40*Log[-S51])) - 
       128*Zeta[3], gb[133] -> G[1, -((S12 - S34)/S51)]*
        ((7*Pi^2)/3 + 56*G[0, 0, -((S12 - S34)/S51)]) + 
       16*G[0, 0, 0, -(S34/(S23 - S51))] - 
       80*G[0, 0, 0, -((S12 - S34)/S51)] - 8*G[0, 0, 1, -((S12 - S34)/S51)] + 
       14*G[0, 1, 1, -((S12 - S34)/S51)] + 
       14*G[1, 0, 1, -((S12 - S34)/S51)] - 
       16*G[1, 1, 1, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S12])/3 - 
       (8*Log[-S12]^3)/3 - (8*Log[-S34]^3)/3 + (8*Log[-S45]^3)/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
         48*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(4*Log[-S12] - 
         24*Log[-S34] + 24*Log[-S45] - 32*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] + 
         16*Log[-S45] - 16*Log[-S51]) + Log[-S34]^2*(8*Log[-S45] - 
         8*Log[-S51]) - (26*Pi^2*Log[-S51])/3 - 8*Log[-S45]^2*Log[-S51] - 
       (8*Log[-S51]^3)/3 + Log[-S34]*((-22*Pi^2)/3 - 8*Log[-S45]^2 + 
         16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
        ((-22*Pi^2)/3 - 16*G[0, 0, -(S34/(S23 - S51))] - 
         32*G[0, 0, -((S12 - S34)/S51)] - 24*G[0, 1, -((S12 - S34)/S51)] - 
         8*Log[-S34]^2 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 
           16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S45]*((22*Pi^2)/3 + 8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        ((22*Pi^2)/3 + 32*G[0, 0, -((S12 - S34)/S51)] + 
         24*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -(S34/(S23 - S51))] + 
         8*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51]) + 
         G[1, -(S34/(S23 - S51))]*(16*Log[-S34] - 16*Log[-S45] + 
           16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
          (16*G[1, -(S34/(S23 - S51))] - 24*G[1, -((S12 - S34)/S51)] + 
           16*Log[-S34] - 16*Log[-S45] + 16*Log[-S51])) + 
       G[0, -((S12 - S34)/S51)]*((-23*Pi^2)/3 - 
         16*G[0, 0, -(S34/(S23 - S51))] - 24*G[0, 1, -((S12 - S34)/S51)] - 
         16*G[1, 1, -(S34/(S23 - S51))] - 14*G[1, 1, -((S12 - S34)/S51)] + 
         4*Log[-S12]^2 - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
          (24*G[1, -((S12 - S34)/S51)] - 16*Log[-S34] + 16*Log[-S45] - 
           16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
         G[1, -((S12 - S34)/S51)]*(-4*Log[-S12] + 24*Log[-S34] - 
           24*Log[-S45] + 32*Log[-S51])) - (74*Zeta[3])/3, gb[134] -> 0, 
     gb[135] -> 0}
 
replbb[4] = {gb[1] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + 
       (8*Log[-S45]^4)/3 + (256*Log[-S45]*Zeta[3])/3, 
     gb[2] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, gb[3] -> (-19*Pi^4)/30 + 
       64*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       64*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] - (4*Pi^2*Log[-S51]^2)/3 + 
       (8*Log[-S51]^4)/3 + G[0, 0, -((S12 - S34)/S51)]*
        ((-8*Pi^2)/3 + 32*Log[-S51]^2) + (256*Log[-S51]*Zeta[3])/3 + 
       G[0, -((S12 - S34)/S51)]*((-8*Pi^2*Log[-S51])/3 + (32*Log[-S51]^3)/3 + 
         (256*Zeta[3])/3), gb[4] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + 
       (8*Log[-S45]^4)/3 + (256*Log[-S45]*Zeta[3])/3, 
     gb[5] -> (-19*Pi^4)/30 + 64*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
       64*G[1, 1, 1, 1, -(S34/(S23 - S51))] - 
       64*G[0, 0, 0, -(S34/(S23 - S51))]*Log[-S34] + 
       64*G[1, 1, 1, -(S34/(S23 - S51))]*Log[-S34] - (4*Pi^2*Log[-S34]^2)/3 + 
       (8*Log[-S34]^4)/3 + G[1, 1, -(S34/(S23 - S51))]*
        ((-8*Pi^2)/3 + 32*Log[-S34]^2) + G[0, 0, -(S34/(S23 - S51))]*
        ((-8*Pi^2)/3 + 64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2) + 
       G[0, -(S34/(S23 - S51))]*(-64*G[1, 1, 1, -(S34/(S23 - S51))] + 
         (8*Pi^2*Log[-S34])/3 - 64*G[1, 1, -(S34/(S23 - S51))]*Log[-S34] - 
         (32*Log[-S34]^3)/3 + G[1, -(S34/(S23 - S51))]*((8*Pi^2)/3 - 
           32*Log[-S34]^2) - (256*Zeta[3])/3) + (256*Log[-S34]*Zeta[3])/3 + 
       G[1, -(S34/(S23 - S51))]*(-64*G[0, 0, 0, -(S34/(S23 - S51))] - 
         (8*Pi^2*Log[-S34])/3 + 64*G[0, 0, -(S34/(S23 - S51))]*Log[-S34] + 
         (32*Log[-S34]^3)/3 + (256*Zeta[3])/3), 
     gb[6] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S12]^2)/3 + (16*Log[-S12]^4)/3 + 
        (512*Log[-S12]*Zeta[3])/3)/2, 
     gb[7] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S45]^2)/3 + (16*Log[-S45]^4)/3 + 
        (512*Log[-S45]*Zeta[3])/3)/2, 
     gb[8] -> ((-19*Pi^4)/15 - (8*Pi^2*Log[-S51]^2)/3 + (16*Log[-S51]^4)/3 + 
        (512*Log[-S51]*Zeta[3])/3)/2, gb[9] -> (-7*Pi^4)/30 + Log[-S45]^4/6 + 
       (2*Log[-S45]^3*Log[-S51])/3 - (Pi^2*Log[-S51]^2)/3 + Log[-S51]^4/6 + 
       Log[-S45]^2*(-1/3*Pi^2 + Log[-S51]^2) + (56*Log[-S51]*Zeta[3])/3 + 
       Log[-S45]*((-2*Pi^2*Log[-S51])/3 + (2*Log[-S51]^3)/3 + 
         (56*Zeta[3])/3), gb[10] -> (-7*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + 
       (8*Log[-S45]^4)/3 + (112*Log[-S45]*Zeta[3])/3, 
     gb[11] -> (-7*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (112*Log[-S45]*Zeta[3])/3, gb[12] -> (-8*Pi^4)/9 - (8*Log[-S45]^4)/3 + 
       G[1, 1, 1, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
       Log[-S34]^3*((16*Log[-S45])/3 - (16*Log[-S51])/3) + 
       (4*Log[-S45]^3*Log[-S51])/3 - (4*Pi^2*Log[-S51]^2)/3 + 
       G[0, 0, 0, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-8*Pi^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
        (-8*Pi^2 - 8*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
         16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S34]^2*(-4*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
         4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-4*Log[-S45]^3)/3 + 
         (8*Pi^2*Log[-S51])/3 + 4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
         Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
         G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
         Log[-S45]*((-8*Pi^2)/3 - 4*Log[-S51]^2) + 
         Log[-S34]*(8*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
           8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
          (8*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
           Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 48*Zeta[3]) + 
       Log[-S45]*((4*Log[-S51]^3)/3 - 32*Zeta[3]) + 16*Log[-S51]*Zeta[3] + 
       Log[-S34]*((4*Log[-S45]^3)/3 - (8*Pi^2*Log[-S51])/3 - 
         4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
         Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + 48*Zeta[3]) + 
       G[1, -(S34/(S23 - S51))]*((4*Log[-S45]^3)/3 + 
         G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
         Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (8*Pi^2*Log[-S51])/3 - 
         4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
         Log[-S34]*(-8*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
           8*Log[-S51]^2) + Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + 
         48*Zeta[3]), gb[13] -> -1/6*Pi^4 - Log[-S45]^4 + 
       G[0, 0, 0, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       (2*Log[-S45]^3*Log[-S51])/3 - (2*Pi^2*Log[-S51]^2)/3 + 
       2*Log[-S45]^2*Log[-S51]^2 + Log[-S51]^4/3 + 
       Log[-S34]^3*((-8*Log[-S45])/3 + (8*Log[-S51])/3) + 
       G[1, 1, 1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
       Log[-S34]^2*(2*Pi^2 + 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] + 
         2*Log[-S51]^2) + Log[-S45]*((-8*Pi^2*Log[-S51])/3 + 
         (2*Log[-S51]^3)/3) + G[0, 0, -(S34/(S23 - S51))]*
        (4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
         Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 
       G[1, 1, -(S34/(S23 - S51))]*(4*Pi^2 + 4*Log[-S45]^2 - 
         8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + Log[-S34]*
          (-16*Log[-S45] + 16*Log[-S51])) + Log[-S34]*((-2*Log[-S45]^3)/3 + 
         (4*Pi^2*Log[-S51])/3 + 2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
         Log[-S45]*((-4*Pi^2)/3 - 2*Log[-S51]^2) - 24*Zeta[3]) + 
       G[1, -(S34/(S23 - S51))]*((-2*Log[-S45]^3)/3 + (4*Pi^2*Log[-S51])/3 + 
         2*Log[-S45]^2*Log[-S51] + (2*Log[-S51]^3)/3 + 
         Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
         Log[-S45]*((-4*Pi^2)/3 - 2*Log[-S51]^2) + 
         Log[-S34]*(4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
           4*Log[-S51]^2) - 24*Zeta[3]) + (184*Log[-S51]*Zeta[3])/3 + 
       G[0, -(S34/(S23 - S51))]*((2*Log[-S45]^3)/3 + 
         G[1, 1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
         Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (4*Pi^2*Log[-S51])/3 - 
         2*Log[-S45]^2*Log[-S51] - (2*Log[-S51]^3)/3 + 
         Log[-S34]*(-4*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
           4*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*(-4*Pi^2 - 
           4*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
           8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
         Log[-S45]*((4*Pi^2)/3 + 2*Log[-S51]^2) + 24*Zeta[3]), gb[14] -> 0, 
     gb[15] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, gb[16] -> (-58*Pi^4)/45 - 
       (8*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
        (32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^3*((16*Log[-S45])/3 - 
         (16*Log[-S51])/3) + (16*Log[-S45]^3*Log[-S51])/3 - 
       4*Pi^2*Log[-S51]^2 + G[0, 0, 0, -(S34/(S23 - S51))]*
        (-32*Log[-S45] + 32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        (-8*Pi^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
         32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
       G[1, 1, -(S34/(S23 - S51))]*(-8*Pi^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]^2*(-4*Pi^2 - 8*Log[-S51]^2) + 
       Log[-S34]^2*(-4*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-16*Log[-S45]^3)/3 + 
         (20*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*Log[-S51] + 
         (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
         G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
         Log[-S45]*((-20*Pi^2)/3 - 16*Log[-S51]^2) + 
         Log[-S34]*(8*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
          (8*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - 
         24*Zeta[3]) + Log[-S45]*((20*Pi^2*Log[-S51])/3 + 
         (16*Log[-S51]^3)/3 - 16*Zeta[3]) + 24*Log[-S51]*Zeta[3] + 
       Log[-S34]*((16*Log[-S45]^3)/3 - (20*Pi^2*Log[-S51])/3 - 
         16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
         Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 24*Zeta[3]) + 
       G[1, -(S34/(S23 - S51))]*((16*Log[-S45]^3)/3 + 
         G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
         Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
         16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
         Log[-S34]*(-8*Pi^2 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
           16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
         24*Zeta[3]), gb[17] -> (-11*Pi^4)/10 + (4*Log[-S45]^4)/3 + 
       G[1, 1, 1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]^3*((8*Log[-S45])/3 - (8*Log[-S51])/3) + 
       (8*Log[-S45]^3*Log[-S51])/3 - 2*Pi^2*Log[-S51]^2 + 
       G[0, 0, 0, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*(-4*Pi^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
        (-4*Pi^2 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
         16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S45]^2*((-2*Pi^2)/3 - 4*Log[-S51]^2) + 
       Log[-S34]^2*(-2*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
         4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*((-8*Log[-S45]^3)/3 + 
         (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*Log[-S51] + 
         (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 8*Log[-S51]) + 
         G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
         Log[-S45]*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
         Log[-S34]*(4*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
           8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
          (4*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
           Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) - 12*Zeta[3]) + 
       12*Log[-S51]*Zeta[3] + Log[-S34]*((8*Log[-S45]^3)/3 - 
         (10*Pi^2*Log[-S51])/3 - 8*Log[-S45]^2*Log[-S51] - 
         (8*Log[-S51]^3)/3 + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) + 
         12*Zeta[3]) + G[1, -(S34/(S23 - S51))]*((8*Log[-S45]^3)/3 + 
         G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
         Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (10*Pi^2*Log[-S51])/3 - 
         8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
         Log[-S34]*(-4*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
           8*Log[-S51]^2) + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) + 
         12*Zeta[3]) + Log[-S45]*((10*Pi^2*Log[-S51])/3 + (8*Log[-S51]^3)/3 + 
         (184*Zeta[3])/3), gb[18] -> 0, 
     gb[19] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, gb[20] -> (-19*Pi^4)/30 - 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (256*Log[-S45]*Zeta[3])/
        3, gb[21] -> (-11*Pi^4)/18 - (7*Log[-S45]^4)/3 + 
       (4*Log[-S45]^3*Log[-S51])/3 - (4*Pi^2*Log[-S51]^2)/3 + 
       2*Log[-S45]^2*Log[-S51]^2 + Log[-S51]^4/3 + 
       Log[-S45]*((-8*Pi^2*Log[-S51])/3 + (4*Log[-S51]^3)/3 - 16*Zeta[3]) + 
       (208*Log[-S51]*Zeta[3])/3, gb[22] -> (-19*Pi^4)/30 - 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (256*Log[-S45]*Zeta[3])/
        3, gb[23] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + 
       (8*Log[-S45]^4)/3 + (256*Log[-S45]*Zeta[3])/3, 
     gb[24] -> (-41*Pi^4)/90 + (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (208*Log[-S45]*Zeta[3])/3, gb[25] -> (-19*Pi^4)/30 - 
       (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + (256*Log[-S45]*Zeta[3])/
        3, gb[26] -> (-41*Pi^4)/90 + G[0, 0, -((S12 - S34)/S51)]*
        (32*G[0, 1, -((S12 - S34)/S51)] - 16*G[1, 1, -((S12 - S34)/S51)]) + 
       (4*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       32*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       16*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       8*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       8*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       8*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 
       32*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       16*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       16*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
       (8*Log[-S51]^4)/3 + G[0, -((S12 - S34)/S51)]*
        (-32*G[0, 0, 1, -((S12 - S34)/S51)] + 
         16*G[0, 1, 1, -((S12 - S34)/S51)] + 
         16*G[1, 0, 1, -((S12 - S34)/S51)] - 
         8*G[1, 1, 1, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)]*
          Log[-S51] - 16*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 16*Log[-S51]^2) + 
       G[1, -((S12 - S34)/S51)]*(-32*G[0, 0, 0, -((S12 - S34)/S51)] + 
         (8*Pi^2*Log[-S51])/3 - 32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
         G[0, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S51]^2) - 
         8*Zeta[3]) + (208*Log[-S51]*Zeta[3])/3, 
     gb[27] -> (-19*Pi^4)/30 - (4*Pi^2*Log[-S45]^2)/3 + (8*Log[-S45]^4)/3 + 
       (256*Log[-S45]*Zeta[3])/3, gb[28] -> (41*Pi^4)/45 - 
       (7*Log[-S45]^4)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
        (32*Log[-S45] - 32*Log[-S51]) + Log[-S51]^4/3 + 
       Log[-S34]^3*((-16*Log[-S45])/3 + (16*Log[-S51])/3) + 
       G[1, 1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
       Log[-S45]^2*((4*Pi^2)/3 + 2*Log[-S51]^2) + 
       Log[-S34]^2*(4*Pi^2 + 4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 
         4*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
        (8*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       G[1, 1, -(S34/(S23 - S51))]*(8*Pi^2 + 8*Log[-S45]^2 - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       Log[-S45]*((-8*Pi^2*Log[-S51])/3 - (208*Zeta[3])/3) + 
       Log[-S34]*((-4*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 + 
         4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
         Log[-S45]*((-8*Pi^2)/3 - 4*Log[-S51]^2) - 48*Zeta[3]) + 
       G[1, -(S34/(S23 - S51))]*((-4*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 + 
         4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
         Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
         Log[-S45]*((-8*Pi^2)/3 - 4*Log[-S51]^2) + 
         Log[-S34]*(8*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
           8*Log[-S51]^2) - 48*Zeta[3]) + (160*Log[-S51]*Zeta[3])/3 + 
       G[0, -(S34/(S23 - S51))]*((4*Log[-S45]^3)/3 + 
         G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
         Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (8*Pi^2*Log[-S51])/3 - 
         4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
         Log[-S34]*(-8*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
           8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*(-8*Pi^2 - 
           8*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
           16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
         Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + 48*Zeta[3]), gb[29] -> 0, 
     gb[30] -> (8*Pi^4)/45 + G[0, 0, -((S12 - S34)/S51)]*
        (32*G[0, 1, -((S12 - S34)/S51)] - 16*G[1, 1, -((S12 - S34)/S51)]) + 
       (4*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       32*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       16*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       8*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       8*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       8*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S45]^2)/3 - 
       (8*Log[-S45]^4)/3 - 32*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       16*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       16*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
       (8*Log[-S51]^4)/3 + G[0, -((S12 - S34)/S51)]*
        (-32*G[0, 0, 1, -((S12 - S34)/S51)] + 
         16*G[0, 1, 1, -((S12 - S34)/S51)] + 
         16*G[1, 0, 1, -((S12 - S34)/S51)] - 
         8*G[1, 1, 1, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)]*
          Log[-S51] - 16*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 16*Log[-S51]^2) + 
       G[1, -((S12 - S34)/S51)]*(-32*G[0, 0, 0, -((S12 - S34)/S51)] + 
         (8*Pi^2*Log[-S51])/3 - 32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
         G[0, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S51]^2) - 
         8*Zeta[3]) - (256*Log[-S45]*Zeta[3])/3 + (208*Log[-S51]*Zeta[3])/3, 
     gb[31] -> 0, gb[32] -> (19*Pi^4)/30 - 
       32*G[0, 0, 0, 0, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S45]^2)/3 - 
       (4*Log[-S45]^4)/3 - 32*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       (2*Pi^2*Log[-S51]^2)/3 - (4*Log[-S51]^4)/3 + 
       G[0, 0, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*((4*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - 
         (128*Zeta[3])/3) - (128*Log[-S45]*Zeta[3])/3 - 
       (128*Log[-S51]*Zeta[3])/3, gb[33] -> (28*Pi^4)/45 - Log[-S45]^4/6 - 
       (2*Log[-S45]^3*Log[-S51])/3 + (2*Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + 
       Log[-S45]^2*((2*Pi^2)/3 - Log[-S51]^2) + 
       Log[-S45]*((4*Pi^2*Log[-S51])/3 - (2*Log[-S51]^3)/3 - 
         (104*Zeta[3])/3) - (104*Log[-S51]*Zeta[3])/3, 
     gb[34] -> (19*Pi^4)/30 + (2*Pi^2*Log[-S45]^2)/3 - (4*Log[-S45]^4)/3 + 
       (2*Pi^2*Log[-S51]^2)/3 - (4*Log[-S51]^4)/3 - (128*Log[-S45]*Zeta[3])/
        3 - (128*Log[-S51]*Zeta[3])/3, gb[35] -> (28*Pi^4)/45 - 
       Log[-S45]^4/6 - (2*Log[-S45]^3*Log[-S51])/3 + (2*Pi^2*Log[-S51]^2)/3 - 
       Log[-S51]^4/6 + Log[-S45]^2*((2*Pi^2)/3 - Log[-S51]^2) + 
       Log[-S45]*((4*Pi^2*Log[-S51])/3 - (2*Log[-S51]^3)/3 - 
         (104*Zeta[3])/3) - (104*Log[-S51]*Zeta[3])/3, 
     gb[36] -> (19*Pi^4)/30 - 32*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
       32*G[1, 1, 1, 1, -(S34/(S23 - S51))] + 
       32*G[0, 0, 0, -(S34/(S23 - S51))]*Log[-S34] - 
       32*G[1, 1, 1, -(S34/(S23 - S51))]*Log[-S34] + (2*Pi^2*Log[-S34]^2)/3 - 
       (4*Log[-S34]^4)/3 + G[1, 1, -(S34/(S23 - S51))]*
        ((4*Pi^2)/3 - 16*Log[-S34]^2) + G[0, 0, -(S34/(S23 - S51))]*
        ((4*Pi^2)/3 - 32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2) + 
       (2*Pi^2*Log[-S45]^2)/3 - (4*Log[-S45]^4)/3 + G[1, -(S34/(S23 - S51))]*
        (32*G[0, 0, 0, -(S34/(S23 - S51))] + (4*Pi^2*Log[-S34])/3 - 
         32*G[0, 0, -(S34/(S23 - S51))]*Log[-S34] - (16*Log[-S34]^3)/3 - 
         (128*Zeta[3])/3) - (128*Log[-S34]*Zeta[3])/3 - 
       (128*Log[-S45]*Zeta[3])/3 + G[0, -(S34/(S23 - S51))]*
        (32*G[1, 1, 1, -(S34/(S23 - S51))] - (4*Pi^2*Log[-S34])/3 + 
         32*G[1, 1, -(S34/(S23 - S51))]*Log[-S34] + (16*Log[-S34]^3)/3 + 
         G[1, -(S34/(S23 - S51))]*((-4*Pi^2)/3 + 16*Log[-S34]^2) + 
         (128*Zeta[3])/3), gb[37] -> (5*Pi^4)/9 - 
       16*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
       8*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
       4*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
       4*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       4*G[1, 0, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12]^2)/3 - 
       (4*Log[-S12]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
        (-4*Log[-S12] - 4*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
        (-4*Log[-S12] - 4*Log[-S51]) - 16*G[0, 0, 0, -((S12 - S34)/S51)]*
        Log[-S51] + 8*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       (4*Log[-S51]^4)/3 + G[0, 0, -((S12 - S34)/S51)]*
        ((2*Pi^2)/3 - 8*G[0, 1, -((S12 - S34)/S51)] + 
         4*G[1, 1, -((S12 - S34)/S51)] - 8*Log[-S51]^2) + 
       G[0, 1, -((S12 - S34)/S51)]*(4*Log[-S12]^2 - 4*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*(8*G[0, 0, 1, -((S12 - S34)/S51)] - 
         4*G[0, 1, 1, -((S12 - S34)/S51)] - 
         4*G[1, 0, 1, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 + 
         (8*Log[-S12]^3)/3 + (2*Pi^2*Log[-S51])/3 - 
         8*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - (8*Log[-S51]^3)/3 + 
         G[1, 1, -((S12 - S34)/S51)]*(4*Log[-S12] + 4*Log[-S51])) - 
       (140*Log[-S12]*Zeta[3])/3 - (116*Log[-S51]*Zeta[3])/3 + 
       G[1, -((S12 - S34)/S51)]*(8*G[0, 0, 0, -((S12 - S34)/S51)] - 
         (2*Pi^2*Log[-S12])/3 - (2*Pi^2*Log[-S51])/3 + 
         8*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + G[0, -((S12 - S34)/S51)]*
          (-4*Log[-S12]^2 + 4*Log[-S51]^2) + 4*Zeta[3]), gb[38] -> 0, 
     gb[39] -> 0, gb[40] -> (-16*Pi^4)/15 - (4*Pi^2*Log[-S45]^2)/3 - 
       (4*Pi^2*Log[-S51]^2)/3 + Log[-S45]*((8*Pi^2*Log[-S51])/3 - 
         48*Zeta[3]) + 48*Log[-S51]*Zeta[3], gb[41] -> 0, 
     gb[42] -> (107*Pi^4)/360 + (Pi^2*G[1, 1, -((S12 - S34)/S51)])/6 + 
       8*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       4*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       2*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       2*G[0, 1, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, 1, 
        -((S12 - S34)/S51)] - 2*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       G[1, 0, 1, 1, -((S12 - S34)/S51)] + G[1, 1, 0, 1, 
        -((S12 - S34)/S51)] - Log[-S45]^4/24 + 
       8*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] - 
       4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Log[-S45]^3*Log[-S51])/
        6 + (Pi^2*Log[-S51]^2)/2 + (5*Log[-S51]^4)/8 + 
       Log[-S45]^2*(-1/6*Pi^2 - Log[-S51]^2/4) + G[0, 1, -((S12 - S34)/S51)]*
        (Pi^2/6 + 2*Log[-S51]^2) + G[0, 0, -((S12 - S34)/S51)]*
        (Pi^2/3 + 4*G[0, 1, -((S12 - S34)/S51)] - 
         2*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*(-4*G[0, 0, 1, -((S12 - S34)/S51)] + 
         2*G[0, 1, 1, -((S12 - S34)/S51)] + 
         2*G[1, 0, 1, -((S12 - S34)/S51)] - G[1, 1, 1, -((S12 - S34)/S51)] + 
         (Pi^2*Log[-S51])/3 + 4*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         2*G[1, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Log[-S51]^3)/3 + 
         G[1, -((S12 - S34)/S51)]*(-1/6*Pi^2 - 2*Log[-S51]^2) - 
         (10*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
        (-4*G[0, 0, 0, -((S12 - S34)/S51)] + (Pi^2*Log[-S51])/3 - 
         4*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - Zeta[3]) - 
       (4*Log[-S51]*Zeta[3])/3 + Log[-S45]*(-1/3*(Pi^2*Log[-S51]) - 
         Log[-S51]^3/6 + (22*Zeta[3])/3), 
     gb[43] -> (23*Pi^4)/15 - (2*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       G[0, 0, -((S12 - S34)/S51)]*(-16*G[0, 1, -((S12 - S34)/S51)] + 
         8*G[1, 1, -((S12 - S34)/S51)]) - 
       16*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
       8*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
       8*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (11*Log[-S45]^4)/3 + 
       16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       8*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Log[-S45]^3*Log[-S51])/
        3 - (2*Pi^2*Log[-S51]^2)/3 - Log[-S51]^4 + G[0, -((S12 - S34)/S51)]*
        (16*G[0, 0, 1, -((S12 - S34)/S51)] - 
         8*G[0, 1, 1, -((S12 - S34)/S51)] - 
         8*G[1, 0, 1, -((S12 - S34)/S51)] + 
         4*G[1, 1, 1, -((S12 - S34)/S51)] - 16*G[0, 1, -((S12 - S34)/S51)]*
          Log[-S51] + 8*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*((10*Pi^2)/3 - 8*Log[-S51]^2) + 
       Log[-S45]^2*((10*Pi^2)/3 + 2*Log[-S51]^2) + 
       Log[-S45]*((-16*Pi^2*Log[-S51])/3 + (4*Log[-S51]^3)/3 - 
         (56*Zeta[3])/3) - (40*Log[-S51]*Zeta[3])/3 + 
       G[1, -((S12 - S34)/S51)]*(16*G[0, 0, 0, -((S12 - S34)/S51)] - 
         (4*Pi^2*Log[-S51])/3 + 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
         G[0, -((S12 - S34)/S51)]*((-10*Pi^2)/3 + 8*Log[-S51]^2) + 
         4*Zeta[3]), gb[44] -> (2*Pi^4)/45 - 
       (4*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       64*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
       32*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
       16*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
       16*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       8*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       16*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       64*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       32*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       16*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       16*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/3 + 
       G[0, 1, -((S12 - S34)/S51)]*((8*Pi^2)/3 - 16*Log[-S51]^2) + 
       G[0, 0, -((S12 - S34)/S51)]*((-16*Pi^2)/3 - 
         32*G[0, 1, -((S12 - S34)/S51)] + 16*G[1, 1, -((S12 - S34)/S51)] + 
         32*Log[-S51]^2) + 16*Log[-S51]*Zeta[3] + G[1, -((S12 - S34)/S51)]*
        (32*G[0, 0, 0, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S51])/3 + 
         32*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 8*Zeta[3]) + 
       G[0, -((S12 - S34)/S51)]*(32*G[0, 0, 1, -((S12 - S34)/S51)] - 
         16*G[0, 1, 1, -((S12 - S34)/S51)] - 
         16*G[1, 0, 1, -((S12 - S34)/S51)] + 
         8*G[1, 1, 1, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S51])/3 - 
         32*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
         16*G[1, 1, -((S12 - S34)/S51)]*Log[-S51] + (32*Log[-S51]^3)/3 + 
         G[1, -((S12 - S34)/S51)]*((-8*Pi^2)/3 + 16*Log[-S51]^2) + 
         (424*Zeta[3])/3), gb[45] -> (-68*Pi^4)/45 + 
       (8*Pi^2*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)])/3 - 
       (8*Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - (4*Pi^2*Log[-S45]^2)/3 - 
       (4*Pi^2*Log[-S51]^2)/3 + Log[-S45]*((8*Pi^2*Log[-S51])/3 - 
         48*Zeta[3]) + 48*Log[-S51]*Zeta[3], gb[46] -> 0, gb[47] -> 0, 
     gb[48] -> 0, gb[49] -> 0, gb[50] -> 0, 
     gb[51] -> 2*((-277*Pi^4)/180 + 64*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
        (2*Pi^2*Log[-S12]^2)/3 - (4*Log[-S12]^4)/3 + 
        64*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] - (8*Pi^2*Log[-S51]^2)/
         3 + (8*Log[-S51]^4)/3 + G[0, 0, -((S12 - S34)/S51)]*
         ((-16*Pi^2)/3 + 32*Log[-S51]^2) - (128*Log[-S12]*Zeta[3])/3 + 
        (424*Log[-S51]*Zeta[3])/3 + G[0, -((S12 - S34)/S51)]*
         ((-16*Pi^2*Log[-S51])/3 + (32*Log[-S51]^3)/3 + (424*Zeta[3])/3)), 
     gb[52] -> (-34*Pi^4)/15 - (16*Pi^2*G[0, 0, -((S12 - S34)/S51)])/3 + 
       (8*Pi^2*Log[-S45]^2)/3 - (8*Pi^2*Log[-S51]^2)/3 - 
       16*Log[-S45]*Zeta[3] + 112*Log[-S51]*Zeta[3] + 
       G[0, -((S12 - S34)/S51)]*((-16*Pi^2*Log[-S51])/3 + 112*Zeta[3]), 
     gb[53] -> 2*((-493*Pi^4)/180 - 32*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
        32*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Log[-S34]^4)/3 - 
        (4*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
         (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
        Log[-S34]^3*((16*Log[-S45])/3 - (16*Log[-S51])/3) + 
        (16*Log[-S45]^3*Log[-S51])/3 - 6*Pi^2*Log[-S51]^2 + 
        (4*Log[-S51]^4)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
         (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
        G[1, 1, -(S34/(S23 - S51))]*((-20*Pi^2)/3 - 16*Log[-S34]^2 - 
          16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
          32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
        G[0, 0, -(S34/(S23 - S51))]*((-20*Pi^2)/3 - 
          32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
          Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
          16*Log[-S51]^2) + Log[-S45]^2*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
        Log[-S34]^2*((-10*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
          8*Log[-S51]^2) + Log[-S34]*((16*Log[-S45]^3)/3 - 
          (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
          (16*Log[-S51]^3)/3 + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) - 
          (56*Zeta[3])/3) + G[1, -(S34/(S23 - S51))]*
         (32*G[0, 0, 0, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 + 
          (16*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
           (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
          Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
          16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
          Log[-S34]*((-20*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
            16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) - 
          (56*Zeta[3])/3) + (368*Log[-S51]*Zeta[3])/3 + 
        Log[-S45]*((20*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 + 
          (56*Zeta[3])/3) + G[0, -(S34/(S23 - S51))]*
         (32*G[1, 1, 1, -(S34/(S23 - S51))] + (16*Log[-S34]^3)/3 - 
          (16*Log[-S45]^3)/3 + (20*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*
           Log[-S51] + (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 
            16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] - 
            32*Log[-S45] + 32*Log[-S51]) + Log[-S45]*((-20*Pi^2)/3 - 
            16*Log[-S51]^2) + Log[-S34]*((20*Pi^2)/3 + 16*Log[-S45]^2 - 
            32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + 
          G[1, -(S34/(S23 - S51))]*((20*Pi^2)/3 + 16*Log[-S34]^2 + 
            16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
            Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + (56*Zeta[3])/3)), 
     gb[54] -> (-34*Pi^4)/15 + (8*Pi^2*Log[-S45]^2)/3 - 
       (8*Pi^2*Log[-S51]^2)/3 - 16*Log[-S45]*Zeta[3] + 112*Log[-S51]*Zeta[3], 
     gb[55] -> 2*((227*Pi^4)/36 + (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
        32*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
        512*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
        256*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
        128*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
        128*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
        64*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
        128*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
        64*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
        64*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
        32*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (4*Log[-S34]^4)/3 + 
        (4*Log[-S45]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
         (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
        G[1, 0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
          64*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
         (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
        (16*Log[-S45]^3*Log[-S51])/3 + (26*Pi^2*Log[-S51]^2)/3 + 
        (4*Log[-S51]^4)/3 + Log[-S34]^3*((-16*Log[-S45])/3 + 
          (16*Log[-S51])/3) + G[1, 1, 1, -(S34/(S23 - S51))]*
         (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
        G[0, 0, 1, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
          128*Log[-S51]) + G[0, 0, 0, -((S12 - S34)/S51)]*
         (256*Log[-S34] - 256*Log[-S45] + 256*Log[-S51]) + 
        Log[-S45]^2*((26*Pi^2)/3 + 8*Log[-S51]^2) + 
        Log[-S34]^2*((26*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
          8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
         ((52*Pi^2)/3 + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
          32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
          Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
        G[0, 0, -(S34/(S23 - S51))]*((52*Pi^2)/3 + 
          128*G[0, 0, -((S12 - S34)/S51)] + 64*G[0, 1, -((S12 - S34)/S51)] + 
          32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
          32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
          Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
        G[0, 1, -((S12 - S34)/S51)]*((40*Pi^2)/3 + 
          64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
          64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
          Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
        G[0, 0, -((S12 - S34)/S51)]*((208*Pi^2)/3 + 
          128*G[1, 1, -(S34/(S23 - S51))] + 128*G[1, 1, -((S12 - S34)/S51)] + 
          64*Log[-S34]^2 + 64*Log[-S45]^2 - 128*Log[-S45]*Log[-S51] + 
          64*Log[-S51]^2 + Log[-S34]*(-128*Log[-S45] + 128*Log[-S51])) + 
        Log[-S45]*((-52*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - 
          (248*Zeta[3])/3) + G[0, -(S34/(S23 - S51))]*
         (G[1, -((S12 - S34)/S51)]*((32*Pi^2)/3 + 
            128*G[0, 0, -((S12 - S34)/S51)]) - 
          256*G[0, 0, 0, -((S12 - S34)/S51)] - 
          128*G[0, 0, 1, -((S12 - S34)/S51)] + 
          64*G[0, 1, 1, -((S12 - S34)/S51)] + 
          64*G[1, 0, 1, -((S12 - S34)/S51)] - 
          32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 + 
          (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
           (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) + 
          G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
            64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 
            32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
            16*Log[-S51]) - (52*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*
           Log[-S51] - (16*Log[-S51]^3)/3 + Log[-S34]*((-52*Pi^2)/3 - 
            16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
          G[1, -(S34/(S23 - S51))]*((-52*Pi^2)/3 - 
            128*G[0, 0, -((S12 - S34)/S51)] - 64*G[0, 1, -((S12 - S34)/
                S51)] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
            Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*
             Log[-S51] - 16*Log[-S51]^2) + Log[-S45]*((52*Pi^2)/3 + 
            16*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*((-104*Pi^2)/3 - 
            64*G[1, 1, -(S34/(S23 - S51))] - 64*G[1, 1, -((S12 - S34)/S51)] - 
            32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
              64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
             (64*G[1, -((S12 - S34)/S51)] - 64*Log[-S34] + 64*Log[-S45] - 
              64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2 + 
            G[1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
              64*Log[-S51])) - (248*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
         (-256*G[0, 0, 0, -((S12 - S34)/S51)] - (32*Pi^2*Log[-S34])/3 + 
          (32*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
           (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) - 
          (32*Pi^2*Log[-S51])/3 - 64*Zeta[3]) + (248*Log[-S51]*Zeta[3])/3 + 
        Log[-S34]*((-16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 
          16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
          Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + (248*Zeta[3])/3) + 
        G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
           ((-32*Pi^2)/3 - 128*G[0, 0, -((S12 - S34)/S51)]) - 
          32*G[0, 0, 0, -(S34/(S23 - S51))] + 
          256*G[0, 0, 0, -((S12 - S34)/S51)] + 
          128*G[0, 0, 1, -((S12 - S34)/S51)] - 
          64*G[0, 1, 1, -((S12 - S34)/S51)] - 
          64*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Log[-S34]^3)/3 - 
          (16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*
           Log[-S51] + (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 
            16*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 
            32*Log[-S45] + 32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
           (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
          G[0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
            128*Log[-S51]) + Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + 
          Log[-S34]*((52*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
            16*Log[-S51]^2) + (248*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
         (-64*G[0, 0, 0, -(S34/(S23 - S51))] + 
          64*G[1, 1, 1, -(S34/(S23 - S51))] - 
          64*G[1, 1, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 - 
          (32*Log[-S45]^3)/3 + (104*Pi^2*Log[-S51])/3 + 32*Log[-S45]^2*
           Log[-S51] + (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 
            32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 
            64*Log[-S45] + 64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
           (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
          G[1, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
            64*Log[-S51]) + Log[-S45]*((-104*Pi^2)/3 - 32*Log[-S51]^2) + 
          G[1, -((S12 - S34)/S51)]*((-104*Pi^2)/3 - 
            64*G[0, 0, -(S34/(S23 - S51))] - 64*G[1, 1, -(S34/(S23 - S51))] - 
            32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
              64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
          Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
            32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((104*Pi^2)/3 + 
            64*G[0, 0, -(S34/(S23 - S51))] + 64*G[1, 1, -((S12 - S34)/S51)] + 
            32*Log[-S34]^2 + 32*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
             (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
            64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + Log[-S34]*
             (-64*Log[-S45] + 64*Log[-S51])) + (496*Zeta[3])/3)), 
     gb[56] -> 0, gb[57] -> 2*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + 
        (4*Log[-S12]^4)/3 + (128*Log[-S12]*Zeta[3])/3), gb[58] -> 0, 
     gb[59] -> 2*((-493*Pi^4)/180 + 32*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
        32*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (4*Log[-S34]^4)/3 - 
        (4*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
         (32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
        Log[-S34]^3*((16*Log[-S45])/3 - (16*Log[-S51])/3) + 
        (16*Log[-S45]^3*Log[-S51])/3 - (10*Pi^2*Log[-S51]^2)/3 - 
        (4*Log[-S51]^4)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
         (-32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
        G[1, 1, -(S34/(S23 - S51))]*(-12*Pi^2 + 16*Log[-S34]^2 - 
          16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
          32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
        G[0, 0, -(S34/(S23 - S51))]*(-12*Pi^2 + 
          32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
          Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
          16*Log[-S51]^2) + Log[-S45]^2*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
        Log[-S34]^2*(-6*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
          8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
         (-32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 - 
          (16*Log[-S45]^3)/3 + (20*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*
           Log[-S51] + (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 
            16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] - 
            32*Log[-S45] + 32*Log[-S51]) + Log[-S45]*((-20*Pi^2)/3 - 
            16*Log[-S51]^2) + Log[-S34]*(12*Pi^2 + 16*Log[-S45]^2 - 
            32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + 
          G[1, -(S34/(S23 - S51))]*(12*Pi^2 - 16*Log[-S34]^2 + 
            16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
            Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - (368*Zeta[3])/3) - 
        (56*Log[-S51]*Zeta[3])/3 + Log[-S45]*((20*Pi^2*Log[-S51])/3 + 
          (16*Log[-S51]^3)/3 + (56*Zeta[3])/3) + 
        Log[-S34]*((16*Log[-S45]^3)/3 - (20*Pi^2*Log[-S51])/3 - 
          16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
          Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + (368*Zeta[3])/3) + 
        G[1, -(S34/(S23 - S51))]*(-32*G[0, 0, 0, -(S34/(S23 - S51))] + 
          (16*Log[-S34]^3)/3 + (16*Log[-S45]^3)/3 + 
          G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] + 32*Log[-S45] - 
            32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - 
          (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
          (16*Log[-S51]^3)/3 + Log[-S34]*(-12*Pi^2 - 16*Log[-S45]^2 + 
            32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
          Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + (368*Zeta[3])/3)), 
     gb[60] -> (-34*Pi^4)/15 - (16*Pi^2*G[0, 0, -(S34/(S23 - S51))])/3 - 
       (16*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 - (8*Pi^2*Log[-S34]^2)/3 + 
       (8*Pi^2*Log[-S45]^2)/3 + G[0, -(S34/(S23 - S51))]*
        ((16*Pi^2*G[1, -(S34/(S23 - S51))])/3 + (16*Pi^2*Log[-S34])/3 - 
         112*Zeta[3]) + 112*Log[-S34]*Zeta[3] - 16*Log[-S45]*Zeta[3] + 
       G[1, -(S34/(S23 - S51))]*((-16*Pi^2*Log[-S34])/3 + 112*Zeta[3]), 
     gb[61] -> 2*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + 
        (4*Log[-S12]^4)/3 + (128*Log[-S12]*Zeta[3])/3), gb[62] -> 0, 
     gb[63] -> 2*((-73*Pi^4)/60 + 32*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
        32*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (4*Log[-S34]^4)/3 - 
        Log[-S45]^4/6 + G[1, 1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] + 
          32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^3*((16*Log[-S45])/3 - 
          (16*Log[-S51])/3) + (2*Log[-S45]^3*Log[-S51])/3 - 
        (2*Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + 
        G[0, 0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] - 32*Log[-S45] + 
          32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*((-28*Pi^2)/3 + 
          16*Log[-S34]^2 - 8*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
            32*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
        G[0, 0, -(S34/(S23 - S51))]*((-28*Pi^2)/3 + 
          32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 - 8*Log[-S45]^2 + 
          Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
          8*Log[-S51]^2) + Log[-S34]^2*((-14*Pi^2)/3 - 4*Log[-S45]^2 + 
          8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
        Log[-S45]^2*((-2*Pi^2)/3 - Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
         (-32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 - 
          (4*Log[-S45]^3)/3 + (8*Pi^2*Log[-S51])/3 + 4*Log[-S45]^2*
           Log[-S51] + (4*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 
            16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] - 
            32*Log[-S45] + 32*Log[-S51]) + Log[-S45]*((-8*Pi^2)/3 - 
            4*Log[-S51]^2) + Log[-S34]*((28*Pi^2)/3 + 8*Log[-S45]^2 - 
            16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + 
          G[1, -(S34/(S23 - S51))]*((28*Pi^2)/3 - 16*Log[-S34]^2 + 
            8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
            Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - (272*Zeta[3])/3) - 
        (56*Log[-S51]*Zeta[3])/3 + Log[-S45]*((4*Pi^2*Log[-S51])/3 + 
          (2*Log[-S51]^3)/3 + (56*Zeta[3])/3) + 
        Log[-S34]*((4*Log[-S45]^3)/3 - (8*Pi^2*Log[-S51])/3 - 
          4*Log[-S45]^2*Log[-S51] - (4*Log[-S51]^3)/3 + 
          Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + (272*Zeta[3])/3) + 
        G[1, -(S34/(S23 - S51))]*(-32*G[0, 0, 0, -(S34/(S23 - S51))] + 
          (16*Log[-S34]^3)/3 + (4*Log[-S45]^3)/3 + 
          G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] + 32*Log[-S45] - 
            32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - 
          (8*Pi^2*Log[-S51])/3 - 4*Log[-S45]^2*Log[-S51] - 
          (4*Log[-S51]^3)/3 + Log[-S34]*((-28*Pi^2)/3 - 8*Log[-S45]^2 + 
            16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
          Log[-S45]*((8*Pi^2)/3 + 4*Log[-S51]^2) + (272*Zeta[3])/3)), 
     gb[64] -> 0, gb[65] -> 2*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + 
        (4*Log[-S12]^4)/3 + (128*Log[-S12]*Zeta[3])/3), gb[66] -> 0, 
     gb[67] -> (4*Pi^4)/15 + (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
       64*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       64*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 
       64*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
       64*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + (16*Pi^2*Log[-S12]^2)/
        3 + G[0, 1, -((S12 - S34)/S51)]*((-8*Pi^2)/3 + 32*Log[-S12]^2) - 
       64*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, 0, -((S12 - S34)/S51)]*((8*Pi^2)/3 - 32*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*(-64*G[1, 1, 1, -((S12 - S34)/S51)] - 
         (8*Pi^2*Log[-S12])/3 + 64*G[1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
         (32*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - (32*Log[-S51]^3)/3) - 
       64*Log[-S12]*Zeta[3] + G[1, -((S12 - S34)/S51)]*
        ((-32*Pi^2*Log[-S12])/3 + G[0, -((S12 - S34)/S51)]*
          ((8*Pi^2)/3 - 32*Log[-S12]^2) + 64*Zeta[3]), gb[68] -> 0, 
     gb[69] -> 192*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       192*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, 0, -((S12 - S34)/S51)]*(-8*Pi^2 + 96*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*(-8*Pi^2*Log[-S51] + 32*Log[-S51]^3 + 
         256*Zeta[3]), gb[70] -> 0, gb[71] -> (7*Pi^4)/30 - Log[-S45]^4/6 - 
       (2*Log[-S45]^3*Log[-S51])/3 + (Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + 
       Log[-S45]^2*(Pi^2/3 - Log[-S51]^2) + Log[-S45]*((2*Pi^2*Log[-S51])/3 - 
         (2*Log[-S51]^3)/3 - (56*Zeta[3])/3) - (56*Log[-S51]*Zeta[3])/3, 
     gb[72] -> 2*((7*Pi^4)/90 + 16*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
        (5*Pi^2*Log[-S45]^2)/3 - (2*Log[-S45]^4)/3 + 
        16*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + (Pi^2*Log[-S51]^2)/3 + 
        (2*Log[-S51]^4)/3 + G[0, 0, -((S12 - S34)/S51)]*
         ((2*Pi^2)/3 + 8*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
         ((2*Pi^2*Log[-S51])/3 + (8*Log[-S51]^3)/3 - (20*Zeta[3])/3) + 
        (116*Log[-S45]*Zeta[3])/3 - (20*Log[-S51]*Zeta[3])/3), gb[73] -> 0, 
     gb[74] -> 2*((-31*Pi^4)/30 - (2*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
        G[0, 0, -((S12 - S34)/S51)]*(-16*G[0, 1, -((S12 - S34)/S51)] + 
          8*G[1, 1, -((S12 - S34)/S51)]) - 
        16*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
        8*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
        8*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
        4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
        8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
        4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
        4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (7*Log[-S45]^4)/6 + 
        16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
        8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
        8*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
        (2*Log[-S45]^3*Log[-S51])/3 - (4*Pi^2*Log[-S51]^2)/3 - 
        (7*Log[-S51]^4)/6 + G[0, -((S12 - S34)/S51)]*
         (16*G[0, 0, 1, -((S12 - S34)/S51)] - 
          8*G[0, 1, 1, -((S12 - S34)/S51)] - 
          8*G[1, 0, 1, -((S12 - S34)/S51)] + 
          4*G[1, 1, 1, -((S12 - S34)/S51)] - 16*G[0, 1, -((S12 - S34)/S51)]*
           Log[-S51] + 8*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
        G[0, 1, -((S12 - S34)/S51)]*((-2*Pi^2)/3 - 8*Log[-S51]^2) + 
        Log[-S45]^2*((-8*Pi^2)/3 + Log[-S51]^2) - 8*Log[-S51]*Zeta[3] + 
        G[1, -((S12 - S34)/S51)]*(16*G[0, 0, 0, -((S12 - S34)/S51)] - 
          (4*Pi^2*Log[-S51])/3 + 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
          G[0, -((S12 - S34)/S51)]*((2*Pi^2)/3 + 8*Log[-S51]^2) + 
          4*Zeta[3]) + Log[-S45]*((4*Pi^2*Log[-S51])/3 + (2*Log[-S51]^3)/3 + 
          48*Zeta[3])), gb[75] -> 0, gb[76] -> (8*Pi^4)/5 - 
       8*Log[-S45]^3*Log[-S51] + (16*Pi^2*Log[-S51]^2)/3 + 
       16*Log[-S45]^2*Log[-S51]^2 + Log[-S34]^2*((8*Pi^2)/3 + 8*Log[-S45]^2 - 
         16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + 
       G[0, 0, -(S34/(S23 - S51))]*((16*Pi^2)/3 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + 
       G[1, 1, -(S34/(S23 - S51))]*((16*Pi^2)/3 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + 
       Log[-S34]*(-8*Log[-S45]^3 + 8*Pi^2*Log[-S51] + 24*Log[-S45]^2*
          Log[-S51] + 8*Log[-S51]^3 + Log[-S45]*(-8*Pi^2 - 24*Log[-S51]^2) - 
         64*Zeta[3]) + G[1, -(S34/(S23 - S51))]*(-8*Log[-S45]^3 + 
         8*Pi^2*Log[-S51] + 24*Log[-S45]^2*Log[-S51] + 8*Log[-S51]^3 + 
         Log[-S45]*(-8*Pi^2 - 24*Log[-S51]^2) + Log[-S34]*
          ((16*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           16*Log[-S51]^2) - 64*Zeta[3]) - 32*Log[-S51]*Zeta[3] + 
       G[0, -(S34/(S23 - S51))]*(8*Log[-S45]^3 - 8*Pi^2*Log[-S51] - 
         24*Log[-S45]^2*Log[-S51] - 8*Log[-S51]^3 + G[1, -(S34/(S23 - S51))]*
          ((-16*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
           16*Log[-S51]^2) + Log[-S34]*((-16*Pi^2)/3 - 16*Log[-S45]^2 + 
           32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
         Log[-S45]*(8*Pi^2 + 24*Log[-S51]^2) + 64*Zeta[3]) + 
       Log[-S45]*(-8*Pi^2*Log[-S51] - 8*Log[-S51]^3 + 96*Zeta[3]), 
     gb[77] -> 0, gb[78] -> 0, gb[79] -> (-61*Pi^4)/60 + 
       G[1, 1, 1, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
       Log[-S34]^3*((8*Log[-S45])/3 - (8*Log[-S51])/3) + 
       (8*Log[-S45]^3*Log[-S51])/3 - 4*Pi^2*Log[-S51]^2 - 
       4*Log[-S45]^2*Log[-S51]^2 + (8*Log[-S51]^4)/3 + 
       G[0, 0, 0, -(S34/(S23 - S51))]*(-16*Log[-S45] + 16*Log[-S51]) + 
       G[0, 0, -(S34/(S23 - S51))]*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
        ((-8*Pi^2)/3 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 
           16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S34]^2*((-4*Pi^2)/3 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
         4*Log[-S51]^2) + Log[-S45]*((10*Pi^2*Log[-S51])/3 + 
         (8*Log[-S51]^3)/3 - (88*Zeta[3])/3) + 
       Log[-S34]*((8*Log[-S45]^3)/3 - (10*Pi^2*Log[-S51])/3 - 
         8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
         Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) - 16*Zeta[3]) + 
       G[1, -(S34/(S23 - S51))]*((8*Log[-S45]^3)/3 + 
         G[0, 0, -(S34/(S23 - S51))]*(16*Log[-S45] - 16*Log[-S51]) + 
         Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (10*Pi^2*Log[-S51])/3 - 
         8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
         Log[-S34]*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
           8*Log[-S51]^2) + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) - 
         16*Zeta[3]) + (376*Log[-S51]*Zeta[3])/3 + G[0, -(S34/(S23 - S51))]*
        ((-8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*
          Log[-S51] + (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 
           8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S45] + 
           16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 8*Log[-S51]^2) + 
         Log[-S34]*((8*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
           8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((8*Pi^2)/3 + 
           8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + 
           Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 16*Zeta[3]), 
     gb[80] -> (-61*Pi^4)/60 + 96*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
       96*G[1, 1, 1, 1, -(S34/(S23 - S51))] + 4*Log[-S34]^4 + 
       G[1, 1, 1, -(S34/(S23 - S51))]*(96*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + Log[-S34]^3*((8*Log[-S45])/3 - (8*Log[-S51])/3) + 
       (8*Log[-S45]^3*Log[-S51])/3 - 2*Pi^2*Log[-S51]^2 - 
       4*Log[-S45]^2*Log[-S51]^2 - (4*Log[-S51]^4)/3 + 
       G[0, 0, 0, -(S34/(S23 - S51))]*(-96*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*((-20*Pi^2)/3 + 
         48*Log[-S34]^2 - 8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 
           16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       G[0, 0, -(S34/(S23 - S51))]*((-20*Pi^2)/3 + 
         96*G[1, 1, -(S34/(S23 - S51))] + 48*Log[-S34]^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S34]^2*((-10*Pi^2)/3 - 4*Log[-S45]^2 + 
         8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (-96*G[1, 1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^3 - 
         (8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*
          Log[-S51] + (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 
           8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-96*Log[-S34] - 
           16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
           8*Log[-S51]^2) + Log[-S34]*((20*Pi^2)/3 + 8*Log[-S45]^2 - 
           16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
          ((20*Pi^2)/3 - 48*Log[-S34]^2 + 8*Log[-S45]^2 - 
           16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + Log[-S34]*
            (-16*Log[-S45] + 16*Log[-S51])) - 112*Zeta[3]) + 
       Log[-S45]*((10*Pi^2*Log[-S51])/3 + (8*Log[-S51]^3)/3 - 
         (88*Zeta[3])/3) - (8*Log[-S51]*Zeta[3])/3 + 
       Log[-S34]*((8*Log[-S45]^3)/3 - (10*Pi^2*Log[-S51])/3 - 
         8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
         Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) + 112*Zeta[3]) + 
       G[1, -(S34/(S23 - S51))]*(-96*G[0, 0, 0, -(S34/(S23 - S51))] + 
         16*Log[-S34]^3 + (8*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
          (96*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
         Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (10*Pi^2*Log[-S51])/3 - 
         8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
         Log[-S34]*((-20*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
           8*Log[-S51]^2) + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) + 
         112*Zeta[3]), gb[81] -> (-61*Pi^4)/60 - 
       32*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
       32*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Log[-S34]^4)/3 + 
       G[1, 1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 16*Log[-S45] - 
         16*Log[-S51]) + Log[-S34]^3*((8*Log[-S45])/3 - (8*Log[-S51])/3) + 
       (8*Log[-S45]^3*Log[-S51])/3 - (10*Pi^2*Log[-S51]^2)/3 - 
       4*Log[-S45]^2*Log[-S51]^2 + 4*Log[-S51]^4 + 
       G[0, 0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 16*Log[-S45] + 
         16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
        (-4*Pi^2 - 16*Log[-S34]^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
        (-4*Pi^2 - 32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 
         8*Log[-S45]^2 + Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 
         16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
       Log[-S34]^2*(-2*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
         4*Log[-S51]^2) + Log[-S45]*((10*Pi^2*Log[-S51])/3 + 
         (8*Log[-S51]^3)/3 - (88*Zeta[3])/3) + 
       Log[-S34]*((8*Log[-S45]^3)/3 - (10*Pi^2*Log[-S51])/3 - 
         8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
         Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) - (8*Zeta[3])/3) + 
       G[1, -(S34/(S23 - S51))]*(32*G[0, 0, 0, -(S34/(S23 - S51))] - 
         (16*Log[-S34]^3)/3 + (8*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
          (-32*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
         Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - (10*Pi^2*Log[-S51])/3 - 
         8*Log[-S45]^2*Log[-S51] - (8*Log[-S51]^3)/3 + 
         Log[-S34]*(-4*Pi^2 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
           8*Log[-S51]^2) + Log[-S45]*((10*Pi^2)/3 + 8*Log[-S51]^2) - 
         (8*Zeta[3])/3) + 112*Log[-S51]*Zeta[3] + G[0, -(S34/(S23 - S51))]*
        (32*G[1, 1, 1, -(S34/(S23 - S51))] + (16*Log[-S34]^3)/3 - 
         (8*Log[-S45]^3)/3 + (10*Pi^2*Log[-S51])/3 + 8*Log[-S45]^2*
          Log[-S51] + (8*Log[-S51]^3)/3 + Log[-S34]^2*(-8*Log[-S45] + 
           8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] - 
           16*Log[-S45] + 16*Log[-S51]) + Log[-S45]*((-10*Pi^2)/3 - 
           8*Log[-S51]^2) + Log[-S34]*(4*Pi^2 + 8*Log[-S45]^2 - 
           16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
          (4*Pi^2 + 16*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
           8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 
         (8*Zeta[3])/3), gb[82] -> 0, gb[83] -> (8*Pi^4)/45 - 
       (8*Log[-S45]^4)/3 + G[1, 1, 1, -(S34/(S23 - S51))]*
        (32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^3*((16*Log[-S45])/3 - 
         (16*Log[-S51])/3) + (16*Log[-S45]^3*Log[-S51])/3 - 
       (8*Pi^2*Log[-S51]^2)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
        (-32*Log[-S45] + 32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
        ((-16*Pi^2)/3 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
           32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
       G[1, 1, -(S34/(S23 - S51))]*((-16*Pi^2)/3 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]^2*((-20*Pi^2)/3 - 8*Log[-S51]^2) + 
       Log[-S34]^2*((-8*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + Log[-S34]*((16*Log[-S45]^3)/3 - 
         (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
         (16*Log[-S51]^3)/3 + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) - 
         32*Zeta[3]) + G[1, -(S34/(S23 - S51))]*((16*Log[-S45]^3)/3 + 
         G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
         Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
         16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
         Log[-S34]*((-16*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
           16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) - 
         32*Zeta[3]) - 32*Log[-S51]*Zeta[3] + G[0, -(S34/(S23 - S51))]*
        ((-16*Log[-S45]^3)/3 + (20*Pi^2*Log[-S51])/3 + 
         16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
         Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
         G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
         Log[-S45]*((-20*Pi^2)/3 - 16*Log[-S51]^2) + 
         Log[-S34]*((16*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((16*Pi^2)/3 + 
           16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
           Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 32*Zeta[3]) + 
       Log[-S45]*((20*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 + 96*Zeta[3]), 
     gb[84] -> 0, gb[85] -> (-14*Pi^4)/15 + Log[-S45]^4/4 + 
       Log[-S45]^3*Log[-S51] - Pi^2*Log[-S51]^2 + Log[-S51]^4/4 + 
       Log[-S45]^2*(-Pi^2 + (3*Log[-S51]^2)/2) + 52*Log[-S51]*Zeta[3] + 
       Log[-S45]*(-2*Pi^2*Log[-S51] + Log[-S51]^3 + 52*Zeta[3]), 
     gb[86] -> (-17*Pi^4)/20 - Pi^2*G[1, 1, -((S12 - S34)/S51)] - 
       6*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       6*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       6*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       12*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
       12*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 4*Pi^2*Log[-S12]^2 + 
       4*Log[-S12]^4 + G[0, 1, -((S12 - S34)/S51)]*(Pi^2 - 12*Log[-S12]^2) + 
       G[0, -((S12 - S34)/S51)]*(6*G[1, 1, 1, -((S12 - S34)/S51)] + 
         2*Pi^2*Log[-S12] - 12*G[1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
         8*Log[-S12]^3 + G[1, -((S12 - S34)/S51)]*(-Pi^2 + 12*Log[-S12]^2) - 
         64*Zeta[3]) + G[1, -((S12 - S34)/S51)]*(2*Pi^2*Log[-S12] - 
         6*Zeta[3]) + 140*Log[-S12]*Zeta[3], 
     gb[87] -> (53*Pi^4)/180 - (Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
       32*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
       16*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
       8*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
       8*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       2*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       2*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12]^2)/3 - 
       (4*Log[-S12]^4)/3 + Log[-S45]^4/2 + G[0, 1, 1, -((S12 - S34)/S51)]*
        (-4*Log[-S12] - 8*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
        (-4*Log[-S12] - 8*Log[-S51]) - 32*G[0, 0, 0, -((S12 - S34)/S51)]*
        Log[-S51] + 16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       2*Log[-S45]^3*Log[-S51] - (2*Pi^2*Log[-S51]^2)/3 - 
       (13*Log[-S51]^4)/6 + G[0, 0, -((S12 - S34)/S51)]*
        ((8*Pi^2)/3 - 16*G[0, 1, -((S12 - S34)/S51)] + 
         8*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S51]^2) + 
       G[0, 1, -((S12 - S34)/S51)]*(Pi^2 + 4*Log[-S12]^2 - 8*Log[-S51]^2) + 
       Log[-S45]^2*(-2*Pi^2 + 3*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
        (16*G[0, 0, 1, -((S12 - S34)/S51)] - 
         8*G[0, 1, 1, -((S12 - S34)/S51)] - 
         8*G[1, 0, 1, -((S12 - S34)/S51)] + 
         2*G[1, 1, 1, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 + 
         (8*Log[-S12]^3)/3 + (8*Pi^2*Log[-S51])/3 - 
         16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - (16*Log[-S51]^3)/3 + 
         G[1, 1, -((S12 - S34)/S51)]*(4*Log[-S12] + 8*Log[-S51]) + 
         G[1, -((S12 - S34)/S51)]*(-Pi^2 - 4*Log[-S12]^2 + 8*Log[-S51]^2) - 
         (148*Zeta[3])/3) - (140*Log[-S12]*Zeta[3])/3 - 
       (88*Log[-S51]*Zeta[3])/3 + G[1, -((S12 - S34)/S51)]*
        (16*G[0, 0, 0, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 - 
         (4*Pi^2*Log[-S51])/3 + 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
         6*Zeta[3]) + Log[-S45]*(-4*Pi^2*Log[-S51] + 2*Log[-S51]^3 + 
         104*Zeta[3]), gb[88] -> 0, gb[89] -> 0, gb[90] -> 0, gb[91] -> 0, 
     gb[92] -> 0, gb[93] -> (-2*Pi^4)/15 - 
       (16*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       96*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
       32*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       32*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       32*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
       32*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (8*Pi^2*Log[-S12]^2)/3 + 
       G[0, 1, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S12]^2) + 
       96*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, 0, -((S12 - S34)/S51)]*(-4*Pi^2 + 48*Log[-S51]^2) + 
       G[1, -((S12 - S34)/S51)]*((16*Pi^2*Log[-S12])/3 - 32*Zeta[3]) + 
       32*Log[-S12]*Zeta[3] + G[0, -((S12 - S34)/S51)]*
        (32*G[1, 1, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12])/3 - 
         32*G[1, 1, -((S12 - S34)/S51)]*Log[-S12] - (16*Log[-S12]^3)/3 + 
         G[1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 16*Log[-S12]^2) - 
         4*Pi^2*Log[-S51] + 16*Log[-S51]^3 + (256*Zeta[3])/3), gb[94] -> 0, 
     gb[95] -> (2*Pi^4)/5 - 16*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
       16*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (2*Log[-S34]^4)/3 - 
       Log[-S45]^4/6 + G[1, 1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] + 
         8*Log[-S45] - 8*Log[-S51]) + Log[-S34]^3*((4*Log[-S45])/3 - 
         (4*Log[-S51])/3) - (Log[-S45]^3*Log[-S51])/3 + 
       (Pi^2*Log[-S51]^2)/3 - Log[-S51]^4/6 + G[0, 0, 0, -(S34/(S23 - S51))]*
        (16*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
       G[1, 1, -(S34/(S23 - S51))]*((-4*Pi^2)/3 - 8*Log[-S34]^2 - 
         2*Log[-S45]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
         4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
        ((-4*Pi^2)/3 - 16*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^2 - 
         2*Log[-S45]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
         4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2) + 
       Log[-S45]^2*(Pi^2/3 - Log[-S51]^2) + Log[-S34]^2*
        ((-2*Pi^2)/3 - Log[-S45]^2 + 2*Log[-S45]*Log[-S51] - Log[-S51]^2) + 
       Log[-S45]*((4*Pi^2*Log[-S51])/3 - Log[-S51]^3/3 - (64*Zeta[3])/3) + 
       Log[-S34]*(Log[-S45]^3/3 - (2*Pi^2*Log[-S51])/3 - 
         Log[-S45]^2*Log[-S51] - Log[-S51]^3/3 + Log[-S45]*
          ((2*Pi^2)/3 + Log[-S51]^2) - (28*Zeta[3])/3) + 
       G[1, -(S34/(S23 - S51))]*(16*G[0, 0, 0, -(S34/(S23 - S51))] - 
         (8*Log[-S34]^3)/3 + Log[-S45]^3/3 + G[0, 0, -(S34/(S23 - S51))]*
          (-16*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 
         Log[-S34]^2*(4*Log[-S45] - 4*Log[-S51]) - (2*Pi^2*Log[-S51])/3 - 
         Log[-S45]^2*Log[-S51] - Log[-S51]^3/3 + Log[-S34]*
          ((-4*Pi^2)/3 - 2*Log[-S45]^2 + 4*Log[-S45]*Log[-S51] - 
           2*Log[-S51]^2) + Log[-S45]*((2*Pi^2)/3 + Log[-S51]^2) - 
         (28*Zeta[3])/3) - (92*Log[-S51]*Zeta[3])/3 + 
       G[0, -(S34/(S23 - S51))]*(16*G[1, 1, 1, -(S34/(S23 - S51))] + 
         (8*Log[-S34]^3)/3 - Log[-S45]^3/3 + (2*Pi^2*Log[-S51])/3 + 
         Log[-S45]^2*Log[-S51] + Log[-S51]^3/3 + Log[-S34]^2*
          (-4*Log[-S45] + 4*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
          (16*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
         Log[-S45]*((-2*Pi^2)/3 - Log[-S51]^2) + Log[-S34]*
          ((4*Pi^2)/3 + 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] + 
           2*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((4*Pi^2)/3 + 
           8*Log[-S34]^2 + 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] + 
           2*Log[-S51]^2 + Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) + 
         (28*Zeta[3])/3), gb[96] -> 0, gb[97] -> (11*Pi^4)/20 - 
       (Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
       24*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
       12*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
       6*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
       6*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       2*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       6*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       2*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12]^2)/3 - 
       (2*Log[-S12]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
        (-2*Log[-S12] - 6*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
        (-2*Log[-S12] - 6*Log[-S51]) - 24*G[0, 0, 0, -((S12 - S34)/S51)]*
        Log[-S51] + 12*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
       2*Log[-S51]^4 + G[0, 0, -((S12 - S34)/S51)]*
        (Pi^2 - 12*G[0, 1, -((S12 - S34)/S51)] + 
         6*G[1, 1, -((S12 - S34)/S51)] - 12*Log[-S51]^2) + 
       G[0, 1, -((S12 - S34)/S51)]*(Pi^2/3 + 2*Log[-S12]^2 - 6*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*(12*G[0, 0, 1, -((S12 - S34)/S51)] - 
         6*G[0, 1, 1, -((S12 - S34)/S51)] - 
         6*G[1, 0, 1, -((S12 - S34)/S51)] + 
         2*G[1, 1, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 + 
         (4*Log[-S12]^3)/3 + Pi^2*Log[-S51] - 12*G[0, 1, -((S12 - S34)/S51)]*
          Log[-S51] - 4*Log[-S51]^3 + G[1, 1, -((S12 - S34)/S51)]*
          (2*Log[-S12] + 6*Log[-S51]) + G[1, -((S12 - S34)/S51)]*
          (-1/3*Pi^2 - 2*Log[-S12]^2 + 6*Log[-S51]^2) - (64*Zeta[3])/3) - 
       (70*Log[-S12]*Zeta[3])/3 - 58*Log[-S51]*Zeta[3] + 
       G[1, -((S12 - S34)/S51)]*(12*G[0, 0, 0, -((S12 - S34)/S51)] - 
         (Pi^2*Log[-S12])/3 - Pi^2*Log[-S51] + 12*G[0, 0, -((S12 - S34)/S51)]*
          Log[-S51] + 4*Zeta[3]), gb[98] -> 0, gb[99] -> 0, 
     gb[100] -> 2*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + 
        (4*Log[-S12]^4)/3 + (128*Log[-S12]*Zeta[3])/3), 
     gb[101] -> 2*((176*Pi^4)/45 + (16*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
        256*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
        128*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
        64*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
        64*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
        32*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
        64*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
        32*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
        32*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (4*Log[-S45]^4)/3 + 
        G[0, 0, 0, -(S34/(S23 - S51))]*(32*Log[-S45] - 32*Log[-S51]) + 
        G[0, 1, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
          32*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
         (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
        (16*Log[-S45]^3*Log[-S51])/3 + 6*Pi^2*Log[-S51]^2 + 
        (4*Log[-S51]^4)/3 + Log[-S34]^3*((-16*Log[-S45])/3 + 
          (16*Log[-S51])/3) + G[1, 1, 1, -(S34/(S23 - S51))]*
         (-32*Log[-S45] + 32*Log[-S51]) + G[0, 0, 1, -((S12 - S34)/S51)]*
         (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
        G[0, 0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
          128*Log[-S51]) + Log[-S45]^2*(6*Pi^2 + 8*Log[-S51]^2) + 
        Log[-S34]^2*((20*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
          8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
         ((40*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
          16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
        G[0, 0, -(S34/(S23 - S51))]*((40*Pi^2)/3 + 
          64*G[0, 0, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)] + 
          16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
          Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
        G[0, 1, -((S12 - S34)/S51)]*((20*Pi^2)/3 + 
          32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
          32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
          Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
        G[0, 0, -((S12 - S34)/S51)]*((104*Pi^2)/3 + 
          64*G[1, 1, -(S34/(S23 - S51))] + 64*G[1, 1, -((S12 - S34)/S51)] + 
          32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
          32*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
        Log[-S45]*(-12*Pi^2*Log[-S51] - (16*Log[-S51]^3)/3 - 
          (152*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
         (-128*G[0, 0, 0, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S34])/3 + 
          (16*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
           (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
          (16*Pi^2*Log[-S51])/3 - 32*Zeta[3]) + G[0, -(S34/(S23 - S51))]*
         (G[1, -((S12 - S34)/S51)]*((16*Pi^2)/3 + 
            64*G[0, 0, -((S12 - S34)/S51)]) - 
          128*G[0, 0, 0, -((S12 - S34)/S51)] - 
          64*G[0, 0, 1, -((S12 - S34)/S51)] + 
          32*G[0, 1, 1, -((S12 - S34)/S51)] + 
          32*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Log[-S45]^3)/3 + 
          G[0, 0, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
            64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S45] - 
            32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 
            32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
            16*Log[-S51]) - 12*Pi^2*Log[-S51] - 16*Log[-S45]^2*Log[-S51] - 
          (16*Log[-S51]^3)/3 + Log[-S34]*((-40*Pi^2)/3 - 16*Log[-S45]^2 + 
            32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
          G[1, -(S34/(S23 - S51))]*((-40*Pi^2)/3 - 
            64*G[0, 0, -((S12 - S34)/S51)] - 32*G[0, 1, -((S12 - S34)/S51)] - 
            16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
            32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
          Log[-S45]*(12*Pi^2 + 16*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
           ((-52*Pi^2)/3 - 32*G[1, 1, -(S34/(S23 - S51))] - 
            32*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 - 
            16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
            G[1, -(S34/(S23 - S51))]*(32*G[1, -((S12 - S34)/S51)] - 
              32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
            32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
            G[1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
              32*Log[-S51])) - 8*Zeta[3]) + (152*Log[-S51]*Zeta[3])/3 + 
        Log[-S34]*((-16*Log[-S45]^3)/3 + 12*Pi^2*Log[-S51] + 
          16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
          Log[-S45]*(-12*Pi^2 - 16*Log[-S51]^2) + 8*Zeta[3]) + 
        G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
           ((-16*Pi^2)/3 - 64*G[0, 0, -((S12 - S34)/S51)]) + 
          128*G[0, 0, 0, -((S12 - S34)/S51)] + 
          64*G[0, 0, 1, -((S12 - S34)/S51)] - 
          32*G[0, 1, 1, -((S12 - S34)/S51)] - 
          32*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Log[-S45]^3)/3 + 
          12*Pi^2*Log[-S51] + 16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
          Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
          G[0, 0, -(S34/(S23 - S51))]*(-32*Log[-S45] + 32*Log[-S51]) + 
          G[0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
            32*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*(64*Log[-S34] - 
            64*Log[-S45] + 64*Log[-S51]) + Log[-S45]*(-12*Pi^2 - 
            16*Log[-S51]^2) + Log[-S34]*((40*Pi^2)/3 + 16*Log[-S45]^2 - 
            32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + 8*Zeta[3]) + 
        G[0, -((S12 - S34)/S51)]*(-32*G[0, 0, 0, -(S34/(S23 - S51))] + 
          32*G[1, 1, 1, -(S34/(S23 - S51))] - 
          32*G[1, 1, 1, -((S12 - S34)/S51)] + (16*Log[-S34]^3)/3 - 
          (16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*
           Log[-S51] + (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 
            16*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 
            32*Log[-S45] + 32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*
           (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
          G[1, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
            32*Log[-S51]) + Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + 
          G[1, -((S12 - S34)/S51)]*((-52*Pi^2)/3 - 
            32*G[0, 0, -(S34/(S23 - S51))] - 32*G[1, 1, -(S34/(S23 - S51))] - 
            16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
              32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
          Log[-S34]*((52*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
            16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((52*Pi^2)/3 + 
            32*G[0, 0, -(S34/(S23 - S51))] + 32*G[1, 1, -((S12 - S34)/S51)] + 
            16*Log[-S34]^2 + 16*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
             (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
            32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + Log[-S34]*
             (-32*Log[-S45] + 32*Log[-S51])) + (248*Zeta[3])/3)), 
     gb[102] -> (-109*Pi^4)/10 - (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       64*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
       512*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
       256*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
       128*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
       128*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       64*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       128*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       64*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       64*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^4)/3 - 
       (8*Log[-S45]^4)/3 + G[0, 0, 0, -((S12 - S34)/S51)]*
        (-256*Log[-S34] + 256*Log[-S45] - 256*Log[-S51]) + 
       G[0, 0, 1, -((S12 - S34)/S51)]*(-128*Log[-S34] + 128*Log[-S45] - 
         128*Log[-S51]) + G[1, 1, 1, -(S34/(S23 - S51))]*
        (64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
       Log[-S34]^3*((32*Log[-S45])/3 - (32*Log[-S51])/3) + 
       (32*Log[-S45]^3*Log[-S51])/3 - 12*Pi^2*Log[-S51]^2 - 
       (8*Log[-S51]^4)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
        (-64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
       G[0, 1, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
         64*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
        (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
       G[0, 0, -((S12 - S34)/S51)]*((-208*Pi^2)/3 - 
         128*G[1, 1, -(S34/(S23 - S51))] - 128*G[1, 1, -((S12 - S34)/S51)] - 
         64*Log[-S34]^2 - 64*Log[-S45]^2 + Log[-S34]*(128*Log[-S45] - 
           128*Log[-S51]) + 128*Log[-S45]*Log[-S51] - 64*Log[-S51]^2) + 
       G[0, 1, -((S12 - S34)/S51)]*((-40*Pi^2)/3 - 
         64*G[1, 1, -(S34/(S23 - S51))] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
         Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
         32*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
        ((-104*Pi^2)/3 + 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
         Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
         32*Log[-S51]^2) + G[0, 0, -(S34/(S23 - S51))]*
        ((-104*Pi^2)/3 - 128*G[0, 0, -((S12 - S34)/S51)] - 
         64*G[0, 1, -((S12 - S34)/S51)] + 64*G[1, 1, -(S34/(S23 - S51))] + 
         32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
           64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
       Log[-S45]^2*(-12*Pi^2 - 16*Log[-S51]^2) + 
       Log[-S34]^2*((-52*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (G[1, -((S12 - S34)/S51)]*((-32*Pi^2)/3 - 
           128*G[0, 0, -((S12 - S34)/S51)]) + 
         256*G[0, 0, 0, -((S12 - S34)/S51)] + 
         128*G[0, 0, 1, -((S12 - S34)/S51)] - 
         64*G[0, 1, 1, -((S12 - S34)/S51)] - 
         64*G[1, 0, 1, -((S12 - S34)/S51)] - 
         64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 - 
         (32*Log[-S45]^3)/3 + 24*Pi^2*Log[-S51] + 32*Log[-S45]^2*Log[-S51] + 
         (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
         G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 
           64*Log[-S45] + 64*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
          (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 
         Log[-S45]*(-24*Pi^2 - 32*Log[-S51]^2) + Log[-S34]*
          ((104*Pi^2)/3 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
           32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((104*Pi^2)/3 + 
           128*G[0, 0, -((S12 - S34)/S51)] + 64*G[0, 1, -((S12 - S34)/S51)] - 
           32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
           32*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
         G[0, -((S12 - S34)/S51)]*((104*Pi^2)/3 + 
           64*G[1, 1, -(S34/(S23 - S51))] + 64*G[1, 1, -((S12 - S34)/S51)] + 
           32*Log[-S34]^2 + 32*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
            (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
           64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + Log[-S34]*
            (-64*Log[-S45] + 64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
            (-64*G[1, -((S12 - S34)/S51)] + 64*Log[-S34] - 64*Log[-S45] + 
             64*Log[-S51])) - (544*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
        (64*G[0, 0, 0, -(S34/(S23 - S51))] - 
         64*G[1, 1, 1, -(S34/(S23 - S51))] + 
         64*G[1, 1, 1, -((S12 - S34)/S51)] - (32*Log[-S34]^3)/3 + 
         (32*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
          (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
         G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 
           64*Log[-S45] - 64*Log[-S51]) + Log[-S34]^2*(32*Log[-S45] - 
           32*Log[-S51]) - (104*Pi^2*Log[-S51])/3 - 32*Log[-S45]^2*
          Log[-S51] - (32*Log[-S51]^3)/3 + Log[-S34]*((-104*Pi^2)/3 - 
           32*Log[-S45]^2 + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
         Log[-S45]*((104*Pi^2)/3 + 32*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
          ((104*Pi^2)/3 + 64*G[0, 0, -(S34/(S23 - S51))] + 
           64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
           64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + Log[-S34]*
            (-64*Log[-S45] + 64*Log[-S51])) + G[1, -(S34/(S23 - S51))]*
          ((-104*Pi^2)/3 - 64*G[0, 0, -(S34/(S23 - S51))] - 
           64*G[1, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
           Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
           32*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*(64*Log[-S34] - 
             64*Log[-S45] + 64*Log[-S51])) - (496*Zeta[3])/3) - 
       (304*Log[-S51]*Zeta[3])/3 + G[1, -((S12 - S34)/S51)]*
        (256*G[0, 0, 0, -((S12 - S34)/S51)] + (32*Pi^2*Log[-S34])/3 - 
         (32*Pi^2*Log[-S45])/3 + (32*Pi^2*Log[-S51])/3 + 
         G[0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
           128*Log[-S51]) + 64*Zeta[3]) + Log[-S45]*(24*Pi^2*Log[-S51] + 
         (32*Log[-S51]^3)/3 + (304*Zeta[3])/3) + 
       Log[-S34]*((32*Log[-S45]^3)/3 - 24*Pi^2*Log[-S51] - 
         32*Log[-S45]^2*Log[-S51] - (32*Log[-S51]^3)/3 + 
         Log[-S45]*(24*Pi^2 + 32*Log[-S51]^2) + (544*Zeta[3])/3) + 
       G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
          ((32*Pi^2)/3 + 128*G[0, 0, -((S12 - S34)/S51)]) - 
         64*G[0, 0, 0, -(S34/(S23 - S51))] - 
         256*G[0, 0, 0, -((S12 - S34)/S51)] - 
         128*G[0, 0, 1, -((S12 - S34)/S51)] + 
         64*G[0, 1, 1, -((S12 - S34)/S51)] + 
         64*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 + 
         (32*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
          (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) + 
         G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] + 
           64*Log[-S45] - 64*Log[-S51]) + Log[-S34]^2*(32*Log[-S45] - 
           32*Log[-S51]) - 24*Pi^2*Log[-S51] - 32*Log[-S45]^2*Log[-S51] - 
         (32*Log[-S51]^3)/3 + Log[-S34]*((-104*Pi^2)/3 - 32*Log[-S45]^2 + 
           64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
         Log[-S45]*(24*Pi^2 + 32*Log[-S51]^2) + (544*Zeta[3])/3), 
     gb[103] -> 0, gb[104] -> (-146*Pi^4)/45 + G[0, 0, -(S34/(S23 - S51))]*
        ((-16*Pi^2)/3 - 32*G[0, 1, -((S12 - S34)/S51)]) - 
       (16*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-96*G[0, 1, -((S12 - S34)/S51)] - 48*G[1, 1, -((S12 - S34)/S51)]) - 
       (8*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
       96*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       48*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
       16*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       16*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       80*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       16*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       16*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S34]^2)/3 - 
       (8*Pi^2*Log[-S45]^2)/3 + G[0, -((S12 - S34)/S51)]*
        (96*G[0, 0, 1, -((S12 - S34)/S51)] + 
         48*G[0, 1, 1, -((S12 - S34)/S51)] - 
         16*G[1, 0, 1, -((S12 - S34)/S51)] + 
         16*G[1, 1, 1, -((S12 - S34)/S51)] + G[1, 1, -((S12 - S34)/S51)]*
          (-16*Log[-S34] + 16*Log[-S45] - 32*Log[-S51]) + 
         G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
           32*Log[-S51])) + G[0, 0, 1, -((S12 - S34)/S51)]*
        (64*Log[-S34] - 64*Log[-S45] + 32*Log[-S51]) + 
       G[0, 1, 1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
         32*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
        (16*Log[-S34] - 16*Log[-S45] + 32*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*((-56*Pi^2)/3 - 
         32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51]) + 
       Log[-S45]*((16*Pi^2*Log[-S51])/3 - 80*Zeta[3]) + 
       G[0, -(S34/(S23 - S51))]*(G[1, -(S34/(S23 - S51))]*
          ((16*Pi^2)/3 - 32*G[0, -((S12 - S34)/S51)]*
            G[1, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)]) + 
         G[0, -((S12 - S34)/S51)]*(64*G[0, 1, -((S12 - S34)/S51)] + 
           16*G[1, 1, -((S12 - S34)/S51)]) - 
         64*G[0, 0, 1, -((S12 - S34)/S51)] - 
         16*G[0, 1, 1, -((S12 - S34)/S51)] - 
         16*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Pi^2*Log[-S34])/3 - 
         (16*Pi^2*Log[-S45])/3 + G[1, -((S12 - S34)/S51)]*
          ((-8*Pi^2)/3 - 64*G[0, 0, -((S12 - S34)/S51)] + 
           G[0, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
             32*Log[-S51])) + (16*Pi^2*Log[-S51])/3 + 
         G[0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51]) - 80*Zeta[3]) + 64*Log[-S51]*Zeta[3] + 
       G[1, -((S12 - S34)/S51)]*(96*G[0, 0, 0, -((S12 - S34)/S51)] + 
         (8*Pi^2*Log[-S34])/3 - (8*Pi^2*Log[-S45])/3 + (16*Pi^2*Log[-S51])/
          3 + G[0, 0, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
           32*Log[-S51]) + G[0, -((S12 - S34)/S51)]*((56*Pi^2)/3 + 
           32*G[0, 0, -(S34/(S23 - S51))] + 32*G[1, 1, -(S34/(S23 - S51))] + 
           16*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 64*Zeta[3]) + 
       Log[-S34]*((16*Pi^2*Log[-S45])/3 - (16*Pi^2*Log[-S51])/3 + 
         80*Zeta[3]) + G[1, -(S34/(S23 - S51))]*
        (G[0, -((S12 - S34)/S51)]*(-64*G[0, 1, -((S12 - S34)/S51)] - 
           16*G[1, 1, -((S12 - S34)/S51)]) + 
         64*G[0, 0, 1, -((S12 - S34)/S51)] + 
         16*G[0, 1, 1, -((S12 - S34)/S51)] + 
         16*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S34])/3 + 
         (16*Pi^2*Log[-S45])/3 + G[0, 1, -((S12 - S34)/S51)]*
          (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
         (16*Pi^2*Log[-S51])/3 + G[1, -((S12 - S34)/S51)]*
          ((8*Pi^2)/3 + 64*G[0, 0, -((S12 - S34)/S51)] + 
           G[0, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
             32*Log[-S51])) + 80*Zeta[3]), 
     gb[105] -> (-2*Pi^4)/15 + G[0, 0, -((S12 - S34)/S51)]*
        (16*G[0, 1, -((S12 - S34)/S51)] - 8*G[1, 1, -((S12 - S34)/S51)]) + 
       (2*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       16*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       8*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       4*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 
       16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       8*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
       G[0, -((S12 - S34)/S51)]*(-16*G[0, 0, 1, -((S12 - S34)/S51)] + 
         8*G[0, 1, 1, -((S12 - S34)/S51)] + 
         8*G[1, 0, 1, -((S12 - S34)/S51)] - 
         4*G[1, 1, 1, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)]*
          Log[-S51] - 8*G[1, 1, -((S12 - S34)/S51)]*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-2*Pi^2 + 8*Log[-S51]^2) + 
       G[1, -((S12 - S34)/S51)]*(-16*G[0, 0, 0, -((S12 - S34)/S51)] + 
         (4*Pi^2*Log[-S51])/3 - 16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
         G[0, -((S12 - S34)/S51)]*(2*Pi^2 - 8*Log[-S51]^2) - 4*Zeta[3]) - 
       8*Log[-S51]*Zeta[3], gb[106] -> (-79*Pi^4)/45 + 
       G[0, 0, -(S34/(S23 - S51))]*((-8*Pi^2)/3 - 
         16*G[0, 1, -((S12 - S34)/S51)]) - 
       (8*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 + G[0, 0, -((S12 - S34)/S51)]*
        (-32*G[0, 1, -((S12 - S34)/S51)] - 32*G[1, 1, -((S12 - S34)/S51)]) - 
       (2*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
       32*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       32*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S34]^2)/3 + 
       G[0, 0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45]) - 
       (4*Pi^2*Log[-S45]^2)/3 + G[0, -((S12 - S34)/S51)]*
        (32*G[0, 0, 1, -((S12 - S34)/S51)] + 
         32*G[0, 1, 1, -((S12 - S34)/S51)] + 
         4*G[1, 1, 1, -((S12 - S34)/S51)] + G[0, 1, -((S12 - S34)/S51)]*
          (-32*Log[-S34] + 32*Log[-S45]) + G[1, 1, -((S12 - S34)/S51)]*
          (-8*Log[-S34] + 8*Log[-S45] - 24*Log[-S51])) + 
       (4*Pi^2*Log[-S51]^2)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
        (8*Log[-S34] - 8*Log[-S45] + 24*Log[-S51]) + 
       G[1, 0, 1, -((S12 - S34)/S51)]*(8*Log[-S34] - 8*Log[-S45] + 
         24*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*((-34*Pi^2)/3 - 
         16*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
         Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + Log[-S45]*((8*Pi^2*Log[-S51])/3 - 40*Zeta[3]) + 
       G[0, -(S34/(S23 - S51))]*(G[1, -(S34/(S23 - S51))]*
          ((8*Pi^2)/3 - 16*G[0, -((S12 - S34)/S51)]*
            G[1, -((S12 - S34)/S51)] + 16*G[0, 1, -((S12 - S34)/S51)]) + 
         G[0, -((S12 - S34)/S51)]*(32*G[0, 1, -((S12 - S34)/S51)] + 
           8*G[1, 1, -((S12 - S34)/S51)]) - 
         32*G[0, 0, 1, -((S12 - S34)/S51)] - 
         8*G[0, 1, 1, -((S12 - S34)/S51)] - 
         8*G[1, 0, 1, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S34])/3 - 
         (8*Pi^2*Log[-S45])/3 + G[1, -((S12 - S34)/S51)]*
          ((-4*Pi^2)/3 - 32*G[0, 0, -((S12 - S34)/S51)] + 
           G[0, -((S12 - S34)/S51)]*(-16*Log[-S34] + 16*Log[-S45] - 
             16*Log[-S51])) + (8*Pi^2*Log[-S51])/3 + 
         G[0, 1, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
           16*Log[-S51]) - 40*Zeta[3]) + 24*Log[-S51]*Zeta[3] + 
       G[1, -((S12 - S34)/S51)]*(32*G[0, 0, 0, -((S12 - S34)/S51)] + 
         (4*Pi^2*Log[-S34])/3 + G[0, 0, -((S12 - S34)/S51)]*
          (32*Log[-S34] - 32*Log[-S45]) - (4*Pi^2*Log[-S45])/3 + 
         4*Pi^2*Log[-S51] + G[0, -((S12 - S34)/S51)]*((34*Pi^2)/3 + 
           16*G[0, 0, -(S34/(S23 - S51))] + 16*G[1, 1, -(S34/(S23 - S51))] + 
           8*Log[-S34]^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] - 
           8*Log[-S51]^2 + Log[-S34]*(-16*Log[-S45] + 16*Log[-S51])) + 
         28*Zeta[3]) + Log[-S34]*((8*Pi^2*Log[-S45])/3 - 
         (8*Pi^2*Log[-S51])/3 + 40*Zeta[3]) + G[1, -(S34/(S23 - S51))]*
        (G[0, -((S12 - S34)/S51)]*(-32*G[0, 1, -((S12 - S34)/S51)] - 
           8*G[1, 1, -((S12 - S34)/S51)]) + 
         32*G[0, 0, 1, -((S12 - S34)/S51)] + 
         8*G[0, 1, 1, -((S12 - S34)/S51)] + 
         8*G[1, 0, 1, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S34])/3 + 
         (8*Pi^2*Log[-S45])/3 + G[0, 1, -((S12 - S34)/S51)]*
          (-16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) - 
         (8*Pi^2*Log[-S51])/3 + G[1, -((S12 - S34)/S51)]*
          ((4*Pi^2)/3 + 32*G[0, 0, -((S12 - S34)/S51)] + 
           G[0, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
             16*Log[-S51])) + 40*Zeta[3]), gb[107] -> 0, gb[108] -> 0, 
     gb[109] -> 0, gb[110] -> 0, gb[111] -> (-107*Pi^4)/45 + 
       128*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
       64*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       128*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (16*Log[-S34]^4)/3 + 
       G[1, 1, 1, -(S34/(S23 - S51))]*(128*Log[-S34] + 32*Log[-S45] - 
         32*Log[-S51]) + Log[-S34]^3*((16*Log[-S45])/3 - (16*Log[-S51])/3) - 
       64*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       (16*Log[-S45]^3*Log[-S51])/3 - (8*Pi^2*Log[-S51]^2)/3 - 
       (8*Log[-S51]^4)/3 + G[0, 0, 0, -(S34/(S23 - S51))]*
        (-128*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, -((S12 - S34)/S51)]*((8*Pi^2)/3 - 32*Log[-S51]^2) + 
       G[1, 1, -(S34/(S23 - S51))]*((-40*Pi^2)/3 + 64*Log[-S34]^2 - 
         16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 
         32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
       G[0, 0, -(S34/(S23 - S51))]*((-40*Pi^2)/3 + 
         128*G[1, 1, -(S34/(S23 - S51))] + 64*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + Log[-S45]^2*((-8*Pi^2)/3 - 8*Log[-S51]^2) + 
       Log[-S34]^2*((-20*Pi^2)/3 - 8*Log[-S45]^2 + 16*Log[-S45]*Log[-S51] - 
         8*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (-128*G[1, 1, 1, -(S34/(S23 - S51))] - (64*Log[-S34]^3)/3 - 
         (16*Log[-S45]^3)/3 + (20*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*
          Log[-S51] + (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 
           16*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-128*Log[-S34] - 
           32*Log[-S45] + 32*Log[-S51]) + Log[-S45]*((-20*Pi^2)/3 - 
           16*Log[-S51]^2) + Log[-S34]*((40*Pi^2)/3 + 16*Log[-S45]^2 - 
           32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2) + 
         G[1, -(S34/(S23 - S51))]*((40*Pi^2)/3 - 64*Log[-S34]^2 + 
           16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
           Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) - (584*Zeta[3])/3) + 
       G[0, -((S12 - S34)/S51)]*((8*Pi^2*Log[-S51])/3 - (32*Log[-S51]^3)/3 - 
         (256*Zeta[3])/3) - (184*Log[-S51]*Zeta[3])/3 + 
       Log[-S45]*((20*Pi^2*Log[-S51])/3 + (16*Log[-S51]^3)/3 + 
         (160*Zeta[3])/3) + Log[-S34]*((16*Log[-S45]^3)/3 - 
         (20*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
         (16*Log[-S51]^3)/3 + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
         (584*Zeta[3])/3) + G[1, -(S34/(S23 - S51))]*
        (-128*G[0, 0, 0, -(S34/(S23 - S51))] + (64*Log[-S34]^3)/3 + 
         (16*Log[-S45]^3)/3 + G[0, 0, -(S34/(S23 - S51))]*
          (128*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
         Log[-S34]^2*(16*Log[-S45] - 16*Log[-S51]) - (20*Pi^2*Log[-S51])/3 - 
         16*Log[-S45]^2*Log[-S51] - (16*Log[-S51]^3)/3 + 
         Log[-S34]*((-40*Pi^2)/3 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
           16*Log[-S51]^2) + Log[-S45]*((20*Pi^2)/3 + 16*Log[-S51]^2) + 
         (584*Zeta[3])/3), gb[112] -> 0, gb[113] -> 
      (2*Pi^4)/15 + (16*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
       32*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       32*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       32*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 
       32*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
       32*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + (8*Pi^2*Log[-S12]^2)/3 + 
       G[0, 1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 + 16*Log[-S12]^2) - 
       32*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, 0, -((S12 - S34)/S51)]*((4*Pi^2)/3 - 16*Log[-S51]^2) + 
       G[0, -((S12 - S34)/S51)]*(-32*G[1, 1, 1, -((S12 - S34)/S51)] - 
         (4*Pi^2*Log[-S12])/3 + 32*G[1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
         (16*Log[-S12]^3)/3 + (4*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3) - 
       32*Log[-S12]*Zeta[3] + G[1, -((S12 - S34)/S51)]*
        ((-16*Pi^2*Log[-S12])/3 + G[0, -((S12 - S34)/S51)]*
          ((4*Pi^2)/3 - 16*Log[-S12]^2) + 32*Zeta[3]), 
     gb[114] -> (256*Pi^4)/45 + G[0, 0, -(S34/(S23 - S51))]*
        ((32*Pi^2)/3 + 128*G[0, 0, -((S12 - S34)/S51)] + 
         64*G[0, 1, -((S12 - S34)/S51)]) + 
       (32*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 + 
       (64*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       384*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       256*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       128*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       128*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       128*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       128*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       128*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       128*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (16*Pi^2*Log[-S12]^2)/3 + 
       (16*Pi^2*Log[-S34]^2)/3 + (16*Pi^2*Log[-S45]^2)/3 + 
       G[0, 1, 1, -((S12 - S34)/S51)]*(-64*Log[-S12] - 64*Log[-S34] + 
         64*Log[-S45] - 64*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
        (-64*Log[-S12] - 64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
       (16*Pi^2*Log[-S51]^2)/3 + G[0, 0, 0, -((S12 - S34)/S51)]*
        (256*Log[-S34] - 256*Log[-S45] + 128*Log[-S51]) + 
       G[0, 0, 1, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
         128*Log[-S51]) + G[1, -((S12 - S34)/S51)]*
        (-256*G[0, 0, 0, -((S12 - S34)/S51)] - (32*Pi^2*Log[-S12])/3 - 
         (32*Pi^2*Log[-S34])/3 + (32*Pi^2*Log[-S45])/3 + 
         G[0, 0, -((S12 - S34)/S51)]*(-128*Log[-S34] + 128*Log[-S45] - 
           128*Log[-S51]) - (32*Pi^2*Log[-S51])/3) + 
       G[0, 1, -((S12 - S34)/S51)]*((32*Pi^2)/3 + 
         64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S12]^2 + 32*Log[-S34]^2 + 
         32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
       G[0, 0, -((S12 - S34)/S51)]*(80*Pi^2 + 
         128*G[1, 1, -(S34/(S23 - S51))] + 128*G[1, 1, -((S12 - S34)/S51)] + 
         64*Log[-S34]^2 + 64*Log[-S45]^2 - 128*Log[-S45]*Log[-S51] + 
         Log[-S34]*(-128*Log[-S45] + 128*Log[-S51])) + 
       Log[-S45]*((-32*Pi^2*Log[-S51])/3 - 64*Zeta[3]) + 
       G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
          ((32*Pi^2)/3 + 128*G[0, 0, -((S12 - S34)/S51)]) + 
         G[1, -(S34/(S23 - S51))]*((-32*Pi^2)/3 - 
           128*G[0, 0, -((S12 - S34)/S51)] - 
           64*G[0, 1, -((S12 - S34)/S51)]) - 
         256*G[0, 0, 0, -((S12 - S34)/S51)] - 
         128*G[0, 0, 1, -((S12 - S34)/S51)] + 
         64*G[0, 1, 1, -((S12 - S34)/S51)] + 
         64*G[1, 0, 1, -((S12 - S34)/S51)] - (32*Pi^2*Log[-S34])/3 + 
         (32*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
          (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) + 
         G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) - (32*Pi^2*Log[-S51])/3 + G[0, -((S12 - S34)/S51)]*
          ((-104*Pi^2)/3 - 64*G[1, 1, -(S34/(S23 - S51))] - 
           64*G[1, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
           Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
            (64*G[1, -((S12 - S34)/S51)] - 64*Log[-S34] + 64*Log[-S45] - 
             64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2 + 
           G[1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
             64*Log[-S51])) - 64*Zeta[3]) + G[0, -((S12 - S34)/S51)]*
        (-64*G[0, 0, 0, -(S34/(S23 - S51))] + 
         64*G[1, 1, 1, -(S34/(S23 - S51))] - 
         128*G[1, 1, 1, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S12])/3 + 
         (32*Log[-S12]^3)/3 + (32*Log[-S34]^3)/3 - (32*Log[-S45]^3)/3 + 
         (136*Pi^2*Log[-S51])/3 + 32*Log[-S45]^2*Log[-S51] - 
         (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 
           64*Log[-S45] + 64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
          (64*Log[-S12] + 64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
         Log[-S45]*((-104*Pi^2)/3 - 32*Log[-S51]^2) + 
         G[1, -((S12 - S34)/S51)]*(-32*Pi^2 - 
           64*G[0, 0, -(S34/(S23 - S51))] - 64*G[1, 1, -(S34/(S23 - S51))] - 
           32*Log[-S12]^2 - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
           Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 
           32*Log[-S51]^2) + Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 
           64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2) + 
         G[1, -(S34/(S23 - S51))]*((104*Pi^2)/3 + 
           64*G[0, 0, -(S34/(S23 - S51))] + 64*G[1, 1, -((S12 - S34)/S51)] + 
           32*Log[-S34]^2 + 32*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
            (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
           64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + Log[-S34]*
            (-64*Log[-S45] + 64*Log[-S51])) - 32*Zeta[3]) - 
       64*Log[-S12]*Zeta[3] + 64*Log[-S51]*Zeta[3] + 
       Log[-S34]*((-32*Pi^2*Log[-S45])/3 + (32*Pi^2*Log[-S51])/3 + 
         64*Zeta[3]) + G[1, -(S34/(S23 - S51))]*
        (G[1, -((S12 - S34)/S51)]*((-32*Pi^2)/3 - 
           128*G[0, 0, -((S12 - S34)/S51)]) + 
         256*G[0, 0, 0, -((S12 - S34)/S51)] + 
         128*G[0, 0, 1, -((S12 - S34)/S51)] - 
         64*G[0, 1, 1, -((S12 - S34)/S51)] - 
         64*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Pi^2*Log[-S34])/3 - 
         (32*Pi^2*Log[-S45])/3 + (32*Pi^2*Log[-S51])/3 + 
         G[0, 1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 
           128*Log[-S45] + 128*Log[-S51]) + 64*Zeta[3]), gb[115] -> 0, 
     gb[116] -> 0, gb[117] -> (-4*Pi^4)/3 + 128*G[0, 0, -(S34/(S23 - S51))]*
        G[0, 0, -((S12 - S34)/S51)] + 512*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
       64*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       160*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       32*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       96*G[1, 0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)]*
        (-32*Log[-S34] + 32*Log[-S45] - 64*Log[-S51]) + 
       G[1, 0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
         64*Log[-S51]) - (16*Pi^2*Log[-S51]^2)/3 + 
       G[0, 0, 0, -((S12 - S34)/S51)]*(256*Log[-S34] - 256*Log[-S45] + 
         256*Log[-S51]) + G[0, 0, 1, -((S12 - S34)/S51)]*
        (256*Log[-S34] - 256*Log[-S45] + 320*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*(-16*Pi^2 - 32*Log[-S51]^2) + 
       G[0, 0, -((S12 - S34)/S51)]*((208*Pi^2)/3 - 
         320*G[0, 1, -((S12 - S34)/S51)] + 128*G[1, 1, -(S34/(S23 - S51))] + 
         96*G[1, 1, -((S12 - S34)/S51)] + 64*Log[-S34]^2 + 64*Log[-S45]^2 - 
         128*Log[-S45]*Log[-S51] + 64*Log[-S51]^2 + 
         Log[-S34]*(-128*Log[-S45] + 128*Log[-S51])) + 
       G[0, -(S34/(S23 - S51))]*((16*Pi^2*G[1, -((S12 - S34)/S51)])/3 - 
         128*G[1, -(S34/(S23 - S51))]*G[0, 0, -((S12 - S34)/S51)] - 
         256*G[0, 0, 0, -((S12 - S34)/S51)] - 
         256*G[0, 0, 1, -((S12 - S34)/S51)] + 
         32*G[0, 1, 1, -((S12 - S34)/S51)] + 
         32*G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 0, -((S12 - S34)/S51)]*
          (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) - 224*Zeta[3]) + 
       224*Log[-S34]*Zeta[3] - 224*Log[-S45]*Zeta[3] + 
       256*Log[-S51]*Zeta[3] + G[1, -((S12 - S34)/S51)]*
        (64*G[0, 0, 0, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S34])/3 + 
         (16*Pi^2*Log[-S45])/3 - (32*Pi^2*Log[-S51])/3 + 
         64*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] + 96*Zeta[3]) + 
       G[0, -((S12 - S34)/S51)]*(-64*G[0, 0, 0, -(S34/(S23 - S51))] + 
         320*G[0, 0, 1, -((S12 - S34)/S51)] + 
         32*G[0, 1, 1, -((S12 - S34)/S51)] - 
         96*G[1, 0, 1, -((S12 - S34)/S51)] + 
         64*G[1, 1, 1, -(S34/(S23 - S51))] + (32*Log[-S34]^3)/3 - 
         (32*Log[-S45]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
          (-128*Log[-S34] + 128*Log[-S45] - 192*Log[-S51]) + 
         (104*Pi^2*Log[-S51])/3 + 32*Log[-S45]^2*Log[-S51] + 
         (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 
           64*Log[-S45] + 64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
          (32*Log[-S34] - 32*Log[-S45] + 64*Log[-S51]) + 
         Log[-S45]*((-104*Pi^2)/3 - 32*Log[-S51]^2) + 
         G[0, -(S34/(S23 - S51))]*((-104*Pi^2)/3 + 
           128*G[0, 1, -((S12 - S34)/S51)] - 64*G[1, 1, -(S34/(S23 - S51))] - 
           32*G[1, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
           Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
            (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
           64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
         G[1, -((S12 - S34)/S51)]*((-16*Pi^2)/3 + 32*Log[-S51]^2) + 
         Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
           32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((104*Pi^2)/3 + 
           64*G[0, 0, -(S34/(S23 - S51))] - 128*G[0, 1, -((S12 - S34)/S51)] + 
           32*G[1, 1, -((S12 - S34)/S51)] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
           64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + Log[-S34]*
            (-64*Log[-S45] + 64*Log[-S51])) + (496*Zeta[3])/3) + 
       G[1, -(S34/(S23 - S51))]*((-16*Pi^2*G[1, -((S12 - S34)/S51)])/3 + 
         256*G[0, 0, 0, -((S12 - S34)/S51)] + 
         256*G[0, 0, 1, -((S12 - S34)/S51)] - 
         32*G[0, 1, 1, -((S12 - S34)/S51)] - 
         32*G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 0, -((S12 - S34)/S51)]*
          (128*Log[-S34] - 128*Log[-S45] + 128*Log[-S51]) + 224*Zeta[3]), 
     gb[118] -> (-1417*Pi^4)/90 + G[0, 0, -((S12 - S34)/S51)]*
        (-384*G[0, 1, -((S12 - S34)/S51)] - 96*G[1, 1, -((S12 - S34)/S51)]) - 
       12*Pi^2*G[1, 1, -((S12 - S34)/S51)] + 
       64*G[0, 0, 0, 0, -(S34/(S23 - S51))] - 
       384*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       96*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
       96*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       72*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       288*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       72*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       72*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^4)/3 - 
       (8*Log[-S45]^4)/3 + G[0, -((S12 - S34)/S51)]*
        (384*G[0, 0, 1, -((S12 - S34)/S51)] + 
         96*G[0, 1, 1, -((S12 - S34)/S51)] - 
         96*G[1, 0, 1, -((S12 - S34)/S51)] + 
         72*G[1, 1, 1, -((S12 - S34)/S51)] + G[0, 1, -((S12 - S34)/S51)]*
          (-192*Log[-S34] + 192*Log[-S45] - 192*Log[-S51]) + 
         G[1, 1, -((S12 - S34)/S51)]*(-48*Log[-S34] + 48*Log[-S45] - 
           48*Log[-S51])) + G[1, 1, 1, -(S34/(S23 - S51))]*
        (64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
       Log[-S34]^3*((32*Log[-S45])/3 - (32*Log[-S51])/3) + 
       (32*Log[-S45]^3*Log[-S51])/3 - (44*Pi^2*Log[-S51]^2)/3 - 
       (8*Log[-S51]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
        (48*Log[-S34] - 48*Log[-S45] + 48*Log[-S51]) + 
       G[1, 0, 1, -((S12 - S34)/S51)]*(48*Log[-S34] - 48*Log[-S45] + 
         48*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
        (-64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
       G[0, 0, 1, -((S12 - S34)/S51)]*(192*Log[-S34] - 192*Log[-S45] + 
         192*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
        (-52*Pi^2 - 96*G[1, 1, -(S34/(S23 - S51))] - 48*Log[-S34]^2 - 
         48*Log[-S45]^2 + Log[-S34]*(96*Log[-S45] - 96*Log[-S51]) + 
         96*Log[-S45]*Log[-S51] - 48*Log[-S51]^2) + 
       G[1, 1, -(S34/(S23 - S51))]*(-40*Pi^2 + 32*Log[-S34]^2 - 
         32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 
         64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
       G[0, 0, -(S34/(S23 - S51))]*(-40*Pi^2 - 
         96*G[0, 1, -((S12 - S34)/S51)] + 64*G[1, 1, -(S34/(S23 - S51))] + 
         32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
           64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
       Log[-S45]^2*((-44*Pi^2)/3 - 16*Log[-S51]^2) + 
       Log[-S34]^2*(-20*Pi^2 - 16*Log[-S45]^2 + 32*Log[-S45]*Log[-S51] - 
         16*Log[-S51]^2) + G[0, -(S34/(S23 - S51))]*
        (G[0, -((S12 - S34)/S51)]*(192*G[0, 1, -((S12 - S34)/S51)] + 
           48*G[1, 1, -((S12 - S34)/S51)]) - 
         192*G[0, 0, 1, -((S12 - S34)/S51)] - 
         48*G[0, 1, 1, -((S12 - S34)/S51)] - 
         48*G[1, 0, 1, -((S12 - S34)/S51)] - 
         64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 - 
         (32*Log[-S45]^3)/3 + G[1, -((S12 - S34)/S51)]*
          (-8*Pi^2 - 192*G[0, 0, -((S12 - S34)/S51)] + 
           G[0, -((S12 - S34)/S51)]*(-96*Log[-S34] + 96*Log[-S45] - 
             96*Log[-S51])) + (88*Pi^2*Log[-S51])/3 + 32*Log[-S45]^2*
          Log[-S51] + (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 
           32*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] - 
           64*Log[-S45] + 64*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
          (96*Log[-S34] - 96*Log[-S45] + 96*Log[-S51]) + 
         Log[-S45]*((-88*Pi^2)/3 - 32*Log[-S51]^2) + 
         Log[-S34]*(40*Pi^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
           32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*
          (40*Pi^2 - 96*G[0, -((S12 - S34)/S51)]*G[1, -((S12 - S34)/S51)] + 
           96*G[0, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
           64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + Log[-S34]*
            (-64*Log[-S45] + 64*Log[-S51])) - (1456*Zeta[3])/3) + 
       Log[-S45]*((88*Pi^2*Log[-S51])/3 + (32*Log[-S51]^3)/3 - 
         (608*Zeta[3])/3) + (608*Log[-S51]*Zeta[3])/3 + 
       G[1, -((S12 - S34)/S51)]*(384*G[0, 0, 0, -((S12 - S34)/S51)] + 
         8*Pi^2*Log[-S34] - 8*Pi^2*Log[-S45] + 8*Pi^2*Log[-S51] + 
         G[0, 0, -((S12 - S34)/S51)]*(192*Log[-S34] - 192*Log[-S45] + 
           192*Log[-S51]) + G[0, -((S12 - S34)/S51)]*(52*Pi^2 + 
           96*G[0, 0, -(S34/(S23 - S51))] + 96*G[1, 1, -(S34/(S23 - S51))] + 
           48*Log[-S34]^2 + 48*Log[-S45]^2 - 96*Log[-S45]*Log[-S51] + 
           48*Log[-S51]^2 + Log[-S34]*(-96*Log[-S45] + 96*Log[-S51])) + 
         216*Zeta[3]) + Log[-S34]*((32*Log[-S45]^3)/3 - (88*Pi^2*Log[-S51])/
          3 - 32*Log[-S45]^2*Log[-S51] - (32*Log[-S51]^3)/3 + 
         Log[-S45]*((88*Pi^2)/3 + 32*Log[-S51]^2) + (1456*Zeta[3])/3) + 
       G[1, -(S34/(S23 - S51))]*(G[0, -((S12 - S34)/S51)]*
          (-192*G[0, 1, -((S12 - S34)/S51)] - 
           48*G[1, 1, -((S12 - S34)/S51)]) - 
         64*G[0, 0, 0, -(S34/(S23 - S51))] + 
         192*G[0, 0, 1, -((S12 - S34)/S51)] + 
         48*G[0, 1, 1, -((S12 - S34)/S51)] + 
         48*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 + 
         (32*Log[-S45]^3)/3 + G[0, 1, -((S12 - S34)/S51)]*
          (-96*Log[-S34] + 96*Log[-S45] - 96*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) + Log[-S34]^2*(32*Log[-S45] - 32*Log[-S51]) - 
         (88*Pi^2*Log[-S51])/3 - 32*Log[-S45]^2*Log[-S51] - 
         (32*Log[-S51]^3)/3 + Log[-S34]*(-40*Pi^2 - 32*Log[-S45]^2 + 
           64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
         Log[-S45]*((88*Pi^2)/3 + 32*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
          (8*Pi^2 + 192*G[0, 0, -((S12 - S34)/S51)] + 
           G[0, -((S12 - S34)/S51)]*(96*Log[-S34] - 96*Log[-S45] + 
             96*Log[-S51])) + (1456*Zeta[3])/3), 
     gb[119] -> 2*((-19*Pi^4)/60 - (2*Pi^2*Log[-S12]^2)/3 + 
        (4*Log[-S12]^4)/3 + (128*Log[-S12]*Zeta[3])/3), gb[120] -> 0, 
     gb[121] -> 0, gb[122] -> 0, gb[123] -> 0, 
     gb[124] -> (-7*Pi^4)/10 + 32*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       16*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       8*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - (8*Pi^2*Log[-S12]^2)/3 + 
       (8*Log[-S12]^4)/3 + 32*G[0, 0, 0, -((S12 - S34)/S51)]*Log[-S51] - 
       16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (4*Pi^2*Log[-S51]^2)/3 + 
       G[0, 1, 1, -((S12 - S34)/S51)]*(8*Log[-S12] + 8*Log[-S51]) + 
       G[1, 0, 1, -((S12 - S34)/S51)]*(8*Log[-S12] + 8*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 - 8*Log[-S12]^2 + 
         8*Log[-S51]^2) + G[0, 0, -((S12 - S34)/S51)]*
        (-4*Pi^2 + 16*G[0, 1, -((S12 - S34)/S51)] - 
         8*G[1, 1, -((S12 - S34)/S51)] + 16*Log[-S51]^2) + 
       G[1, -((S12 - S34)/S51)]*(-16*G[0, 0, 0, -((S12 - S34)/S51)] + 
         (4*Pi^2*Log[-S12])/3 + (4*Pi^2*Log[-S51])/3 - 
         16*G[0, 0, -((S12 - S34)/S51)]*Log[-S51] - 8*Zeta[3]) + 
       (280*Log[-S12]*Zeta[3])/3 - 8*Log[-S51]*Zeta[3] + 
       G[0, -((S12 - S34)/S51)]*(-16*G[0, 0, 1, -((S12 - S34)/S51)] + 
         8*G[0, 1, 1, -((S12 - S34)/S51)] + 
         8*G[1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S12])/3 - 
         (16*Log[-S12]^3)/3 + G[1, 1, -((S12 - S34)/S51)]*
          (-8*Log[-S12] - 8*Log[-S51]) - 4*Pi^2*Log[-S51] + 
         16*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + (16*Log[-S51]^3)/3 + 
         G[1, -((S12 - S34)/S51)]*((4*Pi^2)/3 + 8*Log[-S12]^2 - 
           8*Log[-S51]^2) + 56*Zeta[3]), gb[125] -> 
      (-65*Pi^4)/18 + G[0, 0, -(S34/(S23 - S51))]*((-16*Pi^2)/3 - 
         32*G[0, 0, -((S12 - S34)/S51)] - 32*G[0, 1, -((S12 - S34)/S51)]) - 
       (16*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 - 
       (4*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
       96*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
       96*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
       32*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
       8*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
       8*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
       8*G[1, 1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S12]^2)/3 + 
       (8*Log[-S12]^4)/3 - (8*Pi^2*Log[-S34]^2)/3 - (8*Pi^2*Log[-S45]^2)/3 + 
       G[0, 0, 0, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         32*Log[-S51]) - 32*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
       G[0, 1, 1, -((S12 - S34)/S51)]*(-8*Log[-S12] + 24*Log[-S34] - 
         24*Log[-S45] + 40*Log[-S51]) + G[1, 0, 1, -((S12 - S34)/S51)]*
        (-8*Log[-S12] + 24*Log[-S34] - 24*Log[-S45] + 40*Log[-S51]) + 
       G[0, 1, -((S12 - S34)/S51)]*((-44*Pi^2)/3 - 
         32*G[1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51]) + 
       G[0, 0, -((S12 - S34)/S51)]*(-20*Pi^2 - 
         32*G[0, 1, -((S12 - S34)/S51)] - 32*G[1, 1, -(S34/(S23 - S51))] - 
         64*G[1, 1, -((S12 - S34)/S51)] - 16*Log[-S34]^2 - 16*Log[-S45]^2 + 
         Log[-S34]*(32*Log[-S45] - 32*Log[-S51]) + 32*Log[-S45]*Log[-S51]) + 
       Log[-S45]*((16*Pi^2*Log[-S51])/3 - 24*Zeta[3]) + 
       G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
          (-4*Pi^2 - 64*G[0, 0, -((S12 - S34)/S51)]) + 
         G[1, -(S34/(S23 - S51))]*((16*Pi^2)/3 + 
           32*G[0, 0, -((S12 - S34)/S51)] + 32*G[0, 1, -((S12 - S34)/S51)]) + 
         64*G[0, 0, 0, -((S12 - S34)/S51)] - 
         24*G[0, 1, 1, -((S12 - S34)/S51)] - 
         24*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Pi^2*Log[-S34])/3 - 
         (16*Pi^2*Log[-S45])/3 + (16*Pi^2*Log[-S51])/3 + 
         G[0, 0, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 
           32*Log[-S45] + 32*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
          ((26*Pi^2)/3 + 32*G[0, 1, -((S12 - S34)/S51)] + 
           16*G[1, 1, -(S34/(S23 - S51))] + 24*G[1, 1, -((S12 - S34)/S51)] + 
           8*Log[-S34]^2 + 8*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
            (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
           16*Log[-S45]*Log[-S51] + 8*Log[-S51]^2 + Log[-S34]*
            (-16*Log[-S45] + 16*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
            (-32*G[1, -((S12 - S34)/S51)] + 16*Log[-S34] - 16*Log[-S45] + 
             16*Log[-S51])) - 24*Zeta[3]) + (232*Log[-S12]*Zeta[3])/3 + 
       8*Log[-S51]*Zeta[3] + G[0, -((S12 - S34)/S51)]*
        (16*G[0, 0, 0, -(S34/(S23 - S51))] + 
         32*G[0, 0, 1, -((S12 - S34)/S51)] + 
         32*G[0, 1, 1, -((S12 - S34)/S51)] - 
         16*G[1, 1, 1, -(S34/(S23 - S51))] + 
         8*G[1, 1, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 - 
         (8*Log[-S12]^3)/3 - (8*Log[-S34]^3)/3 + (8*Log[-S45]^3)/3 + 
         G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45]) + 
         G[1, 1, -((S12 - S34)/S51)]*(8*Log[-S12] - 24*Log[-S34] + 
           24*Log[-S45] - 40*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
          (-16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
         G[1, 1, -(S34/(S23 - S51))]*(-16*Log[-S34] + 16*Log[-S45] - 
           16*Log[-S51]) + Log[-S34]^2*(8*Log[-S45] - 8*Log[-S51]) - 
         (34*Pi^2*Log[-S51])/3 - 8*Log[-S45]^2*Log[-S51] + 
         (8*Log[-S51]^3)/3 + Log[-S34]*((-26*Pi^2)/3 - 8*Log[-S45]^2 + 
           16*Log[-S45]*Log[-S51] - 8*Log[-S51]^2) + 
         Log[-S45]*((26*Pi^2)/3 + 8*Log[-S51]^2) + G[1, -((S12 - S34)/S51)]*
          (20*Pi^2 + 32*G[0, 0, -(S34/(S23 - S51))] + 
           32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
           32*Log[-S45]*Log[-S51] + Log[-S34]*(-32*Log[-S45] + 
             32*Log[-S51])) + G[1, -(S34/(S23 - S51))]*((-26*Pi^2)/3 - 
           16*G[0, 0, -(S34/(S23 - S51))] - 32*G[0, 1, -((S12 - S34)/S51)] - 
           24*G[1, 1, -((S12 - S34)/S51)] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
           Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51] - 
           8*Log[-S51]^2 + G[1, -((S12 - S34)/S51)]*(32*Log[-S34] - 
             32*Log[-S45] + 32*Log[-S51])) + 8*Zeta[3]) + 
       Log[-S34]*((16*Pi^2*Log[-S45])/3 - (16*Pi^2*Log[-S51])/3 + 
         24*Zeta[3]) + G[1, -(S34/(S23 - S51))]*
        (G[1, -((S12 - S34)/S51)]*(4*Pi^2 + 64*G[0, 0, -((S12 - S34)/S51)]) - 
         64*G[0, 0, 0, -((S12 - S34)/S51)] + 
         24*G[0, 1, 1, -((S12 - S34)/S51)] + 
         24*G[1, 0, 1, -((S12 - S34)/S51)] - (16*Pi^2*Log[-S34])/3 + 
         (16*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
          (-32*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) + 
         G[0, 1, -((S12 - S34)/S51)]*(-32*Log[-S34] + 32*Log[-S45] - 
           32*Log[-S51]) - (16*Pi^2*Log[-S51])/3 + 24*Zeta[3]) + 
       G[1, -((S12 - S34)/S51)]*(96*G[0, 0, 0, -((S12 - S34)/S51)] - 
         (4*Pi^2*Log[-S12])/3 + 4*Pi^2*Log[-S34] - 4*Pi^2*Log[-S45] + 
         (20*Pi^2*Log[-S51])/3 + G[0, 0, -((S12 - S34)/S51)]*
          (64*Log[-S34] - 64*Log[-S45] + 32*Log[-S51]) + 56*Zeta[3]), 
     gb[126] -> 2*((-319*Pi^4)/360 + G[0, 0, -(S34/(S23 - S51))]*
         ((-4*Pi^2)/3 - 16*G[0, 0, -((S12 - S34)/S51)] - 
          8*G[0, 1, -((S12 - S34)/S51)]) - 
        (4*Pi^2*G[1, 1, -(S34/(S23 - S51))])/3 + 
        (13*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 - 
        48*G[0, 0, 0, 0, -((S12 - S34)/S51)] - 
        32*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
        16*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
        16*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
        26*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
        16*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
        26*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
        26*G[1, 1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12]^2)/3 + 
        2*Log[-S12]^4 - (2*Pi^2*Log[-S34]^2)/3 - (2*Pi^2*Log[-S45]^2)/3 + 
        G[0, 0, 1, -((S12 - S34)/S51)]*(-16*Log[-S34] + 16*Log[-S45] - 
          16*Log[-S51]) + G[0, 0, 0, -((S12 - S34)/S51)]*
         (-32*Log[-S34] + 32*Log[-S45] - 16*Log[-S51]) - 
        (2*Pi^2*Log[-S51]^2)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
         (-28*Log[-S12] + 8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]) + 
        G[1, 0, 1, -((S12 - S34)/S51)]*(-28*Log[-S12] + 8*Log[-S34] - 
          8*Log[-S45] + 8*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
         (-10*Pi^2 - 16*G[1, 1, -(S34/(S23 - S51))] - 
          16*G[1, 1, -((S12 - S34)/S51)] - 8*Log[-S34]^2 - 8*Log[-S45]^2 + 
          Log[-S34]*(16*Log[-S45] - 16*Log[-S51]) + 16*Log[-S45]*Log[-S51]) + 
        G[0, 1, -((S12 - S34)/S51)]*((-7*Pi^2)/3 - 
          8*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S12]^2 - 4*Log[-S34]^2 - 
          4*Log[-S45]^2 + Log[-S34]*(8*Log[-S45] - 8*Log[-S51]) + 
          8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2) + 
        Log[-S34]*((4*Pi^2*Log[-S45])/3 - (4*Pi^2*Log[-S51])/3 - 8*Zeta[3]) + 
        G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
           ((4*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)]) - 
          32*G[0, 0, 0, -((S12 - S34)/S51)] - 
          16*G[0, 0, 1, -((S12 - S34)/S51)] + 
          8*G[0, 1, 1, -((S12 - S34)/S51)] + 
          8*G[1, 0, 1, -((S12 - S34)/S51)] - (4*Pi^2*Log[-S34])/3 + 
          (4*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
           (-16*Log[-S34] + 16*Log[-S45] - 16*Log[-S51]) + 
          G[0, 1, -((S12 - S34)/S51)]*(-8*Log[-S34] + 8*Log[-S45] - 
            8*Log[-S51]) - (4*Pi^2*Log[-S51])/3 - 8*Zeta[3]) + 
        36*Log[-S12]*Zeta[3] - 8*Log[-S51]*Zeta[3] + G[0, -((S12 - S34)/S51)]*
         (8*G[0, 0, 0, -(S34/(S23 - S51))] - 
          8*G[1, 1, 1, -(S34/(S23 - S51))] - 
          26*G[1, 1, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 - 
          (4*Log[-S12]^3)/3 - (4*Log[-S34]^3)/3 + (4*Log[-S45]^3)/3 + 
          G[0, 0, -(S34/(S23 - S51))]*(-8*Log[-S34] + 8*Log[-S45] - 
            8*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-8*Log[-S34] + 
            8*Log[-S45] - 8*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
           (28*Log[-S12] - 8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]) + 
          Log[-S34]^2*(4*Log[-S45] - 4*Log[-S51]) - (17*Pi^2*Log[-S51])/3 - 
          4*Log[-S45]^2*Log[-S51] + (4*Log[-S51]^3)/3 + 
          Log[-S34]*((-13*Pi^2)/3 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] - 
            4*Log[-S51]^2) + Log[-S45]*((13*Pi^2)/3 + 4*Log[-S51]^2) + 
          G[1, -((S12 - S34)/S51)]*(5*Pi^2 + 8*G[0, 0, -(S34/(S23 - S51))] + 
            8*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S12]^2 + 4*Log[-S34]^2 + 
            4*Log[-S45]^2 - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
            Log[-S34]*(-8*Log[-S45] + 8*Log[-S51])) + 
          G[1, -(S34/(S23 - S51))]*((-13*Pi^2)/3 - 
            8*G[0, 0, -(S34/(S23 - S51))] - 8*G[1, 1, -((S12 - S34)/S51)] - 
            4*Log[-S34]^2 - 4*Log[-S45]^2 + Log[-S34]*(8*Log[-S45] - 
              8*Log[-S51]) + 8*Log[-S45]*Log[-S51] - 4*Log[-S51]^2 + 
            G[1, -((S12 - S34)/S51)]*(8*Log[-S34] - 8*Log[-S45] + 
              8*Log[-S51])) + 4*Zeta[3]) + Log[-S45]*((4*Pi^2*Log[-S51])/3 + 
          8*Zeta[3]) + G[0, -(S34/(S23 - S51))]*
         (G[1, -((S12 - S34)/S51)]*((-4*Pi^2)/3 - 
            16*G[0, 0, -((S12 - S34)/S51)]) + G[1, -(S34/(S23 - S51))]*
           ((4*Pi^2)/3 + 16*G[0, 0, -((S12 - S34)/S51)] + 
            8*G[0, 1, -((S12 - S34)/S51)]) + 
          32*G[0, 0, 0, -((S12 - S34)/S51)] + 
          16*G[0, 0, 1, -((S12 - S34)/S51)] - 
          8*G[0, 1, 1, -((S12 - S34)/S51)] - 
          8*G[1, 0, 1, -((S12 - S34)/S51)] + (4*Pi^2*Log[-S34])/3 - 
          (4*Pi^2*Log[-S45])/3 + (4*Pi^2*Log[-S51])/3 + 
          G[0, 1, -((S12 - S34)/S51)]*(8*Log[-S34] - 8*Log[-S45] + 
            8*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*(16*Log[-S34] - 
            16*Log[-S45] + 16*Log[-S51]) + G[0, -((S12 - S34)/S51)]*
           ((13*Pi^2)/3 + 8*G[1, 1, -(S34/(S23 - S51))] + 
            8*G[1, 1, -((S12 - S34)/S51)] + 4*Log[-S34]^2 + 4*Log[-S45]^2 + 
            G[1, -((S12 - S34)/S51)]*(-8*Log[-S34] + 8*Log[-S45] - 
              8*Log[-S51]) - 8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 
            Log[-S34]*(-8*Log[-S45] + 8*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
             (-8*G[1, -((S12 - S34)/S51)] + 8*Log[-S34] - 8*Log[-S45] + 
              8*Log[-S51])) + 8*Zeta[3]) + G[1, -((S12 - S34)/S51)]*
         (32*G[0, 0, 0, -((S12 - S34)/S51)] - (14*Pi^2*Log[-S12])/3 + 
          (4*Pi^2*Log[-S34])/3 - (4*Pi^2*Log[-S45])/3 + (4*Pi^2*Log[-S51])/
           3 + G[0, 0, -((S12 - S34)/S51)]*(16*Log[-S34] - 16*Log[-S45] + 
            16*Log[-S51]) + 42*Zeta[3])), gb[127] -> 0, gb[128] -> 0, 
     gb[129] -> 0, gb[130] -> (539*Pi^4)/90 + 
       (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       64*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
       544*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       256*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       128*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       128*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       64*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       128*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, 1, 1, -(S34/(S23 - S51))] + (8*Log[-S34]^4)/3 + 
       (4*Log[-S45]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
        (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
       G[1, 0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
         64*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
        (-64*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
       (16*Log[-S45]^3*Log[-S51])/3 + (26*Pi^2*Log[-S51]^2)/3 + 
       (4*Log[-S51]^4)/3 + Log[-S34]^3*((-16*Log[-S45])/3 + 
         (16*Log[-S51])/3) + G[1, 1, 1, -(S34/(S23 - S51))]*
        (64*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, 1, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
         128*Log[-S51]) + G[0, 0, 0, -((S12 - S34)/S51)]*
        (256*Log[-S34] - 256*Log[-S45] + 288*Log[-S51]) + 
       Log[-S45]^2*((26*Pi^2)/3 + 8*Log[-S51]^2) + 
       Log[-S34]^2*(8*Pi^2 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
        (16*Pi^2 + 32*Log[-S34]^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2 + Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       G[0, 0, -(S34/(S23 - S51))]*(16*Pi^2 + 
         128*G[0, 0, -((S12 - S34)/S51)] + 64*G[0, 1, -((S12 - S34)/S51)] + 
         64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       G[0, 1, -((S12 - S34)/S51)]*((40*Pi^2)/3 + 
         64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
       G[0, 0, -((S12 - S34)/S51)]*(68*Pi^2 + 
         128*G[1, 1, -(S34/(S23 - S51))] + 128*G[1, 1, -((S12 - S34)/S51)] + 
         64*Log[-S34]^2 + 64*Log[-S45]^2 - 128*Log[-S45]*Log[-S51] + 
         80*Log[-S51]^2 + Log[-S34]*(-128*Log[-S45] + 128*Log[-S51])) + 
       G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
          ((32*Pi^2)/3 + 128*G[0, 0, -((S12 - S34)/S51)]) - 
         256*G[0, 0, 0, -((S12 - S34)/S51)] - 
         128*G[0, 0, 1, -((S12 - S34)/S51)] + 
         64*G[0, 1, 1, -((S12 - S34)/S51)] + 
         64*G[1, 0, 1, -((S12 - S34)/S51)] - 
         64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 + 
         (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
          (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) + 
         G[0, 1, -((S12 - S34)/S51)]*(-64*Log[-S34] + 64*Log[-S45] - 
           64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] + 
           32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
           16*Log[-S51]) - (52*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
         (16*Log[-S51]^3)/3 + Log[-S34]*(-16*Pi^2 - 16*Log[-S45]^2 + 
           32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
         G[1, -(S34/(S23 - S51))]*(-16*Pi^2 - 
           128*G[0, 0, -((S12 - S34)/S51)] - 64*G[0, 1, -((S12 - S34)/S51)] - 
           32*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
             32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
         Log[-S45]*((52*Pi^2)/3 + 16*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
          ((-104*Pi^2)/3 - 64*G[1, 1, -(S34/(S23 - S51))] - 
           64*G[1, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 32*Log[-S45]^2 + 
           Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
            (64*G[1, -((S12 - S34)/S51)] - 64*Log[-S34] + 64*Log[-S45] - 
             64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2 + 
           G[1, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
             64*Log[-S51])) - (376*Zeta[3])/3) + 
       Log[-S45]*((-52*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - 
         (248*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
        (-256*G[0, 0, 0, -((S12 - S34)/S51)] - (32*Pi^2*Log[-S34])/3 + 
         (32*Pi^2*Log[-S45])/3 + G[0, 0, -((S12 - S34)/S51)]*
          (-128*Log[-S34] + 128*Log[-S45] - 128*Log[-S51]) - 
         (32*Pi^2*Log[-S51])/3 - 64*Zeta[3]) + (248*Log[-S51]*Zeta[3])/3 + 
       Log[-S34]*((-16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 
         16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
         Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + (376*Zeta[3])/3) + 
       G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
          ((-32*Pi^2)/3 - 128*G[0, 0, -((S12 - S34)/S51)]) - 
         64*G[0, 0, 0, -(S34/(S23 - S51))] + 
         256*G[0, 0, 0, -((S12 - S34)/S51)] + 
         128*G[0, 0, 1, -((S12 - S34)/S51)] - 
         64*G[0, 1, 1, -((S12 - S34)/S51)] - 
         64*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 - 
         (16*Log[-S45]^3)/3 + (52*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*
          Log[-S51] + (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 
           16*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 
           32*Log[-S45] + 32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
          (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
         G[0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
           128*Log[-S51]) + Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + 
         Log[-S34]*(16*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           16*Log[-S51]^2) + (376*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
        (-64*G[0, 0, 0, -(S34/(S23 - S51))] + 
         64*G[1, 1, 1, -(S34/(S23 - S51))] - 
         64*G[1, 1, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 - 
         (32*Log[-S45]^3)/3 + (100*Pi^2*Log[-S51])/3 + 
         32*Log[-S45]^2*Log[-S51] + 16*Log[-S51]^3 + 
         Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(64*Log[-S34] - 
           64*Log[-S45] + 64*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
          (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
         Log[-S45]*((-104*Pi^2)/3 - 32*Log[-S51]^2) + 
         G[1, -((S12 - S34)/S51)]*((-104*Pi^2)/3 - 
           64*G[0, 0, -(S34/(S23 - S51))] - 64*G[1, 1, -(S34/(S23 - S51))] - 
           32*Log[-S34]^2 - 32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 
             64*Log[-S51]) + 64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
         Log[-S34]*((104*Pi^2)/3 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
           32*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((104*Pi^2)/3 + 
           64*G[0, 0, -(S34/(S23 - S51))] + 64*G[1, 1, -((S12 - S34)/S51)] + 
           32*Log[-S34]^2 + 32*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
            (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
           64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + Log[-S34]*
            (-64*Log[-S45] + 64*Log[-S51])) + 208*Zeta[3]), 
     gb[131] -> (1007*Pi^4)/90 + 16*Pi^2*G[1, 1, -((S12 - S34)/S51)] + 
       64*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
       928*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       448*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       224*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       224*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       96*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       224*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       96*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       96*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Pi^2*Log[-S12]^2)/3 + 
       (8*Log[-S34]^4)/3 + (8*Log[-S45]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
        (16*Log[-S12] - 112*Log[-S34] + 112*Log[-S45] - 112*Log[-S51]) + 
       G[1, 0, 1, -((S12 - S34)/S51)]*(16*Log[-S12] - 112*Log[-S34] + 
         112*Log[-S45] - 112*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
        (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) - 
       (32*Log[-S45]^3*Log[-S51])/3 + 16*Pi^2*Log[-S51]^2 + 
       (8*Log[-S51]^4)/3 + Log[-S34]^3*((-32*Log[-S45])/3 + 
         (32*Log[-S51])/3) + G[1, 1, 1, -(S34/(S23 - S51))]*
        (64*Log[-S34] - 64*Log[-S45] + 64*Log[-S51]) + 
       G[0, 0, 1, -((S12 - S34)/S51)]*(224*Log[-S34] - 224*Log[-S45] + 
         224*Log[-S51]) + G[0, 0, 0, -((S12 - S34)/S51)]*
        (448*Log[-S34] - 448*Log[-S45] + 480*Log[-S51]) + 
       Log[-S45]^2*(16*Pi^2 + 16*Log[-S51]^2) + Log[-S34]^2*
        (16*Pi^2 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
         16*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
        (32*Pi^2 + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
         32*Log[-S51]^2 + Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
       G[0, 0, -(S34/(S23 - S51))]*(32*Pi^2 + 
         224*G[0, 0, -((S12 - S34)/S51)] + 112*G[0, 1, -((S12 - S34)/S51)] + 
         64*G[1, 1, -(S34/(S23 - S51))] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + 
       G[0, 1, -((S12 - S34)/S51)]*(24*Pi^2 + 
         112*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S12]^2 + 56*Log[-S34]^2 + 
         56*Log[-S45]^2 - 112*Log[-S45]*Log[-S51] + 56*Log[-S51]^2 + 
         Log[-S34]*(-112*Log[-S45] + 112*Log[-S51])) + 
       G[0, 0, -((S12 - S34)/S51)]*((356*Pi^2)/3 + 
         224*G[1, 1, -(S34/(S23 - S51))] + 224*G[1, 1, -((S12 - S34)/S51)] + 
         112*Log[-S34]^2 + 112*Log[-S45]^2 - 224*Log[-S45]*Log[-S51] + 
         128*Log[-S51]^2 + Log[-S34]*(-224*Log[-S45] + 224*Log[-S51])) + 
       Log[-S45]*(-32*Pi^2*Log[-S51] - (32*Log[-S51]^3)/3 - 
         (448*Zeta[3])/3) + G[0, -(S34/(S23 - S51))]*
        (G[1, -((S12 - S34)/S51)]*((56*Pi^2)/3 + 
           224*G[0, 0, -((S12 - S34)/S51)]) - 
         448*G[0, 0, 0, -((S12 - S34)/S51)] - 
         224*G[0, 0, 1, -((S12 - S34)/S51)] + 
         112*G[0, 1, 1, -((S12 - S34)/S51)] + 
         112*G[1, 0, 1, -((S12 - S34)/S51)] - 
         64*G[1, 1, 1, -(S34/(S23 - S51))] - (32*Log[-S34]^3)/3 + 
         (32*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
          (-224*Log[-S34] + 224*Log[-S45] - 224*Log[-S51]) + 
         G[0, 1, -((S12 - S34)/S51)]*(-112*Log[-S34] + 112*Log[-S45] - 
           112*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-64*Log[-S34] + 
           64*Log[-S45] - 64*Log[-S51]) + Log[-S34]^2*(32*Log[-S45] - 
           32*Log[-S51]) - 32*Pi^2*Log[-S51] - 32*Log[-S45]^2*Log[-S51] - 
         (32*Log[-S51]^3)/3 + Log[-S34]*(-32*Pi^2 - 32*Log[-S45]^2 + 
           64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
         G[1, -(S34/(S23 - S51))]*(-32*Pi^2 - 
           224*G[0, 0, -((S12 - S34)/S51)] - 
           112*G[0, 1, -((S12 - S34)/S51)] - 32*Log[-S34]^2 - 
           32*Log[-S45]^2 + Log[-S34]*(64*Log[-S45] - 64*Log[-S51]) + 
           64*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
         Log[-S45]*(32*Pi^2 + 32*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
          ((-182*Pi^2)/3 - 112*G[1, 1, -(S34/(S23 - S51))] - 
           112*G[1, 1, -((S12 - S34)/S51)] - 56*Log[-S34]^2 - 
           56*Log[-S45]^2 + Log[-S34]*(112*Log[-S45] - 112*Log[-S51]) + 
           G[1, -(S34/(S23 - S51))]*(112*G[1, -((S12 - S34)/S51)] - 
             112*Log[-S34] + 112*Log[-S45] - 112*Log[-S51]) + 
           112*Log[-S45]*Log[-S51] - 56*Log[-S51]^2 + 
           G[1, -((S12 - S34)/S51)]*(112*Log[-S34] - 112*Log[-S45] + 
             112*Log[-S51])) - (448*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
        (-448*G[0, 0, 0, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S12])/3 - 
         (56*Pi^2*Log[-S34])/3 + (56*Pi^2*Log[-S45])/3 + 
         G[0, 0, -((S12 - S34)/S51)]*(-224*Log[-S34] + 224*Log[-S45] - 
           224*Log[-S51]) - (56*Pi^2*Log[-S51])/3 - 128*Zeta[3]) + 
       16*Log[-S12]*Zeta[3] + (448*Log[-S51]*Zeta[3])/3 + 
       Log[-S34]*((-32*Log[-S45]^3)/3 + 32*Pi^2*Log[-S51] + 
         32*Log[-S45]^2*Log[-S51] + (32*Log[-S51]^3)/3 + 
         Log[-S45]*(-32*Pi^2 - 32*Log[-S51]^2) + (448*Zeta[3])/3) + 
       G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
          ((-56*Pi^2)/3 - 224*G[0, 0, -((S12 - S34)/S51)]) - 
         64*G[0, 0, 0, -(S34/(S23 - S51))] + 
         448*G[0, 0, 0, -((S12 - S34)/S51)] + 
         224*G[0, 0, 1, -((S12 - S34)/S51)] - 
         112*G[0, 1, 1, -((S12 - S34)/S51)] - 
         112*G[1, 0, 1, -((S12 - S34)/S51)] + (32*Log[-S34]^3)/3 - 
         (32*Log[-S45]^3)/3 + 32*Pi^2*Log[-S51] + 32*Log[-S45]^2*Log[-S51] + 
         (32*Log[-S51]^3)/3 + Log[-S34]^2*(-32*Log[-S45] + 32*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(112*Log[-S34] - 
           112*Log[-S45] + 112*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
          (224*Log[-S34] - 224*Log[-S45] + 224*Log[-S51]) + 
         Log[-S45]*(-32*Pi^2 - 32*Log[-S51]^2) + Log[-S34]*
          (32*Pi^2 + 32*Log[-S45]^2 - 64*Log[-S45]*Log[-S51] + 
           32*Log[-S51]^2) + (448*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
        (-112*G[0, 0, 0, -(S34/(S23 - S51))] + 
         112*G[1, 1, 1, -(S34/(S23 - S51))] - 
         96*G[1, 1, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 - 
         (8*Log[-S12]^3)/3 + (56*Log[-S34]^3)/3 - (56*Log[-S45]^3)/3 + 
         58*Pi^2*Log[-S51] + 56*Log[-S45]^2*Log[-S51] + 24*Log[-S51]^3 + 
         Log[-S34]^2*(-56*Log[-S45] + 56*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(112*Log[-S34] - 112*Log[-S45] + 
           112*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(112*Log[-S34] - 
           112*Log[-S45] + 112*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
          (-16*Log[-S12] + 112*Log[-S34] - 112*Log[-S45] + 112*Log[-S51]) + 
         Log[-S45]*((-182*Pi^2)/3 - 56*Log[-S51]^2) + 
         G[1, -((S12 - S34)/S51)]*((-184*Pi^2)/3 - 
           112*G[0, 0, -(S34/(S23 - S51))] - 
           112*G[1, 1, -(S34/(S23 - S51))] + 8*Log[-S12]^2 - 56*Log[-S34]^2 - 
           56*Log[-S45]^2 + Log[-S34]*(112*Log[-S45] - 112*Log[-S51]) + 
           112*Log[-S45]*Log[-S51] - 56*Log[-S51]^2) + 
         Log[-S34]*((182*Pi^2)/3 + 56*Log[-S45]^2 - 112*Log[-S45]*Log[-S51] + 
           56*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((182*Pi^2)/3 + 
           112*G[0, 0, -(S34/(S23 - S51))] + 
           112*G[1, 1, -((S12 - S34)/S51)] + 56*Log[-S34]^2 + 
           56*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*(-112*Log[-S34] + 
             112*Log[-S45] - 112*Log[-S51]) - 112*Log[-S45]*Log[-S51] + 
           56*Log[-S51]^2 + Log[-S34]*(-112*Log[-S45] + 112*Log[-S51])) + 
         (1016*Zeta[3])/3), gb[132] -> (1033*Pi^4)/180 + 
       (32*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       96*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
       672*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       320*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       160*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       160*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       64*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       160*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       64*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       64*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       96*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Pi^2*Log[-S12]^2)/3 + 
       4*Log[-S34]^4 + (4*Log[-S45]^4)/3 + G[0, 1, 1, -((S12 - S34)/S51)]*
        (16*Log[-S12] - 80*Log[-S34] + 80*Log[-S45] - 80*Log[-S51]) + 
       G[1, 0, 1, -((S12 - S34)/S51)]*(16*Log[-S12] - 80*Log[-S34] + 
         80*Log[-S45] - 80*Log[-S51]) + G[0, 0, 0, -(S34/(S23 - S51))]*
        (-96*Log[-S34] + 32*Log[-S45] - 32*Log[-S51]) - 
       (16*Log[-S45]^3*Log[-S51])/3 + 10*Pi^2*Log[-S51]^2 + 
       (4*Log[-S51]^4)/3 + Log[-S34]^3*((-16*Log[-S45])/3 + 
         (16*Log[-S51])/3) + G[1, 1, 1, -(S34/(S23 - S51))]*
        (96*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, 1, -((S12 - S34)/S51)]*(160*Log[-S34] - 160*Log[-S45] + 
         160*Log[-S51]) + G[0, 0, 0, -((S12 - S34)/S51)]*
        (320*Log[-S34] - 320*Log[-S45] + 352*Log[-S51]) + 
       Log[-S45]^2*(10*Pi^2 + 8*Log[-S51]^2) + Log[-S34]^2*
        ((22*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
        ((44*Pi^2)/3 + 48*Log[-S34]^2 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       G[0, 0, -(S34/(S23 - S51))]*((44*Pi^2)/3 + 
         160*G[0, 0, -((S12 - S34)/S51)] + 80*G[0, 1, -((S12 - S34)/S51)] + 
         96*G[1, 1, -(S34/(S23 - S51))] + 48*Log[-S34]^2 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       G[0, 1, -((S12 - S34)/S51)]*((52*Pi^2)/3 + 
         80*G[1, 1, -(S34/(S23 - S51))] - 8*Log[-S12]^2 + 40*Log[-S34]^2 + 
         40*Log[-S45]^2 - 80*Log[-S45]*Log[-S51] + 40*Log[-S51]^2 + 
         Log[-S34]*(-80*Log[-S45] + 80*Log[-S51])) + 
       G[0, 0, -((S12 - S34)/S51)]*(84*Pi^2 + 
         160*G[1, 1, -(S34/(S23 - S51))] + 160*G[1, 1, -((S12 - S34)/S51)] + 
         80*Log[-S34]^2 + 80*Log[-S45]^2 - 160*Log[-S45]*Log[-S51] + 
         96*Log[-S51]^2 + Log[-S34]*(-160*Log[-S45] + 160*Log[-S51])) + 
       G[0, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
          ((40*Pi^2)/3 + 160*G[0, 0, -((S12 - S34)/S51)]) - 
         320*G[0, 0, 0, -((S12 - S34)/S51)] - 
         160*G[0, 0, 1, -((S12 - S34)/S51)] + 
         80*G[0, 1, 1, -((S12 - S34)/S51)] + 
         80*G[1, 0, 1, -((S12 - S34)/S51)] - 
         96*G[1, 1, 1, -(S34/(S23 - S51))] - 16*Log[-S34]^3 + 
         (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
          (-160*Log[-S34] + 160*Log[-S45] - 160*Log[-S51]) + 
         G[0, 1, -((S12 - S34)/S51)]*(-80*Log[-S34] + 80*Log[-S45] - 
           80*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-96*Log[-S34] + 
           32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
           16*Log[-S51]) - 20*Pi^2*Log[-S51] - 16*Log[-S45]^2*Log[-S51] - 
         (16*Log[-S51]^3)/3 + Log[-S34]*((-44*Pi^2)/3 - 16*Log[-S45]^2 + 
           32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
         G[1, -(S34/(S23 - S51))]*((-44*Pi^2)/3 - 
           160*G[0, 0, -((S12 - S34)/S51)] - 80*G[0, 1, -((S12 - S34)/S51)] - 
           48*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
             32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
         Log[-S45]*(20*Pi^2 + 16*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
          ((-130*Pi^2)/3 - 80*G[1, 1, -(S34/(S23 - S51))] - 
           80*G[1, 1, -((S12 - S34)/S51)] - 40*Log[-S34]^2 - 40*Log[-S45]^2 + 
           Log[-S34]*(80*Log[-S45] - 80*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
            (80*G[1, -((S12 - S34)/S51)] - 80*Log[-S34] + 80*Log[-S45] - 
             80*Log[-S51]) + 80*Log[-S45]*Log[-S51] - 40*Log[-S51]^2 + 
           G[1, -((S12 - S34)/S51)]*(80*Log[-S34] - 80*Log[-S45] + 
             80*Log[-S51])) - 240*Zeta[3]) + Log[-S45]*(-20*Pi^2*Log[-S51] - 
         (16*Log[-S51]^3)/3 - (296*Zeta[3])/3) + G[1, -((S12 - S34)/S51)]*
        (-320*G[0, 0, 0, -((S12 - S34)/S51)] + (8*Pi^2*Log[-S12])/3 - 
         (40*Pi^2*Log[-S34])/3 + (40*Pi^2*Log[-S45])/3 + 
         G[0, 0, -((S12 - S34)/S51)]*(-160*Log[-S34] + 160*Log[-S45] - 
           160*Log[-S51]) - (40*Pi^2*Log[-S51])/3 - 96*Zeta[3]) + 
       16*Log[-S12]*Zeta[3] + (296*Log[-S51]*Zeta[3])/3 + 
       Log[-S34]*((-16*Log[-S45]^3)/3 + 20*Pi^2*Log[-S51] + 
         16*Log[-S45]^2*Log[-S51] + (16*Log[-S51]^3)/3 + 
         Log[-S45]*(-20*Pi^2 - 16*Log[-S51]^2) + 240*Zeta[3]) + 
       G[1, -(S34/(S23 - S51))]*(G[1, -((S12 - S34)/S51)]*
          ((-40*Pi^2)/3 - 160*G[0, 0, -((S12 - S34)/S51)]) - 
         96*G[0, 0, 0, -(S34/(S23 - S51))] + 
         320*G[0, 0, 0, -((S12 - S34)/S51)] + 
         160*G[0, 0, 1, -((S12 - S34)/S51)] - 
         80*G[0, 1, 1, -((S12 - S34)/S51)] - 
         80*G[1, 0, 1, -((S12 - S34)/S51)] + 16*Log[-S34]^3 - 
         (16*Log[-S45]^3)/3 + 20*Pi^2*Log[-S51] + 16*Log[-S45]^2*Log[-S51] + 
         (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(96*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(80*Log[-S34] - 
           80*Log[-S45] + 80*Log[-S51]) + G[0, 0, -((S12 - S34)/S51)]*
          (160*Log[-S34] - 160*Log[-S45] + 160*Log[-S51]) + 
         Log[-S45]*(-20*Pi^2 - 16*Log[-S51]^2) + Log[-S34]*
          ((44*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           16*Log[-S51]^2) + 240*Zeta[3]) + G[0, -((S12 - S34)/S51)]*
        (-80*G[0, 0, 0, -(S34/(S23 - S51))] + 
         80*G[1, 1, 1, -(S34/(S23 - S51))] - 
         64*G[1, 1, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 - 
         (8*Log[-S12]^3)/3 + (40*Log[-S34]^3)/3 - (40*Log[-S45]^3)/3 + 
         (122*Pi^2*Log[-S51])/3 + 40*Log[-S45]^2*Log[-S51] + 
         (56*Log[-S51]^3)/3 + Log[-S34]^2*(-40*Log[-S45] + 40*Log[-S51]) + 
         G[0, 0, -(S34/(S23 - S51))]*(80*Log[-S34] - 80*Log[-S45] + 
           80*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(80*Log[-S34] - 
           80*Log[-S45] + 80*Log[-S51]) + G[1, 1, -((S12 - S34)/S51)]*
          (-16*Log[-S12] + 80*Log[-S34] - 80*Log[-S45] + 80*Log[-S51]) + 
         Log[-S45]*((-130*Pi^2)/3 - 40*Log[-S51]^2) + 
         G[1, -((S12 - S34)/S51)]*(-44*Pi^2 - 
           80*G[0, 0, -(S34/(S23 - S51))] - 80*G[1, 1, -(S34/(S23 - S51))] + 
           8*Log[-S12]^2 - 40*Log[-S34]^2 - 40*Log[-S45]^2 + 
           Log[-S34]*(80*Log[-S45] - 80*Log[-S51]) + 80*Log[-S45]*Log[-S51] - 
           40*Log[-S51]^2) + Log[-S34]*((130*Pi^2)/3 + 40*Log[-S45]^2 - 
           80*Log[-S45]*Log[-S51] + 40*Log[-S51]^2) + 
         G[1, -(S34/(S23 - S51))]*((130*Pi^2)/3 + 
           80*G[0, 0, -(S34/(S23 - S51))] + 80*G[1, 1, -((S12 - S34)/S51)] + 
           40*Log[-S34]^2 + 40*Log[-S45]^2 + G[1, -((S12 - S34)/S51)]*
            (-80*Log[-S34] + 80*Log[-S45] - 80*Log[-S51]) - 
           80*Log[-S45]*Log[-S51] + 40*Log[-S51]^2 + Log[-S34]*
            (-80*Log[-S45] + 80*Log[-S51])) + 256*Zeta[3]), 
     gb[133] -> 5*Pi^4 + (23*Pi^2*G[1, 1, -((S12 - S34)/S51)])/3 + 
       32*G[0, 0, 0, 0, -(S34/(S23 - S51))] + 
       288*G[0, 0, 0, 0, -((S12 - S34)/S51)] + 
       208*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
       56*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
       88*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
       46*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
       120*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
       46*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
       46*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
       32*G[1, 1, 1, 1, -(S34/(S23 - S51))] - (4*Pi^2*Log[-S12]^2)/3 + 
       (4*Log[-S12]^4)/3 + (4*Log[-S34]^4)/3 + (4*Log[-S45]^4)/3 + 
       G[0, 0, 0, -(S34/(S23 - S51))]*(-32*Log[-S34] + 32*Log[-S45] - 
         32*Log[-S51]) + G[0, 1, 1, -((S12 - S34)/S51)]*
        (4*Log[-S12] - 40*Log[-S34] + 40*Log[-S45] - 32*Log[-S51]) + 
       G[1, 0, 1, -((S12 - S34)/S51)]*(4*Log[-S12] - 40*Log[-S34] + 
         40*Log[-S45] - 32*Log[-S51]) - (16*Log[-S45]^3*Log[-S51])/3 + 
       (26*Pi^2*Log[-S51]^2)/3 + (4*Log[-S51]^4)/3 + 
       Log[-S34]^3*((-16*Log[-S45])/3 + (16*Log[-S51])/3) + 
       G[0, 0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 32*Log[-S45] + 
         16*Log[-S51]) + G[1, 1, 1, -(S34/(S23 - S51))]*
        (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
       G[0, 0, 0, -((S12 - S34)/S51)]*(128*Log[-S34] - 128*Log[-S45] + 
         160*Log[-S51]) + Log[-S45]^2*((22*Pi^2)/3 + 8*Log[-S51]^2) + 
       Log[-S34]^2*((22*Pi^2)/3 + 8*Log[-S45]^2 - 16*Log[-S45]*Log[-S51] + 
         8*Log[-S51]^2) + G[1, 1, -(S34/(S23 - S51))]*
        ((44*Pi^2)/3 + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       G[0, 0, -(S34/(S23 - S51))]*((44*Pi^2)/3 + 
         64*G[0, 0, -((S12 - S34)/S51)] + 48*G[0, 1, -((S12 - S34)/S51)] + 
         32*G[1, 1, -(S34/(S23 - S51))] + 16*Log[-S34]^2 + 16*Log[-S45]^2 - 
         32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
         Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 
       G[0, 1, -((S12 - S34)/S51)]*((43*Pi^2)/3 + 
         48*G[1, 1, -(S34/(S23 - S51))] - 4*Log[-S12]^2 + 24*Log[-S34]^2 + 
         24*Log[-S45]^2 - 48*Log[-S45]*Log[-S51] + 32*Log[-S51]^2 + 
         Log[-S34]*(-48*Log[-S45] + 48*Log[-S51])) + 
       G[0, 0, -((S12 - S34)/S51)]*(32*Pi^2 + 
         80*G[0, 1, -((S12 - S34)/S51)] + 64*G[1, 1, -(S34/(S23 - S51))] + 
         72*G[1, 1, -((S12 - S34)/S51)] + 32*Log[-S34]^2 + 32*Log[-S45]^2 - 
         64*Log[-S45]*Log[-S51] + 48*Log[-S51]^2 + 
         Log[-S34]*(-64*Log[-S45] + 64*Log[-S51])) + G[1, -((S12 - S34)/S51)]*
        (-208*G[0, 0, 0, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 - 
         (20*Pi^2*Log[-S34])/3 + (20*Pi^2*Log[-S45])/3 + 
         G[0, 0, -((S12 - S34)/S51)]*(-96*Log[-S34] + 96*Log[-S45] - 
           112*Log[-S51]) - (16*Pi^2*Log[-S51])/3 - 74*Zeta[3]) + 
       Log[-S45]*((-44*Pi^2*Log[-S51])/3 - (16*Log[-S51]^3)/3 - 
         (32*Zeta[3])/3) + G[0, -(S34/(S23 - S51))]*
        (G[1, -((S12 - S34)/S51)]*((20*Pi^2)/3 + 
           96*G[0, 0, -((S12 - S34)/S51)]) - 
         128*G[0, 0, 0, -((S12 - S34)/S51)] - 
         32*G[0, 0, 1, -((S12 - S34)/S51)] + 
         40*G[0, 1, 1, -((S12 - S34)/S51)] + 
         40*G[1, 0, 1, -((S12 - S34)/S51)] - 
         32*G[1, 1, 1, -(S34/(S23 - S51))] - (16*Log[-S34]^3)/3 + 
         (16*Log[-S45]^3)/3 + G[0, 0, -((S12 - S34)/S51)]*
          (-64*Log[-S34] + 64*Log[-S45] - 64*Log[-S51]) + 
         G[0, 1, -((S12 - S34)/S51)]*(-48*Log[-S34] + 48*Log[-S45] - 
           48*Log[-S51]) + G[1, 1, -(S34/(S23 - S51))]*(-32*Log[-S34] + 
           32*Log[-S45] - 32*Log[-S51]) + Log[-S34]^2*(16*Log[-S45] - 
           16*Log[-S51]) - (44*Pi^2*Log[-S51])/3 - 16*Log[-S45]^2*Log[-S51] - 
         (16*Log[-S51]^3)/3 + Log[-S34]*((-44*Pi^2)/3 - 16*Log[-S45]^2 + 
           32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
         G[1, -(S34/(S23 - S51))]*((-44*Pi^2)/3 - 
           64*G[0, 0, -((S12 - S34)/S51)] - 48*G[0, 1, -((S12 - S34)/S51)] - 
           16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
             32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2) + 
         Log[-S45]*((44*Pi^2)/3 + 16*Log[-S51]^2) + G[0, -((S12 - S34)/S51)]*
          ((-52*Pi^2)/3 - 32*G[0, 1, -((S12 - S34)/S51)] - 
           32*G[1, 1, -(S34/(S23 - S51))] - 40*G[1, 1, -((S12 - S34)/S51)] - 
           16*Log[-S34]^2 - 16*Log[-S45]^2 + Log[-S34]*(32*Log[-S45] - 
             32*Log[-S51]) + G[1, -(S34/(S23 - S51))]*
            (48*G[1, -((S12 - S34)/S51)] - 32*Log[-S34] + 32*Log[-S45] - 
             32*Log[-S51]) + 32*Log[-S45]*Log[-S51] - 16*Log[-S51]^2 + 
           G[1, -((S12 - S34)/S51)]*(48*Log[-S34] - 48*Log[-S45] + 
             48*Log[-S51])) - (32*Zeta[3])/3) + (140*Log[-S12]*Zeta[3])/3 + 
       (8*Log[-S51]*Zeta[3])/3 + Log[-S34]*((-16*Log[-S45]^3)/3 + 
         (44*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*Log[-S51] + 
         (16*Log[-S51]^3)/3 + Log[-S45]*((-44*Pi^2)/3 - 16*Log[-S51]^2) + 
         (32*Zeta[3])/3) + G[1, -(S34/(S23 - S51))]*
        (G[1, -((S12 - S34)/S51)]*((-20*Pi^2)/3 - 
           96*G[0, 0, -((S12 - S34)/S51)]) - 
         32*G[0, 0, 0, -(S34/(S23 - S51))] + 
         128*G[0, 0, 0, -((S12 - S34)/S51)] + 
         32*G[0, 0, 1, -((S12 - S34)/S51)] - 
         40*G[0, 1, 1, -((S12 - S34)/S51)] - 
         40*G[1, 0, 1, -((S12 - S34)/S51)] + (16*Log[-S34]^3)/3 - 
         (16*Log[-S45]^3)/3 + (44*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*
          Log[-S51] + (16*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 
           16*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*(32*Log[-S34] - 
           32*Log[-S45] + 32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
          (48*Log[-S34] - 48*Log[-S45] + 48*Log[-S51]) + 
         G[0, 0, -((S12 - S34)/S51)]*(64*Log[-S34] - 64*Log[-S45] + 
           64*Log[-S51]) + Log[-S45]*((-44*Pi^2)/3 - 16*Log[-S51]^2) + 
         Log[-S34]*((44*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           16*Log[-S51]^2) + (32*Zeta[3])/3) + G[0, -((S12 - S34)/S51)]*
        (-32*G[0, 0, 0, -(S34/(S23 - S51))] - 
         80*G[0, 0, 1, -((S12 - S34)/S51)] - 
         8*G[0, 1, 1, -((S12 - S34)/S51)] + 
         24*G[1, 0, 1, -((S12 - S34)/S51)] + 
         32*G[1, 1, 1, -(S34/(S23 - S51))] - 
         46*G[1, 1, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 - 
         (8*Log[-S12]^3)/3 + (16*Log[-S34]^3)/3 - (16*Log[-S45]^3)/3 + 
         (44*Pi^2*Log[-S51])/3 + 16*Log[-S45]^2*Log[-S51] + 
         (32*Log[-S51]^3)/3 + Log[-S34]^2*(-16*Log[-S45] + 16*Log[-S51]) + 
         G[1, 1, -((S12 - S34)/S51)]*(-4*Log[-S12] + 40*Log[-S34] - 
           40*Log[-S45] + 32*Log[-S51]) + G[0, 0, -(S34/(S23 - S51))]*
          (32*Log[-S34] - 32*Log[-S45] + 32*Log[-S51]) + 
         G[1, 1, -(S34/(S23 - S51))]*(32*Log[-S34] - 32*Log[-S45] + 
           32*Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*(32*Log[-S34] - 
           32*Log[-S45] + 48*Log[-S51]) + G[1, -((S12 - S34)/S51)]*
          (-25*Pi^2 - 48*G[0, 0, -(S34/(S23 - S51))] - 
           48*G[1, 1, -(S34/(S23 - S51))] + 4*Log[-S12]^2 - 24*Log[-S34]^2 - 
           24*Log[-S45]^2 + Log[-S34]*(48*Log[-S45] - 48*Log[-S51]) + 
           48*Log[-S45]*Log[-S51] - 32*Log[-S51]^2) + 
         Log[-S45]*((-52*Pi^2)/3 - 16*Log[-S51]^2) + 
         Log[-S34]*((52*Pi^2)/3 + 16*Log[-S45]^2 - 32*Log[-S45]*Log[-S51] + 
           16*Log[-S51]^2) + G[1, -(S34/(S23 - S51))]*((52*Pi^2)/3 + 
           32*G[0, 0, -(S34/(S23 - S51))] + 32*G[0, 1, -((S12 - S34)/S51)] + 
           40*G[1, 1, -((S12 - S34)/S51)] + 16*Log[-S34]^2 + 16*Log[-S45]^2 + 
           G[1, -((S12 - S34)/S51)]*(-48*Log[-S34] + 48*Log[-S45] - 
             48*Log[-S51]) - 32*Log[-S45]*Log[-S51] + 16*Log[-S51]^2 + 
           Log[-S34]*(-32*Log[-S45] + 32*Log[-S51])) + 132*Zeta[3]), 
     gb[134] -> 0, gb[135] -> 0}
 
repllogs0 = {LL[1] -> Log[-S45], LL[2] -> Log[-(S51*x)], 
     LL[3] -> Log[(S12 - S34)*x], LL[4] -> Log[-S45], LL[5] -> Log[-S45], 
     LL[6] -> Log[-(S12*x^2)], LL[7] -> Log[(S23 + S34 - S51)*x], 
     LL[8] -> Log[-S45], LL[9] -> Log[-((S12 + S23)*x)], LL[10] -> Log[-S45], 
     LL[11] -> Log[(S23 - S45)*x], LL[12] -> Log[(S23 - S45 - S51)*x], 
     LL[13] -> Log[-((S12 - S34 + S51)*x)], LL[14] -> Log[-S45], 
     LL[15] -> Log[-((S12 - S34 + S51)*x)], LL[16] -> Log[-((S12 + S23)*x)], 
     LL[17] -> Log[(S12 - S34)*x], LL[18] -> Log[(S23 - S45)*x], 
     LL[19] -> Log[S45*(S12 - S34 + S51)*x], 
     LL[20] -> Log[S34*(-S12 + S34 + S45)*x^2], 
     LL[21] -> Log[-(S23*(S12 + S23 - S45)*x^2)], 
     LL[22] -> Log[-(S45*(S23 + S34 - S51)*x)], 
     LL[23] -> Log[S45*(-S23 + S45)*x], LL[24] -> I*Pi - Log[S12] + 
       Log[-S45], LL[25] -> 0, LL[26] -> Log[(S51*x)/S45], 
     LL[27] -> Log[-(((S23 + S34 - S51)*x)/S45)], 
     LL[28] -> Log[S34/(-S12 + S34 + S45)], 
     LL[29] -> Log[-((S12 + S23 - S45)/S23)], 
     LL[30] -> Log[S45/((S12 - S34 + S51)*x)], 
     LL[31] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) - 
         Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + S51) + Sqrt[\[CapitalDelta][0]])], 
     LL[32] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) + 
         Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + S51) - Sqrt[\[CapitalDelta][0]])], 
     LL[33] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
         Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])], LL[34] -> 0, 
     LL[35] -> Log[(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
         S45*S51 - Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + 
         S12*(S23 - S51) + 2*S34*S51 + S45*S51 + Sqrt[\[CapitalDelta][0]])], 
     LL[36] -> Log[(S23*S34 - S34*S45 - 2*S23*S51 + S45*S51 - 
         S12*(S23 + S51) + Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + 
         2*S23*S51 - S45*S51 + S12*(S23 + S51) + Sqrt[\[CapitalDelta][0]])], 
     LL[37] -> Log[(S12^2*(-S23 + S51) + S45*(S23*S34 - S34*S45 + S45*S51 - 
           Sqrt[\[CapitalDelta][0]]) + S12*(S34*S45 + S23*(S34 + S45) - 
           2*S45*S51 + Sqrt[\[CapitalDelta][0]]))/(S12^2*(S23 - S51) + 
         S45*(-(S23*S34) + S34*S45 - S45*S51 - Sqrt[\[CapitalDelta][0]]) + 
         S12*(-(S34*S45) - S23*(S34 + S45) + 2*S45*S51 + 
           Sqrt[\[CapitalDelta][0]]))], LL[38] -> Log[(S12 - S45)*x], 
     LL[39] -> Log[x^2*Sqrt[\[CapitalDelta][0]]], LL[40] -> Log[-S45], 
     LL[41] -> Log[S45*(-S23 + S45 + S51)*x], 
     LL[42] -> Log[-(S45^2*(-S23 + S45 + S51)*x)], 
     LL[43] -> Log[(S12^3 + S12^2*(S23 - S34) - S23*S34*S45 - 
         S12*(S23*S34 + S45*(S34 - S51)))*x^3], 
     LL[44] -> Log[S45/((-S23 + S45 + S51)*x)], 
     LL[45] -> Log[(2*S12^2 - S23*S34 - S34*S45 + S45*S51 + 
         S12*(S23 - 2*S34 + S51) + Sqrt[\[CapitalDelta][0]])/
        (-2*S12^2 + S23*S34 + S34*S45 - S45*S51 - S12*(S23 - 2*S34 + S51) + 
         Sqrt[\[CapitalDelta][0]])], LL[46] -> 0, 
     LL[47] -> Log[(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
         Sqrt[\[CapitalDelta][0]])/(S23*S34 - S34*S45 + S45*S51 + 
         S12*(-S23 + 2*S45 + S51) + Sqrt[\[CapitalDelta][0]])], 
     LL[48] -> Log[(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S23*S51 + 
         2*S34*S51 - S45*S51 - 2*S51^2 - Sqrt[\[CapitalDelta][0]])/
        (-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S23*S51 + 2*S34*S51 - 
         S45*S51 - 2*S51^2 + Sqrt[\[CapitalDelta][0]])], LL[49] -> Log[-S45], 
     LL[50] -> Log[-S45], LL[51] -> 2*Log[-S45], 
     LL[52] -> Log[-(S45^2*(-S23 + S45 + S51)*x)], 
     LL[53] -> Log[-(S45^2*(S12 - S34 + S51)*x)], LL[54] -> 0, LL[55] -> 0, 
     LL[56] -> Log[-((S45*(S12 - S34 + S51))/((S12 + S23)*(S12 - S34)*x))], 
     LL[57] -> Log[(S45*(S12 - S34 + S51))/((S12 + S23)*S51*x)], 
     LL[58] -> Log[(S45*(S12 - S34 + S51))/((S12 - S34)*(S23 + S34 - S51)*
         x)], LL[59] -> Log[(S12*(S12 + S23)*S51*x^2)/
        (S45*(S12 - S34 + S51)^2)], LL[60] -> 
      Log[-((S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) + 
          Sqrt[\[CapitalDelta][0]])/(-(S23*S34) + S34*S45 + S12*(S23 - S51) - 
          S45*S51 + Sqrt[\[CapitalDelta][0]]))], 
     LL[61] -> Log[(S12^2 + S12*S23 + S23*S45)*x^2], 
     LL[62] -> Log[S45*(S12 - S34 + S51)*x], 
     LL[63] -> Log[S45^2*(S12 - S34 + S51)^2]/2 + Log[x]}
 
repldlogs0 = {L[1] -> 0, L[2] -> x^(-1), L[3] -> x^(-1), L[4] -> 0, 
     L[5] -> 0, L[6] -> 2/x, L[7] -> x^(-1), L[8] -> 0, L[9] -> x^(-1), 
     L[10] -> 0, L[11] -> x^(-1), L[12] -> x^(-1), L[13] -> x^(-1), 
     L[14] -> 0, L[15] -> x^(-1), L[16] -> x^(-1), L[17] -> x^(-1), 
     L[18] -> x^(-1), L[19] -> x^(-1), L[20] -> 2/x, L[21] -> 2/x, 
     L[22] -> x^(-1), L[23] -> x^(-1), L[24] -> 0, L[25] -> 0, 
     L[26] -> x^(-1), L[27] -> x^(-1), L[28] -> 0, L[29] -> 0, 
     L[30] -> -x^(-1), L[31] -> 0, L[32] -> 0, L[33] -> 0, L[34] -> 0, 
     L[35] -> 0, L[36] -> 0, L[37] -> 0, L[38] -> x^(-1), L[39] -> 2/x, 
     L[40] -> 0, L[41] -> x^(-1), L[42] -> x^(-1), L[43] -> 3/x, 
     L[44] -> -x^(-1), L[45] -> 0, L[46] -> 0, L[47] -> 0, L[48] -> 0, 
     L[49] -> 0, L[50] -> 0, L[51] -> 0, L[52] -> x^(-1), L[53] -> x^(-1), 
     L[54] -> 0, L[55] -> 0, L[56] -> -x^(-1), L[57] -> -x^(-1), 
     L[58] -> -x^(-1), L[59] -> 2/x, L[60] -> 0, L[61] -> 2/x, 
     L[62] -> x^(-1), L[63] -> x^(-1)}
 
replebnew0W2norm = {gb[1] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[2] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[3] -> (-2*Pi^2)/3 + 8*Log[-((S12 - S34)/S51)]^2 + 
       16*Log[-((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S51]^2 + 
       16*Log[-((S12 - S34)/S51)]*Log[x] + 16*Log[-S51]*Log[x] + 8*Log[x]^2, 
     gb[4] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[5] -> (-2*Pi^2)/3 + 8*Log[-S34]^2 + 16*Log[-S34]*
        Log[1 + S34/(S23 - S51)] + 8*Log[1 + S34/(S23 - S51)]^2 - 
       16*Log[-S34]*Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 + 
       16*Log[-S34]*Log[x] + 16*Log[1 + S34/(S23 - S51)]*Log[x] - 
       16*Log[-(S34/(S23 - S51))]*Log[x] + 8*Log[x]^2, 
     gb[6] -> ((-4*Pi^2)/3 + 16*Log[-S12]^2 + 64*Log[-S12]*Log[x] + 
        64*Log[x]^2)/2, gb[7] -> ((-4*Pi^2)/3 + 16*Log[-S45]^2)/2, 
     gb[8] -> ((-4*Pi^2)/3 + 16*Log[-S51]^2 + 32*Log[-S51]*Log[x] + 
        16*Log[x]^2)/2, gb[9] -> (-2*Pi^2)/3 + 2*Log[-S45]^2 + 
       4*Log[-S45]*Log[-S51] + 2*Log[-S51]^2 + 4*Log[-S45]*Log[x] + 
       4*Log[-S51]*Log[x] + 2*Log[x]^2, 
     gb[10] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[11] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[12] -> (-8*Pi^2)/3 + 8*Log[-S34]*Log[-S45] - 8*Log[-S45]^2 + 
       8*Log[-S45]*Log[1 + S34/(S23 - S51)] - 8*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 8*Log[-S34]*Log[-S51] + 
       8*Log[-S45]*Log[-S51] - 8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
       8*Log[-(S34/(S23 - S51))]*Log[-S51] - 8*Log[-S34]*Log[x] + 
       16*Log[-S45]*Log[x] - 8*Log[1 + S34/(S23 - S51)]*Log[x] + 
       8*Log[-(S34/(S23 - S51))]*Log[x] - 8*Log[-S51]*Log[x] - 8*Log[x]^2, 
     gb[13] -> (-2*Pi^2)/3 - 4*Log[-S34]*Log[-S45] - 
       4*Log[-S45]*Log[1 + S34/(S23 - S51)] + 4*Log[-S45]*
        Log[-(S34/(S23 - S51))] + 4*Log[-S34]*Log[-S51] + 
       4*Log[-S45]*Log[-S51] + 4*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
       4*Log[-(S34/(S23 - S51))]*Log[-S51] + 4*Log[-S51]^2 + 
       4*Log[-S34]*Log[x] + 4*Log[1 + S34/(S23 - S51)]*Log[x] - 
       4*Log[-(S34/(S23 - S51))]*Log[x] + 12*Log[-S51]*Log[x] + 8*Log[x]^2, 
     gb[14] -> 0, gb[15] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[16] -> (-8*Pi^2)/3 + 8*Log[-S34]*Log[-S45] - 8*Log[-S45]^2 + 
       8*Log[-S45]*Log[1 + S34/(S23 - S51)] - 8*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 8*Log[-S34]*Log[-S51] + 
       8*Log[-S45]*Log[-S51] - 8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
       8*Log[-(S34/(S23 - S51))]*Log[-S51] - 8*Log[-S34]*Log[x] + 
       16*Log[-S45]*Log[x] - 8*Log[1 + S34/(S23 - S51)]*Log[x] + 
       8*Log[-(S34/(S23 - S51))]*Log[x] - 8*Log[-S51]*Log[x] - 8*Log[x]^2, 
     gb[17] -> (-2*Pi^2)/3 + 4*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 + 
       4*Log[-S45]*Log[1 + S34/(S23 - S51)] - 4*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 4*Log[-S34]*Log[-S51] + 
       4*Log[-S45]*Log[-S51] - 4*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
       4*Log[-(S34/(S23 - S51))]*Log[-S51] - 4*Log[-S34]*Log[x] + 
       8*Log[-S45]*Log[x] - 4*Log[1 + S34/(S23 - S51)]*Log[x] + 
       4*Log[-(S34/(S23 - S51))]*Log[x] - 4*Log[-S51]*Log[x] - 4*Log[x]^2, 
     gb[18] -> 0, gb[19] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[20] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[21] -> -2*Pi^2 - 4*Log[-S45]^2 + 8*Log[-S45]*Log[-S51] + 
       4*Log[-S51]^2 + 8*Log[-S45]*Log[x] + 8*Log[-S51]*Log[x] + 4*Log[x]^2, 
     gb[22] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[23] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[24] -> (2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[25] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[26] -> (2*Pi^2)/3 + 8*GP[0, 1, -((S12 - S34)/S51)] - 
       8*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 8*Log[-S51]^2 + 
       16*Log[-S51]*Log[x] + 8*Log[x]^2, 
     gb[27] -> (-2*Pi^2)/3 + 8*Log[-S45]^2, 
     gb[28] -> (4*Pi^2)/3 - 8*Log[-S34]*Log[-S45] - 4*Log[-S45]^2 - 
       8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 8*Log[-S45]*
        Log[-(S34/(S23 - S51))] + 8*Log[-S34]*Log[-S51] + 
       8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
        Log[-S51] + 4*Log[-S51]^2 + 8*Log[-S34]*Log[x] - 8*Log[-S45]*Log[x] + 
       8*Log[1 + S34/(S23 - S51)]*Log[x] - 8*Log[-(S34/(S23 - S51))]*Log[x] + 
       16*Log[-S51]*Log[x] + 12*Log[x]^2, gb[29] -> 0, 
     gb[30] -> (4*Pi^2)/3 + 8*GP[0, 1, -((S12 - S34)/S51)] - 8*Log[-S45]^2 - 
       8*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 8*Log[-S51]^2 + 
       16*Log[-S51]*Log[x] + 8*Log[x]^2, gb[31] -> 0, 
     gb[32] -> (2*Pi^2)/3 - 4*Log[-S45]^2 - 4*Log[-((S12 - S34)/S51)]^2 - 
       8*Log[-((S12 - S34)/S51)]*Log[-S51] - 4*Log[-S51]^2 - 
       8*Log[-((S12 - S34)/S51)]*Log[x] - 8*Log[-S51]*Log[x] - 4*Log[x]^2, 
     gb[33] -> (4*Pi^2)/3 - 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2 - 4*Log[-S45]*Log[x] - 4*Log[-S51]*Log[x] - 2*Log[x]^2, 
     gb[34] -> (2*Pi^2)/3 - 4*Log[-S45]^2 - 4*Log[-S51]^2 - 
       8*Log[-S51]*Log[x] - 4*Log[x]^2, 
     gb[35] -> (4*Pi^2)/3 - 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2 - 4*Log[-S45]*Log[x] - 4*Log[-S51]*Log[x] - 2*Log[x]^2, 
     gb[36] -> (2*Pi^2)/3 - 4*Log[-S34]^2 - 4*Log[-S45]^2 - 
       8*Log[-S34]*Log[1 + S34/(S23 - S51)] - 4*Log[1 + S34/(S23 - S51)]^2 + 
       8*Log[-S34]*Log[-(S34/(S23 - S51))] + 8*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] - 4*Log[-(S34/(S23 - S51))]^2 - 
       8*Log[-S34]*Log[x] - 8*Log[1 + S34/(S23 - S51)]*Log[x] + 
       8*Log[-(S34/(S23 - S51))]*Log[x] - 4*Log[x]^2, 
     gb[37] -> (2*Pi^2)/3 - 4*Log[-S12]^2 + 4*Log[-S12]*
        Log[-((S12 - S34)/S51)] - 2*Log[-((S12 - S34)/S51)]^2 - 
       4*Log[-((S12 - S34)/S51)]*Log[-S51] - 4*Log[-S51]^2 - 
       16*Log[-S12]*Log[x] + 4*Log[-((S12 - S34)/S51)]*Log[x] - 
       8*Log[-S51]*Log[x] - 20*Log[x]^2, gb[38] -> 0, gb[39] -> 0, 
     gb[40] -> 0, gb[41] -> 0, gb[42] -> GP[0, 1, -((S12 - S34)/S51)] - 
       Log[-S45]^2/2 - GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
       Log[-((S12 - S34)/S51)]^2 - Log[-S45]*Log[-S51] + 
       2*Log[-((S12 - S34)/S51)]*Log[-S51] + (3*Log[-S51]^2)/2 - 
       Log[-S45]*Log[x] + 2*Log[-((S12 - S34)/S51)]*Log[x] + 
       3*Log[-S51]*Log[x] + (3*Log[x]^2)/2, 
     gb[43] -> (-4*Pi^2)/3 - 4*GP[0, 1, -((S12 - S34)/S51)] - 8*Log[-S45]^2 + 
       4*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
       8*Log[-S45]*Log[-S51] + 8*Log[-S45]*Log[x], 
     gb[44] -> (-4*Pi^2)/3 - 8*GP[0, 1, -((S12 - S34)/S51)] + 
       8*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
       8*Log[-((S12 - S34)/S51)]^2 + 16*Log[-((S12 - S34)/S51)]*Log[-S51] + 
       16*Log[-((S12 - S34)/S51)]*Log[x], gb[45] -> 0, gb[46] -> 0, 
     gb[47] -> 0, gb[48] -> 0, gb[49] -> 0, gb[50] -> 0, 
     gb[51] -> 2*(-Pi^2 - 4*Log[-S12]^2 + 8*Log[-((S12 - S34)/S51)]^2 + 
        16*Log[-((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S51]^2 - 
        16*Log[-S12]*Log[x] + 16*Log[-((S12 - S34)/S51)]*Log[x] + 
        16*Log[-S51]*Log[x] - 8*Log[x]^2), gb[52] -> 0, 
     gb[53] -> 2*(-3*Pi^2 - 4*Log[-S34]^2 + 8*Log[-S34]*Log[-S45] - 
        4*Log[-S45]^2 - 8*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
        8*Log[-S45]*Log[1 + S34/(S23 - S51)] - 4*Log[1 + S34/(S23 - S51)]^2 + 
        8*Log[-S34]*Log[-(S34/(S23 - S51))] - 8*Log[-S45]*
         Log[-(S34/(S23 - S51))] + 8*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))] - 4*Log[-(S34/(S23 - S51))]^2 - 
        8*Log[-S34]*Log[-S51] + 8*Log[-S45]*Log[-S51] - 
        8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 8*Log[-(S34/(S23 - S51))]*
         Log[-S51] + 4*Log[-S51]^2 - 16*Log[-S34]*Log[x] + 
        16*Log[-S45]*Log[x] - 16*Log[1 + S34/(S23 - S51)]*Log[x] + 
        16*Log[-(S34/(S23 - S51))]*Log[x] - 8*Log[x]^2), gb[54] -> 0, 
     gb[55] -> 2*((13*Pi^2)/3 + 16*GP[0, 1, -((S12 - S34)/S51)] + 
        4*Log[-S34]^2 - 8*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 + 
        8*Log[-S34]*Log[1 + S34/(S23 - S51)] - 8*Log[-S45]*
         Log[1 + S34/(S23 - S51)] + 4*Log[1 + S34/(S23 - S51)]^2 - 
        8*Log[-S34]*Log[-(S34/(S23 - S51))] + 8*Log[-S45]*
         Log[-(S34/(S23 - S51))] - 8*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))] + 4*Log[-(S34/(S23 - S51))]^2 - 
        16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
        16*Log[-S34]*Log[-((S12 - S34)/S51)] - 16*Log[-S45]*
         Log[-((S12 - S34)/S51)] + 16*Log[1 + S34/(S23 - S51)]*
         Log[-((S12 - S34)/S51)] - 16*Log[-(S34/(S23 - S51))]*
         Log[-((S12 - S34)/S51)] + 16*Log[-((S12 - S34)/S51)]^2 + 
        8*Log[-S34]*Log[-S51] - 8*Log[-S45]*Log[-S51] + 
        8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
         Log[-S51] + 16*Log[-((S12 - S34)/S51)]*Log[-S51] + 4*Log[-S51]^2 + 
        16*Log[-S34]*Log[x] - 16*Log[-S45]*Log[x] + 
        16*Log[1 + S34/(S23 - S51)]*Log[x] - 16*Log[-(S34/(S23 - S51))]*
         Log[x] + 32*Log[-((S12 - S34)/S51)]*Log[x] + 16*Log[-S51]*Log[x] + 
        16*Log[x]^2), gb[56] -> 0, gb[57] -> 
      2*(-1/3*Pi^2 + 4*Log[-S12]^2 + 16*Log[-S12]*Log[x] + 16*Log[x]^2), 
     gb[58] -> 0, gb[59] -> 2*(-3*Pi^2 + 4*Log[-S34]^2 + 
        8*Log[-S34]*Log[-S45] - 4*Log[-S45]^2 + 8*Log[-S34]*
         Log[1 + S34/(S23 - S51)] + 8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 
        4*Log[1 + S34/(S23 - S51)]^2 - 8*Log[-S34]*Log[-(S34/(S23 - S51))] - 
        8*Log[-S45]*Log[-(S34/(S23 - S51))] - 8*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))] + 4*Log[-(S34/(S23 - S51))]^2 - 
        8*Log[-S34]*Log[-S51] + 8*Log[-S45]*Log[-S51] - 
        8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 8*Log[-(S34/(S23 - S51))]*
         Log[-S51] - 4*Log[-S51]^2 + 16*Log[-S45]*Log[x] - 
        16*Log[-S51]*Log[x] - 8*Log[x]^2), gb[60] -> 0, 
     gb[61] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2 + 16*Log[-S12]*Log[x] + 
        16*Log[x]^2), gb[62] -> 0, gb[63] -> 
      2*((-7*Pi^2)/3 + 4*Log[-S34]^2 + 8*Log[-S34]*Log[-S45] - 
        2*Log[-S45]^2 + 8*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
        8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 4*Log[1 + S34/(S23 - S51)]^2 - 
        8*Log[-S34]*Log[-(S34/(S23 - S51))] - 8*Log[-S45]*
         Log[-(S34/(S23 - S51))] - 8*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))] + 4*Log[-(S34/(S23 - S51))]^2 - 
        8*Log[-S34]*Log[-S51] + 4*Log[-S45]*Log[-S51] - 
        8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 8*Log[-(S34/(S23 - S51))]*
         Log[-S51] - 2*Log[-S51]^2 + 12*Log[-S45]*Log[x] - 
        12*Log[-S51]*Log[x] - 6*Log[x]^2), gb[64] -> 0, 
     gb[65] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2 + 16*Log[-S12]*Log[x] + 
        16*Log[x]^2), gb[66] -> 0, gb[67] -> (8*Pi^2)/3 + 
       16*GP[0, 1, -((S12 - S34)/S51)] - 16*GP[1, -((S12 - S34)/S51)]*
        Log[-((S12 - S34)/S51)] + 16*Log[-S12]*Log[-((S12 - S34)/S51)] - 
       8*Log[-((S12 - S34)/S51)]^2 - 16*Log[-((S12 - S34)/S51)]*Log[-S51] + 
       16*Log[-((S12 - S34)/S51)]*Log[x], gb[68] -> 0, 
     gb[69] -> 48*(Log[-((S12 - S34)/S51)]^2/2 + Log[-((S12 - S34)/S51)]*
         Log[-S51] + Log[-((S12 - S34)/S51)]*Log[x]), gb[70] -> 0, 
     gb[71] -> (2*Pi^2)/3 - 2*Log[-S45]^2 - 4*Log[-S45]*Log[-S51] - 
       2*Log[-S51]^2 - 4*Log[-S45]*Log[x] - 4*Log[-S51]*Log[x] - 2*Log[x]^2, 
     gb[72] -> 2*((-2*Pi^2)/3 - 2*Log[-S45]^2 + 2*Log[-((S12 - S34)/S51)]^2 + 
        4*Log[-((S12 - S34)/S51)]*Log[-S51] + 2*Log[-S51]^2 + 
        4*Log[-((S12 - S34)/S51)]*Log[x] + 4*Log[-S51]*Log[x] + 2*Log[x]^2), 
     gb[73] -> 0, gb[74] -> 2*((-4*Pi^2)/3 - 4*GP[0, 1, -((S12 - S34)/S51)] - 
        2*Log[-S45]^2 + 4*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
        4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2 + 4*Log[-S45]*Log[x] - 
        4*Log[-S51]*Log[x] - 2*Log[x]^2), gb[75] -> 0, gb[76] -> 0, 
     gb[77] -> 0, gb[78] -> 0, gb[79] -> -Pi^2 + 4*Log[-S34]*Log[-S45] + 
       4*Log[-S45]*Log[1 + S34/(S23 - S51)] - 4*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 4*Log[-S34]*Log[-S51] + 
       4*Log[-S45]*Log[-S51] - 4*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
       4*Log[-(S34/(S23 - S51))]*Log[-S51] + 8*Log[-S51]^2 - 
       4*Log[-S34]*Log[x] + 8*Log[-S45]*Log[x] - 4*Log[1 + S34/(S23 - S51)]*
        Log[x] + 4*Log[-(S34/(S23 - S51))]*Log[x] + 12*Log[-S51]*Log[x] + 
       4*Log[x]^2, gb[80] -> -Pi^2 + 12*Log[-S34]^2 + 4*Log[-S34]*Log[-S45] + 
       24*Log[-S34]*Log[1 + S34/(S23 - S51)] + 4*Log[-S45]*
        Log[1 + S34/(S23 - S51)] + 12*Log[1 + S34/(S23 - S51)]^2 - 
       24*Log[-S34]*Log[-(S34/(S23 - S51))] - 4*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 24*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] + 12*Log[-(S34/(S23 - S51))]^2 - 
       4*Log[-S34]*Log[-S51] + 4*Log[-S45]*Log[-S51] - 
       4*Log[1 + S34/(S23 - S51)]*Log[-S51] + 4*Log[-(S34/(S23 - S51))]*
        Log[-S51] - 4*Log[-S51]^2 + 20*Log[-S34]*Log[x] + 
       8*Log[-S45]*Log[x] + 20*Log[1 + S34/(S23 - S51)]*Log[x] - 
       20*Log[-(S34/(S23 - S51))]*Log[x] - 12*Log[-S51]*Log[x] + 4*Log[x]^2, 
     gb[81] -> -Pi^2 - 4*Log[-S34]^2 + 4*Log[-S34]*Log[-S45] - 
       8*Log[-S34]*Log[1 + S34/(S23 - S51)] + 4*Log[-S45]*
        Log[1 + S34/(S23 - S51)] - 4*Log[1 + S34/(S23 - S51)]^2 + 
       8*Log[-S34]*Log[-(S34/(S23 - S51))] - 4*Log[-S45]*
        Log[-(S34/(S23 - S51))] + 8*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] - 4*Log[-(S34/(S23 - S51))]^2 - 
       4*Log[-S34]*Log[-S51] + 4*Log[-S45]*Log[-S51] - 
       4*Log[1 + S34/(S23 - S51)]*Log[-S51] + 4*Log[-(S34/(S23 - S51))]*
        Log[-S51] + 12*Log[-S51]^2 - 12*Log[-S34]*Log[x] + 
       8*Log[-S45]*Log[x] - 12*Log[1 + S34/(S23 - S51)]*Log[x] + 
       12*Log[-(S34/(S23 - S51))]*Log[x] + 20*Log[-S51]*Log[x] + 4*Log[x]^2, 
     gb[82] -> 0, gb[83] -> (-8*Pi^2)/3 + 8*Log[-S34]*Log[-S45] - 
       8*Log[-S45]^2 + 8*Log[-S45]*Log[1 + S34/(S23 - S51)] - 
       8*Log[-S45]*Log[-(S34/(S23 - S51))] - 8*Log[-S34]*Log[-S51] + 
       8*Log[-S45]*Log[-S51] - 8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
       8*Log[-(S34/(S23 - S51))]*Log[-S51] - 8*Log[-S34]*Log[x] + 
       16*Log[-S45]*Log[x] - 8*Log[1 + S34/(S23 - S51)]*Log[x] + 
       8*Log[-(S34/(S23 - S51))]*Log[x] - 8*Log[-S51]*Log[x] - 8*Log[x]^2, 
     gb[84] -> 0, gb[85] -> -2*Pi^2 + 3*Log[-S45]^2 + 6*Log[-S45]*Log[-S51] + 
       3*Log[-S51]^2 + 6*Log[-S45]*Log[x] + 6*Log[-S51]*Log[x] + 3*Log[x]^2, 
     gb[86] -> -2*Pi^2 - 6*GP[0, 1, -((S12 - S34)/S51)] + 12*Log[-S12]^2 + 
       6*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
       12*Log[-S12]*Log[-((S12 - S34)/S51)] + 48*Log[-S12]*Log[x] - 
       24*Log[-((S12 - S34)/S51)]*Log[x] + 48*Log[x]^2, 
     gb[87] -> (-8*Pi^2)/3 - 2*GP[0, 1, -((S12 - S34)/S51)] - 4*Log[-S12]^2 + 
       6*Log[-S45]^2 + 2*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
       4*Log[-S12]*Log[-((S12 - S34)/S51)] - 4*Log[-((S12 - S34)/S51)]^2 + 
       12*Log[-S45]*Log[-S51] - 8*Log[-((S12 - S34)/S51)]*Log[-S51] - 
       2*Log[-S51]^2 - 16*Log[-S12]*Log[x] + 12*Log[-S45]*Log[x] - 
       4*Log[-S51]*Log[x] - 18*Log[x]^2, gb[88] -> 0, gb[89] -> 0, 
     gb[90] -> 0, gb[91] -> 0, gb[92] -> 0, 
     gb[93] -> (-4*Pi^2)/3 - 8*GP[0, 1, -((S12 - S34)/S51)] + 
       8*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
       8*Log[-S12]*Log[-((S12 - S34)/S51)] + 12*Log[-((S12 - S34)/S51)]^2 + 
       24*Log[-((S12 - S34)/S51)]*Log[-S51] + 8*Log[-((S12 - S34)/S51)]*
        Log[x], gb[94] -> 0, gb[95] -> (2*Pi^2)/3 - 2*Log[-S34]^2 + 
       2*Log[-S34]*Log[-S45] - 2*Log[-S45]^2 - 4*Log[-S34]*
        Log[1 + S34/(S23 - S51)] + 2*Log[-S45]*Log[1 + S34/(S23 - S51)] - 
       2*Log[1 + S34/(S23 - S51)]^2 + 4*Log[-S34]*Log[-(S34/(S23 - S51))] - 
       2*Log[-S45]*Log[-(S34/(S23 - S51))] + 4*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] - 2*Log[-(S34/(S23 - S51))]^2 - 
       2*Log[-S34]*Log[-S51] - 2*Log[-S45]*Log[-S51] - 
       2*Log[1 + S34/(S23 - S51)]*Log[-S51] + 2*Log[-(S34/(S23 - S51))]*
        Log[-S51] - 2*Log[-S51]^2 - 6*Log[-S34]*Log[x] - 
       6*Log[1 + S34/(S23 - S51)]*Log[x] + 6*Log[-(S34/(S23 - S51))]*Log[x] - 
       6*Log[-S51]*Log[x] - 6*Log[x]^2, gb[96] -> 0, 
     gb[97] -> Pi^2/3 - 2*GP[0, 1, -((S12 - S34)/S51)] - 2*Log[-S12]^2 + 
       2*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
       2*Log[-S12]*Log[-((S12 - S34)/S51)] - 3*Log[-((S12 - S34)/S51)]^2 - 
       6*Log[-((S12 - S34)/S51)]*Log[-S51] - 6*Log[-S51]^2 - 
       8*Log[-S12]*Log[x] - 2*Log[-((S12 - S34)/S51)]*Log[x] - 
       12*Log[-S51]*Log[x] - 14*Log[x]^2, gb[98] -> 0, gb[99] -> 0, 
     gb[100] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2 + 16*Log[-S12]*Log[x] + 
        16*Log[x]^2), gb[101] -> 2*((10*Pi^2)/3 + 
        8*GP[0, 1, -((S12 - S34)/S51)] - 8*Log[-S34]*Log[-S45] + 
        4*Log[-S45]^2 - 8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 
        8*Log[-S45]*Log[-(S34/(S23 - S51))] - 8*GP[1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)] + 8*Log[-S34]*Log[-((S12 - S34)/S51)] - 
        8*Log[-S45]*Log[-((S12 - S34)/S51)] + 8*Log[1 + S34/(S23 - S51)]*
         Log[-((S12 - S34)/S51)] - 8*Log[-(S34/(S23 - S51))]*
         Log[-((S12 - S34)/S51)] + 8*Log[-((S12 - S34)/S51)]^2 + 
        8*Log[-S34]*Log[-S51] - 8*Log[-S45]*Log[-S51] + 
        8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
         Log[-S51] + 8*Log[-((S12 - S34)/S51)]*Log[-S51] + 4*Log[-S51]^2 + 
        8*Log[-S34]*Log[x] - 16*Log[-S45]*Log[x] + 8*Log[1 + S34/(S23 - S51)]*
         Log[x] - 8*Log[-(S34/(S23 - S51))]*Log[x] + 
        16*Log[-((S12 - S34)/S51)]*Log[x] + 16*Log[-S51]*Log[x] + 
        12*Log[x]^2), gb[102] -> (-26*Pi^2)/3 - 
       16*GP[0, 1, -((S12 - S34)/S51)] + 8*Log[-S34]^2 + 
       16*Log[-S34]*Log[-S45] - 8*Log[-S45]^2 + 16*Log[-S34]*
        Log[1 + S34/(S23 - S51)] + 16*Log[-S45]*Log[1 + S34/(S23 - S51)] + 
       8*Log[1 + S34/(S23 - S51)]^2 - 16*Log[-S34]*Log[-(S34/(S23 - S51))] - 
       16*Log[-S45]*Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 + 
       16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
       16*Log[-S34]*Log[-((S12 - S34)/S51)] + 16*Log[-S45]*
        Log[-((S12 - S34)/S51)] - 16*Log[1 + S34/(S23 - S51)]*
        Log[-((S12 - S34)/S51)] + 16*Log[-(S34/(S23 - S51))]*
        Log[-((S12 - S34)/S51)] - 16*Log[-((S12 - S34)/S51)]^2 - 
       16*Log[-S34]*Log[-S51] + 16*Log[-S45]*Log[-S51] - 
       16*Log[1 + S34/(S23 - S51)]*Log[-S51] + 16*Log[-(S34/(S23 - S51))]*
        Log[-S51] - 16*Log[-((S12 - S34)/S51)]*Log[-S51] - 8*Log[-S51]^2 + 
       32*Log[-S45]*Log[x] - 32*Log[-((S12 - S34)/S51)]*Log[x] - 
       32*Log[-S51]*Log[x] - 16*Log[x]^2, gb[103] -> 0, gb[104] -> 0, 
     gb[105] -> (2*Pi^2)/3 + 4*GP[0, 1, -((S12 - S34)/S51)] - 
       4*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)], 
     gb[106] -> (2*Pi^2)/3 + 4*GP[0, 1, -((S12 - S34)/S51)] - 
       4*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)], gb[107] -> 0, 
     gb[108] -> 0, gb[109] -> 0, gb[110] -> 0, 
     gb[111] -> (-8*Pi^2)/3 + 16*Log[-S34]^2 + 8*Log[-S34]*Log[-S45] + 
       32*Log[-S34]*Log[1 + S34/(S23 - S51)] + 8*Log[-S45]*
        Log[1 + S34/(S23 - S51)] + 16*Log[1 + S34/(S23 - S51)]^2 - 
       32*Log[-S34]*Log[-(S34/(S23 - S51))] - 8*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 32*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] + 16*Log[-(S34/(S23 - S51))]^2 - 
       8*Log[-((S12 - S34)/S51)]^2 - 8*Log[-S34]*Log[-S51] + 
       8*Log[-S45]*Log[-S51] - 8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
       8*Log[-(S34/(S23 - S51))]*Log[-S51] - 16*Log[-((S12 - S34)/S51)]*
        Log[-S51] - 8*Log[-S51]^2 + 24*Log[-S34]*Log[x] + 
       16*Log[-S45]*Log[x] + 24*Log[1 + S34/(S23 - S51)]*Log[x] - 
       24*Log[-(S34/(S23 - S51))]*Log[x] - 16*Log[-((S12 - S34)/S51)]*
        Log[x] - 24*Log[-S51]*Log[x], gb[112] -> 0, 
     gb[113] -> (4*Pi^2)/3 + 8*GP[0, 1, -((S12 - S34)/S51)] - 
       8*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
       8*Log[-S12]*Log[-((S12 - S34)/S51)] - 4*Log[-((S12 - S34)/S51)]^2 - 
       8*Log[-((S12 - S34)/S51)]*Log[-S51] + 8*Log[-((S12 - S34)/S51)]*
        Log[x], gb[114] -> (16*Pi^2)/3 + 32*GP[0, 1, -((S12 - S34)/S51)] - 
       32*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
       16*Log[-S12]*Log[-((S12 - S34)/S51)] + 16*Log[-S34]*
        Log[-((S12 - S34)/S51)] - 16*Log[-S45]*Log[-((S12 - S34)/S51)] + 
       16*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)] - 
       16*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
       16*Log[-((S12 - S34)/S51)]*Log[-S51] + 32*Log[-((S12 - S34)/S51)]*
        Log[x], gb[115] -> 0, gb[116] -> 0, 
     gb[117] -> (-8*Pi^2)/3 - 16*GP[0, 1, -((S12 - S34)/S51)] + 
       16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
       16*Log[-S34]*Log[-((S12 - S34)/S51)] - 16*Log[-S45]*
        Log[-((S12 - S34)/S51)] + 16*Log[1 + S34/(S23 - S51)]*
        Log[-((S12 - S34)/S51)] - 16*Log[-(S34/(S23 - S51))]*
        Log[-((S12 - S34)/S51)] + 16*Log[-((S12 - S34)/S51)]^2 + 
       16*Log[-((S12 - S34)/S51)]*Log[-S51] + 32*Log[-((S12 - S34)/S51)]*
        Log[x], gb[118] -> -10*Pi^2 - 24*GP[0, 1, -((S12 - S34)/S51)] + 
       8*Log[-S34]^2 + 16*Log[-S34]*Log[-S45] - 8*Log[-S45]^2 + 
       16*Log[-S34]*Log[1 + S34/(S23 - S51)] + 16*Log[-S45]*
        Log[1 + S34/(S23 - S51)] + 8*Log[1 + S34/(S23 - S51)]^2 - 
       16*Log[-S34]*Log[-(S34/(S23 - S51))] - 16*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 + 
       24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
       16*Log[-S34]*Log[-S51] + 16*Log[-S45]*Log[-S51] - 
       16*Log[1 + S34/(S23 - S51)]*Log[-S51] + 16*Log[-(S34/(S23 - S51))]*
        Log[-S51] - 8*Log[-S51]^2 + 32*Log[-S45]*Log[x] - 
       32*Log[-S51]*Log[x] - 16*Log[x]^2, 
     gb[119] -> 2*(-1/3*Pi^2 + 4*Log[-S12]^2 + 16*Log[-S12]*Log[x] + 
        16*Log[x]^2), gb[120] -> 0, gb[121] -> 0, gb[122] -> 0, gb[123] -> 0, 
     gb[124] -> (-2*Pi^2)/3 + 8*Log[-S12]^2 - 8*Log[-S12]*
        Log[-((S12 - S34)/S51)] + 4*Log[-((S12 - S34)/S51)]^2 + 
       8*Log[-((S12 - S34)/S51)]*Log[-S51] + 32*Log[-S12]*Log[x] - 
       8*Log[-((S12 - S34)/S51)]*Log[x] + 32*Log[x]^2, 
     gb[125] -> (-2*Pi^2)/3 + 8*Log[-S12]^2 - 4*Log[-S12]*
        Log[-((S12 - S34)/S51)] - 4*Log[-S34]*Log[-((S12 - S34)/S51)] + 
       4*Log[-S45]*Log[-((S12 - S34)/S51)] - 4*Log[1 + S34/(S23 - S51)]*
        Log[-((S12 - S34)/S51)] + 4*Log[-(S34/(S23 - S51))]*
        Log[-((S12 - S34)/S51)] + 4*Log[-((S12 - S34)/S51)]*Log[-S51] + 
       32*Log[-S12]*Log[x] - 8*Log[-((S12 - S34)/S51)]*Log[x] + 32*Log[x]^2, 
     gb[126] -> 2*(-1/6*Pi^2 + 2*GP[0, 1, -((S12 - S34)/S51)] + 
        6*Log[-S12]^2 - 2*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
        2*Log[-S12]*Log[-((S12 - S34)/S51)] - 2*Log[-S34]*
         Log[-((S12 - S34)/S51)] + 2*Log[-S45]*Log[-((S12 - S34)/S51)] - 
        2*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)] + 
        2*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
        2*Log[-((S12 - S34)/S51)]*Log[-S51] + 24*Log[-S12]*Log[x] - 
        4*Log[-((S12 - S34)/S51)]*Log[x] + 24*Log[x]^2), gb[127] -> 0, 
     gb[128] -> 0, gb[129] -> 0, gb[130] -> 
      4*(Pi^2 + 4*GP[0, 1, -((S12 - S34)/S51)] + 2*Log[-S34]^2 - 
        2*Log[-S34]*Log[-S45] + Log[-S45]^2 + 4*Log[-S34]*
         Log[1 + S34/(S23 - S51)] - 2*Log[-S45]*Log[1 + S34/(S23 - S51)] + 
        2*Log[1 + S34/(S23 - S51)]^2 - 4*Log[-S34]*Log[-(S34/(S23 - S51))] + 
        2*Log[-S45]*Log[-(S34/(S23 - S51))] - 4*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))] + 2*Log[-(S34/(S23 - S51))]^2 - 
        4*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
        4*Log[-S34]*Log[-((S12 - S34)/S51)] - 4*Log[-S45]*
         Log[-((S12 - S34)/S51)] + 4*Log[1 + S34/(S23 - S51)]*
         Log[-((S12 - S34)/S51)] - 4*Log[-(S34/(S23 - S51))]*
         Log[-((S12 - S34)/S51)] + 5*Log[-((S12 - S34)/S51)]^2 + 
        2*Log[-S34]*Log[-S51] - 2*Log[-S45]*Log[-S51] + 
        2*Log[1 + S34/(S23 - S51)]*Log[-S51] - 2*Log[-(S34/(S23 - S51))]*
         Log[-S51] + 6*Log[-((S12 - S34)/S51)]*Log[-S51] + Log[-S51]^2 + 
        6*Log[-S34]*Log[x] - 4*Log[-S45]*Log[x] + 6*Log[1 + S34/(S23 - S51)]*
         Log[x] - 6*Log[-(S34/(S23 - S51))]*Log[x] + 
        10*Log[-((S12 - S34)/S51)]*Log[x] + 4*Log[-S51]*Log[x] + 5*Log[x]^2), 
     gb[131] -> (22*Pi^2)/3 + 24*GP[0, 1, -((S12 - S34)/S51)] + 
       8*Log[-S34]^2 - 16*Log[-S34]*Log[-S45] + 8*Log[-S45]^2 + 
       16*Log[-S34]*Log[1 + S34/(S23 - S51)] - 16*Log[-S45]*
        Log[1 + S34/(S23 - S51)] + 8*Log[1 + S34/(S23 - S51)]^2 - 
       16*Log[-S34]*Log[-(S34/(S23 - S51))] + 16*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 - 
       24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
       4*Log[-S12]*Log[-((S12 - S34)/S51)] + 28*Log[-S34]*
        Log[-((S12 - S34)/S51)] - 28*Log[-S45]*Log[-((S12 - S34)/S51)] + 
       28*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)] - 
       28*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
       32*Log[-((S12 - S34)/S51)]^2 + 16*Log[-S34]*Log[-S51] - 
       16*Log[-S45]*Log[-S51] + 16*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
       16*Log[-(S34/(S23 - S51))]*Log[-S51] + 36*Log[-((S12 - S34)/S51)]*
        Log[-S51] + 8*Log[-S51]^2 + 32*Log[-S34]*Log[x] - 
       32*Log[-S45]*Log[x] + 32*Log[1 + S34/(S23 - S51)]*Log[x] - 
       32*Log[-(S34/(S23 - S51))]*Log[x] + 56*Log[-((S12 - S34)/S51)]*
        Log[x] + 32*Log[-S51]*Log[x] + 32*Log[x]^2, 
     gb[132] -> 3*Pi^2 + 16*GP[0, 1, -((S12 - S34)/S51)] + 12*Log[-S34]^2 - 
       8*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 + 24*Log[-S34]*
        Log[1 + S34/(S23 - S51)] - 8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 
       12*Log[1 + S34/(S23 - S51)]^2 - 24*Log[-S34]*Log[-(S34/(S23 - S51))] + 
       8*Log[-S45]*Log[-(S34/(S23 - S51))] - 24*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] + 12*Log[-(S34/(S23 - S51))]^2 - 
       16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
       4*Log[-S12]*Log[-((S12 - S34)/S51)] + 20*Log[-S34]*
        Log[-((S12 - S34)/S51)] - 20*Log[-S45]*Log[-((S12 - S34)/S51)] + 
       20*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)] - 
       20*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
       24*Log[-((S12 - S34)/S51)]^2 + 8*Log[-S34]*Log[-S51] - 
       8*Log[-S45]*Log[-S51] + 8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
       8*Log[-(S34/(S23 - S51))]*Log[-S51] + 28*Log[-((S12 - S34)/S51)]*
        Log[-S51] + 4*Log[-S51]^2 + 32*Log[-S34]*Log[x] - 
       16*Log[-S45]*Log[x] + 32*Log[1 + S34/(S23 - S51)]*Log[x] - 
       32*Log[-(S34/(S23 - S51))]*Log[x] + 40*Log[-((S12 - S34)/S51)]*
        Log[x] + 16*Log[-S51]*Log[x] + 24*Log[x]^2, 
     gb[133] -> (11*Pi^2)/3 + 14*GP[0, 1, -((S12 - S34)/S51)] + 
       4*Log[-S12]^2 + 4*Log[-S34]^2 - 8*Log[-S34]*Log[-S45] + 
       4*Log[-S45]^2 + 8*Log[-S34]*Log[1 + S34/(S23 - S51)] - 
       8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 4*Log[1 + S34/(S23 - S51)]^2 - 
       8*Log[-S34]*Log[-(S34/(S23 - S51))] + 8*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 8*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))] + 4*Log[-(S34/(S23 - S51))]^2 - 
       14*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
       4*Log[-S12]*Log[-((S12 - S34)/S51)] + 8*Log[-S34]*
        Log[-((S12 - S34)/S51)] - 8*Log[-S45]*Log[-((S12 - S34)/S51)] + 
       8*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)] - 
       8*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
       12*Log[-((S12 - S34)/S51)]^2 + 8*Log[-S34]*Log[-S51] - 
       8*Log[-S45]*Log[-S51] + 8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
       8*Log[-(S34/(S23 - S51))]*Log[-S51] + 16*Log[-((S12 - S34)/S51)]*
        Log[-S51] + 4*Log[-S51]^2 + 16*Log[-S12]*Log[x] + 
       16*Log[-S34]*Log[x] - 16*Log[-S45]*Log[x] + 
       16*Log[1 + S34/(S23 - S51)]*Log[x] - 16*Log[-(S34/(S23 - S51))]*
        Log[x] + 16*Log[-((S12 - S34)/S51)]*Log[x] + 16*Log[-S51]*Log[x] + 
       32*Log[x]^2, gb[134] -> 0, gb[135] -> 0}
 
replebnew0W3norm = {gb[1] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 
         32*Zeta[3]))/3, gb[2] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 
         32*Zeta[3]))/3, gb[3] -> (4*(Pi^2*Log[-((S12 - S34)/S51)] - 
         4*Log[-((S12 - S34)/S51)]^3 + Pi^2*Log[-S51] - 
         12*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 + Pi^2*Log[x] - 
         12*Log[-((S12 - S34)/S51)]^2*Log[x] - 24*Log[-((S12 - S34)/S51)]*
          Log[-S51]*Log[x] - 12*Log[-S51]^2*Log[x] - 
         12*Log[-((S12 - S34)/S51)]*Log[x]^2 - 12*Log[-S51]*Log[x]^2 - 
         4*Log[x]^3 - 32*Zeta[3]))/3, 
     gb[4] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3, 
     gb[5] -> (-4*(-(Pi^2*Log[-S34]) + 4*Log[-S34]^3 - 
         Pi^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]^2*
          Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 4*Log[1 + S34/(S23 - S51)]^3 + Pi^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] + 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 - 4*Log[-(S34/(S23 - S51))]^3 - 
         Pi^2*Log[x] + 12*Log[-S34]^2*Log[x] + 24*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[x] + 12*Log[1 + S34/(S23 - S51)]^2*
          Log[x] - 24*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[x] - 
         24*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[x] + 
         12*Log[-(S34/(S23 - S51))]^2*Log[x] + 12*Log[-S34]*Log[x]^2 + 
         12*Log[1 + S34/(S23 - S51)]*Log[x]^2 - 12*Log[-(S34/(S23 - S51))]*
          Log[x]^2 + 4*Log[x]^3 + 32*Zeta[3]))/3, 
     gb[6] -> (4*(Pi^2*Log[-S12] - 4*Log[-S12]^3 + 2*Pi^2*Log[x] - 
         24*Log[-S12]^2*Log[x] - 48*Log[-S12]*Log[x]^2 - 32*Log[x]^3 - 
         32*Zeta[3]))/3, gb[7] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 
         32*Zeta[3]))/3, gb[8] -> (4*(Pi^2*Log[-S51] - 4*Log[-S51]^3 + 
         Pi^2*Log[x] - 12*Log[-S51]^2*Log[x] - 12*Log[-S51]*Log[x]^2 - 
         4*Log[x]^3 - 32*Zeta[3]))/3, 
     gb[9] -> (2*(Pi^2*Log[-S45] - Log[-S45]^3 + Pi^2*Log[-S51] - 
         3*Log[-S45]^2*Log[-S51] - 3*Log[-S45]*Log[-S51]^2 - Log[-S51]^3 + 
         Pi^2*Log[x] - 3*Log[-S45]^2*Log[x] - 6*Log[-S45]*Log[-S51]*Log[x] - 
         3*Log[-S51]^2*Log[x] - 3*Log[-S45]*Log[x]^2 - 3*Log[-S51]*Log[x]^2 - 
         Log[x]^3 - 28*Zeta[3]))/3, gb[10] -> 
      (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 14*Zeta[3]))/3, 
     gb[11] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 14*Zeta[3]))/3, 
     gb[12] -> (-4*(-3*Pi^2*Log[-S34] + Pi^2*Log[-S45] + 
         6*Log[-S34]^2*Log[-S45] - 3*Log[-S34]*Log[-S45]^2 - 3*Log[-S45]^3 - 
         3*Pi^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 3*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         6*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 + 
         3*Pi^2*Log[-(S34/(S23 - S51))] - 12*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 3*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         6*Log[-S45]*Log[-(S34/(S23 - S51))]^2 - 2*Pi^2*Log[-S51] - 
         6*Log[-S34]^2*Log[-S51] + 6*Log[-S34]*Log[-S45]*Log[-S51] - 
         12*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
         6*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] - 3*Log[-S34]*Log[-S51]^2 + 3*Log[-S45]*Log[-S51]^2 - 
         3*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 3*Log[-(S34/(S23 - S51))]*
          Log[-S51]^2 - 5*Pi^2*Log[x] - 6*Log[-S34]^2*Log[x] + 
         18*Log[-S34]*Log[-S45]*Log[x] - 3*Log[-S45]^2*Log[x] - 
         12*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         18*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[x] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 18*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[x] - 18*Log[-S34]*Log[-S51]*Log[x] + 12*Log[-S45]*Log[-S51]*
          Log[x] - 18*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         18*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 3*Log[-S51]^2*Log[x] - 
         15*Log[-S34]*Log[x]^2 + 15*Log[-S45]*Log[x]^2 - 
         15*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 15*Log[-(S34/(S23 - S51))]*
          Log[x]^2 - 12*Log[-S51]*Log[x]^2 - 9*Log[x]^3 + 12*Zeta[3]))/3, 
     gb[13] -> (2*(-3*Pi^2*Log[-S34] + 3*Pi^2*Log[-S45] + 
         6*Log[-S34]^2*Log[-S45] - 3*Log[-S34]*Log[-S45]^2 + 3*Log[-S45]^3 - 
         3*Pi^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 3*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         6*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 + 
         3*Pi^2*Log[-(S34/(S23 - S51))] - 12*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 3*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         6*Log[-S45]*Log[-(S34/(S23 - S51))]^2 + 2*Pi^2*Log[-S51] - 
         6*Log[-S34]^2*Log[-S51] + 6*Log[-S34]*Log[-S45]*Log[-S51] - 
         6*Log[-S45]^2*Log[-S51] - 12*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 6*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] - 3*Log[-S34]*Log[-S51]^2 - 3*Log[-S45]*Log[-S51]^2 - 
         3*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 3*Log[-(S34/(S23 - S51))]*
          Log[-S51]^2 - 2*Log[-S51]^3 - Pi^2*Log[x] - 6*Log[-S34]^2*Log[x] + 
         18*Log[-S34]*Log[-S45]*Log[x] - 9*Log[-S45]^2*Log[x] - 
         12*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         18*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[x] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 18*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[x] - 18*Log[-S34]*Log[-S51]*Log[x] - 
         18*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         18*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 9*Log[-S51]^2*Log[x] - 
         15*Log[-S34]*Log[x]^2 + 9*Log[-S45]*Log[x]^2 - 
         15*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 15*Log[-(S34/(S23 - S51))]*
          Log[x]^2 - 18*Log[-S51]*Log[x]^2 - 11*Log[x]^3 - 28*Zeta[3]))/3, 
     gb[14] -> 0, gb[15] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/
       3, gb[16] -> 4*Pi^2*Log[-S34] - (8*Pi^2*Log[-S45])/3 - 
       8*Log[-S34]^2*Log[-S45] + 8*Log[-S34]*Log[-S45]^2 + 
       4*Pi^2*Log[1 + S34/(S23 - S51)] - 16*Log[-S34]*Log[-S45]*
        Log[1 + S34/(S23 - S51)] + 8*Log[-S45]^2*Log[1 + S34/(S23 - S51)] - 
       8*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 - 
       4*Pi^2*Log[-(S34/(S23 - S51))] + 16*Log[-S34]*Log[-S45]*
        Log[-(S34/(S23 - S51))] - 8*Log[-S45]^2*Log[-(S34/(S23 - S51))] + 
       16*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
       8*Log[-S45]*Log[-(S34/(S23 - S51))]^2 + 4*Pi^2*Log[-S51] + 
       8*Log[-S34]^2*Log[-S51] - 16*Log[-S34]*Log[-S45]*Log[-S51] + 
       8*Log[-S45]^2*Log[-S51] + 16*Log[-S34]*Log[1 + S34/(S23 - S51)]*
        Log[-S51] - 16*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
       8*Log[1 + S34/(S23 - S51)]^2*Log[-S51] - 16*Log[-S34]*
        Log[-(S34/(S23 - S51))]*Log[-S51] + 16*Log[-S45]*
        Log[-(S34/(S23 - S51))]*Log[-S51] - 16*Log[1 + S34/(S23 - S51)]*
        Log[-(S34/(S23 - S51))]*Log[-S51] + 8*Log[-(S34/(S23 - S51))]^2*
        Log[-S51] + 8*Log[-S34]*Log[-S51]^2 - 8*Log[-S45]*Log[-S51]^2 + 
       8*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 - 8*Log[-(S34/(S23 - S51))]*
        Log[-S51]^2 + 8*Pi^2*Log[x] + 8*Log[-S34]^2*Log[x] - 
       32*Log[-S34]*Log[-S45]*Log[x] + 16*Log[-S45]^2*Log[x] + 
       16*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] - 
       32*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] + 
       8*Log[1 + S34/(S23 - S51)]^2*Log[x] - 16*Log[-S34]*
        Log[-(S34/(S23 - S51))]*Log[x] + 32*Log[-S45]*Log[-(S34/(S23 - S51))]*
        Log[x] - 16*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[x] + 
       8*Log[-(S34/(S23 - S51))]^2*Log[x] + 32*Log[-S34]*Log[-S51]*Log[x] - 
       32*Log[-S45]*Log[-S51]*Log[x] + 32*Log[1 + S34/(S23 - S51)]*Log[-S51]*
        Log[x] - 32*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] + 
       8*Log[-S51]^2*Log[x] + 24*Log[-S34]*Log[x]^2 - 32*Log[-S45]*Log[x]^2 + 
       24*Log[1 + S34/(S23 - S51)]*Log[x]^2 - 24*Log[-(S34/(S23 - S51))]*
        Log[x]^2 + 24*Log[-S51]*Log[x]^2 + 16*Log[x]^3 - 16*Zeta[3], 
     gb[17] -> (-2*(-3*Pi^2*Log[-S34] + 4*Pi^2*Log[-S45] + 
         6*Log[-S34]^2*Log[-S45] - 6*Log[-S34]*Log[-S45]^2 + 8*Log[-S45]^3 - 
         3*Pi^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 6*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         6*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 + 
         3*Pi^2*Log[-(S34/(S23 - S51))] - 12*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 6*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         6*Log[-S45]*Log[-(S34/(S23 - S51))]^2 - 3*Pi^2*Log[-S51] - 
         6*Log[-S34]^2*Log[-S51] + 12*Log[-S34]*Log[-S45]*Log[-S51] - 
         6*Log[-S45]^2*Log[-S51] - 12*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] - 6*Log[-S34]*Log[-S51]^2 + 6*Log[-S45]*Log[-S51]^2 - 
         6*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 6*Log[-(S34/(S23 - S51))]*
          Log[-S51]^2 - 6*Pi^2*Log[x] - 6*Log[-S34]^2*Log[x] + 
         24*Log[-S34]*Log[-S45]*Log[x] - 12*Log[-S45]^2*Log[x] - 
         12*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[x] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[x] - 24*Log[-S34]*Log[-S51]*Log[x] + 24*Log[-S45]*Log[-S51]*
          Log[x] - 24*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         24*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 6*Log[-S51]^2*Log[x] - 
         18*Log[-S34]*Log[x]^2 + 24*Log[-S45]*Log[x]^2 - 
         18*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 18*Log[-(S34/(S23 - S51))]*
          Log[x]^2 - 18*Log[-S51]*Log[x]^2 - 12*Log[x]^3 + 64*Zeta[3]))/3, 
     gb[18] -> 0, gb[19] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/
       3, gb[20] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3, 
     gb[21] -> (4*(Pi^2*Log[-S45] + 3*Log[-S45]^3 + 2*Pi^2*Log[-S51] - 
         3*Log[-S45]^2*Log[-S51] - 3*Log[-S45]*Log[-S51]^2 - Log[-S51]^3 + 
         2*Pi^2*Log[x] - 3*Log[-S45]^2*Log[x] - 6*Log[-S45]*Log[-S51]*
          Log[x] - 3*Log[-S51]^2*Log[x] - 3*Log[-S45]*Log[x]^2 - 
         3*Log[-S51]*Log[x]^2 - Log[x]^3 - 20*Zeta[3]))/3, 
     gb[22] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3, 
     gb[23] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3, 
     gb[24] -> (-4*(Pi^2*Log[-S45] + 4*Log[-S45]^3 + 26*Zeta[3]))/3, 
     gb[25] -> (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3, 
     gb[26] -> (-4*(Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 + Pi^2*Log[-S51] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         4*Log[-S51]^3 + Pi^2*Log[x] + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[x] - 12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] + 12*Log[-S51]^2*Log[x] + 12*Log[-S51]*Log[x]^2 + 
         4*Log[x]^3 + 26*Zeta[3]))/3, gb[27] -> 
      (4*(Pi^2*Log[-S45] - 4*Log[-S45]^3 - 32*Zeta[3]))/3, 
     gb[28] -> (4*(-3*Pi^2*Log[-S34] + Pi^2*Log[-S45] + 
         6*Log[-S34]^2*Log[-S45] - 3*Log[-S34]*Log[-S45]^2 + 4*Log[-S45]^3 - 
         3*Pi^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 3*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         6*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 + 
         3*Pi^2*Log[-(S34/(S23 - S51))] - 12*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 3*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         6*Log[-S45]*Log[-(S34/(S23 - S51))]^2 - 6*Log[-S34]^2*Log[-S51] + 
         6*Log[-S34]*Log[-S45]*Log[-S51] - 3*Log[-S45]^2*Log[-S51] - 
         12*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
         6*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] - 3*Log[-S34]*Log[-S51]^2 - 3*Log[1 + S34/(S23 - S51)]*
          Log[-S51]^2 + 3*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - Log[-S51]^3 - 
         3*Pi^2*Log[x] - 6*Log[-S34]^2*Log[x] + 18*Log[-S34]*Log[-S45]*
          Log[x] - 6*Log[-S45]^2*Log[x] - 12*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[x] + 18*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[x] - 6*Log[1 + S34/(S23 - S51)]^2*
          Log[x] + 12*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[x] - 
         18*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[x] + 
         12*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[x] - 
         6*Log[-(S34/(S23 - S51))]^2*Log[x] - 18*Log[-S34]*Log[-S51]*Log[x] + 
         6*Log[-S45]*Log[-S51]*Log[x] - 18*Log[1 + S34/(S23 - S51)]*Log[-S51]*
          Log[x] + 18*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         6*Log[-S51]^2*Log[x] - 15*Log[-S34]*Log[x]^2 + 
         12*Log[-S45]*Log[x]^2 - 15*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         15*Log[-(S34/(S23 - S51))]*Log[x]^2 - 15*Log[-S51]*Log[x]^2 - 
         10*Log[x]^3 + 24*Zeta[3]))/3, gb[29] -> 0, 
     gb[30] -> (-4*(Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] + Pi^2*Log[-S45] - 4*Log[-S45]^3 + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
         6*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
         6*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]^2 + 
         Pi^2*Log[-S51] + 12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         4*Log[-S51]^3 + Pi^2*Log[x] + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[x] - 12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] + 12*Log[-S51]^2*Log[x] + 12*Log[-S51]*Log[x]^2 + 
         4*Log[x]^3 - 6*Zeta[3]))/3, gb[31] -> 0, 
     gb[32] -> (-2*(Pi^2*Log[-S45] - 4*Log[-S45]^3 + 
         Pi^2*Log[-((S12 - S34)/S51)] - 4*Log[-((S12 - S34)/S51)]^3 + 
         Pi^2*Log[-S51] - 12*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 
         12*Log[-((S12 - S34)/S51)]*Log[-S51]^2 - 4*Log[-S51]^3 + 
         Pi^2*Log[x] - 12*Log[-((S12 - S34)/S51)]^2*Log[x] - 
         24*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         12*Log[-S51]^2*Log[x] - 12*Log[-((S12 - S34)/S51)]*Log[x]^2 - 
         12*Log[-S51]*Log[x]^2 - 4*Log[x]^3 - 64*Zeta[3]))/3, 
     gb[33] -> (-2*(2*Pi^2*Log[-S45] - Log[-S45]^3 + 2*Pi^2*Log[-S51] - 
         3*Log[-S45]^2*Log[-S51] - 3*Log[-S45]*Log[-S51]^2 - Log[-S51]^3 + 
         2*Pi^2*Log[x] - 3*Log[-S45]^2*Log[x] - 6*Log[-S45]*Log[-S51]*
          Log[x] - 3*Log[-S51]^2*Log[x] - 3*Log[-S45]*Log[x]^2 - 
         3*Log[-S51]*Log[x]^2 - Log[x]^3 - 52*Zeta[3]))/3, 
     gb[34] -> (-2*(Pi^2*Log[-S45] - 4*Log[-S45]^3 + Pi^2*Log[-S51] - 
         4*Log[-S51]^3 + Pi^2*Log[x] - 12*Log[-S51]^2*Log[x] - 
         12*Log[-S51]*Log[x]^2 - 4*Log[x]^3 - 64*Zeta[3]))/3, 
     gb[35] -> (-2*(2*Pi^2*Log[-S45] - Log[-S45]^3 + 2*Pi^2*Log[-S51] - 
         3*Log[-S45]^2*Log[-S51] - 3*Log[-S45]*Log[-S51]^2 - Log[-S51]^3 + 
         2*Pi^2*Log[x] - 3*Log[-S45]^2*Log[x] - 6*Log[-S45]*Log[-S51]*
          Log[x] - 3*Log[-S51]^2*Log[x] - 3*Log[-S45]*Log[x]^2 - 
         3*Log[-S51]*Log[x]^2 - Log[x]^3 - 52*Zeta[3]))/3, 
     gb[36] -> (2*(-(Pi^2*Log[-S34]) + 4*Log[-S34]^3 - Pi^2*Log[-S45] + 
         4*Log[-S45]^3 - Pi^2*Log[1 + S34/(S23 - S51)] + 
         12*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*
          Log[1 + S34/(S23 - S51)]^2 + 4*Log[1 + S34/(S23 - S51)]^3 + 
         Pi^2*Log[-(S34/(S23 - S51))] - 12*Log[-S34]^2*
          Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))] - 12*Log[1 + S34/(S23 - S51)]^2*
          Log[-(S34/(S23 - S51))] + 12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 
         12*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]^2 - 
         4*Log[-(S34/(S23 - S51))]^3 - Pi^2*Log[x] + 12*Log[-S34]^2*Log[x] + 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         12*Log[1 + S34/(S23 - S51)]^2*Log[x] - 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] + 12*Log[-(S34/(S23 - S51))]^2*
          Log[x] + 12*Log[-S34]*Log[x]^2 + 12*Log[1 + S34/(S23 - S51)]*
          Log[x]^2 - 12*Log[-(S34/(S23 - S51))]*Log[x]^2 + 4*Log[x]^3 + 
         64*Zeta[3]))/3, gb[37] -> (2*(Pi^2*GP[1, -((S12 - S34)/S51)] - 
         6*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] - 2*Pi^2*Log[-S12] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 4*Log[-S12]^3 + 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
         6*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-S12]*Log[-((S12 - S34)/S51)] - 
         6*Log[-S12]^2*Log[-((S12 - S34)/S51)] - 3*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 + 2*Log[-((S12 - S34)/S51)]^3 + 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         6*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         6*Log[-((S12 - S34)/S51)]^2*Log[-S51] + 6*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 + 4*Log[-S51]^3 - 4*Pi^2*Log[x] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[x] + 24*Log[-S12]^2*Log[x] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] - 
         24*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] + 
         6*Log[-((S12 - S34)/S51)]^2*Log[x] + 12*Log[-((S12 - S34)/S51)]*
          Log[-S51]*Log[x] + 12*Log[-S51]^2*Log[x] + 48*Log[-S12]*Log[x]^2 - 
         18*Log[-((S12 - S34)/S51)]*Log[x]^2 + 12*Log[-S51]*Log[x]^2 + 
         36*Log[x]^3 + 64*Zeta[3]))/3, gb[38] -> 0, gb[39] -> 0, gb[40] -> 0, 
     gb[41] -> 0, gb[42] -> (-(Pi^2*GP[1, -((S12 - S34)/S51)]) + 
        12*GP[0, 0, 1, -((S12 - S34)/S51)] - 
        6*GP[0, 1, 1, -((S12 - S34)/S51)] - 
        6*GP[1, 0, 1, -((S12 - S34)/S51)] + 2*Pi^2*Log[-S45] + Log[-S45]^3 - 
        Pi^2*Log[-((S12 - S34)/S51)] - 12*GP[0, 1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)] + 6*GP[1, 1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)] + 6*GP[1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)]^2 - 4*Log[-((S12 - S34)/S51)]^3 - 
        2*Pi^2*Log[-S51] - 12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
        3*Log[-S45]^2*Log[-S51] + 12*GP[1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)]*Log[-S51] - 12*Log[-((S12 - S34)/S51)]^2*
         Log[-S51] + 3*Log[-S45]*Log[-S51]^2 - 12*Log[-((S12 - S34)/S51)]*
         Log[-S51]^2 - 7*Log[-S51]^3 - 2*Pi^2*Log[x] - 
        12*GP[0, 1, -((S12 - S34)/S51)]*Log[x] + 3*Log[-S45]^2*Log[x] + 
        12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] - 
        12*Log[-((S12 - S34)/S51)]^2*Log[x] + 6*Log[-S45]*Log[-S51]*Log[x] - 
        24*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 21*Log[-S51]^2*Log[x] + 
        3*Log[-S45]*Log[x]^2 - 12*Log[-((S12 - S34)/S51)]*Log[x]^2 - 
        21*Log[-S51]*Log[x]^2 - 7*Log[x]^3 - 18*Zeta[3])/6, 
     gb[43] -> (2*(Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] - Pi^2*Log[-S45] + 
         10*Log[-S45]^3 + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 + 5*Pi^2*Log[-S51] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 6*Log[-S45]^2*
          Log[-S51] - 12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 6*Log[-S45]*Log[-S51]^2 + 2*Log[-S51]^3 + 
         5*Pi^2*Log[x] + 12*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 
         6*Log[-S45]^2*Log[x] - 12*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]*Log[x] - 12*Log[-S45]*Log[-S51]*Log[x] + 
         6*Log[-S51]^2*Log[x] - 6*Log[-S45]*Log[x]^2 + 6*Log[-S51]*Log[x]^2 + 
         2*Log[x]^3 + 24*Zeta[3]))/3, gb[44] -> 
      (4*(Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] + 2*Pi^2*Log[-((S12 - S34)/S51)] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
         6*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
         6*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]^2 - 
         4*Log[-((S12 - S34)/S51)]^3 + 2*Pi^2*Log[-S51] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         12*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 + 2*Pi^2*Log[x] + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[x] - 12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] - 12*Log[-((S12 - S34)/S51)]^2*Log[x] - 
         24*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         12*Log[-((S12 - S34)/S51)]*Log[x]^2 - 6*Zeta[3]))/3, gb[45] -> 0, 
     gb[46] -> 0, gb[47] -> 0, gb[48] -> 0, gb[49] -> 0, gb[50] -> 0, 
     gb[51] -> (4*(-(Pi^2*Log[-S12]) + 4*Log[-S12]^3 + 
         4*Pi^2*Log[-((S12 - S34)/S51)] - 8*Log[-((S12 - S34)/S51)]^3 + 
         4*Pi^2*Log[-S51] - 24*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 
         24*Log[-((S12 - S34)/S51)]*Log[-S51]^2 - 8*Log[-S51]^3 + 
         2*Pi^2*Log[x] + 24*Log[-S12]^2*Log[x] - 24*Log[-((S12 - S34)/S51)]^2*
          Log[x] - 48*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] + 48*Log[-S12]*Log[x]^2 - 
         24*Log[-((S12 - S34)/S51)]*Log[x]^2 - 24*Log[-S51]*Log[x]^2 + 
         24*Log[x]^3 - 74*Zeta[3]))/3, 
     gb[52] -> (8*(-(Pi^2*Log[-S45]) + Pi^2*Log[-((S12 - S34)/S51)] + 
         Pi^2*Log[-S51] + Pi^2*Log[x] - 18*Zeta[3]))/3, 
     gb[53] -> (-4*(-5*Pi^2*Log[-S34] - 4*Log[-S34]^3 + 5*Pi^2*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 
         4*Log[-S45]^3 - 5*Pi^2*Log[1 + S34/(S23 - S51)] - 
         12*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 - 
         4*Log[1 + S34/(S23 - S51)]^3 + 5*Pi^2*Log[-(S34/(S23 - S51))] + 
         12*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 12*Log[-S45]^2*Log[-(S34/(S23 - S51))] + 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 - 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 + 4*Log[-(S34/(S23 - S51))]^3 - 
         9*Pi^2*Log[-S51] - 12*Log[-S34]^2*Log[-S51] + 24*Log[-S34]*Log[-S45]*
          Log[-S51] - 12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] + 24*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] - 12*Log[1 + S34/(S23 - S51)]^2*
          Log[-S51] + 24*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         24*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-S51] + 
         24*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         12*Log[-(S34/(S23 - S51))]^2*Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 
         12*Log[-S45]*Log[-S51]^2 - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]^2 + 4*Log[-S51]^3 - 
         14*Pi^2*Log[x] - 24*Log[-S34]^2*Log[x] + 48*Log[-S34]*Log[-S45]*
          Log[x] - 24*Log[-S45]^2*Log[x] - 48*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[x] + 48*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[x] - 24*Log[1 + S34/(S23 - S51)]^2*
          Log[x] + 48*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[x] - 
         48*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[x] + 
         48*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[x] - 
         24*Log[-(S34/(S23 - S51))]^2*Log[x] - 48*Log[-S34]*Log[-S51]*
          Log[x] + 48*Log[-S45]*Log[-S51]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         48*Log[-S34]*Log[x]^2 + 48*Log[-S45]*Log[x]^2 - 
         48*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 48*Log[-(S34/(S23 - S51))]*
          Log[x]^2 - 24*Log[-S51]*Log[x]^2 - 24*Log[x]^3 + 92*Zeta[3]))/3, 
     gb[54] -> (-8*(Pi^2*Log[-S45] - Pi^2*Log[-S51] - Pi^2*Log[x] + 
         18*Zeta[3]))/3, gb[55] -> (4*(8*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         96*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         48*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         48*GP[1, 0, 1, -((S12 - S34)/S51)] - 13*Pi^2*Log[-S34] - 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] - 4*Log[-S34]^3 + 
         13*Pi^2*Log[-S45] + 48*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 
         4*Log[-S45]^3 - 13*Pi^2*Log[1 + S34/(S23 - S51)] - 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)] - 
         12*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 - 
         4*Log[1 + S34/(S23 - S51)]^3 + 13*Pi^2*Log[-(S34/(S23 - S51))] + 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] + 
         12*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 12*Log[-S45]^2*Log[-(S34/(S23 - S51))] + 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 - 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 + 4*Log[-(S34/(S23 - S51))]^3 - 
         26*Pi^2*Log[-((S12 - S34)/S51)] - 48*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 48*GP[1, -((S12 - S34)/S51)]*Log[-S34]*
          Log[-((S12 - S34)/S51)] - 24*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 
         48*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         48*Log[-S34]*Log[-S45]*Log[-((S12 - S34)/S51)] - 
         24*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
         48*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 48*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 48*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 24*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] - 48*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         48*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         48*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         48*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] - 24*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 48*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 - 48*Log[-S34]*Log[-((S12 - S34)/S51)]^
           2 + 48*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 
         48*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]^2 + 
         48*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]^2 - 
         32*Log[-((S12 - S34)/S51)]^3 - 13*Pi^2*Log[-S51] - 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 12*Log[-S34]^2*
          Log[-S51] + 24*Log[-S34]*Log[-S45]*Log[-S51] - 
         12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] + 48*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 48*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         48*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         48*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         48*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 
         12*Log[-S45]*Log[-S51]^2 - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 24*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 - 26*Pi^2*Log[x] - 
         96*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 24*Log[-S34]^2*Log[x] + 
         48*Log[-S34]*Log[-S45]*Log[x] - 24*Log[-S45]^2*Log[x] - 
         48*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         48*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         24*Log[1 + S34/(S23 - S51)]^2*Log[x] + 48*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 48*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 48*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 24*Log[-(S34/(S23 - S51))]^2*
          Log[x] + 96*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] - 96*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] + 
         96*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] - 
         96*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         96*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] - 
         96*Log[-((S12 - S34)/S51)]^2*Log[x] - 48*Log[-S34]*Log[-S51]*
          Log[x] + 48*Log[-S45]*Log[-S51]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         96*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] - 48*Log[-S34]*Log[x]^2 + 
         48*Log[-S45]*Log[x]^2 - 48*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         48*Log[-(S34/(S23 - S51))]*Log[x]^2 - 96*Log[-((S12 - S34)/S51)]*
          Log[x]^2 - 48*Log[-S51]*Log[x]^2 - 32*Log[x]^3 - 62*Zeta[3]))/3, 
     gb[56] -> 0, gb[57] -> (4*(Pi^2*Log[-S12] - 4*Log[-S12]^3 + 
         2*Pi^2*Log[x] - 24*Log[-S12]^2*Log[x] - 48*Log[-S12]*Log[x]^2 - 
         32*Log[x]^3 - 32*Zeta[3]))/3, gb[58] -> 0, 
     gb[59] -> (-4*(-9*Pi^2*Log[-S34] + 4*Log[-S34]^3 + 5*Pi^2*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 
         4*Log[-S45]^3 - 9*Pi^2*Log[1 + S34/(S23 - S51)] + 
         12*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 + 
         4*Log[1 + S34/(S23 - S51)]^3 + 9*Pi^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 12*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] + 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 - 4*Log[-(S34/(S23 - S51))]^3 - 
         5*Pi^2*Log[-S51] - 12*Log[-S34]^2*Log[-S51] + 24*Log[-S34]*Log[-S45]*
          Log[-S51] - 12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] + 24*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] - 12*Log[1 + S34/(S23 - S51)]^2*
          Log[-S51] + 24*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         24*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-S51] + 
         24*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         12*Log[-(S34/(S23 - S51))]^2*Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 
         12*Log[-S45]*Log[-S51]^2 - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 4*Log[-S51]^3 - 
         14*Pi^2*Log[x] + 48*Log[-S34]*Log[-S45]*Log[x] - 
         24*Log[-S45]^2*Log[x] + 48*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[x] - 48*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[x] - 
         48*Log[-S34]*Log[-S51]*Log[x] + 48*Log[-S45]*Log[-S51]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] - 24*Log[-S34]*Log[x]^2 + 
         48*Log[-S45]*Log[x]^2 - 24*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         24*Log[-(S34/(S23 - S51))]*Log[x]^2 - 48*Log[-S51]*Log[x]^2 - 
         24*Log[x]^3 + 92*Zeta[3]))/3, 
     gb[60] -> (-8*(-(Pi^2*Log[-S34]) + Pi^2*Log[-S45] - 
         Pi^2*Log[1 + S34/(S23 - S51)] + Pi^2*Log[-(S34/(S23 - S51))] - 
         Pi^2*Log[x] + 18*Zeta[3]))/3, 
     gb[61] -> (4*(Pi^2*Log[-S12] - 4*Log[-S12]^3 + 2*Pi^2*Log[x] - 
         24*Log[-S12]^2*Log[x] - 48*Log[-S12]*Log[x]^2 - 32*Log[x]^3 - 
         32*Zeta[3]))/3, gb[62] -> 0, gb[63] -> 
      (-4*(-7*Pi^2*Log[-S34] + 4*Log[-S34]^3 + 2*Pi^2*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 6*Log[-S34]*Log[-S45]^2 + Log[-S45]^3 - 
         7*Pi^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]^2*
          Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 6*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         12*Log[-S34]*Log[1 + S34/(S23 - S51)]^2 + 12*Log[-S45]*
          Log[1 + S34/(S23 - S51)]^2 + 4*Log[1 + S34/(S23 - S51)]^3 + 
         7*Pi^2*Log[-(S34/(S23 - S51))] - 12*Log[-S34]^2*
          Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 6*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] + 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 - 4*Log[-(S34/(S23 - S51))]^3 - 
         2*Pi^2*Log[-S51] - 12*Log[-S34]^2*Log[-S51] + 12*Log[-S34]*Log[-S45]*
          Log[-S51] - 3*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] + 12*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] - 12*Log[1 + S34/(S23 - S51)]^2*
          Log[-S51] + 24*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         12*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-S51] + 
         24*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         12*Log[-(S34/(S23 - S51))]^2*Log[-S51] - 6*Log[-S34]*Log[-S51]^2 + 
         3*Log[-S45]*Log[-S51]^2 - 6*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         6*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - Log[-S51]^3 - 
         9*Pi^2*Log[x] + 36*Log[-S34]*Log[-S45]*Log[x] - 
         9*Log[-S45]^2*Log[x] + 36*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[x] - 36*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[x] - 
         36*Log[-S34]*Log[-S51]*Log[x] + 18*Log[-S45]*Log[-S51]*Log[x] - 
         36*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         36*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 9*Log[-S51]^2*Log[x] - 
         18*Log[-S34]*Log[x]^2 + 27*Log[-S45]*Log[x]^2 - 
         18*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 18*Log[-(S34/(S23 - S51))]*
          Log[x]^2 - 27*Log[-S51]*Log[x]^2 - 15*Log[x]^3 + 68*Zeta[3]))/3, 
     gb[64] -> 0, gb[65] -> (4*(Pi^2*Log[-S12] - 4*Log[-S12]^3 + 
         2*Pi^2*Log[x] - 24*Log[-S12]^2*Log[x] - 48*Log[-S12]*Log[x]^2 - 
         32*Log[x]^3 - 32*Zeta[3]))/3, gb[66] -> 0, 
     gb[67] -> (16*(Pi^2*GP[1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] - Pi^2*Log[-S12] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
         6*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-S12]*Log[-((S12 - S34)/S51)] - 
         3*Log[-S12]^2*Log[-((S12 - S34)/S51)] + Log[-((S12 - S34)/S51)]^3 + 
         3*Log[-((S12 - S34)/S51)]^2*Log[-S51] + 3*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 2*Pi^2*Log[x] - 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[x] + 12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] - 12*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] + 
         3*Log[-((S12 - S34)/S51)]^2*Log[x] + 6*Log[-((S12 - S34)/S51)]*
          Log[-S51]*Log[x] - 9*Log[-((S12 - S34)/S51)]*Log[x]^2 + 6*Zeta[3]))/
       3, gb[68] -> 0, gb[69] -> 4*Pi^2*Log[-((S12 - S34)/S51)] - 
       16*Log[-((S12 - S34)/S51)]^3 - 48*Log[-((S12 - S34)/S51)]^2*
        Log[-S51] - 48*Log[-((S12 - S34)/S51)]*Log[-S51]^2 - 
       48*Log[-((S12 - S34)/S51)]^2*Log[x] - 96*Log[-((S12 - S34)/S51)]*
        Log[-S51]*Log[x] - 48*Log[-((S12 - S34)/S51)]*Log[x]^2, gb[70] -> 0, 
     gb[71] -> (-2*(Pi^2*Log[-S45] - Log[-S45]^3 + Pi^2*Log[-S51] - 
         3*Log[-S45]^2*Log[-S51] - 3*Log[-S45]*Log[-S51]^2 - Log[-S51]^3 + 
         Pi^2*Log[x] - 3*Log[-S45]^2*Log[x] - 6*Log[-S45]*Log[-S51]*Log[x] - 
         3*Log[-S51]^2*Log[x] - 3*Log[-S45]*Log[x]^2 - 3*Log[-S51]*Log[x]^2 - 
         Log[x]^3 - 28*Zeta[3]))/3, gb[72] -> 
      (2*(5*Pi^2*Log[-S45] + 4*Log[-S45]^3 - Pi^2*Log[-((S12 - S34)/S51)] - 
         4*Log[-((S12 - S34)/S51)]^3 - Pi^2*Log[-S51] - 
         12*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 - Pi^2*Log[x] - 
         12*Log[-((S12 - S34)/S51)]^2*Log[x] - 24*Log[-((S12 - S34)/S51)]*
          Log[-S51]*Log[x] - 12*Log[-S51]^2*Log[x] - 
         12*Log[-((S12 - S34)/S51)]*Log[x]^2 - 12*Log[-S51]*Log[x]^2 - 
         4*Log[x]^3 - 48*Zeta[3]))/3, gb[73] -> 0, 
     gb[74] -> (4*(Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] + 3*Pi^2*Log[-S45] + 
         3*Log[-S45]^3 + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 + Pi^2*Log[-S51] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 3*Log[-S45]^2*
          Log[-S51] - 12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 3*Log[-S45]*Log[-S51]^2 + 3*Log[-S51]^3 + Pi^2*Log[x] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 3*Log[-S45]^2*Log[x] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] - 
         6*Log[-S45]*Log[-S51]*Log[x] + 9*Log[-S51]^2*Log[x] - 
         3*Log[-S45]*Log[x]^2 + 9*Log[-S51]*Log[x]^2 + 3*Log[x]^3 - 
         30*Zeta[3]))/3, gb[75] -> 0, gb[76] -> 
      (8*(-(Pi^2*Log[-S34]) + 3*Pi^2*Log[-S45] - 3*Log[-S34]*Log[-S45]^2 + 
         3*Log[-S45]^3 - Pi^2*Log[1 + S34/(S23 - S51)] - 
         3*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         Pi^2*Log[-(S34/(S23 - S51))] + 3*Log[-S45]^2*
          Log[-(S34/(S23 - S51))] - 2*Pi^2*Log[-S51] + 6*Log[-S34]*Log[-S45]*
          Log[-S51] - 6*Log[-S45]^2*Log[-S51] + 6*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] - 6*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 3*Log[-S34]*Log[-S51]^2 + 
         3*Log[-S45]*Log[-S51]^2 - 3*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         3*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 3*Pi^2*Log[x] + 
         6*Log[-S34]*Log[-S45]*Log[x] - 9*Log[-S45]^2*Log[x] + 
         6*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         6*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[x] - 6*Log[-S34]*Log[-S51]*
          Log[x] + 12*Log[-S45]*Log[-S51]*Log[x] - 6*Log[1 + S34/(S23 - S51)]*
          Log[-S51]*Log[x] + 6*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         3*Log[-S51]^2*Log[x] - 3*Log[-S34]*Log[x]^2 + 9*Log[-S45]*Log[x]^2 - 
         3*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 3*Log[-(S34/(S23 - S51))]*
          Log[x]^2 - 6*Log[-S51]*Log[x]^2 - 3*Log[x]^3))/3, gb[77] -> 0, 
     gb[78] -> 0, gb[79] -> (-2*(-2*Pi^2*Log[-S34] + 5*Pi^2*Log[-S45] + 
         6*Log[-S34]^2*Log[-S45] - 6*Log[-S34]*Log[-S45]^2 + 4*Log[-S45]^3 - 
         2*Pi^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 6*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         6*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 + 
         2*Pi^2*Log[-(S34/(S23 - S51))] - 12*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 6*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         6*Log[-S45]*Log[-(S34/(S23 - S51))]^2 - 6*Pi^2*Log[-S51] - 
         6*Log[-S34]^2*Log[-S51] + 12*Log[-S34]*Log[-S45]*Log[-S51] - 
         6*Log[-S45]^2*Log[-S51] - 12*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] - 6*Log[-S34]*Log[-S51]^2 + 6*Log[-S45]*Log[-S51]^2 - 
         6*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 6*Log[-(S34/(S23 - S51))]*
          Log[-S51]^2 + 8*Log[-S51]^3 - 8*Pi^2*Log[x] - 
         6*Log[-S34]^2*Log[x] + 24*Log[-S34]*Log[-S45]*Log[x] - 
         12*Log[-S45]^2*Log[x] - 12*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[x] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         6*Log[1 + S34/(S23 - S51)]^2*Log[x] + 12*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 6*Log[-(S34/(S23 - S51))]^2*
          Log[x] - 24*Log[-S34]*Log[-S51]*Log[x] + 24*Log[-S45]*Log[-S51]*
          Log[x] - 24*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         24*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] + 
         18*Log[-S51]^2*Log[x] - 18*Log[-S34]*Log[x]^2 + 
         24*Log[-S45]*Log[x]^2 - 18*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         18*Log[-(S34/(S23 - S51))]*Log[x]^2 + 6*Log[-S51]*Log[x]^2 - 
         4*Log[x]^3 + 60*Zeta[3]))/3, gb[80] -> 
      (-2*(-5*Pi^2*Log[-S34] + 12*Log[-S34]^3 + 5*Pi^2*Log[-S45] + 
         6*Log[-S34]^2*Log[-S45] - 6*Log[-S34]*Log[-S45]^2 + 4*Log[-S45]^3 - 
         5*Pi^2*Log[1 + S34/(S23 - S51)] + 36*Log[-S34]^2*
          Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 6*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         36*Log[-S34]*Log[1 + S34/(S23 - S51)]^2 + 6*Log[-S45]*
          Log[1 + S34/(S23 - S51)]^2 + 12*Log[1 + S34/(S23 - S51)]^3 + 
         5*Pi^2*Log[-(S34/(S23 - S51))] - 36*Log[-S34]^2*
          Log[-(S34/(S23 - S51))] - 12*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 6*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         72*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         36*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] + 
         36*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 6*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 + 36*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 - 12*Log[-(S34/(S23 - S51))]^3 - 
         3*Pi^2*Log[-S51] - 6*Log[-S34]^2*Log[-S51] + 12*Log[-S34]*Log[-S45]*
          Log[-S51] - 6*Log[-S45]^2*Log[-S51] - 12*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] + 12*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] - 6*Log[1 + S34/(S23 - S51)]^2*
          Log[-S51] + 12*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         12*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-S51] + 
         12*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         6*Log[-(S34/(S23 - S51))]^2*Log[-S51] - 6*Log[-S34]*Log[-S51]^2 + 
         6*Log[-S45]*Log[-S51]^2 - 6*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         6*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 4*Log[-S51]^3 - 
         8*Pi^2*Log[x] + 30*Log[-S34]^2*Log[x] + 24*Log[-S34]*Log[-S45]*
          Log[x] - 12*Log[-S45]^2*Log[x] + 60*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[x] + 24*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[x] + 30*Log[1 + S34/(S23 - S51)]^2*
          Log[x] - 60*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[x] - 
         24*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[x] - 
         60*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[x] + 
         30*Log[-(S34/(S23 - S51))]^2*Log[x] - 24*Log[-S34]*Log[-S51]*
          Log[x] + 24*Log[-S45]*Log[-S51]*Log[x] - 
         24*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         24*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         18*Log[-S51]^2*Log[x] + 18*Log[-S34]*Log[x]^2 + 
         24*Log[-S45]*Log[x]^2 + 18*Log[1 + S34/(S23 - S51)]*Log[x]^2 - 
         18*Log[-(S34/(S23 - S51))]*Log[x]^2 - 30*Log[-S51]*Log[x]^2 - 
         4*Log[x]^3 + 60*Zeta[3]))/3, gb[81] -> 
      (-2*(-3*Pi^2*Log[-S34] - 4*Log[-S34]^3 + 5*Pi^2*Log[-S45] + 
         6*Log[-S34]^2*Log[-S45] - 6*Log[-S34]*Log[-S45]^2 + 4*Log[-S45]^3 - 
         3*Pi^2*Log[1 + S34/(S23 - S51)] - 12*Log[-S34]^2*
          Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 6*Log[-S45]^2*Log[1 + S34/(S23 - S51)] - 
         12*Log[-S34]*Log[1 + S34/(S23 - S51)]^2 + 6*Log[-S45]*
          Log[1 + S34/(S23 - S51)]^2 - 4*Log[1 + S34/(S23 - S51)]^3 + 
         3*Pi^2*Log[-(S34/(S23 - S51))] + 12*Log[-S34]^2*
          Log[-(S34/(S23 - S51))] - 12*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 6*Log[-S45]^2*Log[-(S34/(S23 - S51))] + 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 6*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 - 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 + 4*Log[-(S34/(S23 - S51))]^3 - 
         5*Pi^2*Log[-S51] - 6*Log[-S34]^2*Log[-S51] + 12*Log[-S34]*Log[-S45]*
          Log[-S51] - 6*Log[-S45]^2*Log[-S51] - 12*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] + 12*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] - 6*Log[1 + S34/(S23 - S51)]^2*
          Log[-S51] + 12*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         12*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-S51] + 
         12*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         6*Log[-(S34/(S23 - S51))]^2*Log[-S51] - 6*Log[-S34]*Log[-S51]^2 + 
         6*Log[-S45]*Log[-S51]^2 - 6*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         6*Log[-(S34/(S23 - S51))]*Log[-S51]^2 + 12*Log[-S51]^3 - 
         8*Pi^2*Log[x] - 18*Log[-S34]^2*Log[x] + 24*Log[-S34]*Log[-S45]*
          Log[x] - 12*Log[-S45]^2*Log[x] - 36*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[x] + 24*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[x] - 18*Log[1 + S34/(S23 - S51)]^2*
          Log[x] + 36*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[x] - 
         24*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[x] + 
         36*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[x] - 
         18*Log[-(S34/(S23 - S51))]^2*Log[x] - 24*Log[-S34]*Log[-S51]*
          Log[x] + 24*Log[-S45]*Log[-S51]*Log[x] - 
         24*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         24*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] + 
         30*Log[-S51]^2*Log[x] - 30*Log[-S34]*Log[x]^2 + 
         24*Log[-S45]*Log[x]^2 - 30*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         30*Log[-(S34/(S23 - S51))]*Log[x]^2 + 18*Log[-S51]*Log[x]^2 - 
         4*Log[x]^3 + 60*Zeta[3]))/3, gb[82] -> 0, 
     gb[83] -> (-8*(-(Pi^2*Log[-S34]) + 3*Log[-S34]^2*Log[-S45] - 
         3*Log[-S34]*Log[-S45]^2 - Pi^2*Log[1 + S34/(S23 - S51)] + 
         6*Log[-S34]*Log[-S45]*Log[1 + S34/(S23 - S51)] - 
         3*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 3*Log[-S45]*
          Log[1 + S34/(S23 - S51)]^2 + Pi^2*Log[-(S34/(S23 - S51))] - 
         6*Log[-S34]*Log[-S45]*Log[-(S34/(S23 - S51))] + 
         3*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 6*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         3*Log[-S45]*Log[-(S34/(S23 - S51))]^2 - Pi^2*Log[-S51] - 
         3*Log[-S34]^2*Log[-S51] + 6*Log[-S34]*Log[-S45]*Log[-S51] - 
         3*Log[-S45]^2*Log[-S51] - 6*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 6*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         3*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 6*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 6*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 6*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 3*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] - 3*Log[-S34]*Log[-S51]^2 + 3*Log[-S45]*Log[-S51]^2 - 
         3*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 3*Log[-(S34/(S23 - S51))]*
          Log[-S51]^2 - 2*Pi^2*Log[x] - 3*Log[-S34]^2*Log[x] + 
         12*Log[-S34]*Log[-S45]*Log[x] - 6*Log[-S45]^2*Log[x] - 
         6*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         3*Log[1 + S34/(S23 - S51)]^2*Log[x] + 6*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 6*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 3*Log[-(S34/(S23 - S51))]^2*
          Log[x] - 12*Log[-S34]*Log[-S51]*Log[x] + 12*Log[-S45]*Log[-S51]*
          Log[x] - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 3*Log[-S51]^2*Log[x] - 
         9*Log[-S34]*Log[x]^2 + 12*Log[-S45]*Log[x]^2 - 
         9*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 9*Log[-(S34/(S23 - S51))]*
          Log[x]^2 - 9*Log[-S51]*Log[x]^2 - 6*Log[x]^3 + 6*Zeta[3]))/3, 
     gb[84] -> 0, gb[85] -> 2*Pi^2*Log[-S45] - Log[-S45]^3 + 
       2*Pi^2*Log[-S51] - 3*Log[-S45]^2*Log[-S51] - 3*Log[-S45]*Log[-S51]^2 - 
       Log[-S51]^3 + 2*Pi^2*Log[x] - 3*Log[-S45]^2*Log[x] - 
       6*Log[-S45]*Log[-S51]*Log[x] - 3*Log[-S51]^2*Log[x] - 
       3*Log[-S45]*Log[x]^2 - 3*Log[-S51]*Log[x]^2 - Log[x]^3 - 52*Zeta[3], 
     gb[86] -> -(Pi^2*GP[1, -((S12 - S34)/S51)]) - 
       6*GP[0, 1, 1, -((S12 - S34)/S51)] - 
       6*GP[1, 0, 1, -((S12 - S34)/S51)] + 4*Pi^2*Log[-S12] + 
       12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 8*Log[-S12]^3 - 
       Pi^2*Log[-((S12 - S34)/S51)] + 6*GP[1, 1, -((S12 - S34)/S51)]*
        Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
        Log[-((S12 - S34)/S51)] + 12*Log[-S12]^2*Log[-((S12 - S34)/S51)] + 
       8*Pi^2*Log[x] + 24*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 
       48*Log[-S12]^2*Log[x] - 24*GP[1, -((S12 - S34)/S51)]*
        Log[-((S12 - S34)/S51)]*Log[x] + 48*Log[-S12]*Log[-((S12 - S34)/S51)]*
        Log[x] - 96*Log[-S12]*Log[x]^2 + 48*Log[-((S12 - S34)/S51)]*
        Log[x]^2 - 64*Log[x]^3 - 70*Zeta[3], 
     gb[87] -> (3*Pi^2*GP[1, -((S12 - S34)/S51)] - 
        24*GP[0, 0, 1, -((S12 - S34)/S51)] + 
        18*GP[0, 1, 1, -((S12 - S34)/S51)] + 
        18*GP[1, 0, 1, -((S12 - S34)/S51)] - 4*Pi^2*Log[-S12] - 
        12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 8*Log[-S12]^3 + 
        12*Pi^2*Log[-S45] - 6*Log[-S45]^3 - 3*Pi^2*Log[-((S12 - S34)/S51)] + 
        24*GP[0, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
        18*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
        12*GP[1, -((S12 - S34)/S51)]*Log[-S12]*Log[-((S12 - S34)/S51)] - 
        12*Log[-S12]^2*Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)]^2 + 8*Log[-((S12 - S34)/S51)]^3 + 
        8*Pi^2*Log[-S51] + 24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
        18*Log[-S45]^2*Log[-S51] - 24*GP[1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)]*Log[-S51] + 24*Log[-((S12 - S34)/S51)]^2*
         Log[-S51] - 18*Log[-S45]*Log[-S51]^2 + 24*Log[-((S12 - S34)/S51)]*
         Log[-S51]^2 + 10*Log[-S51]^3 + 48*Log[-S12]^2*Log[x] - 
        18*Log[-S45]^2*Log[x] - 48*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] + 
        24*Log[-((S12 - S34)/S51)]^2*Log[x] - 36*Log[-S45]*Log[-S51]*Log[x] + 
        48*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] + 30*Log[-S51]^2*Log[x] + 
        96*Log[-S12]*Log[x]^2 - 18*Log[-S45]*Log[x]^2 - 
        24*Log[-((S12 - S34)/S51)]*Log[x]^2 + 30*Log[-S51]*Log[x]^2 + 
        74*Log[x]^3 - 42*Zeta[3])/3, gb[88] -> 0, gb[89] -> 0, gb[90] -> 0, 
     gb[91] -> 0, gb[92] -> 0, gb[93] -> 
      (4*(-2*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 1, 1, -((S12 - S34)/S51)] - 
         12*GP[1, 0, 1, -((S12 - S34)/S51)] + 2*Pi^2*Log[-S12] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
         Pi^2*Log[-((S12 - S34)/S51)] + 12*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
          Log[-((S12 - S34)/S51)] + 6*Log[-S12]^2*Log[-((S12 - S34)/S51)] - 
         6*Log[-((S12 - S34)/S51)]^3 - 18*Log[-((S12 - S34)/S51)]^2*
          Log[-S51] - 18*Log[-((S12 - S34)/S51)]*Log[-S51]^2 + 
         4*Pi^2*Log[x] + 24*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 
         24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         24*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] - 
         18*Log[-((S12 - S34)/S51)]^2*Log[x] - 36*Log[-((S12 - S34)/S51)]*
          Log[-S51]*Log[x] + 6*Log[-((S12 - S34)/S51)]*Log[x]^2 - 
         12*Zeta[3]))/3, gb[94] -> 0, gb[95] -> 
      (2*Pi^2*Log[-S34] + 4*Log[-S34]^3 - 4*Pi^2*Log[-S45] - 
        6*Log[-S34]^2*Log[-S45] + 3*Log[-S34]*Log[-S45]^2 + Log[-S45]^3 + 
        2*Pi^2*Log[1 + S34/(S23 - S51)] + 12*Log[-S34]^2*
         Log[1 + S34/(S23 - S51)] - 12*Log[-S34]*Log[-S45]*
         Log[1 + S34/(S23 - S51)] + 3*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
        12*Log[-S34]*Log[1 + S34/(S23 - S51)]^2 - 6*Log[-S45]*
         Log[1 + S34/(S23 - S51)]^2 + 4*Log[1 + S34/(S23 - S51)]^3 - 
        2*Pi^2*Log[-(S34/(S23 - S51))] - 12*Log[-S34]^2*
         Log[-(S34/(S23 - S51))] + 12*Log[-S34]*Log[-S45]*
         Log[-(S34/(S23 - S51))] - 3*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
        24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
        12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
        12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] + 
        12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 - 6*Log[-S45]*
         Log[-(S34/(S23 - S51))]^2 + 12*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))]^2 - 4*Log[-(S34/(S23 - S51))]^3 - 
        2*Pi^2*Log[-S51] + 6*Log[-S34]^2*Log[-S51] - 6*Log[-S34]*Log[-S45]*
         Log[-S51] + 6*Log[-S45]^2*Log[-S51] + 12*Log[-S34]*
         Log[1 + S34/(S23 - S51)]*Log[-S51] - 6*Log[-S45]*
         Log[1 + S34/(S23 - S51)]*Log[-S51] + 6*Log[1 + S34/(S23 - S51)]^2*
         Log[-S51] - 12*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-S51] + 
        6*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
        12*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[-S51] + 
        6*Log[-(S34/(S23 - S51))]^2*Log[-S51] + 3*Log[-S34]*Log[-S51]^2 + 
        3*Log[-S45]*Log[-S51]^2 + 3*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 - 
        3*Log[-(S34/(S23 - S51))]*Log[-S51]^2 + 2*Log[-S51]^3 + 
        18*Log[-S34]^2*Log[x] - 18*Log[-S34]*Log[-S45]*Log[x] + 
        9*Log[-S45]^2*Log[x] + 36*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] - 
        18*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] + 
        18*Log[1 + S34/(S23 - S51)]^2*Log[x] - 36*Log[-S34]*
         Log[-(S34/(S23 - S51))]*Log[x] + 18*Log[-S45]*
         Log[-(S34/(S23 - S51))]*Log[x] - 36*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))]*Log[x] + 18*Log[-(S34/(S23 - S51))]^2*
         Log[x] + 18*Log[-S34]*Log[-S51]*Log[x] + 18*Log[1 + S34/(S23 - S51)]*
         Log[-S51]*Log[x] - 18*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] + 
        9*Log[-S51]^2*Log[x] + 27*Log[-S34]*Log[x]^2 - 9*Log[-S45]*Log[x]^2 + 
        27*Log[1 + S34/(S23 - S51)]*Log[x]^2 - 27*Log[-(S34/(S23 - S51))]*
         Log[x]^2 + 18*Log[-S51]*Log[x]^2 + 15*Log[x]^3 + 92*Zeta[3])/3, 
     gb[96] -> 0, gb[97] -> (2*Pi^2*GP[1, -((S12 - S34)/S51)] - 
        18*GP[0, 0, 1, -((S12 - S34)/S51)] + 
        12*GP[0, 1, 1, -((S12 - S34)/S51)] + 
        12*GP[1, 0, 1, -((S12 - S34)/S51)] - 2*Pi^2*Log[-S12] - 
        6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 4*Log[-S12]^3 - 
        Pi^2*Log[-((S12 - S34)/S51)] + 18*GP[0, 1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)] - 12*GP[1, 1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)] + 6*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
         Log[-((S12 - S34)/S51)] - 6*Log[-S12]^2*Log[-((S12 - S34)/S51)] - 
        9*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]^2 + 
        6*Log[-((S12 - S34)/S51)]^3 + 18*GP[0, 1, -((S12 - S34)/S51)]*
         Log[-S51] - 18*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
         Log[-S51] + 18*Log[-((S12 - S34)/S51)]^2*Log[-S51] + 
        18*Log[-((S12 - S34)/S51)]*Log[-S51]^2 + 12*Log[-S51]^3 - 
        4*Pi^2*Log[x] + 6*GP[0, 1, -((S12 - S34)/S51)]*Log[x] + 
        24*Log[-S12]^2*Log[x] - 6*GP[1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)]*Log[x] - 24*Log[-S12]*
         Log[-((S12 - S34)/S51)]*Log[x] + 18*Log[-((S12 - S34)/S51)]^2*
         Log[x] + 36*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] + 
        36*Log[-S51]^2*Log[x] + 48*Log[-S12]*Log[x]^2 - 
        6*Log[-((S12 - S34)/S51)]*Log[x]^2 + 36*Log[-S51]*Log[x]^2 + 
        44*Log[x]^3 + 122*Zeta[3])/3, gb[98] -> 0, gb[99] -> 0, 
     gb[100] -> (4*(Pi^2*Log[-S12] - 4*Log[-S12]^3 + 2*Pi^2*Log[x] - 
         24*Log[-S12]^2*Log[x] - 48*Log[-S12]*Log[x]^2 - 32*Log[x]^3 - 
         32*Zeta[3]))/3, gb[101] -> (4*(4*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         48*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         24*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         24*GP[1, 0, 1, -((S12 - S34)/S51)] - 10*Pi^2*Log[-S34] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] + 9*Pi^2*Log[-S45] + 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] + 12*Log[-S34]^2*
          Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 4*Log[-S45]^3 - 
         10*Pi^2*Log[1 + S34/(S23 - S51)] - 24*GP[0, 1, -((S12 - S34)/S51)]*
          Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^
           2 + 10*Pi^2*Log[-(S34/(S23 - S51))] + 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S34]*Log[-S45]*Log[-(S34/(S23 - S51))] + 
         12*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         12*Log[-S45]*Log[-(S34/(S23 - S51))]^2 - 
         13*Pi^2*Log[-((S12 - S34)/S51)] - 24*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 24*GP[1, -((S12 - S34)/S51)]*Log[-S34]*
          Log[-((S12 - S34)/S51)] - 12*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 
         24*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         24*Log[-S34]*Log[-S45]*Log[-((S12 - S34)/S51)] - 
         12*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
         24*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 12*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] - 24*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         24*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         24*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         24*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 24*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 - 24*Log[-S34]*Log[-((S12 - S34)/S51)]^
           2 + 24*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 
         24*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]^2 + 
         24*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]^2 - 
         16*Log[-((S12 - S34)/S51)]^3 - 9*Pi^2*Log[-S51] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 12*Log[-S34]^2*
          Log[-S51] + 24*Log[-S34]*Log[-S45]*Log[-S51] - 
         12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] + 24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 24*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         24*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         24*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         24*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         24*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 
         12*Log[-S45]*Log[-S51]^2 - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 12*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 - 19*Pi^2*Log[x] - 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 12*Log[-S34]^2*Log[x] + 
         48*Log[-S34]*Log[-S45]*Log[x] - 24*Log[-S45]^2*Log[x] - 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         48*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[x] + 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 48*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[x] + 48*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] - 48*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] + 
         48*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] - 
         48*Log[-((S12 - S34)/S51)]^2*Log[x] - 48*Log[-S34]*Log[-S51]*
          Log[x] + 48*Log[-S45]*Log[-S51]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         48*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] - 36*Log[-S34]*Log[x]^2 + 
         48*Log[-S45]*Log[x]^2 - 36*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         36*Log[-(S34/(S23 - S51))]*Log[x]^2 - 48*Log[-((S12 - S34)/S51)]*
          Log[x]^2 - 48*Log[-S51]*Log[x]^2 - 28*Log[x]^3 - 6*Zeta[3]))/3, 
     gb[102] -> (-4*(4*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         48*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         24*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         24*GP[1, 0, 1, -((S12 - S34)/S51)] - 13*Pi^2*Log[-S34] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] + 4*Log[-S34]^3 + 
         9*Pi^2*Log[-S45] + 24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 
         4*Log[-S45]^3 - 13*Pi^2*Log[1 + S34/(S23 - S51)] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)] + 
         12*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 + 
         4*Log[1 + S34/(S23 - S51)]^3 + 13*Pi^2*Log[-(S34/(S23 - S51))] + 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 12*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] + 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 - 4*Log[-(S34/(S23 - S51))]^3 - 
         13*Pi^2*Log[-((S12 - S34)/S51)] - 24*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 24*GP[1, -((S12 - S34)/S51)]*Log[-S34]*
          Log[-((S12 - S34)/S51)] - 12*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 
         24*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         24*Log[-S34]*Log[-S45]*Log[-((S12 - S34)/S51)] - 
         12*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
         24*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 12*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] - 24*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         24*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         24*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         24*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 24*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 - 24*Log[-S34]*Log[-((S12 - S34)/S51)]^
           2 + 24*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 
         24*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]^2 + 
         24*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]^2 - 
         16*Log[-((S12 - S34)/S51)]^3 - 9*Pi^2*Log[-S51] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 12*Log[-S34]^2*
          Log[-S51] + 24*Log[-S34]*Log[-S45]*Log[-S51] - 
         12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] + 24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 24*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         24*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         24*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         24*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         24*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 
         12*Log[-S45]*Log[-S51]^2 - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 12*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 - 22*Pi^2*Log[x] - 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[x] + 48*Log[-S34]*Log[-S45]*
          Log[x] - 24*Log[-S45]^2*Log[x] + 48*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[x] - 48*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 48*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]*Log[x] - 48*Log[-S34]*
          Log[-((S12 - S34)/S51)]*Log[x] + 48*Log[-S45]*
          Log[-((S12 - S34)/S51)]*Log[x] - 48*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)]*Log[x] + 48*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)]*Log[x] - 48*Log[-((S12 - S34)/S51)]^2*
          Log[x] - 48*Log[-S34]*Log[-S51]*Log[x] + 48*Log[-S45]*Log[-S51]*
          Log[x] - 48*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         48*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] - 24*Log[-S34]*Log[x]^2 + 
         48*Log[-S45]*Log[x]^2 - 24*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         24*Log[-(S34/(S23 - S51))]*Log[x]^2 - 48*Log[-((S12 - S34)/S51)]*
          Log[x]^2 - 48*Log[-S51]*Log[x]^2 - 24*Log[x]^3 + 68*Zeta[3]))/3, 
     gb[103] -> 0, gb[104] -> (-8*(Pi^2*GP[1, -((S12 - S34)/S51)] + 
         6*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] - Pi^2*Log[-S34] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] + Pi^2*Log[-S45] + 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] - 
         Pi^2*Log[1 + S34/(S23 - S51)] - 6*GP[0, 1, -((S12 - S34)/S51)]*
          Log[1 + S34/(S23 - S51)] + Pi^2*Log[-(S34/(S23 - S51))] + 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
         6*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-S34]*Log[-((S12 - S34)/S51)] - 
         6*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         3*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]^2 - 
         Pi^2*Log[x] - 6*GP[0, 1, -((S12 - S34)/S51)]*Log[x] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         12*Zeta[3]))/3, gb[105] -> (-2*(Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 + 2*Pi^2*Log[-S51] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         2*Pi^2*Log[x] + 12*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] - 
         6*Zeta[3]))/3, gb[106] -> (-2*(3*Pi^2*GP[1, -((S12 - S34)/S51)] + 
         18*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         18*GP[1, 0, 1, -((S12 - S34)/S51)] - 2*Pi^2*Log[-S34] - 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] + 2*Pi^2*Log[-S45] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] - 
         2*Pi^2*Log[1 + S34/(S23 - S51)] - 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[1 + S34/(S23 - S51)] + 2*Pi^2*Log[-(S34/(S23 - S51))] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] - 
         18*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
         12*GP[1, -((S12 - S34)/S51)]*Log[-S34]*Log[-((S12 - S34)/S51)] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         12*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         2*Pi^2*Log[-S51] + 12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         18*Zeta[3]))/3, gb[107] -> 0, gb[108] -> 0, gb[109] -> 0, 
     gb[110] -> 0, gb[111] -> (-4*(-5*Pi^2*Log[-S34] + 8*Log[-S34]^3 + 
         3*Pi^2*Log[-S45] + 6*Log[-S34]^2*Log[-S45] - 
         6*Log[-S34]*Log[-S45]^2 + 4*Log[-S45]^3 - 
         5*Pi^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]^2*
          Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 6*Log[-S45]^2*Log[1 + S34/(S23 - S51)] + 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]^2 + 6*Log[-S45]*
          Log[1 + S34/(S23 - S51)]^2 + 8*Log[1 + S34/(S23 - S51)]^3 + 
         5*Pi^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]^2*
          Log[-(S34/(S23 - S51))] - 12*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 6*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         48*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] + 
         24*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 6*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 - 8*Log[-(S34/(S23 - S51))]^3 + 
         Pi^2*Log[-((S12 - S34)/S51)] - 4*Log[-((S12 - S34)/S51)]^3 - 
         2*Pi^2*Log[-S51] - 6*Log[-S34]^2*Log[-S51] + 12*Log[-S34]*Log[-S45]*
          Log[-S51] - 6*Log[-S45]^2*Log[-S51] - 12*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] + 12*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[-S51] - 6*Log[1 + S34/(S23 - S51)]^2*
          Log[-S51] + 12*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         12*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-S51] + 
         12*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*Log[-S51] - 
         6*Log[-(S34/(S23 - S51))]^2*Log[-S51] - 12*Log[-((S12 - S34)/S51)]^2*
          Log[-S51] - 6*Log[-S34]*Log[-S51]^2 + 6*Log[-S45]*Log[-S51]^2 - 
         6*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 6*Log[-(S34/(S23 - S51))]*
          Log[-S51]^2 - 12*Log[-((S12 - S34)/S51)]*Log[-S51]^2 - 
         4*Log[-S51]^3 - 7*Pi^2*Log[x] + 18*Log[-S34]^2*Log[x] + 
         24*Log[-S34]*Log[-S45]*Log[x] - 12*Log[-S45]^2*Log[x] + 
         36*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         18*Log[1 + S34/(S23 - S51)]^2*Log[x] - 36*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] - 36*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] + 18*Log[-(S34/(S23 - S51))]^2*
          Log[x] - 12*Log[-((S12 - S34)/S51)]^2*Log[x] - 
         24*Log[-S34]*Log[-S51]*Log[x] + 24*Log[-S45]*Log[-S51]*Log[x] - 
         24*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         24*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         24*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         18*Log[-S51]^2*Log[x] + 6*Log[-S34]*Log[x]^2 + 
         24*Log[-S45]*Log[x]^2 + 6*Log[1 + S34/(S23 - S51)]*Log[x]^2 - 
         6*Log[-(S34/(S23 - S51))]*Log[x]^2 - 12*Log[-((S12 - S34)/S51)]*
          Log[x]^2 - 30*Log[-S51]*Log[x]^2 - 8*Log[x]^3 + 70*Zeta[3]))/3, 
     gb[112] -> 0, gb[113] -> (8*(Pi^2*GP[1, -((S12 - S34)/S51)] + 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] - Pi^2*Log[-S12] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
         6*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-S12]*Log[-((S12 - S34)/S51)] - 
         3*Log[-S12]^2*Log[-((S12 - S34)/S51)] + Log[-((S12 - S34)/S51)]^3 + 
         3*Log[-((S12 - S34)/S51)]^2*Log[-S51] + 3*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 2*Pi^2*Log[x] - 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[x] + 12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] - 12*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] + 
         3*Log[-((S12 - S34)/S51)]^2*Log[x] + 6*Log[-((S12 - S34)/S51)]*
          Log[-S51]*Log[x] - 9*Log[-((S12 - S34)/S51)]*Log[x]^2 + 6*Zeta[3]))/
       3, gb[114] -> (16*(2*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         12*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         12*GP[1, 0, 1, -((S12 - S34)/S51)] - Pi^2*Log[-S12] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - Pi^2*Log[-S34] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] + Pi^2*Log[-S45] + 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] - 
         Pi^2*Log[1 + S34/(S23 - S51)] - 6*GP[0, 1, -((S12 - S34)/S51)]*
          Log[1 + S34/(S23 - S51)] + Pi^2*Log[-(S34/(S23 - S51))] + 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] - 
         4*Pi^2*Log[-((S12 - S34)/S51)] - 12*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 6*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
          Log[-((S12 - S34)/S51)] - 3*Log[-S12]^2*Log[-((S12 - S34)/S51)] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-S34]*Log[-((S12 - S34)/S51)] - 
         3*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*
          Log[-S45]*Log[-((S12 - S34)/S51)] + 6*Log[-S34]*Log[-S45]*
          Log[-((S12 - S34)/S51)] - 3*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 6*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 6*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 3*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         6*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         6*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         6*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] - 3*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 6*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 - 6*Log[-S34]*Log[-((S12 - S34)/S51)]^2 + 
         6*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 6*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)]^2 + 6*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)]^2 - 2*Log[-((S12 - S34)/S51)]^3 - 
         Pi^2*Log[-S51] - 6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         6*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         6*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         6*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         6*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         3*Log[-((S12 - S34)/S51)]*Log[-S51]^2 - 4*Pi^2*Log[x] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[x] + 
         24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] - 
         12*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] - 
         12*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] + 
         12*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] - 
         12*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         12*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] - 
         6*Log[-((S12 - S34)/S51)]^2*Log[x] - 18*Log[-((S12 - S34)/S51)]*
          Log[x]^2))/3, gb[115] -> 0, gb[116] -> 0, 
     gb[117] -> (-4*(-4*Pi^2*GP[1, -((S12 - S34)/S51)] + 
         120*GP[0, 0, 1, -((S12 - S34)/S51)] - 
         24*GP[0, 1, 1, -((S12 - S34)/S51)] - 
         24*GP[1, 0, 1, -((S12 - S34)/S51)] + 
         13*Pi^2*Log[-((S12 - S34)/S51)] - 72*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 24*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 12*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 
         24*Log[-S34]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         12*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 24*Log[-S34]*
          Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)] + 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-((S12 - S34)/S51)] - 
         24*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         24*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         24*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] + 12*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 12*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 + 24*Log[-S34]*Log[-((S12 - S34)/S51)]^
           2 - 24*Log[-S45]*Log[-((S12 - S34)/S51)]^2 + 
         24*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]^2 - 
         24*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]^2 + 
         16*Log[-((S12 - S34)/S51)]^3 - 4*Pi^2*Log[-S51] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
         24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         24*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         24*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         24*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         24*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         24*Log[-((S12 - S34)/S51)]^2*Log[-S51] + 12*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Pi^2*Log[x] - 24*GP[0, 1, -((S12 - S34)/S51)]*
          Log[x] + 24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] + 48*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] - 
         48*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] + 
         48*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] - 
         48*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] + 
         48*Log[-((S12 - S34)/S51)]^2*Log[x] + 48*Log[-((S12 - S34)/S51)]*
          Log[-S51]*Log[x] + 48*Log[-((S12 - S34)/S51)]*Log[x]^2 + 
         96*Zeta[3]))/3, gb[118] -> (-4*(3*Pi^2*GP[1, -((S12 - S34)/S51)] + 
         72*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         18*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         18*GP[1, 0, 1, -((S12 - S34)/S51)] - 15*Pi^2*Log[-S34] - 
         36*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] + 4*Log[-S34]^3 + 
         11*Pi^2*Log[-S45] + 36*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 
         4*Log[-S45]^3 - 15*Pi^2*Log[1 + S34/(S23 - S51)] - 
         36*GP[0, 1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)] + 
         12*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] + 12*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 + 
         4*Log[1 + S34/(S23 - S51)]^3 + 15*Pi^2*Log[-(S34/(S23 - S51))] + 
         36*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 12*Log[-S45]^2*Log[-(S34/(S23 - S51))] - 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] + 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 + 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 - 4*Log[-(S34/(S23 - S51))]^3 - 
         72*GP[0, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
         18*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
         36*GP[1, -((S12 - S34)/S51)]*Log[-S34]*Log[-((S12 - S34)/S51)] - 
         36*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         36*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 36*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         36*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]^2 - 
         11*Pi^2*Log[-S51] - 36*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         12*Log[-S34]^2*Log[-S51] + 24*Log[-S34]*Log[-S45]*Log[-S51] - 
         12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] + 36*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 12*Log[-S45]*Log[-S51]^2 - 
         12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 12*Log[-(S34/(S23 - S51))]*
          Log[-S51]^2 - 4*Log[-S51]^3 - 26*Pi^2*Log[x] - 
         72*GP[0, 1, -((S12 - S34)/S51)]*Log[x] + 48*Log[-S34]*Log[-S45]*
          Log[x] - 24*Log[-S45]^2*Log[x] + 48*Log[-S45]*
          Log[1 + S34/(S23 - S51)]*Log[x] - 48*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 72*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]*Log[x] - 48*Log[-S34]*Log[-S51]*Log[x] + 
         48*Log[-S45]*Log[-S51]*Log[x] - 48*Log[1 + S34/(S23 - S51)]*
          Log[-S51]*Log[x] + 48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] - 24*Log[-S34]*Log[x]^2 + 
         48*Log[-S45]*Log[x]^2 - 24*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         24*Log[-(S34/(S23 - S51))]*Log[x]^2 - 48*Log[-S51]*Log[x]^2 - 
         24*Log[x]^3 + 182*Zeta[3]))/3, gb[119] -> 
      (4*(Pi^2*Log[-S12] - 4*Log[-S12]^3 + 2*Pi^2*Log[x] - 
         24*Log[-S12]^2*Log[x] - 48*Log[-S12]*Log[x]^2 - 32*Log[x]^3 - 
         32*Zeta[3]))/3, gb[120] -> 0, gb[121] -> 0, gb[122] -> 0, 
     gb[123] -> 0, gb[124] -> (4*(-(Pi^2*GP[1, -((S12 - S34)/S51)]) + 
         6*GP[0, 0, 1, -((S12 - S34)/S51)] - 
         6*GP[0, 1, 1, -((S12 - S34)/S51)] - 
         6*GP[1, 0, 1, -((S12 - S34)/S51)] + 2*Pi^2*Log[-S12] + 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 4*Log[-S12]^3 + 
         Pi^2*Log[-((S12 - S34)/S51)] - 6*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 6*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
          Log[-((S12 - S34)/S51)] + 6*Log[-S12]^2*Log[-((S12 - S34)/S51)] + 
         3*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]^2 - 
         2*Log[-((S12 - S34)/S51)]^3 - Pi^2*Log[-S51] - 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
         6*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         6*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 6*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 + 3*Pi^2*Log[x] + 6*GP[0, 1, -((S12 - S34)/S51)]*
          Log[x] - 24*Log[-S12]^2*Log[x] - 6*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]*Log[x] + 24*Log[-S12]*
          Log[-((S12 - S34)/S51)]*Log[x] - 6*Log[-((S12 - S34)/S51)]^2*
          Log[x] - 12*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         48*Log[-S12]*Log[x]^2 + 18*Log[-((S12 - S34)/S51)]*Log[x]^2 - 
         32*Log[x]^3 - 32*Zeta[3]))/3, gb[125] -> 
      (-4*(2*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         12*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         12*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         12*GP[1, 0, 1, -((S12 - S34)/S51)] - Pi^2*Log[-S12] + 
         4*Log[-S12]^3 - 2*Pi^2*Log[-S34] - 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-S34] + 2*Pi^2*Log[-S45] + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-S45] - 2*Pi^2*Log[1 + S34/(S23 - S51)] - 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)] + 
         2*Pi^2*Log[-(S34/(S23 - S51))] + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))] - 4*Pi^2*Log[-((S12 - S34)/S51)] - 
         12*GP[1, 1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
         3*Log[-S12]^2*Log[-((S12 - S34)/S51)] + 12*GP[1, -((S12 - S34)/S51)]*
          Log[-S34]*Log[-((S12 - S34)/S51)] - 3*Log[-S34]^2*
          Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*Log[-S45]*
          Log[-((S12 - S34)/S51)] + 6*Log[-S34]*Log[-S45]*
          Log[-((S12 - S34)/S51)] - 3*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
         12*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 6*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 6*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 3*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         6*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         6*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         6*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] - 3*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 6*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 - 6*Log[-S34]*Log[-((S12 - S34)/S51)]^2 + 
         6*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 6*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)]^2 + 6*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)]^2 - 2*Log[-((S12 - S34)/S51)]^3 - 
         6*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         6*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         6*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         6*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         3*Log[-((S12 - S34)/S51)]*Log[-S51]^2 - 4*Pi^2*Log[x] - 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[x] + 24*Log[-S12]^2*Log[x] + 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] - 
         12*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] - 
         12*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] + 
         12*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] - 
         12*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         12*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] - 
         6*Log[-((S12 - S34)/S51)]^2*Log[x] + 48*Log[-S12]*Log[x]^2 - 
         18*Log[-((S12 - S34)/S51)]*Log[x]^2 + 32*Log[x]^3 + 32*Zeta[3]))/3, 
     gb[126] -> (2*(5*Pi^2*GP[1, -((S12 - S34)/S51)] + 
         24*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         30*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         30*GP[1, 0, 1, -((S12 - S34)/S51)] - Pi^2*Log[-S12] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 12*Log[-S12]^3 + 
         2*Pi^2*Log[-S34] + 12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] - 
         2*Pi^2*Log[-S45] - 12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] + 
         2*Pi^2*Log[1 + S34/(S23 - S51)] + 12*GP[0, 1, -((S12 - S34)/S51)]*
          Log[1 + S34/(S23 - S51)] - 2*Pi^2*Log[-(S34/(S23 - S51))] - 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] + 
         8*Pi^2*Log[-((S12 - S34)/S51)] - 30*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 24*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
          Log[-((S12 - S34)/S51)] + 6*Log[-S12]^2*Log[-((S12 - S34)/S51)] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-S34]*Log[-((S12 - S34)/S51)] + 
         6*Log[-S34]^2*Log[-((S12 - S34)/S51)] + 12*GP[1, -((S12 - S34)/S51)]*
          Log[-S45]*Log[-((S12 - S34)/S51)] - 12*Log[-S34]*Log[-S45]*
          Log[-((S12 - S34)/S51)] + 6*Log[-S45]^2*Log[-((S12 - S34)/S51)] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 12*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 12*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 6*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] + 12*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         12*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         12*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] + 6*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 + 12*Log[-S34]*Log[-((S12 - S34)/S51)]^
           2 - 12*Log[-S45]*Log[-((S12 - S34)/S51)]^2 + 
         12*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]^2 - 
         12*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]^2 + 
         4*Log[-((S12 - S34)/S51)]^3 + 2*Pi^2*Log[-S51] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
         12*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         12*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         12*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         12*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         12*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         6*Log[-((S12 - S34)/S51)]*Log[-S51]^2 + 2*Pi^2*Log[x] - 
         24*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 72*Log[-S12]^2*Log[x] + 
         24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         24*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] + 
         24*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] - 
         24*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] + 
         24*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] - 
         24*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] + 
         12*Log[-((S12 - S34)/S51)]^2*Log[x] - 144*Log[-S12]*Log[x]^2 + 
         36*Log[-((S12 - S34)/S51)]*Log[x]^2 - 96*Log[x]^3 - 42*Zeta[3]))/3, 
     gb[127] -> 0, gb[128] -> 0, gb[129] -> 0, 
     gb[130] -> (2*(8*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         96*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         48*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         48*GP[1, 0, 1, -((S12 - S34)/S51)] - 12*Pi^2*Log[-S34] - 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] - 8*Log[-S34]^3 + 
         13*Pi^2*Log[-S45] + 48*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 
         4*Log[-S45]^3 - 12*Pi^2*Log[1 + S34/(S23 - S51)] - 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)] - 
         24*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 - 
         8*Log[1 + S34/(S23 - S51)]^3 + 12*Pi^2*Log[-(S34/(S23 - S51))] + 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] + 
         24*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 12*Log[-S45]^2*Log[-(S34/(S23 - S51))] + 
         48*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         24*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] - 
         24*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 - 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 + 8*Log[-(S34/(S23 - S51))]^3 - 
         25*Pi^2*Log[-((S12 - S34)/S51)] - 48*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] + 48*GP[1, -((S12 - S34)/S51)]*Log[-S34]*
          Log[-((S12 - S34)/S51)] - 24*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 
         48*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         48*Log[-S34]*Log[-S45]*Log[-((S12 - S34)/S51)] - 
         24*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
         48*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 48*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 48*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 24*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] - 48*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         48*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         48*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         48*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] - 24*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 48*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 - 48*Log[-S34]*Log[-((S12 - S34)/S51)]^
           2 + 48*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 
         48*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]^2 + 
         48*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]^2 - 
         36*Log[-((S12 - S34)/S51)]^3 - 13*Pi^2*Log[-S51] - 
         48*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 12*Log[-S34]^2*
          Log[-S51] + 24*Log[-S34]*Log[-S45]*Log[-S51] - 
         12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] + 48*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 48*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         48*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         48*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         60*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 
         12*Log[-S45]*Log[-S51]^2 - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 36*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 - 25*Pi^2*Log[x] - 
         96*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 36*Log[-S34]^2*Log[x] + 
         48*Log[-S34]*Log[-S45]*Log[x] - 24*Log[-S45]^2*Log[x] - 
         72*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         48*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         36*Log[1 + S34/(S23 - S51)]^2*Log[x] + 72*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 48*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 72*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 36*Log[-(S34/(S23 - S51))]^2*
          Log[x] + 96*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] - 96*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] + 
         96*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] - 
         96*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         96*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] - 
         108*Log[-((S12 - S34)/S51)]^2*Log[x] - 48*Log[-S34]*Log[-S51]*
          Log[x] + 48*Log[-S45]*Log[-S51]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         120*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] - 60*Log[-S34]*Log[x]^2 + 
         48*Log[-S45]*Log[x]^2 - 60*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         60*Log[-(S34/(S23 - S51))]*Log[x]^2 - 108*Log[-((S12 - S34)/S51)]*
          Log[x]^2 - 48*Log[-S51]*Log[x]^2 - 36*Log[x]^3 - 94*Zeta[3]))/3, 
     gb[131] -> (4*(6*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         84*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         36*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         36*GP[1, 0, 1, -((S12 - S34)/S51)] + Pi^2*Log[-S12] + 
         6*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 12*Pi^2*Log[-S34] - 
         42*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] - 4*Log[-S34]^3 + 
         12*Pi^2*Log[-S45] + 42*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 
         4*Log[-S45]^3 - 12*Pi^2*Log[1 + S34/(S23 - S51)] - 
         42*GP[0, 1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)] - 
         12*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 - 
         4*Log[1 + S34/(S23 - S51)]^3 + 12*Pi^2*Log[-(S34/(S23 - S51))] + 
         42*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] + 
         12*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 12*Log[-S45]^2*Log[-(S34/(S23 - S51))] + 
         24*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] - 
         12*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 - 12*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 + 4*Log[-(S34/(S23 - S51))]^3 - 
         22*Pi^2*Log[-((S12 - S34)/S51)] - 36*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 6*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
          Log[-((S12 - S34)/S51)] + 3*Log[-S12]^2*Log[-((S12 - S34)/S51)] + 
         42*GP[1, -((S12 - S34)/S51)]*Log[-S34]*Log[-((S12 - S34)/S51)] - 
         21*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 
         42*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         42*Log[-S34]*Log[-S45]*Log[-((S12 - S34)/S51)] - 
         21*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
         42*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 42*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 42*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 21*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] - 42*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         42*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         42*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         42*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] - 21*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 42*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 - 42*Log[-S34]*Log[-((S12 - S34)/S51)]^
           2 + 42*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 
         42*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]^2 + 
         42*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]^2 - 
         30*Log[-((S12 - S34)/S51)]^3 - 12*Pi^2*Log[-S51] - 
         42*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 12*Log[-S34]^2*
          Log[-S51] + 24*Log[-S34]*Log[-S45]*Log[-S51] - 
         12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] + 42*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 42*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         42*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         42*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         42*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         48*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 
         12*Log[-S45]*Log[-S51]^2 - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 27*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 - 22*Pi^2*Log[x] - 
         72*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 24*Log[-S34]^2*Log[x] + 
         48*Log[-S34]*Log[-S45]*Log[x] - 24*Log[-S45]^2*Log[x] - 
         48*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         48*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         24*Log[1 + S34/(S23 - S51)]^2*Log[x] + 48*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 48*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 48*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 24*Log[-(S34/(S23 - S51))]^2*
          Log[x] + 72*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] + 12*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] - 
         84*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] + 
         84*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] - 
         84*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         84*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] - 
         90*Log[-((S12 - S34)/S51)]^2*Log[x] - 48*Log[-S34]*Log[-S51]*
          Log[x] + 48*Log[-S45]*Log[-S51]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         96*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] - 48*Log[-S34]*Log[x]^2 + 
         48*Log[-S45]*Log[x]^2 - 48*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         48*Log[-(S34/(S23 - S51))]*Log[x]^2 - 78*Log[-((S12 - S34)/S51)]*
          Log[x]^2 - 48*Log[-S51]*Log[x]^2 - 32*Log[x]^3 - 62*Zeta[3]))/3, 
     gb[132] -> (2*(8*Pi^2*GP[1, -((S12 - S34)/S51)] - 
         120*GP[0, 0, 1, -((S12 - S34)/S51)] + 
         48*GP[0, 1, 1, -((S12 - S34)/S51)] + 
         48*GP[1, 0, 1, -((S12 - S34)/S51)] + 2*Pi^2*Log[-S12] + 
         12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 11*Pi^2*Log[-S34] - 
         60*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] - 12*Log[-S34]^3 + 
         15*Pi^2*Log[-S45] + 60*GP[0, 1, -((S12 - S34)/S51)]*Log[-S45] + 
         12*Log[-S34]^2*Log[-S45] - 12*Log[-S34]*Log[-S45]^2 + 
         4*Log[-S45]^3 - 11*Pi^2*Log[1 + S34/(S23 - S51)] - 
         60*GP[0, 1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)] - 
         36*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 24*Log[-S34]*Log[-S45]*
          Log[1 + S34/(S23 - S51)] - 12*Log[-S45]^2*
          Log[1 + S34/(S23 - S51)] - 36*Log[-S34]*Log[1 + S34/(S23 - S51)]^
           2 + 12*Log[-S45]*Log[1 + S34/(S23 - S51)]^2 - 
         12*Log[1 + S34/(S23 - S51)]^3 + 11*Pi^2*Log[-(S34/(S23 - S51))] + 
         60*GP[0, 1, -((S12 - S34)/S51)]*Log[-(S34/(S23 - S51))] + 
         36*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 24*Log[-S34]*Log[-S45]*
          Log[-(S34/(S23 - S51))] + 12*Log[-S45]^2*Log[-(S34/(S23 - S51))] + 
         72*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
         24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
         36*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] - 
         36*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 12*Log[-S45]*
          Log[-(S34/(S23 - S51))]^2 - 36*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]^2 + 12*Log[-(S34/(S23 - S51))]^3 - 
         31*Pi^2*Log[-((S12 - S34)/S51)] - 48*GP[1, 1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
          Log[-((S12 - S34)/S51)] + 6*Log[-S12]^2*Log[-((S12 - S34)/S51)] + 
         60*GP[1, -((S12 - S34)/S51)]*Log[-S34]*Log[-((S12 - S34)/S51)] - 
         30*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 
         60*GP[1, -((S12 - S34)/S51)]*Log[-S45]*Log[-((S12 - S34)/S51)] + 
         60*Log[-S34]*Log[-S45]*Log[-((S12 - S34)/S51)] - 
         30*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
         60*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 60*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] + 60*Log[-S45]*Log[1 + S34/(S23 - S51)]*
          Log[-((S12 - S34)/S51)] - 30*Log[1 + S34/(S23 - S51)]^2*
          Log[-((S12 - S34)/S51)] - 60*GP[1, -((S12 - S34)/S51)]*
          Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         60*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
         60*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
         60*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
          Log[-((S12 - S34)/S51)] - 30*Log[-(S34/(S23 - S51))]^2*
          Log[-((S12 - S34)/S51)] + 60*GP[1, -((S12 - S34)/S51)]*
          Log[-((S12 - S34)/S51)]^2 - 60*Log[-S34]*Log[-((S12 - S34)/S51)]^
           2 + 60*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 
         60*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]^2 + 
         60*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]^2 - 
         44*Log[-((S12 - S34)/S51)]^3 - 15*Pi^2*Log[-S51] - 
         60*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 12*Log[-S34]^2*
          Log[-S51] + 24*Log[-S34]*Log[-S45]*Log[-S51] - 
         12*Log[-S45]^2*Log[-S51] - 24*Log[-S34]*Log[1 + S34/(S23 - S51)]*
          Log[-S51] + 24*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
         12*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 24*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 24*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[-S51] + 24*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[-S51] - 12*Log[-(S34/(S23 - S51))]^2*
          Log[-S51] + 60*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[-S51] - 60*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         60*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         60*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
         60*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
         72*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 12*Log[-S34]*Log[-S51]^2 + 
         12*Log[-S45]*Log[-S51]^2 - 12*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
         12*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 42*Log[-((S12 - S34)/S51)]*
          Log[-S51]^2 - 4*Log[-S51]^3 - 22*Pi^2*Log[x] - 
         96*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 48*Log[-S34]^2*Log[x] + 
         48*Log[-S34]*Log[-S45]*Log[x] - 24*Log[-S45]^2*Log[x] - 
         96*Log[-S34]*Log[1 + S34/(S23 - S51)]*Log[x] + 
         48*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]^2*Log[x] + 96*Log[-S34]*
          Log[-(S34/(S23 - S51))]*Log[x] - 48*Log[-S45]*
          Log[-(S34/(S23 - S51))]*Log[x] + 96*Log[1 + S34/(S23 - S51)]*
          Log[-(S34/(S23 - S51))]*Log[x] - 48*Log[-(S34/(S23 - S51))]^2*
          Log[x] + 96*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
          Log[x] + 24*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] - 
         120*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] + 
         120*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] - 
         120*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
         120*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] - 
         132*Log[-((S12 - S34)/S51)]^2*Log[x] - 48*Log[-S34]*Log[-S51]*
          Log[x] + 48*Log[-S45]*Log[-S51]*Log[x] - 
         48*Log[1 + S34/(S23 - S51)]*Log[-S51]*Log[x] + 
         48*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
         144*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
         24*Log[-S51]^2*Log[x] - 72*Log[-S34]*Log[x]^2 + 
         48*Log[-S45]*Log[x]^2 - 72*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 
         72*Log[-(S34/(S23 - S51))]*Log[x]^2 - 108*Log[-((S12 - S34)/S51)]*
          Log[x]^2 - 48*Log[-S51]*Log[x]^2 - 40*Log[x]^3 - 192*Zeta[3]))/3, 
     gb[133] -> (7*Pi^2*GP[1, -((S12 - S34)/S51)] - 
        24*GP[0, 0, 1, -((S12 - S34)/S51)] + 
        42*GP[0, 1, 1, -((S12 - S34)/S51)] + 
        42*GP[1, 0, 1, -((S12 - S34)/S51)] + 4*Pi^2*Log[-S12] + 
        12*GP[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 8*Log[-S12]^3 - 
        22*Pi^2*Log[-S34] - 72*GP[0, 1, -((S12 - S34)/S51)]*Log[-S34] - 
        8*Log[-S34]^3 + 22*Pi^2*Log[-S45] + 72*GP[0, 1, -((S12 - S34)/S51)]*
         Log[-S45] + 24*Log[-S34]^2*Log[-S45] - 24*Log[-S34]*Log[-S45]^2 + 
        8*Log[-S45]^3 - 22*Pi^2*Log[1 + S34/(S23 - S51)] - 
        72*GP[0, 1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)] - 
        24*Log[-S34]^2*Log[1 + S34/(S23 - S51)] + 48*Log[-S34]*Log[-S45]*
         Log[1 + S34/(S23 - S51)] - 24*Log[-S45]^2*Log[1 + S34/(S23 - S51)] - 
        24*Log[-S34]*Log[1 + S34/(S23 - S51)]^2 + 24*Log[-S45]*
         Log[1 + S34/(S23 - S51)]^2 - 8*Log[1 + S34/(S23 - S51)]^3 + 
        22*Pi^2*Log[-(S34/(S23 - S51))] + 72*GP[0, 1, -((S12 - S34)/S51)]*
         Log[-(S34/(S23 - S51))] + 24*Log[-S34]^2*Log[-(S34/(S23 - S51))] - 
        48*Log[-S34]*Log[-S45]*Log[-(S34/(S23 - S51))] + 
        24*Log[-S45]^2*Log[-(S34/(S23 - S51))] + 48*Log[-S34]*
         Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
        48*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] + 
        24*Log[1 + S34/(S23 - S51)]^2*Log[-(S34/(S23 - S51))] - 
        24*Log[-S34]*Log[-(S34/(S23 - S51))]^2 + 24*Log[-S45]*
         Log[-(S34/(S23 - S51))]^2 - 24*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))]^2 + 8*Log[-(S34/(S23 - S51))]^3 - 
        23*Pi^2*Log[-((S12 - S34)/S51)] - 72*GP[0, 1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)] - 42*GP[1, 1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)] - 12*GP[1, -((S12 - S34)/S51)]*Log[-S12]*
         Log[-((S12 - S34)/S51)] + 12*Log[-S12]^2*Log[-((S12 - S34)/S51)] + 
        72*GP[1, -((S12 - S34)/S51)]*Log[-S34]*Log[-((S12 - S34)/S51)] - 
        24*Log[-S34]^2*Log[-((S12 - S34)/S51)] - 72*GP[1, -((S12 - S34)/S51)]*
         Log[-S45]*Log[-((S12 - S34)/S51)] + 48*Log[-S34]*Log[-S45]*
         Log[-((S12 - S34)/S51)] - 24*Log[-S45]^2*Log[-((S12 - S34)/S51)] + 
        72*GP[1, -((S12 - S34)/S51)]*Log[1 + S34/(S23 - S51)]*
         Log[-((S12 - S34)/S51)] - 48*Log[-S34]*Log[1 + S34/(S23 - S51)]*
         Log[-((S12 - S34)/S51)] + 48*Log[-S45]*Log[1 + S34/(S23 - S51)]*
         Log[-((S12 - S34)/S51)] - 24*Log[1 + S34/(S23 - S51)]^2*
         Log[-((S12 - S34)/S51)] - 72*GP[1, -((S12 - S34)/S51)]*
         Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
        48*Log[-S34]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] - 
        48*Log[-S45]*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)] + 
        48*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))]*
         Log[-((S12 - S34)/S51)] - 24*Log[-(S34/(S23 - S51))]^2*
         Log[-((S12 - S34)/S51)] + 84*GP[1, -((S12 - S34)/S51)]*
         Log[-((S12 - S34)/S51)]^2 - 48*Log[-S34]*Log[-((S12 - S34)/S51)]^2 + 
        48*Log[-S45]*Log[-((S12 - S34)/S51)]^2 - 48*Log[1 + S34/(S23 - S51)]*
         Log[-((S12 - S34)/S51)]^2 + 48*Log[-(S34/(S23 - S51))]*
         Log[-((S12 - S34)/S51)]^2 - 40*Log[-((S12 - S34)/S51)]^3 - 
        26*Pi^2*Log[-S51] - 96*GP[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
        24*Log[-S34]^2*Log[-S51] + 48*Log[-S34]*Log[-S45]*Log[-S51] - 
        24*Log[-S45]^2*Log[-S51] - 48*Log[-S34]*Log[1 + S34/(S23 - S51)]*
         Log[-S51] + 48*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
        24*Log[1 + S34/(S23 - S51)]^2*Log[-S51] + 48*Log[-S34]*
         Log[-(S34/(S23 - S51))]*Log[-S51] - 48*Log[-S45]*
         Log[-(S34/(S23 - S51))]*Log[-S51] + 48*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))]*Log[-S51] - 24*Log[-(S34/(S23 - S51))]^2*
         Log[-S51] + 96*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
         Log[-S51] - 48*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
        48*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
        48*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[-S51] + 
        48*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[-S51] - 
        72*Log[-((S12 - S34)/S51)]^2*Log[-S51] - 24*Log[-S34]*Log[-S51]^2 + 
        24*Log[-S45]*Log[-S51]^2 - 24*Log[1 + S34/(S23 - S51)]*Log[-S51]^2 + 
        24*Log[-(S34/(S23 - S51))]*Log[-S51]^2 - 48*Log[-((S12 - S34)/S51)]*
         Log[-S51]^2 - 8*Log[-S51]^3 - 40*Pi^2*Log[x] - 
        144*GP[0, 1, -((S12 - S34)/S51)]*Log[x] - 48*Log[-S12]^2*Log[x] - 
        48*Log[-S34]^2*Log[x] + 96*Log[-S34]*Log[-S45]*Log[x] - 
        48*Log[-S45]^2*Log[x] - 96*Log[-S34]*Log[1 + S34/(S23 - S51)]*
         Log[x] + 96*Log[-S45]*Log[1 + S34/(S23 - S51)]*Log[x] - 
        48*Log[1 + S34/(S23 - S51)]^2*Log[x] + 96*Log[-S34]*
         Log[-(S34/(S23 - S51))]*Log[x] - 96*Log[-S45]*
         Log[-(S34/(S23 - S51))]*Log[x] + 96*Log[1 + S34/(S23 - S51)]*
         Log[-(S34/(S23 - S51))]*Log[x] - 48*Log[-(S34/(S23 - S51))]^2*
         Log[x] + 144*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)]*
         Log[x] + 48*Log[-S12]*Log[-((S12 - S34)/S51)]*Log[x] - 
        96*Log[-S34]*Log[-((S12 - S34)/S51)]*Log[x] + 
        96*Log[-S45]*Log[-((S12 - S34)/S51)]*Log[x] - 
        96*Log[1 + S34/(S23 - S51)]*Log[-((S12 - S34)/S51)]*Log[x] + 
        96*Log[-(S34/(S23 - S51))]*Log[-((S12 - S34)/S51)]*Log[x] - 
        120*Log[-((S12 - S34)/S51)]^2*Log[x] - 96*Log[-S34]*Log[-S51]*
         Log[x] + 96*Log[-S45]*Log[-S51]*Log[x] - 96*Log[1 + S34/(S23 - S51)]*
         Log[-S51]*Log[x] + 96*Log[-(S34/(S23 - S51))]*Log[-S51]*Log[x] - 
        144*Log[-((S12 - S34)/S51)]*Log[-S51]*Log[x] - 
        48*Log[-S51]^2*Log[x] - 96*Log[-S12]*Log[x]^2 - 
        96*Log[-S34]*Log[x]^2 + 96*Log[-S45]*Log[x]^2 - 
        96*Log[1 + S34/(S23 - S51)]*Log[x]^2 + 96*Log[-(S34/(S23 - S51))]*
         Log[x]^2 - 72*Log[-((S12 - S34)/S51)]*Log[x]^2 - 
        96*Log[-S51]*Log[x]^2 - 128*Log[x]^3 - 74*Zeta[3])/3, gb[134] -> 0, 
     gb[135] -> 0}


==> anc/N3/N3_onefold.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    434389,      11981]
NotebookOptionsPosition[    388055,      10818]
NotebookOutlinePosition[    388467,      10835]
CellTagsIndexPosition[    388424,      10832]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "In", " ", "this", " ", "notebook", " ", "we", " ", "implement", " ", 
    "the", " ", "numerical", " ", "computation", " ", "of", " ", "the", " ", 
    "pure", " ", "basis", " ", "elements", " ", "of", " ", "family", " ", 
    "N2", " ", "using", " ", "formulae", " ", 
    RowBox[{"(", "4.4", ")"}], " ", "and", " ", 
    RowBox[{"(", "4.10", ")"}], " ", "from", " ", "our", " ", 
    RowBox[{"paper", ".", " ", "All"}], " ", "basis", " ", "elements", " ", 
    "are", " ", "computed", " ", "at", " ", "a", " ", "specific", " ", 
    "Euclidean", " ", "point", " ", "and", " ", "cross"}], "-", 
   RowBox[{
   "checked", " ", "against", " ", "numerical", " ", "results", " ", 
    "provided", " ", "by", " ", "the", " ", "authors", " ", "of", " ", 
    RowBox[{"2107.14180", ".", " ", "An"}], " ", "installation", " ", "of", 
    " ", "the", " ", "Mathematica", " ", "package", " ", "PolyLogTools", " ", 
    "is", " ", "required", " ", "to", " ", "run", " ", "this", " ", 
    RowBox[{"notebook", ".", " ", "The"}], " ", "meaning", " ", "of", " ", 
    "the", " ", "printout", " ", "statement", " ", 
    InterpretationBox[
     RowBox[{
     "\"\<Found agreement with at least \>\"", "\[InvisibleSpace]", 
      "\[Infinity]", "\[InvisibleSpace]", "\"\< digits.\>\""}],
     SequenceForm["Found agreement with at least ", 
      DirectedInfinity[1], " digits."],
     Editable->False], " ", "is", " ", "that", " ", "all", " ", "available", 
    " ", "digits", " ", "are", " ", 
    RowBox[{"identical", "."}]}]}], " ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 ExpressionUUID -> "ba3fc9e6-7c04-423f-8c82-2d2aa0150190"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 ExpressionUUID -> "8ed0d24c-1952-4b46-a482-8bba4fdc1895"],

Cell[BoxData["\<\"/Users/papadopo/cernbox/papers/hexabox/Hexaboxes/anc 2/N3\"\
\>"], "Output",
 ExpressionUUID -> "16dbccbe-ae61-4c8d-b5de-434e35404a44"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load files and PLT", "Section",
 ExpressionUUID -> "0923a0ab-e72e-4f2b-87b1-36ba985fe3a2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetEnvironment", "[", 
  RowBox[{"\"\<PATH\>\"", "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<>", "\"\<:/usr/local/bin\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}]}], "Input",
 ExpressionUUID -> "83ae537f-a5be-4ce6-bda5-e0ae2dc9e699"],

Cell[BoxData["\<\"/usr/bin:/bin:/usr/sbin:/sbin\"\>"], "Output",
 ExpressionUUID -> "0c6165fd-170b-4c59-9bb7-f5d55949d3e2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 ExpressionUUID -> "0da8a463-b89b-4271-81c8-3510cb9698d9"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<N3_Euclidean_point_input.m\>\"", "]"}], 
  ";"}]], "Input",
 ExpressionUUID -> "2ec6c8e9-043c-434d-8750-7b37e5a52340"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<Letters.m\>\"", "]"}], ";"}]], "Input",
 ExpressionUUID -> "7283a449-95a4-45d3-80e7-67165fb04cd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weight1", "=", 
   RowBox[{"Get", "[", "\"\<Weight1.m\>\"", "]"}]}], ";"}]], "Input",
 ExpressionUUID -> "6d7da9d3-6e0d-4216-947f-fa8392b55723"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weight2", "=", 
   RowBox[{"Get", "[", "\"\<Weight2.m\>\"", "]"}]}], ";"}]], "Input",
 ExpressionUUID -> "44491663-b91b-4b67-ab6a-b99bb8229658"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumCheck", "=", 
   RowBox[{"Get", "[", "\"\<NumericalCheck.m\>\"", "]"}]}], ";"}]], "Input",
 ExpressionUUID -> "76cd36b6-ac71-4a4b-851a-d59931e68076"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gstologs0", "[", "x_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "x"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"4", "!"}]}], 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "^", "4"}]}]}], ",", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "x"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"3", "!"}]}], 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "^", "3"}]}]}], ",", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", "x"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"2", "!"}]}], 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "x"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Log", "[", "x", "]"}]}]}], "}"}]}], ";"}]], "Input",
 ExpressionUUID -> "41981a50-d3b7-464a-9712-1821ae8070de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"replFre", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], "/;", 
     RowBox[{"UnsameQ", "[", 
      RowBox[{
       RowBox[{"a", " ", "b"}], ",", "0"}], "]"}]}], "\[RuleDelayed]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Im", "[", 
          RowBox[{"a", "/", "x"}], "]"}], "]"}], "]"}], "\[GreaterEqual]", 
       RowBox[{"Abs", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Im", "[", 
          RowBox[{"b", "/", "x"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "-", "x"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"b", "-", "a"}], ")"}]}]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"b", "/", 
          RowBox[{"(", 
           RowBox[{"b", "-", "a"}], ")"}]}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "/", "b"}]}], "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", "a"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"b", "-", "a"}], ")"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"a", "/", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}]}]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "x"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}]}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "/", "a"}]}], "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{"a", "/", "b"}]}], "]"}]}]}]}], "]"}]}], "}"}]}]], "Input",
 ExpressionUUID -> "8a4a6a92-e10d-4191-adc6-e8b7ccaa277e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"a_", ",", "b_", ",", "x_"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"a", " ", "b"}], "=!=", "0"}]}], "\[RuleDelayed]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Im", "[", 
         FractionBox["a", "x"], "]"}], "]"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"Abs", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Im", "[", 
         FractionBox["b", "x"], "]"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"b", "-", "x"}], 
         RowBox[{"b", "-", "a"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["b", 
         RowBox[{"b", "-", "a"}]]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["x", "b"]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"x", "-", "a"}], 
         RowBox[{"b", "-", "a"}]], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["a", 
         RowBox[{"a", "-", "b"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"a", "-", "x"}], 
         RowBox[{"a", "-", "b"}]]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["x", "a"]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox["a", "b"]}], "]"}]}]}]}], "]"}]}], "}"}]], "Output",
 ExpressionUUID -> "180c52ab-ae28-4184-8654-690d55498407"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gbase", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"gb", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Weight1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NMI", "=", 
  RowBox[{"%", "//", "Length"}]}]}], "Input",
 ExpressionUUID -> "1998e011-b36c-4c88-9924-2feb15507280"],

Cell[BoxData["135"], "Output",
 ExpressionUUID -> "877d7475-5d9e-43ef-9991-21d186afac3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Euclidean", " ", "point", " ", "in", " ", "the", " ", "SDE", 
    " ", 
    RowBox[{"invariants", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "pointExx"}]], "Input",
 ExpressionUUID -> "59744b02-b8c3-45ae-bb22-3c49e3bc387f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"S12", "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{"S23", "\[Rule]", 
    RowBox[{"-", "3"}]}], ",", 
   RowBox[{"S34", "\[Rule]", 
    RowBox[{"-", "5"}]}], ",", 
   RowBox[{"S45", "\[Rule]", 
    RowBox[{"-", "7"}]}], ",", 
   RowBox[{"S51", "\[Rule]", 
    RowBox[{"-", "11"}]}], ",", 
   RowBox[{"x", "\[Rule]", 
    FractionBox["1", "8"]}]}], "}"}]], "Output",
 ExpressionUUID -> "ea26515e-04a1-453b-99c6-72688dabc51a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["nonplanarlist"], "Input",
 ExpressionUUID -> "ea2d71b7-0090-47b3-bf87-04f6fda5667d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "98", ",", "99", ",", "100", ",", "101", ",", "102", ",", "103", ",", "104",
    ",", "105", ",", "106", ",", "107", ",", "108", ",", "109", ",", "110", 
   ",", "111", ",", "112", ",", "113", ",", "114", ",", "117", ",", "118", 
   ",", "119", ",", "120", ",", "121", ",", "122", ",", "123", ",", "124", 
   ",", "125", ",", "126", ",", "127", ",", "128", ",", "129", ",", "130", 
   ",", "131", ",", "132", ",", "133", ",", "134", ",", "135"}], 
  "}"}]], "Output",
 ExpressionUUID -> "d59a0b4f-caa4-4c7c-9e66-89c2f928467e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"comparedigits", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp", ",", "out"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp", "=", 
      RowBox[{
       RowBox[{"RealDigits", "[", 
        RowBox[{"a", ",", "10", ",", "35"}], "]"}], "-", 
       RowBox[{"RealDigits", "[", 
        RowBox[{"b", ",", "10", ",", "35"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"tmp", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"Position", "[", 
       RowBox[{"tmp", ",", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", "!=", "0"}], "&"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "tmp", "]"}], "==", "0"}], ",", 
       RowBox[{"out", "=", "Infinity"}], ",", 
       RowBox[{"out", "=", 
        RowBox[{
         RowBox[{"First", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"tmp", ",", "1"}], "]"}], "]"}], "-", "1"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "out", "]"}]}]}], "]"}]}]], "Input",
 ExpressionUUID -> "30ff60b8-8017-458c-a3b9-8a3bdf04204a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 3", "Section",
 ExpressionUUID -> "703cd5a0-dfc3-42b1-8ccc-cac0445390e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"replebnewn", "[", "3", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<********************* Basis element \>\"", ",", "k", ",", 
      "\"\< *******************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.",
           "replebnew0W2norm"}], "//.", 
         RowBox[{"GP", "->", "G"}]}], "//", "LiToG"}], "//", 
       RowBox[{
        RowBox[{"GIntegrate", "[", 
         RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"pointEx", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], "]"}], "&"}]}]}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"gb", "[", "k", "]"}], "/.", 
       RowBox[{"replbb", "[", "3", "]"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"pointEx", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], "]"}], "&"}]}]}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"DEQ", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"Simplify", "[", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Log", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"alphabetinx", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/.", "deltatox"}], "/.", 
                   "pointEx"}], "]"}], ",", "x"}], "]"}], "]"}]}]}], "/.", 
            "Weight2"}], "//.", 
           RowBox[{"GP", "->", "G"}]}], "/.", "deltatox"}], "/.", "pointEx"}],
         "//", "NormalizeG"}], "//", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"a__", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"{", "a", "}"}], "]"}], "/.", 
            RowBox[{"List", "\[Rule]", "Sequence"}]}], ",", 
           RowBox[{"FullSimplify", "[", "x", "]"}]}], "]"}]}], "]"}]}], "//", 
      
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
        RowBox[{"Log", "[", 
         RowBox[{"FullSimplify", "[", "a", "]"}], "]"}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"intgd", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "/;", 
            RowBox[{"UnsameQ", "[", 
             RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"a_", ",", "x_"}], "]"}], "/;", 
           RowBox[{"UnsameQ", "[", 
            RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "/;", 
          RowBox[{"UnsameQ", "[", 
           RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{"gstologs0", "[", "x", "]"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"DEQ", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], 
           "/.", "replebnew0W2norm"}], "//.", 
          RowBox[{"GP", "->", "G"}]}], "/.", "pointEx"}], "//", 
        "NormalizeG"}], "//", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"a__", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FullSimplify", "[", 
             RowBox[{"{", "a", "}"}], "]"}], "/.", 
            RowBox[{"List", "\[Rule]", "Sequence"}]}], ",", 
           RowBox[{"FullSimplify", "[", "x", "]"}]}], "]"}]}], "]"}]}], "//", 
      
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
        RowBox[{"Log", "[", 
         RowBox[{"FullSimplify", "[", "a", "]"}], "]"}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"sub", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "/;", 
            RowBox[{"UnsameQ", "[", 
             RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"a_", ",", "x_"}], "]"}], "/;", 
           RowBox[{"UnsameQ", "[", 
            RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "/;", 
          RowBox[{"UnsameQ", "[", 
           RowBox[{"a", ",", "0"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{"gstologs0", "[", "x", "]"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term3", "=", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"intgd", "-", "sub"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", 
               RowBox[{"1", "/", "8"}]}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "35"}], ",", 
             RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
             RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
              RowBox[{"k", "++"}]}]}], "]"}]}], ",", "k"}], "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Integrand evaluations: \>\"", ",", "k"}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"res3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term1", "+", "term2", "+", "term3"}], ")"}], "//", "Chop"}]}],
     ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"replebnewn", "[", "3", "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"replebnewn", "[", "3", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gb", "[", "k", "]"}], "->", "res3"}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ours: \>\"", ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gb", "[", "k", "]"}], "/.", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ita : \>\"", ",", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"NumCheck", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
       "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gb", "[", "k", "]"}], "/.", " ", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}], "-", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"NumCheck", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gb", "[", "k", "]"}], "/.", " ", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}], "+", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"NumCheck", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res3", "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NumCheck", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res3", "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NumCheck", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"do2", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"do1", "/", "do2"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "NMI"}], "}"}]}], "]"}]}], "Input",
 ExpressionUUID -> "21671277-fa18-488a-b72e-f38fe42e71bb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "1", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 1, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "57.7933076241026572542665336029357520524479725966667387074987`35.\
90484690948241"}]}],
  SequenceForm[
  "Ours: ", \
-57.7933076241026572542665336029357520524479725966667387074987`35.\
90484690948241],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "57.79330762410265725426653360293575201957`19.594740951528316"}]}],
  SequenceForm[
  "Ita : ", -57.79330762410265725426653360293575201957`19.594740951528316],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.895770947192297"}],
  SequenceForm["dif : ", 0``19.895770947192297],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "2", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 2, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "60.8107514391835463244759509991871932115349072965327908459822`36.\
16305834099061"}]}],
  SequenceForm[
  "Ours: ", \
-60.8107514391835463244759509991871932115349072965327908459822`36.\
16305834099061],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "60.81075143918354632447595099918719321152`19.588902205130744"}]}],
  SequenceForm[
  "Ita : ", -60.81075143918354632447595099918719321152`19.588902205130744],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.88993220079473"}],
  SequenceForm["dif : ", 0``19.88993220079473],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "3", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 3, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "59.2434344657689967693545030457296789742469543303782661909511`37.\
768655525137035"}]}],
  SequenceForm[
  "Ours: ", \
-59.2434344657689967693545030457296789742469543303782661909511`37.\
768655525137035],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "59.24343446576899676935450304572806090123`19.961436584549563"}]}],
  SequenceForm[
  "Ita : ", -59.24343446576899676935450304572806090123`19.961436584549563],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.262466580213545"}],
  SequenceForm["dif : ", 0``20.262466580213545],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "4", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 4, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "61.6325109224725711069879348083078811161708882766850541289448`36.\
26401455522952"}]}],
  SequenceForm[
  "Ours: ", \
-61.6325109224725711069879348083078811161708882766850541289448`36.\
26401455522952],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "61.63251092247257110698793480830788111615`19.587662577008786"}]}],
  SequenceForm[
  "Ita : ", -61.63251092247257110698793480830788111615`19.587662577008786],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.88869257267277"}],
  SequenceForm["dif : ", 0``19.88869257267277],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "5", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 5, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "a46ec7fe-a36f-45f8-9352-8543c6c9b96f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "59.1625127320934158260341484634533054413999999999999999999999`37.\
73065392578036"}]}],
  SequenceForm[
  "Ours: ", \
-59.1625127320934158260341484634533054413999999999999999999999`37.\
73065392578036],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "59.16251273209341582603414846345330543977`19.95569206013083"}]}],
  SequenceForm[
  "Ita : ", -59.16251273209341582603414846345330543977`19.95569206013083],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.256722055794807"}],
  SequenceForm["dif : ", 0``20.256722055794807],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "6", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 6, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "a46ec7fe-a36f-45f8-9352-8543c6c9b96f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "125.1214170320961866698636991569711893544`38.05593896908165"}],
  SequenceForm[
  "Ours: ", 125.1214170320961866698636991569711893544`38.05593896908165],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "125.12141703209618666986369915695963589066`20."}],
  SequenceForm["Ita : ", 125.12141703209618666986369915695963589066`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "7", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 7, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "a46ec7fe-a36f-45f8-9352-8543c6c9b96f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \\\"::\\\", \\\"izero\
\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "a46ec7fe-a36f-45f8-9352-8543c6c9b96f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "64.9783050221705884367921731755556704321999999999999999999999`38.\
812768378459886"}]}],
  SequenceForm[
  "Ours: ", \
-64.9783050221705884367921731755556704321999999999999999999999`38.\
812768378459886],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "64.97830502217058843679217317555567043218`19.583786404552374"}]}],
  SequenceForm[
  "Ita : ", -64.97830502217058843679217317555567043218`19.583786404552374],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.88481640021636"}],
  SequenceForm["dif : ", 0``19.88481640021636],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "8", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 8, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "47.2693195548862506039112607546911746701`38.37354935498493"}]}],
  SequenceForm[
  "Ours: ", -47.2693195548862506039112607546911746701`38.37354935498493],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "47.2693195548862506039112607546911746696`19.98155025030363"}]}],
  SequenceForm[
  "Ita : ", -47.2693195548862506039112607546911746696`19.98155025030363],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.282580245967612"}],
  SequenceForm["dif : ", 0``20.282580245967612],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "9", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 9, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "14.7826777198568986995813012084525567811285973881323591007217`36.\
45633366479864"}]}],
  SequenceForm[
  "Ours: ", \
-14.7826777198568986995813012084525567811285973881323591007217`36.\
45633366479864],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "14.78267771985689869958130120845308588004`19.467461038208178"}]}],
  SequenceForm[
  "Ita : ", -14.78267771985689869958130120845308588004`19.467461038208178],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.768491033872163"}],
  SequenceForm["dif : ", 0``19.768491033872163],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "10", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 10, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "32.3215690509495377797186640114486845686716017110633700183778`35.\
927728145696406"}]}],
  SequenceForm[
  "Ours: ", \
-32.3215690509495377797186640114486845686716017110633700183778`35.\
927728145696406],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "32.32156905094953777971866401144868456448`19.398952347329086"}]}],
  SequenceForm[
  "Ita : ", -32.32156905094953777971866401144868456448`19.398952347329086],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.699982342993067"}],
  SequenceForm["dif : ", 0``19.699982342993067],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "11", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 11, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "30.7965994527842026658749486418405702246044049497721307770648`35.\
76077124902999"}]}],
  SequenceForm[
  "Ours: ", \
-30.7965994527842026658749486418405702246044049497721307770648`35.\
76077124902999],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "30.79659945278420266587494864184057021831`19.39456241944494"}]}],
  SequenceForm[
  "Ita : ", -30.79659945278420266587494864184057021831`19.39456241944494],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.69559241510892"}],
  SequenceForm["dif : ", 0``19.69559241510892],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "12", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 12, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "45.7798973583478117191213169643976369356806789165690895552847`35.\
285137913435015"}]}],
  SequenceForm[
  "Ours: ", \
-45.7798973583478117191213169643976369356806789165690895552847`35.\
285137913435015],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "45.77989735834781171912131696440654537334`19.944656622505022"}]}],
  SequenceForm[
  "Ita : ", -45.77989735834781171912131696440654537334`19.944656622505022],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.245686618169003"}],
  SequenceForm["dif : ", 0``20.245686618169003],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "13", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 13, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "26.6312251794219394141833636037229102769281860064007365011641`34.\
894725485329666"}],
  SequenceForm[
  "Ours: ", 
   26.6312251794219394141833636037229102769281860064007365011641`34.\
894725485329666],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "26.63122517942193941418336360372680742159`19.86691564841145"}],
  SequenceForm[
  "Ita : ", 26.63122517942193941418336360372680742159`19.86691564841145],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.16794564407543"}],
  SequenceForm["dif : ", 0``20.16794564407543],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "14", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 14, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "16.6322821504874243094311406924755096469985117527244358602632`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-16.6322821504874243094311406924755096469985117527244358602632`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "16.63228215048742430943114069247177254456`20."}]}],
  SequenceForm["Ita : ", -16.63228215048742430943114069247177254456`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "15", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 15, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "85.5120632477122744874905956360594024553190133678406961122575`35.\
61934748996867"}]}],
  SequenceForm[
  "Ours: ", \
-85.5120632477122744874905956360594024553190133678406961122575`35.\
61934748996867],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "85.51206324771227448749059563605585392898`19.673224643616848"}]}],
  SequenceForm[
  "Ita : ", -85.51206324771227448749059563605585392898`19.673224643616848],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.974254639280826"}],
  SequenceForm["dif : ", 0``19.974254639280826],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "16", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 16, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "76.6440983811447942773329486672347056761539414151662454093393`35.\
21981272728268"}]}],
  SequenceForm[
  "Ours: ", \
-76.6440983811447942773329486672347056761539414151662454093393`35.\
21981272728268],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "76.64409838114479427733294866724780416221`20."}]}],
  SequenceForm["Ita : ", -76.64409838114479427733294866724780416221`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "17", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 17, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "128.1230927673694733291112396890151424604116458819662362009764`35.\
501446192232"}]}],
  SequenceForm[
  "Ours: ", \
-128.1230927673694733291112396890151424604116458819662362009764`35.\
501446192232],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "128.12309276736947332911123968902102652061`19.851973270918656"}]}],
  SequenceForm[
  "Ita : ", -128.12309276736947332911123968902102652061`19.851973270918656],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.15300326658264"}],
  SequenceForm["dif : ", 0``20.15300326658264],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "18", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 18, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "16.1483968641676224480654971378410409547833440766983893501901`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-16.1483968641676224480654971378410409547833440766983893501901`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "16.14839686416762244806549713783729152209`20."}]}],
  SequenceForm["Ita : ", -16.14839686416762244806549713783729152209`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "19", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 19, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "36.8252779440565086090071827579833784297845655568675818966688`35.\
11646670068873"}]}],
  SequenceForm[
  "Ours: ", \
-36.8252779440565086090071827579833784297845655568675818966688`35.\
11646670068873],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "36.82527794405650860900718275798749914984`19.43840774942115"}]}],
  SequenceForm[
  "Ita : ", -36.82527794405650860900718275798749914984`19.43840774942115],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.739437745085134"}],
  SequenceForm["dif : ", 0``19.739437745085134],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "20", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 20, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "54.1731064672590198423941026281191229871373142594742969850623`35.\
69974924319285"}]}],
  SequenceForm[
  "Ours: ", \
-54.1731064672590198423941026281191229871373142594742969850623`35.\
69974924319285],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "54.17310646725901984239410262811912323892`19.583007455113723"}]}],
  SequenceForm[
  "Ita : ", -54.17310646725901984239410262811912323892`19.583007455113723],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.8840374507777"}],
  SequenceForm["dif : ", 0``19.8840374507777],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "21", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 21, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "2.2612469678743115131844738587735632267585198344084644558338`33.\
98326377527047"}],
  SequenceForm[
  "Ours: ", 
   2.2612469678743115131844738587735632267585198344084644558338`33.\
98326377527047],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "2.26124696787431151318447385877368315168`18.622784989285027"}],
  SequenceForm[
  "Ita : ", 2.26124696787431151318447385877368315168`18.622784989285027],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``18.923814984949004"}],
  SequenceForm["dif : ", 0``18.923814984949004],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "22", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 22, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "67.7984402348837560774116609809593535600345581323959571814272`36.\
37941251774058"}]}],
  SequenceForm[
  "Ours: ", \
-67.7984402348837560774116609809593535600345581323959571814272`36.\
37941251774058],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "67.79844023488375607741166098095935356002`19.591693568125837"}]}],
  SequenceForm[
  "Ita : ", -67.79844023488375607741166098095935356002`19.591693568125837],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.89272356378982"}],
  SequenceForm["dif : ", 0``19.89272356378982],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "23", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 23, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "65.1371733077056425795820722743004123099350581221827185780283`37.\
586280813846436"}]}],
  SequenceForm[
  "Ours: ", \
-65.1371733077056425795820722743004123099350581221827185780283`37.\
586280813846436],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "65.1371733077056425795820722743004122331`19.597644610235154"}]}],
  SequenceForm[
  "Ita : ", -65.1371733077056425795820722743004122331`19.597644610235154],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.898674605899135"}],
  SequenceForm["dif : ", 0``19.898674605899135],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "24", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 24, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "94.8496560722485783475850943354780905269386457941275943138046`35.\
90749730359994"}]}],
  SequenceForm[
  "Ours: ", \
-94.8496560722485783475850943354780905269386457941275943138046`35.\
90749730359994],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "94.84965607224857834758509433547850810163`19.65572296577783"}]}],
  SequenceForm[
  "Ita : ", -94.84965607224857834758509433547850810163`19.65572296577783],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.95675296144181"}],
  SequenceForm["dif : ", 0``19.95675296144181],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "25", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 25, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "54.9285950453130645668866248132017388522881168744179405352601`35.\
73721303073275"}]}],
  SequenceForm[
  "Ours: ", \
-54.9285950453130645668866248132017388522881168744179405352601`35.\
73721303073275],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "54.92859504531306456688662481320173910153`19.585568474731783"}]}],
  SequenceForm[
  "Ita : ", -54.92859504531306456688662481320173910153`19.585568474731783],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.886598470395764"}],
  SequenceForm["dif : ", 0``19.886598470395764],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "26", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 26, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "54.235698410658660151147070467611804356016659396436412241466`37.\
57570510932499"}]}],
  SequenceForm[
  "Ours: ", \
-54.235698410658660151147070467611804356016659396436412241466`37.\
57570510932499],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "54.23569841065866015114707046761190067822`19.87403346839022"}]}],
  SequenceForm[
  "Ita : ", -54.23569841065866015114707046761190067822`19.87403346839022],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.1750634640542"}],
  SequenceForm["dif : ", 0``20.1750634640542],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "27", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 27, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "68.5113873130087188774606152878132811522405927746277212127423`36.\
28638152252477"}]}],
  SequenceForm[
  "Ours: ", \
-68.5113873130087188774606152878132811522405927746277212127423`36.\
28638152252477],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "68.51138731300871887746061528781328115222`19.593600715920054"}]}],
  SequenceForm[
  "Ita : ", -68.51138731300871887746061528781328115222`19.593600715920054],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.89463071158404"}],
  SequenceForm["dif : ", 0``19.89463071158404],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "28", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 28, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "113.8468286423351728346529770909534904655042550791013471057014`35.\
39068753841448"}],
  SequenceForm[
  "Ours: ", 
   113.8468286423351728346529770909534904655042550791013471057014`35.\
39068753841448],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "113.84682864233517283465297709096148743331`19.93964427960329"}],
  SequenceForm[
  "Ita : ", 113.84682864233517283465297709096148743331`19.93964427960329],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.240674275267267"}],
  SequenceForm["dif : ", 0``20.240674275267267],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "29", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 29, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "18.4060635507732734483050128430271938689550378299333211855735`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-18.4060635507732734483050128430271938689550378299333211855735`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "18.40606355077327344830501284302404548178`20."}]}],
  SequenceForm["Ita : ", -18.40606355077327344830501284302404548178`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "30", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 30, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "13.7059603734581218339373954840834448235628267014953842079739`35.\
65727285203711"}],
  SequenceForm[
  "Ours: ", 
   13.7059603734581218339373954840834448235628267014953842079739`35.\
65727285203711],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "13.70596037345812183393739548408355571062`19.148262202605085"}],
  SequenceForm[
  "Ita : ", 13.70596037345812183393739548408355571062`19.148262202605085],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.449292198269067"}],
  SequenceForm["dif : ", 0``19.449292198269067],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "31", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 31, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.1917028753208572790811051280866810772805198793664164590209`35."}]}],
  SequenceForm[
  "Ours: ", -3.1917028753208572790811051280866810772805198793664164590209`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.19170287532085727908110512808668057506`19.509783439853212"}]}],
  SequenceForm[
  "Ita : ", -3.19170287532085727908110512808668057506`19.509783439853212],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.810813435517193"}],
  SequenceForm["dif : ", 0``19.810813435517193],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "32", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 32, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "54.0166125589064656857490879707533785306812717622280390182237`35.\
82544955657721"}],
  SequenceForm[
  "Ours: ", 
   54.0166125589064656857490879707533785306812717622280390182237`35.\
82544955657721],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "54.01661255890646568574908797075309434577`19.747925436706286"}],
  SequenceForm[
  "Ita : ", 54.01661255890646568574908797075309434577`19.747925436706286],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.048955432370267"}],
  SequenceForm["dif : ", 0``20.048955432370267],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "33", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 33, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "20.1222671206755773396282566353954023156090505494782536865882`36.\
58048343123576"}],
  SequenceForm[
  "Ours: ", 
   20.1222671206755773396282566353954023156090505494782536865882`36.\
58048343123576],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "20.12226712067557733962825663539581471498`19.65731134242983"}],
  SequenceForm[
  "Ita : ", 20.12226712067557733962825663539581471498`19.65731134242983],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.95834133809381"}],
  SequenceForm["dif : ", 0``19.95834133809381],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "34", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 34, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "50.5333525824149272294348485729559696286269116923680116843979`35.\
954579664360814"}],
  SequenceForm[
  "Ours: ", 
   50.5333525824149272294348485729559696286269116923680116843979`35.\
954579664360814],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "50.53335258241492722943484857295525428633`19.716671345784153"}],
  SequenceForm[
  "Ita : ", 50.53335258241492722943484857295525428633`19.716671345784153],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.017701341448134"}],
  SequenceForm["dif : ", 0``20.017701341448134],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "35", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 35, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "22.2792771383613925056943684730402159908616318161114298213009`35.\
91884509329238"}],
  SequenceForm[
  "Ours: ", 
   22.2792771383613925056943684730402159908616318161114298213009`35.\
91884509329238],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "22.27927713836139250569436847304011083994`19.67351675836924"}],
  SequenceForm[
  "Ita : ", 22.27927713836139250569436847304011083994`19.67351675836924],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.97454675403322"}],
  SequenceForm["dif : ", 0``19.97454675403322],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "36", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 36, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "61.6482469625141540954427328374214587323218041203316148217657`37.\
1443393993249"}],
  SequenceForm[
  "Ours: ", 
   61.6482469625141540954427328374214587323218041203316148217657`37.\
1443393993249],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "61.64824696251415409544273283742094677264`19.77213044763894"}],
  SequenceForm[
  "Ita : ", 61.64824696251415409544273283742094677264`19.77213044763894],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.07316044330292"}],
  SequenceForm["dif : ", 0``20.07316044330292],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "37", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 37, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "38.6980712070019074368823861570215094590827395829391077682948`37.\
20965042142698"}],
  SequenceForm[
  "Ours: ", 
   38.6980712070019074368823861570215094590827395829391077682948`37.\
20965042142698],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "38.69807120700190743688238615702647490159`19.672397181031133"}],
  SequenceForm[
  "Ita : ", 38.69807120700190743688238615702647490159`19.672397181031133],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.973427176695115"}],
  SequenceForm["dif : ", 0``19.973427176695115],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "38", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 38, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "39", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 39, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "40", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 40, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "41", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 41, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.4620204616831757006133024616129947729546287801158281250238`35."}]}],
  SequenceForm[
  "Ours: ", -0.4620204616831757006133024616129947729546287801158281250238`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.4620204616831757006133024616130098809299999999999999999999`19.\
39496349267652"}]}],
  SequenceForm[
  "Ita : ", \
-0.4620204616831757006133024616130098809299999999999999999999`19.\
39496349267652],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.695993488340502"}],
  SequenceForm["dif : ", 0``19.695993488340502],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "42", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 42, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "5.3372372536955030379086567690110995112158871305091057485499`36.\
818534609054055"}],
  SequenceForm[
  "Ours: ", 
   5.3372372536955030379086567690110995112158871305091057485499`36.\
818534609054055],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "5.33723725369550303790865676901140001641`19.494225022939123"}],
  SequenceForm[
  "Ita : ", 5.33723725369550303790865676901140001641`19.494225022939123],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.7952550186031"}],
  SequenceForm["dif : ", 0``19.7952550186031],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "43", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 43, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "37.2194433110676559185863330827857832243354744777473875388606`35.\
13354421737881"}],
  SequenceForm[
  "Ours: ", 
   37.2194433110676559185863330827857832243354744777473875388606`35.\
13354421737881],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "37.21944331106765591858633308278690363911`19.484582925985162"}],
  SequenceForm[
  "Ita : ", 37.21944331106765591858633308278690363911`19.484582925985162],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.785612921649143"}],
  SequenceForm["dif : ", 0``19.785612921649143],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "44", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 44, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "34.383293269658919908008828463712281739854595510916036462983`35.\
436229566829816"}]}],
  SequenceForm[
  "Ours: ", \
-34.383293269658919908008828463712281739854595510916036462983`35.\
436229566829816],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "34.38329326965891990800882846370997184786`19.870193135522335"}]}],
  SequenceForm[
  "Ita : ", -34.38329326965891990800882846370997184786`19.870193135522335],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.17122313118632"}],
  SequenceForm["dif : ", 0``20.17122313118632],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "45", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 45, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "46", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 46, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.7582435600991483471630774580625801809147180525516899467006`35."}]}],
  SequenceForm[
  "Ours: ", -0.7582435600991483471630774580625801809147180525516899467006`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.75824356009914834716307745806258012564`19.62746832563938"}]}],
  SequenceForm[
  "Ita : ", -0.75824356009914834716307745806258012564`19.62746832563938],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.92849832130336"}],
  SequenceForm["dif : ", 0``19.92849832130336],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "47", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 47, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.960673283123798654827612736146959078297076683391651873329`35."}]}],
  
  SequenceForm[
  "Ours: ", -0.960673283123798654827612736146959078297076683391651873329`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.96067328312379865482761273614695902224`19.628535348221657"}]}],
  SequenceForm[
  "Ita : ", -0.96067328312379865482761273614695902224`19.628535348221657],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.92956534388564"}],
  SequenceForm["dif : ", 0``19.92956534388564],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "48", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 48, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.7338514965209213200706922546418200559524001131733159676373`35."}]}],
  SequenceForm[
  "Ours: ", -3.7338514965209213200706922546418200559524001131733159676373`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.73385149652092132007069225464182013945`19.626975223292547"}]}],
  SequenceForm[
  "Ita : ", -3.73385149652092132007069225464182013945`19.626975223292547],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.92800521895653"}],
  SequenceForm["dif : ", 0``19.92800521895653],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "49", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 49, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "0.0261023074160789054768918591267513241731084720361632681039`35."}],
  SequenceForm[
  "Ours: ", 0.0261023074160789054768918591267513241731084720361632681039`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "0.02610230741607890547689185912674901152`19.283010072887"}],
  SequenceForm[
  "Ita : ", 0.02610230741607890547689185912674901152`19.283010072887],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.584040068550973"}],
  SequenceForm["dif : ", 0``19.584040068550973],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "50", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 50, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "51", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 51, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "201.0458869179033071865286893316528522765702399139614785690676`35.\
17090698435924"}]}],
  SequenceForm[
  "Ours: ", \
-201.0458869179033071865286893316528522765702399139614785690676`35.\
17090698435924],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "201.04588691790330718652868933165519394002`19.995591144389213"}]}],
  SequenceForm[
  "Ita : ", -201.04588691790330718652868933165519394002`19.995591144389213],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.296621140053194"}],
  SequenceForm["dif : ", 0``20.296621140053194],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "52", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 52, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "148.4276968427432060096623455283918163445326175310792687572298`36.\
03415222938978"}]}],
  SequenceForm[
  "Ours: ", \
-148.4276968427432060096623455283918163445326175310792687572298`36.\
03415222938978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "148.42769684274320600966234552839120641653`20."}]}],
  SequenceForm["Ita : ", -148.42769684274320600966234552839120641653`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "53", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 53, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "262.2395005613645479804831877521809970687294930461065077957552`35.\
287848045010186"}]}],
  SequenceForm[
  "Ours: ", \
-262.2395005613645479804831877521809970687294930461065077957552`35.\
287848045010186],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "262.23950056136454798048318775220248679294`19.99661595498891"}]}],
  SequenceForm[
  "Ita : ", -262.23950056136454798048318775220248679294`19.99661595498891],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.297645950652893"}],
  SequenceForm["dif : ", 0``20.297645950652893],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "54", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 54, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "115.0732371013462741401691965512684435941775408461908151559691`35.\
8950901753779"}]}],
  SequenceForm[
  "Ours: ", \
-115.0732371013462741401691965512684435941775408461908151559691`35.\
8950901753779],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "115.07323710134627414016919655126658914765`20."}]}],
  SequenceForm["Ita : ", -115.07323710134627414016919655126658914765`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "55", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 55, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1189.425561973076607853496685962737292960605504201284712974596`35.\
743270379161956"}],
  SequenceForm[
  "Ours: ", 
   1189.425561973076607853496685962737292960605504201284712974596`35.\
743270379161956],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1189.42556197307660785349668596276463503272`20."}],
  SequenceForm["Ita : ", 1189.42556197307660785349668596276463503272`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "56", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 56, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "18.8015299980950159161374856457225416530657217415981729684791`35."}],
  SequenceForm[
  "Ours: ", 18.8015299980950159161374856457225416530657217415981729684791`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "18.80152999809501591613748564572038669089`20."}],
  SequenceForm["Ita : ", 18.80152999809501591613748564572038669089`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "57", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 57, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "140.9130749021486222289478799827262163924924901772982619809186`35.\
9475088866445"}],
  SequenceForm[
  "Ours: ", 
   140.9130749021486222289478799827262163924924901772982619809186`35.\
9475088866445],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "140.91307490214862222894787998271279460478`20."}],
  SequenceForm["Ita : ", 140.91307490214862222894787998271279460478`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "58", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 58, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "12.5707116014708265806601326209411763138593481067739386560238`35."}],
  SequenceForm[
  "Ours: ", 12.5707116014708265806601326209411763138593481067739386560238`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "12.57071160147082658066013262094058662525`20."}],
  SequenceForm["Ita : ", 12.57071160147082658066013262094058662525`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "59", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 59, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "329.3970408505305332864344520302062887079918048099712725380067`35.\
41740020167641"}]}],
  SequenceForm[
  "Ours: ", \
-329.3970408505305332864344520302062887079918048099712725380067`35.\
41740020167641],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "329.39704085053053328643445203023303361834`19.99730375812432"}]}],
  SequenceForm[
  "Ita : ", -329.39704085053053328643445203023303361834`19.99730375812432],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.298333753788302"}],
  SequenceForm["dif : ", 0``20.298333753788302],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "60", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 60, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "102.5461700705914284373237755231230338846276551788307237515041`35.\
50304664896574"}]}],
  SequenceForm[
  "Ours: ", \
-102.5461700705914284373237755231230338846276551788307237515041`35.\
50304664896574],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "102.54617007059142843732377552312549577048`20."}]}],
  SequenceForm["Ita : ", -102.54617007059142843732377552312549577048`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "61", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 61, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "122.928808829200492511023801530241356974584394919825285819188`36.\
72743362588609"}],
  SequenceForm[
  "Ours: ", 
   122.928808829200492511023801530241356974584394919825285819188`36.\
72743362588609],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "122.92880882920049251102380153023146196334`20."}],
  SequenceForm["Ita : ", 122.92880882920049251102380153023146196334`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "62", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 62, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "9.8791542528251463403113328856784761762635577211114483033618`35."}],
  SequenceForm[
  "Ours: ", 9.8791542528251463403113328856784761762635577211114483033618`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "9.87915425282514634031133288567807873276`20."}],
  SequenceForm["Ita : ", 9.87915425282514634031133288567807873276`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "63", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 63, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "213.2060892705535351475406085666128540841107498992140760361815`35.\
450204292036155"}]}],
  SequenceForm[
  "Ours: ", \
-213.2060892705535351475406085666128540841107498992140760361815`35.\
450204292036155],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "213.20608927055353514754060856662829313702`19.995841403348535"}]}],
  SequenceForm[
  "Ita : ", -213.20608927055353514754060856662829313702`19.995841403348535],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.296871399012517"}],
  SequenceForm["dif : ", 0``20.296871399012517],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "64", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 64, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "25.1734925276856168914512292666280126839230189586302734835604`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-25.1734925276856168914512292666280126839230189586302734835604`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "25.17349252768561689145122926662567881524`20."}]}],
  SequenceForm["Ita : ", -25.17349252768561689145122926662567881524`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "65", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 65, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "106.6256232655717324007628150517472171859641690043257826485806`35.\
75821338002475"}],
  SequenceForm[
  "Ours: ", 
   106.6256232655717324007628150517472171859641690043257826485806`35.\
75821338002475],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "106.6256232655717324007628150517379227239`20."}],
  SequenceForm["Ita : ", 106.6256232655717324007628150517379227239`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "66", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 66, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "12.6565239123317994531413554596263433613955979936929406353013`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-12.6565239123317994531413554596263433613955979936929406353013`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "12.65652391233179945314135545962569681052`20."}]}],
  SequenceForm["Ita : ", -12.65652391233179945314135545962569681052`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "67", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 67, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "375.2698544792284661609157587608191759502642924253210944493524`37.\
63384726281779"}],
  SequenceForm[
  "Ours: ", 
   375.2698544792284661609157587608191759502642924253210944493524`37.\
63384726281779],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "375.26985447922846616091575876081557623434`20."}],
  SequenceForm["Ita : ", 375.26985447922846616091575876081557623434`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "68", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 68, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "2.7913614016589641899018983352765153334907425842654997425121`35."}],
  SequenceForm[
  "Ours: ", 2.7913614016589641899018983352765153334907425842654997425121`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "2.79136140165896418990189833527435829907`19.165119836624026"}],
  SequenceForm[
  "Ita : ", 2.79136140165896418990189833527435829907`19.165119836624026],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "17",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 17, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.46614983228801"}],
  SequenceForm["dif : ", 0``19.46614983228801],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "69", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 69, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "58.2562860973283804183446100673590381513443445376953444925665`35.\
41129764839568"}]}],
  SequenceForm[
  "Ours: ", \
-58.2562860973283804183446100673590381513443445376953444925665`35.\
41129764839568],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "58.25628609732838041834461006735448842357`19.78039985166551"}]}],
  SequenceForm[
  "Ita : ", -58.25628609732838041834461006735448842357`19.78039985166551],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.081429847329495"}],
  SequenceForm["dif : ", 0``20.081429847329495],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "70", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 70, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "0.1175394469993253567965532785087542717517723859295218021703`35."}],
  SequenceForm[
  "Ours: ", 0.1175394469993253567965532785087542717517723859295218021703`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "0.1175394469993253567965532785087542402299999999999999999999`19.\
684026689073193"}],
  SequenceForm[
  "Ita : ", 
   0.1175394469993253567965532785087542402299999999999999999999`19.\
684026689073193],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.985056684737174"}],
  SequenceForm["dif : ", 0``19.985056684737174],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "71", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 71, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "9.2777017995924937574448674548620193949373193930567106007543`35.\
187707498438215"}],
  SequenceForm[
  "Ours: ", 
   9.2777017995924937574448674548620193949373193930567106007543`35.\
187707498438215],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "9.27770179959249375744486745486224365812`19.355153708065178"}],
  SequenceForm[
  "Ita : ", 9.27770179959249375744486745486224365812`19.355153708065178],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.65618370372916"}],
  SequenceForm["dif : ", 0``19.65618370372916],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "72", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 72, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "49.2935167448839644086638610731662286763708065229172622330622`36.\
002841288274745"}],
  SequenceForm[
  "Ours: ", 
   49.2935167448839644086638610731662286763708065229172622330622`36.\
002841288274745],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "49.29351674488396440866386107316671391326`19.595753140562163"}],
  SequenceForm[
  "Ita : ", 49.29351674488396440866386107316671391326`19.595753140562163],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.896783136226144"}],
  SequenceForm["dif : ", 0``19.896783136226144],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "73", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 73, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.7366988644373316920363183248143497788998141410419296474765`35."}]}],
  SequenceForm[
  "Ours: ", -1.7366988644373316920363183248143497788998141410419296474765`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.73669886443733169203631832481438464572`19.42361232975383"}]}],
  SequenceForm[
  "Ita : ", -1.73669886443733169203631832481438464572`19.42361232975383],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.72464232541781"}],
  SequenceForm["dif : ", 0``19.72464232541781],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "74", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 74, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "63.1549859011504640736181019994360895001184972103824882741735`36.\
495030121630364"}],
  SequenceForm[
  "Ours: ", 
   63.1549859011504640736181019994360895001184972103824882741735`36.\
495030121630364],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "63.15498590115046407361810199943333900346`19.719389167280937"}],
  SequenceForm[
  "Ita : ", 63.15498590115046407361810199943333900346`19.719389167280937],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.020419162944915"}],
  SequenceForm["dif : ", 0``20.020419162944915],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "75", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 75, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "2.7712248245885176028604802653499071140510377666292499647396`35."}]}],
  SequenceForm[
  "Ours: ", -2.7712248245885176028604802653499071140510377666292499647396`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "2.77122482458851760286048026534990767923`19.82391528760791"}]}],
  SequenceForm[
  "Ita : ", -2.77122482458851760286048026534990767923`19.82391528760791],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.124945283271888"}],
  SequenceForm["dif : ", 0``20.124945283271888],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "76", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 76, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "159.7410534303741142343296961014722012085469456036931298841297`35.\
39004938592083"}],
  SequenceForm[
  "Ours: ", 
   159.7410534303741142343296961014722012085469456036931298841297`35.\
39004938592083],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "159.74105343037411423432969610148064886248`20."}],
  SequenceForm["Ita : ", 159.74105343037411423432969610148064886248`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "77", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 77, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "9.8834865402423090836691900685935001750714439891039404221236`35."}]}],
  SequenceForm[
  "Ours: ", -9.8834865402423090836691900685935001750714439891039404221236`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "9.88348654024230908366919006859305128269`20."}]}],
  SequenceForm["Ita : ", -9.88348654024230908366919006859305128269`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "78", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 78, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "0.3320201126307357470047005483154430288039607917258076411953`35."}],
  SequenceForm[
  "Ours: ", 0.3320201126307357470047005483154430288039607917258076411953`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "0.33202011263073574700470054831541632796`20."}],
  SequenceForm["Ita : ", 0.33202011263073574700470054831541632796`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "79", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 79, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "116.9827978126948603451943991357387393170994091455279879910002`35.\
62090902265178"}]}],
  SequenceForm[
  "Ours: ", \
-116.9827978126948603451943991357387393170994091455279879910002`35.\
62090902265178],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "116.9827978126948603451943991357418019142`19.988724221682304"}]}],
  SequenceForm[
  "Ita : ", -116.9827978126948603451943991357418019142`19.988724221682304],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.289754217346285"}],
  SequenceForm["dif : ", 0``20.289754217346285],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "80", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 80, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "140.9365604617481039014296841014906532051816581827342482891555`35.\
810575739350924"}]}],
  SequenceForm[
  "Ours: ", \
-140.9365604617481039014296841014906532051816581827342482891555`35.\
810575739350924],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "140.93656046174810390142968410149432470039`19.990620135201954"}]}],
  SequenceForm[
  "Ita : ", -140.93656046174810390142968410149432470039`19.990620135201954],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.291650130865932"}],
  SequenceForm["dif : ", 0``20.291650130865932],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "81", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 81, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "105.6390660258898001524180639231258651279641214949272443808753`35.\
32054558526187"}]}],
  SequenceForm[
  "Ours: ", \
-105.6390660258898001524180639231258651279641214949272443808753`35.\
32054558526187],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "105.63906602588980015241806392313110935062`19.978966069233913"}]}],
  SequenceForm[
  "Ita : ", -105.63906602588980015241806392313110935062`19.978966069233913],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.279996064897894"}],
  SequenceForm["dif : ", 0``20.279996064897894],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "82", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 82, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.3320201126307357470047005483154430288039607917258076411953`35."}]}],
  SequenceForm[
  "Ours: ", -0.3320201126307357470047005483154430288039607917258076411953`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.33202011263073574700470054831541632796`20."}]}],
  SequenceForm["Ita : ", -0.33202011263073574700470054831541632796`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "83", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 83, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "35.7651397266970157947208149969221067502978008035564375295474`35.\
11967891404337"}]}],
  SequenceForm[
  "Ours: ", \
-35.7651397266970157947208149969221067502978008035564375295474`35.\
11967891404337],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "35.76513972669701579472081499693694253569`19.76095242472906"}]}],
  SequenceForm[
  "Ita : ", -35.76513972669701579472081499693694253569`19.76095242472906],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.06198242039304"}],
  SequenceForm["dif : ", 0``20.06198242039304],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "84", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 84, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1.7035093968755412955787373348325895401777696046105816845969`35."}],
  SequenceForm[
  "Ours: ", 1.7035093968755412955787373348325895401777696046105816845969`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1.703509396875541295578737334832509569`20."}],
  SequenceForm["Ita : ", 1.703509396875541295578737334832509569`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "85", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 85, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "16.2742070733296833779375311587472314979620385246119408835679`35.\
09204029629349"}]}],
  SequenceForm[
  "Ours: ", \
-16.2742070733296833779375311587472314979620385246119408835679`35.\
09204029629349],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "16.27420707332968337793753115875074074305`19.47149366390372"}]}],
  SequenceForm[
  "Ita : ", -16.27420707332968337793753115875074074305`19.47149366390372],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.772523659567696"}],
  SequenceForm["dif : ", 0``19.772523659567696],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "86", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 86, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.249121180881729113395887844840214900522903037861381301202`34.\
073944464003176"}]}],
  SequenceForm[
  "Ours: ", \
-3.249121180881729113395887844840214900522903037861381301202`34.\
073944464003176],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.24912118088172911339588784486235778177`18.36723065650503"}]}],
  SequenceForm[
  "Ita : ", -3.24912118088172911339588784486235778177`18.36723065650503],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``18.668260652169007"}],
  SequenceForm["dif : ", 0``18.668260652169007],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "87", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 87, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "47.8470125520729019905645051744776568127474810533479242605786`36.\
41395434622911"}],
  SequenceForm[
  "Ours: ", 
   47.8470125520729019905645051744776568127474810533479242605786`36.\
41395434622911],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "47.84701255207290199056450517448033318724`19.63509969958248"}],
  SequenceForm[
  "Ita : ", 47.84701255207290199056450517448033318724`19.63509969958248],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.936129695246457"}],
  SequenceForm["dif : ", 0``19.936129695246457],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "88", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 88, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.7035093968755412955787373348325895401777696046105816845969`35."}]}],
  SequenceForm[
  "Ours: ", -1.7035093968755412955787373348325895401777696046105816845969`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.703509396875541295578737334832509569`20."}]}],
  SequenceForm["Ita : ", -1.703509396875541295578737334832509569`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "89", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 89, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "8.8166709335861278604246521374268052780437611766388693611825`35."}]}],
  SequenceForm[
  "Ours: ", -8.8166709335861278604246521374268052780437611766388693611825`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "8.81667093358612786042465213742307847617`20."}]}],
  SequenceForm["Ita : ", -8.81667093358612786042465213742307847617`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "90", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 90, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.664040225261471494009401096630886057607921583451615282391`35."}]}],
  
  SequenceForm[
  "Ours: ", -0.664040225261471494009401096630886057607921583451615282391`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.6640402252614714940094010966308326559100000000000000000001`20."}]}],
  SequenceForm[
  "Ita : ", -0.6640402252614714940094010966308326559100000000000000000001`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "91", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 91, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "8.1029843843949477373400484963780674515839857063523388357605`35."}]}],
  SequenceForm[
  "Ours: ", -8.1029843843949477373400484963780674515839857063523388357605`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "8.1029843843949477373400484963769378521`19.949597378992323"}]}],
  SequenceForm[
  "Ita : ", -8.1029843843949477373400484963769378521`19.949597378992323],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.250627374656304"}],
  SequenceForm["dif : ", 0``20.250627374656304],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "92", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 92, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.4070187937510825911574746696651790803555392092211633691944`35."}]}],
  SequenceForm[
  "Ours: ", -3.4070187937510825911574746696651790803555392092211633691944`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.4070187937510825911574746696650191379999999999999999999999`20."}]}],
  SequenceForm[
  "Ita : ", -3.4070187937510825911574746696650191379999999999999999999999`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "93", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 93, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "193.6760959546785402040844587368458431938248025967595294017264`36.\
53341295865302"}]}],
  SequenceForm[
  "Ours: ", \
-193.6760959546785402040844587368458431938248025967595294017264`36.\
53341295865302],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "193.67609595467854020408445873684453418045`19.97178752499945"}]}],
  SequenceForm[
  "Ita : ", -193.67609595467854020408445873684453418045`19.97178752499945],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.27281752066343"}],
  SequenceForm["dif : ", 0``20.27281752066343],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "94", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 94, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.3320201126307357470047005483154430288039607917258076411953`35."}]}],
  SequenceForm[
  "Ours: ", -0.3320201126307357470047005483154430288039607917258076411953`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.33202011263073574700470054831541632796`20."}]}],
  SequenceForm["Ita : ", -0.33202011263073574700470054831541632796`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "95", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 95, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "3.7769942680938943331809914924767016162950956949095135952683`35.\
101388262067566"}],
  SequenceForm[
  "Ours: ", 
   3.7769942680938943331809914924767016162950956949095135952683`35.\
101388262067566],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "3.77699426809389433318099149247429621808`19.14069471798905"}],
  SequenceForm[
  "Ita : ", 3.77699426809389433318099149247429621808`19.14069471798905],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.441724713653027"}],
  SequenceForm["dif : ", 0``19.441724713653027],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "96", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 96, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.7035093968755412955787373348325895401777696046105816845969`35."}]}],
  SequenceForm[
  "Ours: ", -1.7035093968755412955787373348325895401777696046105816845969`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.703509396875541295578737334832509569`20."}]}],
  SequenceForm["Ita : ", -1.703509396875541295578737334832509569`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "97", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 97, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "38.6914580340892144351700236186496595669883823548013046426792`35.\
63476227492321"}],
  SequenceForm[
  "Ours: ", 
   38.6914580340892144351700236186496595669883823548013046426792`35.\
63476227492321],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "38.69145803408921443517002361865060976175`19.8786888785071"}],
  SequenceForm[
  "Ita : ", 38.69145803408921443517002361865060976175`19.8786888785071],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.179718874171087"}],
  SequenceForm["dif : ", 0``20.179718874171087],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "98", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 98, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.0971892538748345482394476426353025802829260095820199567916`35."}]}],
  SequenceForm[
  "Ours: ", -0.0971892538748345482394476426353025802829260095820199567916`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.09718925387483454823944764263530218501`19.727706565225994"}]}],
  SequenceForm[
  "Ita : ", -0.09718925387483454823944764263530218501`19.727706565225994],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.028736560889975"}],
  SequenceForm["dif : ", 0``20.028736560889975],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "99", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 99, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "20.2463698402872608048835582432822245261260438658082409533105`35."}]}\
],
  SequenceForm[
  "Ours: ", \
-20.2463698402872608048835582432822245261260438658082409533105`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "20.24636984028726080488355824327673863854`20."}]}],
  SequenceForm["Ita : ", -20.24636984028726080488355824327673863854`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "100", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 100, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "215.6731615166536485559024195040334323748610211223892662405711`35.\
37637203326786"}],
  SequenceForm[
  "Ours: ", 
   215.6731615166536485559024195040334323748610211223892662405711`35.\
37637203326786],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "215.67316151665364855590241950400775703018`20."}],
  SequenceForm["Ita : ", 215.67316151665364855590241950400775703018`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "101", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 101, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "743.2960338303308760624594274119578386438377343947480548874369`35.\
72672418081864"}],
  SequenceForm[
  "Ours: ", 
   743.2960338303308760624594274119578386438377343947480548874369`35.\
72672418081864],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "743.29603383033087606245942741198097098676`20."}],
  SequenceForm["Ita : ", 743.29603383033087606245942741198097098676`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "102", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 102, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "909.7737774729844500641571238604211407582578306778572220841196`35.\
86077275090672"}]}],
  SequenceForm[
  "Ours: ", \
-909.7737774729844500641571238604211407582578306778572220841196`35.\
86077275090672],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "909.77377747298445006415712386044079917951`19.999021851529275"}]}],
  SequenceForm[
  "Ita : ", -909.77377747298445006415712386044079917951`19.999021851529275],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30005184719326"}],
  SequenceForm["dif : ", 0``20.30005184719326],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "103", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 103, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "6.7413261838691572170514535386878636600389552181639405269448`35."}]}],
  SequenceForm[
  "Ours: ", -6.7413261838691572170514535386878636600389552181639405269448`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "6.74132618386915721705145353868759170463`19.920904675180452"}]}],
  SequenceForm[
  "Ita : ", -6.74132618386915721705145353868759170463`19.920904675180452],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.221934670844433"}],
  SequenceForm["dif : ", 0``20.221934670844433],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "104", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 104, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "36.8614035882717095209636391551658391819042967157076414706729`35.\
1795698082674"}]}],
  SequenceForm[
  "Ours: ", \
-36.8614035882717095209636391551658391819042967157076414706729`35.\
1795698082674],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "36.86140358827170952096363915516732356949`20."}]}],
  SequenceForm["Ita : ", -36.86140358827170952096363915516732356949`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "105", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 105, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "1.4480361775611337374973331948191376348224122789341558099294`34.\
4645749487998"}],
  SequenceForm[
  "Ours: ", 
   1.4480361775611337374973331948191376348224122789341558099294`34.\
4645749487998],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "1.44803617756113373749733319481891431`19.35476157193988"}],
  SequenceForm[
  "Ita : ", 1.44803617756113373749733319481891431`19.35476157193988],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.65579156760386"}],
  SequenceForm["dif : ", 0``19.65579156760386],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "106", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 106, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "26.4922845804838930164042015355756092717643464711956961254795`35.\
540722697213866"}]}],
  SequenceForm[
  "Ours: ", \
-26.4922845804838930164042015355756092717643464711956961254795`35.\
540722697213866],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "26.49228458048389301640420153557561044866`19.89895904310377"}]}],
  SequenceForm[
  "Ita : ", -26.49228458048389301640420153557561044866`19.89895904310377],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.19998903876775"}],
  SequenceForm["dif : ", 0``20.19998903876775],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "107", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 107, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "2.173457623685610574758786380928131934045180413955008454761`35."}]}],
  
  SequenceForm[
  "Ours: ", -2.173457623685610574758786380928131934045180413955008454761`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "2.17345762368561057475878638092800982413`19.842867380764858"}]}],
  SequenceForm[
  "Ita : ", -2.17345762368561057475878638092800982413`19.842867380764858],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.14389737642884"}],
  SequenceForm["dif : ", 0``20.14389737642884],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "108", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 108, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.0784187754010828866355131119125678691007831297014836219697`35."}]}],
  SequenceForm[
  "Ours: ", -1.0784187754010828866355131119125678691007831297014836219697`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.07841877540108288663551311191260650387`20."}]}],
  SequenceForm["Ita : ", -1.07841877540108288663551311191260650387`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "109", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 109, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.4031841001552733515116501626091968846113984832136726793596`35."}]}],
  SequenceForm[
  "Ours: ", -1.4031841001552733515116501626091968846113984832136726793596`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.4031841001552733515116501626091099262300000000000000000001`19.\
803594261116427"}]}],
  SequenceForm[
  "Ita : ", \
-1.4031841001552733515116501626091099262300000000000000000001`19.\
803594261116427],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.104624256780408"}],
  SequenceForm["dif : ", 0``20.104624256780408],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "110", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 110, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "0.7804924900100893923690619400345753592859387124328615684729`35."}],
  SequenceForm[
  "Ours: ", 0.7804924900100893923690619400345753592859387124328615684729`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "0.78049249001008939236906194003460151508`19.94582118284162"}],
  SequenceForm[
  "Ita : ", 0.78049249001008939236906194003460151508`19.94582118284162],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.2468511785056"}],
  SequenceForm["dif : ", 0``20.2468511785056],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "111", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 111, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "172.8285805925624659225764641423009734275319857068027094476579`35.\
17745908676798"}]}],
  SequenceForm[
  "Ours: ", \
-172.8285805925624659225764641423009734275319857068027094476579`35.\
17745908676798],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "172.82858059256246592257646414232073700656`19.989810866173347"}]}],
  SequenceForm[
  "Ita : ", -172.82858059256246592257646414232073700656`19.989810866173347],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.290840861837328"}],
  SequenceForm["dif : ", 0``20.290840861837328],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "112", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 112, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "2.1583553633580144586020834107109159187170214086124086514073`35."}],
  SequenceForm[
  "Ours: ", 2.1583553633580144586020834107109159187170214086124086514073`35.],
  
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "2.15835536335801445860208341071081169612`20."}],
  SequenceForm["Ita : ", 2.15835536335801445860208341071081169612`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "113", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 113, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "155.7018592134172210603310179657467065647712223946270022866958`35.\
69299049142876"}],
  SequenceForm[
  "Ours: ", 
   155.7018592134172210603310179657467065647712223946270022866958`35.\
69299049142876],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "155.70185921341722106033101796574672421185`20."}],
  SequenceForm["Ita : ", 155.70185921341722106033101796574672421185`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "114", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 114, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "924.8139934309565153197609692478627565694132950931856120994686`36.\
08213821879626"}],
  SequenceForm[
  "Ours: ", 
   924.8139934309565153197609692478627565694132950931856120994686`36.\
08213821879626],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "924.81399343095651531976096924785942746761`20."}],
  SequenceForm["Ita : ", 924.81399343095651531976096924785942746761`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "115", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 115, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "116", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 116, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "117", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 117, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "422.8206807857449325573163169774501405799077535037038421695223`35.\
83017961808965"}],
  SequenceForm[
  "Ours: ", 
   422.8206807857449325573163169774501405799077535037038421695223`35.\
83017961808965],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "422.82068078574493255731631697744966815962`20."}],
  SequenceForm["Ita : ", 422.82068078574493255731631697744966815962`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "118", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 118, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "540.8347482660253713965012551519418801789905952985926858472184`35.\
84541909998538"}]}],
  SequenceForm[
  "Ours: ", \
-540.8347482660253713965012551519418801789905952985926858472184`35.\
84541909998538],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "540.83474826602537139650125515196324360926`19.99835585376677"}]}],
  SequenceForm[
  "Ita : ", -540.83474826602537139650125515196324360926`19.99835585376677],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.29938584943075"}],
  SequenceForm["dif : ", 0``20.29938584943075],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "119", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 119, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "213.7928592974939422484844745811061430574631021364139195309305`35.\
38167099972296"}],
  SequenceForm[
  "Ours: ", 
   213.7928592974939422484844745811061430574631021364139195309305`35.\
38167099972296],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "213.79285929749394224848447458108043423598`20."}],
  SequenceForm["Ita : ", 213.79285929749394224848447458108043423598`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "120", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 120, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.2787605812783317422240167536426647079409398212659830642454`35."}]}],
  SequenceForm[
  "Ours: ", -1.2787605812783317422240167536426647079409398212659830642454`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.2787605812783317422240167536426484614700000000000000000001`20."}]}],
  SequenceForm[
  "Ita : ", -1.2787605812783317422240167536426484614700000000000000000001`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "121", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 121, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "122", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 122, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "123", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 123, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.3320201126307357470047005483154430288039607917258076411953`35."}]}],
  SequenceForm[
  "Ours: ", -0.3320201126307357470047005483154430288039607917258076411953`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.33202011263073574700470054831541632796`20."}]}],
  SequenceForm["Ita : ", -0.33202011263073574700470054831541632796`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "124", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 124, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "25.6565617771136143708580429529446568672548546365517170887725`35.\
08037999291725"}]}],
  SequenceForm[
  "Ours: ", \
-25.6565617771136143708580429529446568672548546365517170887725`35.\
08037999291725],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "25.65656177711361437085804295295747420512`19.308463694751342"}]}],
  SequenceForm[
  "Ita : ", -25.65656177711361437085804295295747420512`19.308463694751342],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.609493690415317"}],
  SequenceForm["dif : ", 0``19.609493690415317],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "125", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 125, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "88.633292400469541416315349495165899194371606199908228937683`35.\
40531296466683"}]}],
  SequenceForm[
  "Ours: ", \
-88.633292400469541416315349495165899194371606199908228937683`35.\
40531296466683],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "88.6332924004695414163153494951781581234`19.692137478885194"}]}],
  SequenceForm[
  "Ita : ", -88.6332924004695414163153494951781581234`19.692137478885194],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.993167474549175"}],
  SequenceForm["dif : ", 0``19.993167474549175],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "126", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 126, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "105.0580480139980373204800843120319665472648416917397918679174`35.\
2413999990296"}],
  SequenceForm[
  "Ours: ", 
   105.0580480139980373204800843120319665472648416917397918679174`35.\
2413999990296],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "105.05804801399803732048008431200727854332`20."}],
  SequenceForm["Ita : ", 105.05804801399803732048008431200727854332`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "127", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 127, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "128", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 128, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "129", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 129, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "1.7035093968755412955787373348325895401777696046105816845969`35."}]}],
  SequenceForm[
  "Ours: ", -1.7035093968755412955787373348325895401777696046105816845969`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.703509396875541295578737334832509569`20."}]}],
  SequenceForm["Ita : ", -1.703509396875541295578737334832509569`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "130", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 130, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "559.2153201356255775661656999830699238761364051723386421406961`35.\
71844833147339"}],
  SequenceForm[
  "Ours: ", 
   559.2153201356255775661656999830699238761364051723386421406961`35.\
71844833147339],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "559.21532013562557756616569998308394004293`20."}],
  SequenceForm["Ita : ", 559.21532013562557756616569998308394004293`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "131", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 131, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "957.0531279409659372980802056905843628132054487986723798525241`35.\
68619688622606"}],
  SequenceForm[
  "Ours: ", 
   957.0531279409659372980802056905843628132054487986723798525241`35.\
68619688622606],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "957.05312794096593729808020569061295879934`20."}],
  SequenceForm["Ita : ", 957.05312794096593729808020569061295879934`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "18",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 18, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "132", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 132, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "502.0896234194270727586701896321660262338359144800725243383096`35.\
57487656969359"}],
  SequenceForm[
  "Ours: ", 
   502.0896234194270727586701896321660262338359144800725243383096`35.\
57487656969359],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "502.0896234194270727586701896321845277946`20."}],
  SequenceForm["Ita : ", 502.0896234194270727586701896321845277946`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "133", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 133, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "342.0427268743906066767782214610804970790799292241331414425987`35.\
697062107943964"}],
  SequenceForm[
  "Ours: ", 
   342.0427268743906066767782214610804970790799292241331414425987`35.\
697062107943964],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   "342.04272687439060667677822146108895659962`20."}],
  SequenceForm["Ita : ", 342.04272687439060667677822146108895659962`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566399"}],
  SequenceForm["dif : ", 0``20.30102999566399],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "134", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 134, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "135", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 135, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "aa5062ff-1ea2-4268-bb88-e0ee2e8e369f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 4", "Section",
 ExpressionUUID -> "107eb9c0-f44e-42ff-b0c6-fc3c32c3b5a3"],

Cell[CellGroupData[{

Cell[BoxData["nonplanarlist"], "Input",
 ExpressionUUID -> "64774ab2-9886-4e72-9092-bfbfab0adaae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "98", ",", "99", ",", "100", ",", "101", ",", "102", ",", "103", ",", "104",
    ",", "105", ",", "106", ",", "107", ",", "108", ",", "109", ",", "110", 
   ",", "111", ",", "112", ",", "113", ",", "114", ",", "117", ",", "118", 
   ",", "119", ",", "120", ",", "121", ",", "122", ",", "123", ",", "124", 
   ",", "125", ",", "126", ",", "127", ",", "128", ",", "129", ",", "130", 
   ",", "131", ",", "132", ",", "133", ",", "134", ",", "135"}], 
  "}"}]], "Output",
 ExpressionUUID -> "38228c24-75c0-44fb-9527-4e431d102a68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"replebnewn", "[", "4", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<********************* Basis element \>\"", ",", "k", ",", 
      "\"\< *******************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.",
           "replebnew0W3norm"}], "//.", 
         RowBox[{"GP", "->", "G"}]}], "//", "LiToG"}], "//", 
       RowBox[{
        RowBox[{"GIntegrate", "[", 
         RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"pointEx", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], "]"}], "&"}]}]}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"gb", "[", "k", "]"}], "/.", 
       RowBox[{"replbb", "[", "4", "]"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"pointEx", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], "]"}], "&"}]}]}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", 
             RowBox[{"alphabetinx", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "/.", 
          RowBox[{"replebnewn", "[", "3", "]"}]}], "/.", "deltatox"}], "/.", 
        "pointEx"}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "8"}]}]}], "//", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"#", ",", "35"}], "]"}], "&"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"DEQ", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], ")"}]}]}],
             "/.", "replebnew0W3norm"}], "//.", 
           RowBox[{"GP", "->", "G"}]}], "/.", "deltatox"}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "\[Rule]", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "x"}], "]"}]}]}], "/.", "pointEx"}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"1", "/", "8"}]}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "}"}]}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"do400", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"alphabetinx", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], 
              ")"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"gb", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"DEQ", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.",
         "replebnew0W2norm"}], "//.", 
       RowBox[{"GP", "->", "G"}]}], "//", "ExtractZeroes"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"do400", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"do400", "/.", 
               RowBox[{"G", "\[Rule]", "F"}]}], "/.", 
              RowBox[{
               RowBox[{"F", "[", 
                RowBox[{"0", ",", "0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{"1", "/", "2"}], 
                RowBox[{
                 RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"Log", "[", "x", "]"}]}]}], "/.", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              RowBox[{"x", "/", "a"}]}], "]"}]}]}], "/.", 
          RowBox[{"F", "\[Rule]", "G"}]}], "/.", 
         RowBox[{
          RowBox[{"replFre", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"replFre", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}]}], "/.", "deltatox"}], "/.", 
      "pointEx"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term5", "=", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{"do400", ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", 
               RowBox[{"1", "/", "8"}]}], "}"}], ",", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ","}], "*)"}], 
             RowBox[{"WorkingPrecision", "\[Rule]", "35"}], ",", 
             RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
             RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
              RowBox[{"k", "++"}]}]}], "]"}]}], ",", "k"}], "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Integrand evaluations: \>\"", ",", "k"}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do401", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"DEQ", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Log", "[", 
                  RowBox[{"alphabetinx", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "deltatox"}], 
                "/.", "pointEx"}], ")"}]}]}], "/.", 
            RowBox[{
             RowBox[{"gb", "[", "i_", "]"}], ":>", 
             RowBox[{"DEQ", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Log", "[", 
                  RowBox[{"alphabetinx", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "deltatox"}], 
                ",", "x"}], "]"}], "/.", "pointEx"}], ")"}]}]}], "/.", 
          "Weight2"}], "//.", 
         RowBox[{"GP", "->", "G"}]}], "/.", "deltatox"}], "/.", "pointEx"}], "//",
       "ExtractZeroes"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"do401", "/.", 
             RowBox[{"G", "\[Rule]", "F"}]}], "/.", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"0", ",", "0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{
               RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", "x", "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}], "/.", 
        RowBox[{"F", "\[Rule]", "G"}]}], "/.", 
       RowBox[{
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"x", "/", "a"}]}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do402", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"DEQ", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"alphabetinx", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "deltatox"}], "/.",
                "pointEx"}], ")"}]}]}], "/.", 
           RowBox[{
            RowBox[{"gb", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"DEQ", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], "/.", 
             "pointEx"}], ")"}]}]}], "/.", "replebnew0W2norm"}], "//.", 
        RowBox[{"GP", "->", "G"}]}], "/.", "pointEx"}], "//", 
      "ExtractZeroes"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"do402", "/.", 
             RowBox[{"G", "\[Rule]", "F"}]}], "/.", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"0", ",", "0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{
               RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"0", ",", "x_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", "x", "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"a_", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               RowBox[{"x", "/", "a"}]}], "]"}], "^", "2"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", "a"}]}], "]"}]}]}], "/.", 
        RowBox[{"F", "\[Rule]", "G"}]}], "/.", 
       RowBox[{
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"replFre", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "a_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"x", "/", "a"}]}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term6", "=", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"intgd", "-", "sub"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", 
               RowBox[{"1", "/", "8"}]}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "35"}], ",", 
             RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
             RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
              RowBox[{"k", "++"}]}]}], "]"}]}], ",", "k"}], "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Integrand evaluations: \>\"", ",", "k"}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"res4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "term1", "+", "term2", "+", "term3", "-", "term4", "-", "term5", "-", 
        "term6"}], ")"}], "//", "Chop"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{"res4", "-", 
      RowBox[{"(", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gb", "[", "k", "]"}], "/.", "NumCheck"}], ",", "ep", ",", 
         "4"}], "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do2", "=", 
     RowBox[{"res4", "+", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gb", "[", "k", "]"}], "/.", "NumCheck"}], ",", "ep", ",", 
         "4"}], "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NumInt: \>\"", ",", "res4"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NCheck: \>\"", ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gb", "[", "k", "]"}], "/.", "NumCheck"}], ",", "ep", ",", 
        "4"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res4", "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NumCheck", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res4", "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NumCheck", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"do2", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"do1", "/", "do2"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "nonplanarlist"}], "}"}]}], "]"}]}], "Input",
 ExpressionUUID -> "0322f462-6b0a-42e4-a496-9bb7e83d0459"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "98", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 98, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "44e3c8a1-d2d8-4258-ace4-334b2a6527a3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.0601398791300642817770581137383955541434661510053425499918`31.\
70912573876412"}]}],
  SequenceForm[
  "NumInt: ", \
-0.0601398791300642817770581137383955541434661510053425499918`31.\
70912573876412],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.0601398791300642817770581137385018485799999999999999999999`19.\
360715922514437"}]}],
  SequenceForm[
  "NCheck: ", \
-0.0601398791300642817770581137385018485799999999999999999999`19.\
360715922514437],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.66174591817822"}],
  SequenceForm["dif : ", 0``19.66174591817822],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "99", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 99, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "72.0471470140067130049599816428021846218535972685444274420259`33.\
553365665051416"}]}],
  SequenceForm[
  "NumInt: ", \
-72.0471470140067130049599816428021846218535972685444274420259`33.\
553365665051416],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "72.04714701400671300495998164272073231353`20."}]}],
  SequenceForm["NCheck: ", -72.04714701400671300495998164272073231353`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663967"}],
  SequenceForm["dif : ", 0``20.301029995663967],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "100", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 100, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "188.4255125003266275571764189179440026445306121194922996475884`33.\
789864046296636"}],
  SequenceForm[
  "NumInt: ", 
   188.4255125003266275571764189179440026445306121194922996475884`33.\
789864046296636],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "188.42551250032662755717641891783148919338`20."}],
  SequenceForm["NCheck: ", 188.42551250032662755717641891783148919338`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "101", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 101, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "2798.3592788362500118439637302721119958190159757280278974927225`34.\
46643053895811"}],
  SequenceForm[
  "NumInt: ", 
   2798.3592788362500118439637302721119958190159757280278974927225`34.\
46643053895811],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "2798.35927883625001184396373027276655227196`20."}],
  SequenceForm["NCheck: ", 2798.35927883625001184396373027276655227196`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "102", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 102, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3576.8839911550322162535136967017674065933982525476436073948488`34.\
54003209219313"}]}],
  SequenceForm[
  "NumInt: ", \
-3576.8839911550322162535136967017674065933982525476436073948488`34.\
54003209219313],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3576.88399115503221625351369670241780955822`19.99992812221588"}]}],
  SequenceForm[
  "NCheck: ", -3576.88399115503221625351369670241780955822`19.99992812221588],
  
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.300958117879862"}],
  SequenceForm["dif : ", 0``20.300958117879862],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "103", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 103, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "5.8466795781641486707530488348246268310826963373998616013464`33.\
076928677958165"}]}],
  SequenceForm[
  "NumInt: ", \
-5.8466795781641486707530488348246268310826963373998616013464`33.\
076928677958165],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "5.84667957816414867075304883480911468864`19.71487945921772"}]}],
  SequenceForm[
  "NCheck: ", -5.84667957816414867075304883480911468864`19.71487945921772],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.01590945488168"}],
  SequenceForm["dif : ", 0``20.01590945488168],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "104", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 104, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "195.3385320975290321284874800092798184733159450458179263979566`33.\
96841456880653"}]}],
  SequenceForm[
  "NumInt: ", \
-195.3385320975290321284874800092798184733159450458179263979566`33.\
96841456880653],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "195.33853209752903212848748000929049094089`20."}]}],
  SequenceForm["NCheck: ", -195.33853209752903212848748000929049094089`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "105", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 105, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "7.7797223178595000780220271591842116084894338244631956938773`33.\
0604979525117"}],
  SequenceForm[
  "NumInt: ", 
   7.7797223178595000780220271591842116084894338244631956938773`33.\
0604979525117],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "7.77972231785950007802202715916968401537`19.76083411588393"}],
  SequenceForm[
  "NCheck: ", 7.77972231785950007802202715916968401537`19.76083411588393],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.061864111547884"}],
  SequenceForm["dif : ", 0``20.061864111547884],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "106", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 106, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "150.2528266269664383630004271193875673325674879820736821045173`33.\
958530404171036"}]}],
  SequenceForm[
  "NumInt: ", \
-150.2528266269664383630004271193875673325674879820736821045173`33.\
958530404171036],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "150.25282662696643836300042711938803926204`19.988573685793305"}]}],
  SequenceForm[
  "NCheck: ", -150.25282662696643836300042711938803926204`19.988573685793305],
  
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.289603681457287"}],
  SequenceForm["dif : ", 0``20.289603681457287],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "107", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 107, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "44e3c8a1-d2d8-4258-ace4-334b2a6527a3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "2.2889912529510898775142248437451783003492380203548250799372`32.\
819603022332586"}],
  SequenceForm[
  "NumInt: ", 
   2.2889912529510898775142248437451783003492380203548250799372`32.\
819603022332586],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "2.2889912529510898775142248437442479348`19.43531334085028"}],
  SequenceForm[
  "NCheck: ", 2.2889912529510898775142248437442479348`19.43531334085028],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.73634333651424"}],
  SequenceForm["dif : ", 0``19.73634333651424],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "108", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 108, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "44e3c8a1-d2d8-4258-ace4-334b2a6527a3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \\\"::\\\", \\\"izero\
\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 ExpressionUUID -> "44e3c8a1-d2d8-4258-ace4-334b2a6527a3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "5.6877287058254688025498187072086547441147644694741116780605`33.\
27864391831922"}]}],
  SequenceForm[
  "NumInt: ", \
-5.6877287058254688025498187072086547441147644694741116780605`33.\
27864391831922],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5.68772870582546880254981870720906726868`20."}]}],
  SequenceForm["NCheck: ", -5.68772870582546880254981870720906726868`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566396"}],
  SequenceForm["dif : ", 0``20.30102999566396],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "109", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 109, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "5.288588222441420569622479596478499792066985665541582412621`33.\
07339127266083"}],
  SequenceForm[
  "NumInt: ", 
   5.288588222441420569622479596478499792066985665541582412621`33.\
07339127266083],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "5.28858822244142056962247959647734362588`19.74769455585107"}],
  SequenceForm[
  "NCheck: ", 5.28858822244142056962247959647734362588`19.74769455585107],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.04872455151503"}],
  SequenceForm["dif : ", 0``20.04872455151503],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "110", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 110, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "3.5446444107639214883478713071021809619680841401237409431866`32.\
61474488985765"}],
  SequenceForm[
  "NumInt: ", 
   3.5446444107639214883478713071021809619680841401237409431866`32.\
61474488985765],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "3.54464441076392148834787130710262117832`19.992727340246837"}],
  SequenceForm[
  "NCheck: ", 3.54464441076392148834787130710262117832`19.992727340246837],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.293757335910712"}],
  SequenceForm["dif : ", 0``20.293757335910712],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "111", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 111, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "106.0055451277695683758390615389367321002550474242342735243884`33.\
362301560926404"}]}],
  SequenceForm[
  "NumInt: ", \
-106.0055451277695683758390615389367321002550474242342735243884`33.\
362301560926404],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "106.00554512776956837583918133774766817105`19.585114217031588"}]}],
  SequenceForm[
  "NCheck: ", -106.00554512776956837583918133774766817105`19.585114217031588],
  
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.886144212695566"}],
  SequenceForm["dif : ", 0``19.886144212695566],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "112", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 112, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "15.456017851082494810628506426650888761709837383332082948686`33.\
83946868565785"}],
  SequenceForm[
  "NumInt: ", 
   15.456017851082494810628506426650888761709837383332082948686`33.\
83946868565785],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "15.45601785108249481062850641779979756725`20."}],
  SequenceForm["NCheck: ", 15.45601785108249481062850641779979756725`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "113", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 113, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "306.3544502330564585452249064203450881729207291068404285881483`33.\
74335704074573"}],
  SequenceForm[
  "NumInt: ", 
   306.3544502330564585452249064203450881729207291068404285881483`33.\
74335704074573],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "306.35445023305645854522491159430719662414`20."}],
  SequenceForm["NCheck: ", 306.35445023305645854522491159430719662414`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663974"}],
  SequenceForm["dif : ", 0``20.301029995663974],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "114", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 114, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "3223.5567443280157639334551476954350531892287540787858225027356`34.\
35627041458103"}],
  SequenceForm[
  "NumInt: ", 
   3223.5567443280157639334551476954350531892287540787858225027356`34.\
35627041458103],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "3223.55674432801576393345513619499454841845`20."}],
  SequenceForm["NCheck: ", 3223.55674432801576393345513619499454841845`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "117", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 117, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "1813.7443185900393601228943337628786595591931494148598400929415`34.\
063349604414675"}],
  SequenceForm[
  "NumInt: ", 
   1813.7443185900393601228943337628786595591931494148598400929415`34.\
063349604414675],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "1813.74431859003936012289433376271467186277`20."}],
  SequenceForm["NCheck: ", 1813.74431859003936012289433376271467186277`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "118", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 118, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "2058.3267344175388869148492968489415593169503227118471730846082`34.\
05222684046002"}]}],
  SequenceForm[
  "NumInt: ", \
-2058.3267344175388869148492968489415593169503227118471730846082`34.\
05222684046002],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "2058.32673441753888691484929684976066863972`19.999875101072675"}]}],
  SequenceForm[
  "NCheck: ", -2058.32673441753888691484929684976066863972`19.999875101072675],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.300905096736653"}],
  SequenceForm["dif : ", 0``20.300905096736653],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "119", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 119, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "291"}],
  SequenceForm["Integrand evaluations: ", 291],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "179.0507364100373277430824355504316199305645445699017942736288`33.\
43308853578787"}],
  SequenceForm[
  "NumInt: ", 
   179.0507364100373277430824355504316199305645445699017942736288`33.\
43308853578787],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "179.05073641003732774308243555032170660144`19.974976365095017"}],
  SequenceForm[
  "NCheck: ", 179.05073641003732774308243555032170660144`19.974976365095017],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.27600636075898"}],
  SequenceForm["dif : ", 0``20.27600636075898],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "120", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 120, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "285"}],
  SequenceForm["Integrand evaluations: ", 285],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "5.0019375459788008959026219704919393280679826134084361241994`31.\
930676605039807"}]}],
  SequenceForm[
  "NumInt: ", \
-5.0019375459788008959026219704919393280679826134084361241994`31.\
930676605039807],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5.00193754597880089590262197049043249669`20."}]}],
  SequenceForm["NCheck: ", -5.00193754597880089590262197049043249669`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663473"}],
  SequenceForm["dif : ", 0``20.301029995663473],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "121", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 121, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "3.2336315845407404903092578951883867988431090606218492931932`33.\
32800732660895"}],
  SequenceForm[
  "NumInt: ", 
   3.2336315845407404903092578951883867988431090606218492931932`33.\
32800732660895],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "3.2336315845407404903092578956082987657499999999999999999999`20."}],
  SequenceForm[
  "NCheck: ", 
   3.2336315845407404903092578956082987657499999999999999999999`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663956"}],
  SequenceForm["dif : ", 0``20.301029995663956],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "122", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 122, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.2336315845407404903092578951882287568936495034558368132512`32.\
62479792536643"}]}],
  SequenceForm[
  "NumInt: ", \
-3.2336315845407404903092578951882287568936495034558368132512`32.\
62479792536643],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "3.2336315845407404903092578956082987657499999999999999999999`20."}]}],
  SequenceForm[
  "NCheck: ", \
-3.2336315845407404903092578956082987657499999999999999999999`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663875"}],
  SequenceForm["dif : ", 0``20.301029995663875],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "123", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 123, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "289"}],
  SequenceForm["Integrand evaluations: ", 289],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "0.6951810337238973817342734544562715820232067259565004186851`31.\
97933832230541"}],
  SequenceForm[
  "NumInt: ", 
   0.6951810337238973817342734544562715820232067259565004186851`31.\
97933832230541],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "0.6951810337238973817342734545513208388499999999999999999999`19.\
677218907807866"}],
  SequenceForm[
  "NCheck: ", 
   0.6951810337238973817342734545513208388499999999999999999999`19.\
677218907807866],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``19.97824890347163"}],
  SequenceForm["dif : ", 0``19.97824890347163],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "124", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 124, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "517.0859370889550263093481967724987012215881777996338605415488`33.\
94437010422832"}]}],
  SequenceForm[
  "NumInt: ", \
-517.0859370889550263093481967724987012215881777996338605415488`33.\
94437010422832],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "517.0859370889550263093482019212471375829`19.95888131390584"}]}],
  SequenceForm[
  "NCheck: ", -517.0859370889550263093482019212471375829`19.95888131390584],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.25991130956982"}],
  SequenceForm["dif : ", 0``20.25991130956982],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "125", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 125, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "930.1224176472246292617278995328010911338977328863491900171916`33.\
931557539732076"}]}],
  SequenceForm[
  "NumInt: ", \
-930.1224176472246292617278995328010911338977328863491900171916`33.\
931557539732076],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "930.12241764722462926172790205952010905852`19.978933337192075"}]}],
  SequenceForm[
  "NCheck: ", -930.12241764722462926172790205952010905852`19.978933337192075],
  
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.279963332856052"}],
  SequenceForm["dif : ", 0``20.279963332856052],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "126", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 126, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "428.372442758234380890487633341122459637348359055392789047693`33.\
76066077844694"}]}],
  SequenceForm[
  "NumInt: ", \
-428.372442758234380890487633341122459637348359055392789047693`33.\
76066077844694],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "428.37244275823438089048765409201166645344`19.895440391330485"}]}],
  SequenceForm[
  "NCheck: ", -428.37244275823438089048765409201166645344`19.895440391330485],
  
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.196470386994463"}],
  SequenceForm["dif : ", 0``20.196470386994463],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "127", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 127, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "0.9836413578285463338690563285472386009134759488484298730132`32.\
12341747027276"}],
  SequenceForm[
  "NumInt: ", 
   0.9836413578285463338690563285472386009134759488484298730132`32.\
12341747027276],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "0.98364135782854633386905632854775166765`20."}],
  SequenceForm["NCheck: ", 0.98364135782854633386905632854775166765`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663658"}],
  SequenceForm["dif : ", 0``20.301029995663658],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "128", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 128, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Integrand evaluations: ", 69],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "0.9836413578285463338690563285470014882520767133338830182311`31.\
74389149057975"}]}],
  SequenceForm[
  "NumInt: ", \
-0.9836413578285463338690563285470014882520767133338830182311`31.\
74389149057975],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.98364135782854633386905632854775166765`20."}]}],
  SequenceForm["NCheck: ", -0.98364135782854633386905632854775166765`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663196"}],
  SequenceForm["dif : ", 0``20.301029995663196],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "129", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 129, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "11.5836339067499539585598488432755988861878596107016829238336`33.\
041804040581084"}]}],
  SequenceForm[
  "NumInt: ", \
-11.5836339067499539585598488432755988861878596107016829238336`33.\
041804040581084],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "11.5836339067499539585598488344255929745`20."}]}],
  SequenceForm["NCheck: ", -11.5836339067499539585598488344255929745`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663946"}],
  SequenceForm["dif : ", 0``20.301029995663946],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "130", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 130, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "2291.4756070389817731237302742329247528948369942295744774003557`34.\
436840501846454"}],
  SequenceForm[
  "NumInt: ", 
   2291.4756070389817731237302742329247528948369942295744774003557`34.\
436840501846454],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "2291.47560703898177312373037110426537052534`20."}],
  SequenceForm["NCheck: ", 2291.47560703898177312373037110426537052534`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "131", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 131, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "290"}],
  SequenceForm["Integrand evaluations: ", 290],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "3982.5349653671298371487193410858377497932805285601477931050764`34.\
314584257351335"}],
  SequenceForm[
  "NumInt: ", 
   3982.5349653671298371487193410858377497932805285601477931050764`34.\
314584257351335],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "3982.53496536712983714871953741194754886279`20."}],
  SequenceForm["NCheck: ", 3982.53496536712983714871953741194754886279`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "132", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 132, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "2196.2598048468735997632678918447896665062993549133190413606486`34.\
253667244508144"}],
  SequenceForm[
  "NumInt: ", 
   2196.2598048468735997632678918447896665062993549133190413606486`34.\
253667244508144],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "2196.25980484687359976326798586696993447959`20."}],
  SequenceForm["NCheck: ", 2196.25980484687359976326798586696993447959`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566398"}],
  SequenceForm["dif : ", 0``20.30102999566398],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "133", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 133, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "284"}],
  SequenceForm["Integrand evaluations: ", 284],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "1149.7808488181161572515515429468685743152867444297493855659024`33.\
907559003361655"}],
  SequenceForm[
  "NumInt: ", 
   1149.7808488181161572515515429468685743152867444297493855659024`33.\
907559003361655],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "1149.78084881811615725155164156749927993834`20."}],
  SequenceForm["NCheck: ", 1149.78084881811615725155164156749927993834`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663978"}],
  SequenceForm["dif : ", 0``20.301029995663978],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "134", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 134, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "278"}],
  SequenceForm["Integrand evaluations: ", 278],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "0.680101427268728031539117210749436035398227948588475480749`31.\
867747198801894"}],
  SequenceForm[
  "NumInt: ", 
   0.680101427268728031539117210749436035398227948588475480749`31.\
867747198801894],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "0.6801014272687280315391172109799270205999999999999999999999`20."}],
  SequenceForm[
  "NCheck: ", 
   0.6801014272687280315391172109799270205999999999999999999999`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "19",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 19, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.30102999566339"}],
  SequenceForm["dif : ", 0``20.30102999566339],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "135", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 135, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Integrand evaluations: ", 23],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrand evaluations: \"\>", "\[InvisibleSpace]", "281"}],
  SequenceForm["Integrand evaluations: ", 281],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NumInt: \"\>", "\[InvisibleSpace]", 
   "3.0448778066636326185145889958717590415656262663725072048074`32.\
63226234549044"}],
  SequenceForm[
  "NumInt: ", 
   3.0448778066636326185145889958717590415656262663725072048074`32.\
63226234549044],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCheck: \"\>", "\[InvisibleSpace]", 
   "3.0448778066636326185145889960611603595099999999999999999999`20."}],
  SequenceForm[
  "NCheck: ", 
   3.0448778066636326185145889960611603595099999999999999999999`20.],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``20.301029995663882"}],
  SequenceForm["dif : ", 0``20.301029995663882],
  Editable->False]], "Print",
 ExpressionUUID -> "4dfb1622-eaf6-41ec-b013-83ef5d0e1bd0"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{1440, 797},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "0156a2ba-da63-49d3-9b31-86fed66c82ec"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1596, 29, 80, "Input"],
Cell[2157, 51, 111, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[2293, 57, 163, 3, 28, "Input"],
Cell[2459, 62, 153, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2649, 69, 96, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[2770, 74, 517, 12, 63, "Input"],
Cell[3290, 88, 123, 1, 28, "Output"],
Cell[CellGroupData[{
Cell[3438, 93, 308, 6, 22, "Print"],
Cell[3749, 101, 130, 1, 21, "Print"],
Cell[3882, 104, 152, 2, 21, "Print"],
Cell[4037, 108, 229, 3, 22, "Print"],
Cell[4269, 113, 175, 2, 53, "Print"],
Cell[4447, 117, 151, 2, 22, "Print"],
Cell[4601, 121, 167, 2, 22, "Print"],
Cell[4771, 125, 128, 1, 22, "Print"],
Cell[4902, 128, 135, 1, 22, "Print"],
Cell[5040, 131, 212, 2, 38, "Print"],
Cell[5255, 135, 193, 2, 38, "Print"]
}, Open  ]]
}, Open  ]],
Cell[5475, 141, 169, 4, 28, "Input"],
Cell[5647, 147, 149, 3, 28, "Input"],
Cell[5799, 152, 179, 4, 28, "Input"],
Cell[5981, 158, 179, 4, 28, "Input"],
Cell[6163, 164, 187, 4, 28, "Input"],
Cell[6353, 170, 1145, 35, 28, "Input"],
Cell[CellGroupData[{
Cell[7523, 209, 2130, 64, 63, "Input"],
Cell[9656, 275, 1747, 54, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11440, 334, 413, 12, 46, "Input"],
Cell[11856, 348, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11982, 354, 292, 8, 46, "Input"],
Cell[12277, 364, 486, 15, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12800, 384, 98, 1, 28, "Input"],
Cell[12901, 387, 568, 10, 28, "Output"]
}, Open  ]],
Cell[13484, 400, 1366, 39, 97, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[14887, 444, 86, 1, 50, "Section"],
Cell[CellGroupData[{
Cell[14998, 449, 12765, 350, 675, "Input"],
Cell[CellGroupData[{
Cell[27788, 803, 379, 8, 21, "Print"],
Cell[28170, 813, 243, 5, 22, "Print"],
Cell[28416, 820, 396, 11, 21, "Print"],
Cell[28815, 833, 352, 8, 21, "Print"],
Cell[29170, 843, 344, 7, 22, "Print"],
Cell[29517, 852, 247, 5, 23, "Print"],
Cell[29767, 859, 379, 8, 21, "Print"],
Cell[30149, 869, 243, 5, 22, "Print"],
Cell[30395, 876, 396, 11, 21, "Print"],
Cell[30794, 889, 352, 8, 21, "Print"],
Cell[31149, 899, 344, 7, 22, "Print"],
Cell[31496, 908, 245, 5, 23, "Print"],
Cell[31744, 915, 379, 8, 21, "Print"],
Cell[32126, 925, 245, 5, 22, "Print"],
Cell[32374, 932, 398, 11, 21, "Print"],
Cell[32775, 945, 352, 8, 21, "Print"],
Cell[33130, 955, 344, 7, 22, "Print"],
Cell[33477, 964, 247, 5, 23, "Print"],
Cell[33727, 971, 379, 8, 21, "Print"],
Cell[34109, 981, 243, 5, 22, "Print"],
Cell[34355, 988, 396, 11, 21, "Print"],
Cell[34754, 1001, 352, 8, 21, "Print"],
Cell[35109, 1011, 344, 7, 22, "Print"],
Cell[35456, 1020, 245, 5, 23, "Print"],
Cell[35704, 1027, 379, 8, 21, "Print"]
}, Open  ]],
Cell[36098, 1038, 587, 10, 24, "Message"],
Cell[CellGroupData[{
Cell[36710, 1052, 243, 5, 22, "Print"],
Cell[36956, 1059, 396, 11, 21, "Print"],
Cell[37355, 1072, 350, 8, 21, "Print"],
Cell[37708, 1082, 344, 7, 22, "Print"],
Cell[38055, 1091, 247, 5, 23, "Print"],
Cell[38305, 1098, 379, 8, 21, "Print"]
}, Open  ]],
Cell[38699, 1109, 587, 10, 24, "Message"],
Cell[CellGroupData[{
Cell[39311, 1123, 243, 5, 22, "Print"],
Cell[39557, 1130, 330, 7, 21, "Print"],
Cell[39890, 1139, 301, 6, 21, "Print"],
Cell[40194, 1147, 314, 6, 22, "Print"],
Cell[40511, 1155, 245, 5, 23, "Print"],
Cell[40759, 1162, 379, 8, 21, "Print"]
}, Open  ]],
Cell[41153, 1173, 587, 10, 24, "Message"],
Cell[41743, 1185, 570, 11, 24, "Message"],
Cell[CellGroupData[{
Cell[42338, 1200, 243, 5, 22, "Print"],
Cell[42584, 1207, 398, 11, 21, "Print"],
Cell[42985, 1220, 352, 8, 21, "Print"],
Cell[43340, 1230, 344, 7, 22, "Print"],
Cell[43687, 1239, 245, 5, 23, "Print"],
Cell[43935, 1246, 379, 8, 21, "Print"],
Cell[44317, 1256, 243, 5, 22, "Print"],
Cell[44563, 1263, 348, 8, 21, "Print"],
Cell[44914, 1273, 348, 8, 21, "Print"],
Cell[45265, 1283, 314, 6, 22, "Print"],
Cell[45582, 1291, 247, 5, 23, "Print"],
Cell[45832, 1298, 379, 8, 21, "Print"],
Cell[46214, 1308, 245, 5, 22, "Print"],
Cell[46462, 1315, 396, 11, 21, "Print"],
Cell[46861, 1328, 352, 8, 21, "Print"],
Cell[47216, 1338, 344, 7, 22, "Print"],
Cell[47563, 1347, 247, 5, 23, "Print"],
Cell[47813, 1354, 381, 8, 21, "Print"],
Cell[48197, 1364, 243, 5, 22, "Print"],
Cell[48443, 1371, 398, 11, 21, "Print"],
Cell[48844, 1384, 352, 8, 21, "Print"],
Cell[49199, 1394, 314, 6, 22, "Print"],
Cell[49516, 1402, 247, 5, 23, "Print"],
Cell[49766, 1409, 381, 8, 21, "Print"],
Cell[50150, 1419, 243, 5, 22, "Print"],
Cell[50396, 1426, 396, 11, 21, "Print"],
Cell[50795, 1439, 350, 8, 21, "Print"],
Cell[51148, 1449, 344, 7, 22, "Print"],
Cell[51495, 1458, 245, 5, 23, "Print"],
Cell[51743, 1465, 381, 8, 21, "Print"],
Cell[52127, 1475, 245, 5, 22, "Print"],
Cell[52375, 1482, 398, 11, 21, "Print"],
Cell[52776, 1495, 352, 8, 21, "Print"],
Cell[53131, 1505, 344, 7, 22, "Print"],
Cell[53478, 1514, 247, 5, 23, "Print"],
Cell[53728, 1521, 381, 8, 21, "Print"],
Cell[54112, 1531, 245, 5, 22, "Print"],
Cell[54360, 1538, 380, 10, 21, "Print"],
Cell[54743, 1550, 330, 7, 21, "Print"],
Cell[55076, 1559, 344, 7, 22, "Print"],
Cell[55423, 1568, 245, 5, 23, "Print"],
Cell[55671, 1575, 381, 8, 21, "Print"],
Cell[56055, 1585, 245, 5, 22, "Print"],
Cell[56303, 1592, 366, 10, 21, "Print"],
Cell[56672, 1604, 315, 6, 21, "Print"],
Cell[56990, 1612, 344, 7, 22, "Print"],
Cell[57337, 1621, 245, 5, 23, "Print"],
Cell[57585, 1628, 381, 8, 21, "Print"],
Cell[57969, 1638, 245, 5, 22, "Print"],
Cell[58217, 1645, 396, 11, 21, "Print"],
Cell[58616, 1658, 352, 8, 21, "Print"],
Cell[58971, 1668, 344, 7, 22, "Print"],
Cell[59318, 1677, 247, 5, 23, "Print"],
Cell[59568, 1684, 381, 8, 21, "Print"],
Cell[59952, 1694, 245, 5, 22, "Print"],
Cell[60200, 1701, 396, 11, 21, "Print"],
Cell[60599, 1714, 315, 6, 21, "Print"],
Cell[60917, 1722, 344, 7, 22, "Print"],
Cell[61264, 1731, 247, 5, 23, "Print"],
Cell[61514, 1738, 381, 8, 21, "Print"],
Cell[61898, 1748, 245, 5, 22, "Print"],
Cell[62146, 1755, 394, 11, 21, "Print"],
Cell[62543, 1768, 354, 8, 21, "Print"],
Cell[62900, 1778, 314, 6, 22, "Print"],
Cell[63217, 1786, 245, 5, 23, "Print"],
Cell[63465, 1793, 381, 8, 21, "Print"],
Cell[63849, 1803, 245, 5, 22, "Print"],
Cell[64097, 1810, 366, 10, 21, "Print"],
Cell[64466, 1822, 315, 6, 21, "Print"],
Cell[64784, 1830, 344, 7, 22, "Print"],
Cell[65131, 1839, 247, 5, 23, "Print"],
Cell[65381, 1846, 381, 8, 21, "Print"],
Cell[65765, 1856, 245, 5, 22, "Print"],
Cell[66013, 1863, 396, 11, 21, "Print"],
Cell[66412, 1876, 350, 8, 21, "Print"],
Cell[66765, 1886, 344, 7, 22, "Print"],
Cell[67112, 1895, 247, 5, 23, "Print"],
Cell[67362, 1902, 381, 8, 21, "Print"],
Cell[67746, 1912, 243, 5, 22, "Print"],
Cell[67992, 1919, 396, 11, 21, "Print"],
Cell[68391, 1932, 352, 8, 21, "Print"],
Cell[68746, 1942, 344, 7, 22, "Print"],
Cell[69093, 1951, 243, 5, 23, "Print"],
Cell[69339, 1958, 381, 8, 21, "Print"],
Cell[69723, 1968, 245, 5, 22, "Print"],
Cell[69971, 1975, 376, 10, 21, "Print"],
Cell[70350, 1987, 330, 7, 21, "Print"],
Cell[70683, 1996, 344, 7, 22, "Print"],
Cell[71030, 2005, 247, 5, 23, "Print"],
Cell[71280, 2012, 381, 8, 21, "Print"],
Cell[71664, 2022, 243, 5, 22, "Print"],
Cell[71910, 2029, 396, 11, 21, "Print"],
Cell[72309, 2042, 352, 8, 21, "Print"],
Cell[72664, 2052, 344, 7, 22, "Print"],
Cell[73011, 2061, 245, 5, 23, "Print"],
Cell[73259, 2068, 381, 8, 21, "Print"],
Cell[73643, 2078, 243, 5, 22, "Print"],
Cell[73889, 2085, 398, 11, 21, "Print"],
Cell[74290, 2098, 350, 8, 21, "Print"],
Cell[74643, 2108, 314, 6, 22, "Print"],
Cell[74960, 2116, 247, 5, 23, "Print"],
Cell[75210, 2123, 381, 8, 21, "Print"],
Cell[75594, 2133, 245, 5, 22, "Print"],
Cell[75842, 2140, 396, 11, 21, "Print"],
Cell[76241, 2153, 350, 8, 21, "Print"],
Cell[76594, 2163, 344, 7, 22, "Print"],
Cell[76941, 2172, 245, 5, 23, "Print"],
Cell[77189, 2179, 381, 8, 21, "Print"],
Cell[77573, 2189, 243, 5, 22, "Print"],
Cell[77819, 2196, 396, 11, 21, "Print"],
Cell[78218, 2209, 352, 8, 21, "Print"],
Cell[78573, 2219, 344, 7, 22, "Print"],
Cell[78920, 2228, 247, 5, 23, "Print"],
Cell[79170, 2235, 381, 8, 21, "Print"],
Cell[79554, 2245, 245, 5, 22, "Print"],
Cell[79802, 2252, 394, 11, 21, "Print"],
Cell[80199, 2265, 350, 8, 21, "Print"],
Cell[80552, 2275, 344, 7, 22, "Print"],
Cell[80899, 2284, 243, 5, 23, "Print"],
Cell[81145, 2291, 381, 8, 21, "Print"],
Cell[81529, 2301, 243, 5, 22, "Print"],
Cell[81775, 2308, 396, 11, 21, "Print"],
Cell[82174, 2321, 352, 8, 21, "Print"],
Cell[82529, 2331, 344, 7, 22, "Print"],
Cell[82876, 2340, 245, 5, 23, "Print"],
Cell[83124, 2347, 381, 8, 21, "Print"],
Cell[83508, 2357, 245, 5, 22, "Print"],
Cell[83756, 2364, 380, 10, 21, "Print"],
Cell[84139, 2376, 332, 7, 21, "Print"],
Cell[84474, 2385, 344, 7, 22, "Print"],
Cell[84821, 2394, 247, 5, 23, "Print"],
Cell[85071, 2401, 381, 8, 21, "Print"],
Cell[85455, 2411, 245, 5, 22, "Print"],
Cell[85703, 2418, 366, 10, 21, "Print"],
Cell[86072, 2430, 315, 6, 21, "Print"],
Cell[86390, 2438, 344, 7, 22, "Print"],
Cell[86737, 2447, 245, 5, 23, "Print"],
Cell[86985, 2454, 381, 8, 21, "Print"],
Cell[87369, 2464, 245, 5, 22, "Print"],
Cell[87617, 2471, 378, 10, 21, "Print"],
Cell[87998, 2483, 332, 7, 21, "Print"],
Cell[88333, 2492, 314, 6, 22, "Print"],
Cell[88650, 2500, 247, 5, 23, "Print"],
Cell[88900, 2507, 381, 8, 21, "Print"],
Cell[89284, 2517, 243, 5, 22, "Print"],
Cell[89530, 2524, 360, 8, 21, "Print"],
Cell[89893, 2534, 350, 8, 21, "Print"],
Cell[90246, 2544, 314, 6, 22, "Print"],
Cell[90563, 2552, 247, 5, 23, "Print"],
Cell[90813, 2559, 381, 8, 21, "Print"],
Cell[91197, 2569, 245, 5, 22, "Print"],
Cell[91445, 2576, 378, 10, 21, "Print"],
Cell[91826, 2588, 332, 7, 21, "Print"],
Cell[92161, 2597, 314, 6, 22, "Print"],
Cell[92478, 2605, 247, 5, 23, "Print"],
Cell[92728, 2612, 381, 8, 21, "Print"],
Cell[93112, 2622, 245, 5, 22, "Print"],
Cell[93360, 2629, 378, 10, 21, "Print"],
Cell[93741, 2641, 330, 7, 21, "Print"],
Cell[94074, 2650, 344, 7, 22, "Print"],
Cell[94421, 2659, 245, 5, 23, "Print"],
Cell[94669, 2666, 381, 8, 21, "Print"],
Cell[95053, 2676, 245, 5, 22, "Print"],
Cell[95301, 2683, 380, 10, 21, "Print"],
Cell[95684, 2695, 332, 7, 21, "Print"],
Cell[96019, 2704, 314, 6, 22, "Print"],
Cell[96336, 2712, 247, 5, 23, "Print"],
Cell[96586, 2719, 381, 8, 21, "Print"],
Cell[96970, 2729, 245, 5, 22, "Print"],
Cell[97218, 2736, 378, 10, 21, "Print"],
Cell[97599, 2748, 330, 7, 21, "Print"],
Cell[97932, 2757, 314, 6, 22, "Print"],
Cell[98249, 2765, 245, 5, 23, "Print"],
Cell[98497, 2772, 381, 8, 21, "Print"],
Cell[98881, 2782, 245, 5, 22, "Print"],
Cell[99129, 2789, 376, 10, 21, "Print"],
Cell[99508, 2801, 330, 7, 21, "Print"],
Cell[99841, 2810, 344, 7, 22, "Print"],
Cell[100188, 2819, 245, 5, 23, "Print"],
Cell[100436, 2826, 381, 8, 21, "Print"],
Cell[100820, 2836, 245, 5, 22, "Print"],
Cell[101068, 2843, 378, 10, 21, "Print"],
Cell[101449, 2855, 332, 7, 21, "Print"],
Cell[101784, 2864, 314, 6, 22, "Print"],
Cell[102101, 2872, 247, 5, 23, "Print"],
Cell[102351, 2879, 381, 8, 21, "Print"],
Cell[102735, 2889, 243, 5, 22, "Print"],
Cell[102981, 2896, 207, 5, 21, "Print"],
Cell[103191, 2903, 207, 5, 21, "Print"],
Cell[103401, 2910, 344, 7, 22, "Print"],
Cell[103748, 2919, 207, 5, 21, "Print"],
Cell[103958, 2926, 381, 8, 21, "Print"],
Cell[104342, 2936, 243, 5, 22, "Print"],
Cell[104588, 2943, 207, 5, 21, "Print"],
Cell[104798, 2950, 207, 5, 21, "Print"],
Cell[105008, 2957, 344, 7, 22, "Print"],
Cell[105355, 2966, 207, 5, 21, "Print"],
Cell[105565, 2973, 381, 8, 21, "Print"],
Cell[105949, 2983, 243, 5, 22, "Print"],
Cell[106195, 2990, 207, 5, 21, "Print"],
Cell[106405, 2997, 207, 5, 21, "Print"],
Cell[106615, 3004, 344, 7, 22, "Print"],
Cell[106962, 3013, 207, 5, 21, "Print"],
Cell[107172, 3020, 381, 8, 21, "Print"],
Cell[107556, 3030, 245, 5, 22, "Print"],
Cell[107804, 3037, 360, 8, 21, "Print"],
Cell[108167, 3047, 394, 11, 21, "Print"],
Cell[108564, 3060, 344, 7, 22, "Print"],
Cell[108911, 3069, 247, 5, 23, "Print"],
Cell[109161, 3076, 381, 8, 21, "Print"],
Cell[109545, 3086, 245, 5, 22, "Print"],
Cell[109793, 3093, 378, 10, 21, "Print"],
Cell[110174, 3105, 330, 7, 21, "Print"],
Cell[110507, 3114, 314, 6, 22, "Print"],
Cell[110824, 3122, 243, 5, 23, "Print"],
Cell[111070, 3129, 381, 8, 21, "Print"],
Cell[111454, 3139, 245, 5, 22, "Print"],
Cell[111702, 3146, 378, 10, 21, "Print"],
Cell[112083, 3158, 332, 7, 21, "Print"],
Cell[112418, 3167, 344, 7, 22, "Print"],
Cell[112765, 3176, 247, 5, 23, "Print"],
Cell[113015, 3183, 381, 8, 21, "Print"],
Cell[113399, 3193, 245, 5, 22, "Print"],
Cell[113647, 3200, 396, 11, 21, "Print"],
Cell[114046, 3213, 352, 8, 21, "Print"],
Cell[114401, 3223, 344, 7, 22, "Print"],
Cell[114748, 3232, 245, 5, 23, "Print"],
Cell[114996, 3239, 381, 8, 21, "Print"],
Cell[115380, 3249, 243, 5, 22, "Print"],
Cell[115626, 3256, 207, 5, 21, "Print"],
Cell[115836, 3263, 207, 5, 21, "Print"],
Cell[116046, 3270, 344, 7, 22, "Print"],
Cell[116393, 3279, 207, 5, 21, "Print"],
Cell[116603, 3286, 381, 8, 21, "Print"],
Cell[116987, 3296, 243, 5, 22, "Print"],
Cell[117233, 3303, 360, 8, 21, "Print"],
Cell[117596, 3313, 348, 8, 21, "Print"],
Cell[117947, 3323, 344, 7, 22, "Print"],
Cell[118294, 3332, 245, 5, 23, "Print"],
Cell[118542, 3339, 381, 8, 21, "Print"],
Cell[118926, 3349, 243, 5, 22, "Print"],
Cell[119172, 3356, 364, 10, 21, "Print"],
Cell[119539, 3368, 350, 8, 21, "Print"],
Cell[119892, 3378, 344, 7, 22, "Print"],
Cell[120239, 3387, 245, 5, 23, "Print"],
Cell[120487, 3394, 381, 8, 21, "Print"],
Cell[120871, 3404, 243, 5, 22, "Print"],
Cell[121117, 3411, 360, 8, 21, "Print"],
Cell[121480, 3421, 350, 8, 21, "Print"],
Cell[121833, 3431, 314, 6, 22, "Print"],
Cell[122150, 3439, 245, 5, 23, "Print"],
Cell[122398, 3446, 381, 8, 21, "Print"],
Cell[122782, 3456, 243, 5, 22, "Print"],
Cell[123028, 3463, 343, 8, 21, "Print"],
Cell[123374, 3473, 324, 7, 21, "Print"],
Cell[123701, 3482, 344, 7, 22, "Print"],
Cell[124048, 3491, 247, 5, 23, "Print"],
Cell[124298, 3498, 381, 8, 21, "Print"],
Cell[124682, 3508, 243, 5, 22, "Print"],
Cell[124928, 3515, 207, 5, 21, "Print"],
Cell[125138, 3522, 207, 5, 21, "Print"],
Cell[125348, 3529, 344, 7, 22, "Print"],
Cell[125695, 3538, 207, 5, 21, "Print"],
Cell[125905, 3545, 381, 8, 21, "Print"],
Cell[126289, 3555, 245, 5, 22, "Print"],
Cell[126537, 3562, 398, 11, 21, "Print"],
Cell[126938, 3575, 354, 8, 21, "Print"],
Cell[127295, 3585, 344, 7, 22, "Print"],
Cell[127642, 3594, 247, 5, 23, "Print"],
Cell[127892, 3601, 381, 8, 21, "Print"],
Cell[128276, 3611, 245, 5, 22, "Print"],
Cell[128524, 3618, 398, 11, 21, "Print"],
Cell[128925, 3631, 317, 6, 21, "Print"],
Cell[129245, 3639, 314, 6, 22, "Print"],
Cell[129562, 3647, 245, 5, 23, "Print"],
Cell[129810, 3654, 381, 8, 21, "Print"],
Cell[130194, 3664, 245, 5, 22, "Print"],
Cell[130442, 3671, 400, 11, 21, "Print"],
Cell[130845, 3684, 352, 8, 21, "Print"],
Cell[131200, 3694, 344, 7, 22, "Print"],
Cell[131547, 3703, 247, 5, 23, "Print"],
Cell[131797, 3710, 381, 8, 21, "Print"],
Cell[132181, 3720, 245, 5, 22, "Print"],
Cell[132429, 3727, 396, 11, 21, "Print"],
Cell[132828, 3740, 317, 6, 21, "Print"],
Cell[133148, 3748, 344, 7, 22, "Print"],
Cell[133495, 3757, 245, 5, 23, "Print"],
Cell[133743, 3764, 381, 8, 21, "Print"],
Cell[134127, 3774, 245, 5, 22, "Print"],
Cell[134375, 3781, 382, 10, 21, "Print"],
Cell[134760, 3793, 303, 6, 21, "Print"],
Cell[135066, 3801, 344, 7, 22, "Print"],
Cell[135413, 3810, 245, 5, 23, "Print"],
Cell[135661, 3817, 381, 8, 21, "Print"],
Cell[136045, 3827, 245, 5, 22, "Print"],
Cell[136293, 3834, 342, 7, 21, "Print"],
Cell[136638, 3843, 299, 6, 21, "Print"],
Cell[136940, 3851, 344, 7, 22, "Print"],
Cell[137287, 3860, 245, 5, 23, "Print"],
Cell[137535, 3867, 381, 8, 21, "Print"],
Cell[137919, 3877, 245, 5, 22, "Print"],
Cell[138167, 3884, 378, 10, 21, "Print"],
Cell[138548, 3896, 301, 6, 21, "Print"],
Cell[138852, 3904, 344, 7, 22, "Print"],
Cell[139199, 3913, 245, 5, 23, "Print"],
Cell[139447, 3920, 381, 8, 21, "Print"],
Cell[139831, 3930, 245, 5, 22, "Print"],
Cell[140079, 3937, 342, 7, 21, "Print"],
Cell[140424, 3946, 299, 6, 21, "Print"],
Cell[140726, 3954, 344, 7, 22, "Print"],
Cell[141073, 3963, 245, 5, 23, "Print"],
Cell[141321, 3970, 381, 8, 21, "Print"],
Cell[141705, 3980, 245, 5, 22, "Print"],
Cell[141953, 3987, 398, 11, 21, "Print"],
Cell[142354, 4000, 352, 8, 21, "Print"],
Cell[142709, 4010, 344, 7, 22, "Print"],
Cell[143056, 4019, 247, 5, 23, "Print"],
Cell[143306, 4026, 381, 8, 21, "Print"],
Cell[143690, 4036, 245, 5, 22, "Print"],
Cell[143938, 4043, 398, 11, 21, "Print"],
Cell[144339, 4056, 317, 6, 21, "Print"],
Cell[144659, 4064, 344, 7, 22, "Print"],
Cell[145006, 4073, 245, 5, 23, "Print"],
Cell[145254, 4080, 381, 8, 21, "Print"],
Cell[145638, 4090, 245, 5, 22, "Print"],
Cell[145886, 4097, 378, 10, 21, "Print"],
Cell[146267, 4109, 301, 6, 21, "Print"],
Cell[146571, 4117, 344, 7, 22, "Print"],
Cell[146918, 4126, 245, 5, 23, "Print"],
Cell[147166, 4133, 381, 8, 21, "Print"],
Cell[147550, 4143, 245, 5, 22, "Print"],
Cell[147798, 4150, 343, 8, 21, "Print"],
Cell[148144, 4160, 297, 6, 21, "Print"],
Cell[148444, 4168, 344, 7, 22, "Print"],
Cell[148791, 4177, 245, 5, 23, "Print"],
Cell[149039, 4184, 381, 8, 21, "Print"],
Cell[149423, 4194, 245, 5, 22, "Print"],
Cell[149671, 4201, 400, 11, 21, "Print"],
Cell[150074, 4214, 354, 8, 21, "Print"],
Cell[150431, 4224, 344, 7, 22, "Print"],
Cell[150778, 4233, 247, 5, 23, "Print"],
Cell[151028, 4240, 381, 8, 21, "Print"],
Cell[151412, 4250, 245, 5, 22, "Print"],
Cell[151660, 4257, 366, 10, 21, "Print"],
Cell[152029, 4269, 315, 6, 21, "Print"],
Cell[152347, 4277, 344, 7, 22, "Print"],
Cell[152694, 4286, 245, 5, 23, "Print"],
Cell[152942, 4293, 381, 8, 21, "Print"],
Cell[153326, 4303, 245, 5, 22, "Print"],
Cell[153574, 4310, 380, 10, 21, "Print"],
Cell[153957, 4322, 299, 6, 21, "Print"],
Cell[154259, 4330, 344, 7, 22, "Print"],
Cell[154606, 4339, 245, 5, 23, "Print"],
Cell[154854, 4346, 381, 8, 21, "Print"],
Cell[155238, 4356, 245, 5, 22, "Print"],
Cell[155486, 4363, 366, 10, 21, "Print"],
Cell[155855, 4375, 315, 6, 21, "Print"],
Cell[156173, 4383, 344, 7, 22, "Print"],
Cell[156520, 4392, 245, 5, 23, "Print"],
Cell[156768, 4399, 381, 8, 21, "Print"],
Cell[157152, 4409, 245, 5, 22, "Print"],
Cell[157400, 4416, 380, 10, 21, "Print"],
Cell[157783, 4428, 301, 6, 21, "Print"],
Cell[158087, 4436, 344, 7, 22, "Print"],
Cell[158434, 4445, 245, 5, 23, "Print"],
Cell[158682, 4452, 381, 8, 21, "Print"],
Cell[159066, 4462, 245, 5, 22, "Print"],
Cell[159314, 4469, 343, 8, 21, "Print"],
Cell[159660, 4479, 330, 7, 21, "Print"],
Cell[159993, 4488, 314, 6, 22, "Print"],
Cell[160310, 4496, 245, 5, 23, "Print"],
Cell[160558, 4503, 381, 8, 21, "Print"],
Cell[160942, 4513, 245, 5, 22, "Print"],
Cell[161190, 4520, 396, 11, 21, "Print"],
Cell[161589, 4533, 350, 8, 21, "Print"],
Cell[161942, 4543, 314, 6, 22, "Print"],
Cell[162259, 4551, 247, 5, 23, "Print"],
Cell[162509, 4558, 381, 8, 21, "Print"],
Cell[162893, 4568, 243, 5, 22, "Print"],
Cell[163139, 4575, 343, 8, 21, "Print"],
Cell[163485, 4585, 378, 10, 21, "Print"],
Cell[163866, 4597, 344, 7, 22, "Print"],
Cell[164213, 4606, 247, 5, 23, "Print"],
Cell[164463, 4613, 381, 8, 21, "Print"],
Cell[164847, 4623, 245, 5, 22, "Print"],
Cell[165095, 4630, 378, 10, 21, "Print"],
Cell[165476, 4642, 330, 7, 21, "Print"],
Cell[165809, 4651, 344, 7, 22, "Print"],
Cell[166156, 4660, 245, 5, 23, "Print"],
Cell[166404, 4667, 381, 8, 21, "Print"],
Cell[166788, 4677, 245, 5, 22, "Print"],
Cell[167036, 4684, 380, 10, 21, "Print"],
Cell[167419, 4696, 332, 7, 21, "Print"],
Cell[167754, 4705, 344, 7, 22, "Print"],
Cell[168101, 4714, 247, 5, 23, "Print"],
Cell[168351, 4721, 381, 8, 21, "Print"],
Cell[168735, 4731, 245, 5, 22, "Print"],
Cell[168983, 4738, 360, 8, 21, "Print"],
Cell[169346, 4748, 348, 8, 21, "Print"],
Cell[169697, 4758, 344, 7, 22, "Print"],
Cell[170044, 4767, 245, 5, 23, "Print"],
Cell[170292, 4774, 381, 8, 21, "Print"],
Cell[170676, 4784, 245, 5, 22, "Print"],
Cell[170924, 4791, 380, 10, 21, "Print"],
Cell[171307, 4803, 332, 7, 21, "Print"],
Cell[171642, 4812, 344, 7, 22, "Print"],
Cell[171989, 4821, 247, 5, 23, "Print"],
Cell[172239, 4828, 381, 8, 21, "Print"],
Cell[172623, 4838, 243, 5, 22, "Print"],
Cell[172869, 4845, 360, 8, 21, "Print"],
Cell[173232, 4855, 348, 8, 21, "Print"],
Cell[173583, 4865, 344, 7, 22, "Print"],
Cell[173930, 4874, 247, 5, 23, "Print"],
Cell[174180, 4881, 381, 8, 21, "Print"],
Cell[174564, 4891, 245, 5, 22, "Print"],
Cell[174812, 4898, 380, 10, 21, "Print"],
Cell[175195, 4910, 301, 6, 21, "Print"],
Cell[175499, 4918, 344, 7, 22, "Print"],
Cell[175846, 4927, 245, 5, 23, "Print"],
Cell[176094, 4934, 381, 8, 21, "Print"],
Cell[176478, 4944, 245, 5, 22, "Print"],
Cell[176726, 4951, 360, 8, 21, "Print"],
Cell[177089, 4961, 313, 6, 21, "Print"],
Cell[177405, 4969, 314, 6, 22, "Print"],
Cell[177722, 4977, 245, 5, 23, "Print"],
Cell[177970, 4984, 381, 8, 21, "Print"],
Cell[178354, 4994, 245, 5, 22, "Print"],
Cell[178602, 5001, 343, 8, 21, "Print"],
Cell[178948, 5011, 297, 6, 21, "Print"],
Cell[179248, 5019, 344, 7, 22, "Print"],
Cell[179595, 5028, 245, 5, 23, "Print"],
Cell[179843, 5035, 381, 8, 21, "Print"],
Cell[180227, 5045, 245, 5, 22, "Print"],
Cell[180475, 5052, 398, 11, 21, "Print"],
Cell[180876, 5065, 352, 8, 21, "Print"],
Cell[181231, 5075, 344, 7, 22, "Print"],
Cell[181578, 5084, 247, 5, 23, "Print"],
Cell[181828, 5091, 381, 8, 21, "Print"],
Cell[182212, 5101, 245, 5, 22, "Print"],
Cell[182460, 5108, 400, 11, 21, "Print"],
Cell[182863, 5121, 354, 8, 21, "Print"],
Cell[183220, 5131, 344, 7, 22, "Print"],
Cell[183567, 5140, 247, 5, 23, "Print"],
Cell[183817, 5147, 381, 8, 21, "Print"],
Cell[184201, 5157, 245, 5, 22, "Print"],
Cell[184449, 5164, 398, 11, 21, "Print"],
Cell[184850, 5177, 354, 8, 21, "Print"],
Cell[185207, 5187, 344, 7, 22, "Print"],
Cell[185554, 5196, 247, 5, 23, "Print"],
Cell[185804, 5203, 381, 8, 21, "Print"],
Cell[186188, 5213, 245, 5, 22, "Print"],
Cell[186436, 5220, 360, 8, 21, "Print"],
Cell[186799, 5230, 313, 6, 21, "Print"],
Cell[187115, 5238, 344, 7, 22, "Print"],
Cell[187462, 5247, 245, 5, 23, "Print"],
Cell[187710, 5254, 381, 8, 21, "Print"],
Cell[188094, 5264, 245, 5, 22, "Print"],
Cell[188342, 5271, 396, 11, 21, "Print"],
Cell[188741, 5284, 350, 8, 21, "Print"],
Cell[189094, 5294, 314, 6, 22, "Print"],
Cell[189411, 5302, 245, 5, 23, "Print"],
Cell[189659, 5309, 381, 8, 21, "Print"],
Cell[190043, 5319, 245, 5, 22, "Print"],
Cell[190291, 5326, 343, 8, 21, "Print"],
Cell[190637, 5336, 293, 6, 21, "Print"],
Cell[190933, 5344, 344, 7, 22, "Print"],
Cell[191280, 5353, 245, 5, 23, "Print"],
Cell[191528, 5360, 381, 8, 21, "Print"],
Cell[191912, 5370, 245, 5, 22, "Print"],
Cell[192160, 5377, 396, 11, 21, "Print"],
Cell[192559, 5390, 350, 8, 21, "Print"],
Cell[192912, 5400, 314, 6, 22, "Print"],
Cell[193229, 5408, 247, 5, 23, "Print"],
Cell[193479, 5415, 381, 8, 21, "Print"],
Cell[193863, 5425, 245, 5, 22, "Print"],
Cell[194111, 5432, 394, 11, 21, "Print"],
Cell[194508, 5445, 348, 8, 21, "Print"],
Cell[194859, 5455, 344, 7, 22, "Print"],
Cell[195206, 5464, 247, 5, 23, "Print"],
Cell[195456, 5471, 381, 8, 21, "Print"],
Cell[195840, 5481, 245, 5, 22, "Print"],
Cell[196088, 5488, 378, 10, 21, "Print"],
Cell[196469, 5500, 330, 7, 21, "Print"],
Cell[196802, 5509, 344, 7, 22, "Print"],
Cell[197149, 5518, 247, 5, 23, "Print"],
Cell[197399, 5525, 381, 8, 21, "Print"],
Cell[197783, 5535, 245, 5, 22, "Print"],
Cell[198031, 5542, 360, 8, 21, "Print"],
Cell[198394, 5552, 309, 6, 21, "Print"],
Cell[198706, 5560, 344, 7, 22, "Print"],
Cell[199053, 5569, 245, 5, 23, "Print"],
Cell[199301, 5576, 381, 8, 21, "Print"],
Cell[199685, 5586, 245, 5, 22, "Print"],
Cell[199933, 5593, 360, 8, 21, "Print"],
Cell[200296, 5603, 313, 6, 21, "Print"],
Cell[200612, 5611, 344, 7, 22, "Print"],
Cell[200959, 5620, 247, 5, 23, "Print"],
Cell[201209, 5627, 381, 8, 21, "Print"],
Cell[201593, 5637, 245, 5, 22, "Print"],
Cell[201841, 5644, 364, 10, 21, "Print"],
Cell[202208, 5656, 360, 8, 21, "Print"],
Cell[202571, 5666, 314, 6, 22, "Print"],
Cell[202888, 5674, 245, 5, 23, "Print"],
Cell[203136, 5681, 381, 8, 21, "Print"],
Cell[203520, 5691, 245, 5, 22, "Print"],
Cell[203768, 5698, 360, 8, 21, "Print"],
Cell[204131, 5708, 348, 8, 21, "Print"],
Cell[204482, 5718, 314, 6, 22, "Print"],
Cell[204799, 5726, 247, 5, 23, "Print"],
Cell[205049, 5733, 381, 8, 21, "Print"],
Cell[205433, 5743, 245, 5, 22, "Print"],
Cell[205681, 5750, 360, 8, 21, "Print"],
Cell[206044, 5760, 360, 8, 21, "Print"],
Cell[206407, 5770, 344, 7, 22, "Print"],
Cell[206754, 5779, 245, 5, 23, "Print"],
Cell[207002, 5786, 381, 8, 21, "Print"],
Cell[207386, 5796, 245, 5, 22, "Print"],
Cell[207634, 5803, 398, 11, 21, "Print"],
Cell[208035, 5816, 352, 8, 21, "Print"],
Cell[208390, 5826, 344, 7, 22, "Print"],
Cell[208737, 5835, 245, 5, 23, "Print"],
Cell[208985, 5842, 381, 8, 21, "Print"],
Cell[209369, 5852, 245, 5, 22, "Print"],
Cell[209617, 5859, 360, 8, 21, "Print"],
Cell[209980, 5869, 313, 6, 21, "Print"],
Cell[210296, 5877, 344, 7, 22, "Print"],
Cell[210643, 5886, 245, 5, 23, "Print"],
Cell[210891, 5893, 381, 8, 21, "Print"],
Cell[211275, 5903, 245, 5, 22, "Print"],
Cell[211523, 5910, 378, 10, 21, "Print"],
Cell[211904, 5922, 328, 7, 21, "Print"],
Cell[212235, 5931, 344, 7, 22, "Print"],
Cell[212582, 5940, 247, 5, 23, "Print"],
Cell[212832, 5947, 381, 8, 21, "Print"],
Cell[213216, 5957, 245, 5, 22, "Print"],
Cell[213464, 5964, 360, 8, 21, "Print"],
Cell[213827, 5974, 309, 6, 21, "Print"],
Cell[214139, 5982, 344, 7, 22, "Print"],
Cell[214486, 5991, 245, 5, 23, "Print"],
Cell[214734, 5998, 381, 8, 21, "Print"],
Cell[215118, 6008, 245, 5, 22, "Print"],
Cell[215366, 6015, 378, 10, 21, "Print"],
Cell[215747, 6027, 328, 7, 21, "Print"],
Cell[216078, 6036, 344, 7, 22, "Print"],
Cell[216425, 6045, 247, 5, 23, "Print"],
Cell[216675, 6052, 381, 8, 21, "Print"],
Cell[217059, 6062, 243, 5, 22, "Print"],
Cell[217305, 6069, 360, 8, 21, "Print"],
Cell[217668, 6079, 350, 8, 21, "Print"],
Cell[218021, 6089, 314, 6, 22, "Print"],
Cell[218338, 6097, 247, 5, 23, "Print"],
Cell[218588, 6104, 381, 8, 21, "Print"],
Cell[218972, 6114, 245, 5, 22, "Print"],
Cell[219220, 6121, 366, 10, 21, "Print"],
Cell[219589, 6133, 315, 6, 21, "Print"],
Cell[219907, 6141, 314, 6, 22, "Print"],
Cell[220224, 6149, 245, 5, 23, "Print"],
Cell[220472, 6156, 383, 8, 21, "Print"],
Cell[220858, 6166, 245, 5, 22, "Print"],
Cell[221106, 6173, 380, 10, 21, "Print"],
Cell[221489, 6185, 301, 6, 21, "Print"],
Cell[221793, 6193, 344, 7, 22, "Print"],
Cell[222140, 6202, 245, 5, 23, "Print"],
Cell[222388, 6209, 383, 8, 21, "Print"],
Cell[222774, 6219, 245, 5, 22, "Print"],
Cell[223022, 6226, 380, 10, 21, "Print"],
Cell[223405, 6238, 301, 6, 21, "Print"],
Cell[223709, 6246, 344, 7, 22, "Print"],
Cell[224056, 6255, 245, 5, 23, "Print"],
Cell[224304, 6262, 383, 8, 21, "Print"],
Cell[224690, 6272, 245, 5, 22, "Print"],
Cell[224938, 6279, 398, 11, 21, "Print"],
Cell[225339, 6292, 354, 8, 21, "Print"],
Cell[225696, 6302, 314, 6, 22, "Print"],
Cell[226013, 6310, 245, 5, 23, "Print"],
Cell[226261, 6317, 383, 8, 21, "Print"],
Cell[226647, 6327, 245, 5, 22, "Print"],
Cell[226895, 6334, 360, 8, 21, "Print"],
Cell[227258, 6344, 350, 8, 21, "Print"],
Cell[227611, 6354, 314, 6, 22, "Print"],
Cell[227928, 6362, 247, 5, 23, "Print"],
Cell[228178, 6369, 383, 8, 21, "Print"],
Cell[228564, 6379, 245, 5, 22, "Print"],
Cell[228812, 6386, 394, 11, 21, "Print"],
Cell[229209, 6399, 315, 6, 21, "Print"],
Cell[229527, 6407, 314, 6, 22, "Print"],
Cell[229844, 6415, 247, 5, 23, "Print"],
Cell[230094, 6422, 383, 8, 21, "Print"],
Cell[230480, 6432, 245, 5, 22, "Print"],
Cell[230728, 6439, 374, 10, 21, "Print"],
Cell[231105, 6451, 322, 7, 21, "Print"],
Cell[231430, 6460, 314, 6, 22, "Print"],
Cell[231747, 6468, 245, 5, 23, "Print"],
Cell[231995, 6475, 383, 8, 21, "Print"],
Cell[232381, 6485, 243, 5, 22, "Print"],
Cell[232627, 6492, 398, 11, 21, "Print"],
Cell[233028, 6505, 350, 8, 21, "Print"],
Cell[233381, 6515, 344, 7, 22, "Print"],
Cell[233728, 6524, 245, 5, 23, "Print"],
Cell[233976, 6531, 383, 8, 21, "Print"],
Cell[234362, 6541, 245, 5, 22, "Print"],
Cell[234610, 6548, 364, 10, 21, "Print"],
Cell[234977, 6560, 350, 8, 21, "Print"],
Cell[235330, 6570, 344, 7, 22, "Print"],
Cell[235677, 6579, 245, 5, 23, "Print"],
Cell[235925, 6586, 383, 8, 21, "Print"],
Cell[236311, 6596, 245, 5, 22, "Print"],
Cell[236559, 6603, 360, 8, 21, "Print"],
Cell[236922, 6613, 313, 6, 21, "Print"],
Cell[237238, 6621, 344, 7, 22, "Print"],
Cell[237585, 6630, 247, 5, 23, "Print"],
Cell[237835, 6637, 383, 8, 21, "Print"],
Cell[238221, 6647, 245, 5, 22, "Print"],
Cell[238469, 6654, 360, 8, 21, "Print"],
Cell[238832, 6664, 396, 11, 21, "Print"],
Cell[239231, 6677, 344, 7, 22, "Print"],
Cell[239578, 6686, 247, 5, 23, "Print"],
Cell[239828, 6693, 383, 8, 21, "Print"],
Cell[240214, 6703, 245, 5, 22, "Print"],
Cell[240462, 6710, 343, 8, 21, "Print"],
Cell[240808, 6720, 328, 7, 21, "Print"],
Cell[241139, 6729, 314, 6, 22, "Print"],
Cell[241456, 6737, 243, 5, 23, "Print"],
Cell[241702, 6744, 383, 8, 21, "Print"],
Cell[242088, 6754, 245, 5, 22, "Print"],
Cell[242336, 6761, 398, 11, 21, "Print"],
Cell[242737, 6774, 354, 8, 21, "Print"],
Cell[243094, 6784, 344, 7, 22, "Print"],
Cell[243441, 6793, 247, 5, 23, "Print"],
Cell[243691, 6800, 383, 8, 21, "Print"],
Cell[244077, 6810, 245, 5, 22, "Print"],
Cell[244325, 6817, 343, 8, 21, "Print"],
Cell[244671, 6827, 297, 6, 21, "Print"],
Cell[244971, 6835, 344, 7, 22, "Print"],
Cell[245318, 6844, 247, 5, 23, "Print"],
Cell[245568, 6851, 383, 8, 21, "Print"],
Cell[245954, 6861, 245, 5, 22, "Print"],
Cell[246202, 6868, 380, 10, 21, "Print"],
Cell[246585, 6880, 301, 6, 21, "Print"],
Cell[246889, 6888, 344, 7, 22, "Print"],
Cell[247236, 6897, 245, 5, 23, "Print"],
Cell[247484, 6904, 383, 8, 21, "Print"],
Cell[247870, 6914, 245, 5, 22, "Print"],
Cell[248118, 6921, 380, 10, 21, "Print"],
Cell[248501, 6933, 301, 6, 21, "Print"],
Cell[248805, 6941, 314, 6, 22, "Print"],
Cell[249122, 6949, 245, 5, 23, "Print"],
Cell[249370, 6956, 383, 8, 21, "Print"],
Cell[249756, 6966, 243, 5, 22, "Print"],
Cell[250002, 6973, 207, 5, 21, "Print"],
Cell[250212, 6980, 207, 5, 21, "Print"],
Cell[250422, 6987, 344, 7, 22, "Print"],
Cell[250769, 6996, 207, 5, 21, "Print"],
Cell[250979, 7003, 383, 8, 21, "Print"],
Cell[251365, 7013, 243, 5, 22, "Print"],
Cell[251611, 7020, 207, 5, 21, "Print"],
Cell[251821, 7027, 207, 5, 21, "Print"],
Cell[252031, 7034, 344, 7, 22, "Print"],
Cell[252378, 7043, 207, 5, 21, "Print"],
Cell[252588, 7050, 383, 8, 21, "Print"],
Cell[252974, 7060, 245, 5, 22, "Print"],
Cell[253222, 7067, 380, 10, 21, "Print"],
Cell[253605, 7079, 301, 6, 21, "Print"],
Cell[253909, 7087, 314, 6, 22, "Print"],
Cell[254226, 7095, 247, 5, 23, "Print"],
Cell[254476, 7102, 383, 8, 21, "Print"],
Cell[254862, 7112, 245, 5, 22, "Print"],
Cell[255110, 7119, 398, 11, 21, "Print"],
Cell[255511, 7132, 352, 8, 21, "Print"],
Cell[255866, 7142, 314, 6, 22, "Print"],
Cell[256183, 7150, 245, 5, 23, "Print"],
Cell[256431, 7157, 383, 8, 21, "Print"],
Cell[256817, 7167, 245, 5, 22, "Print"],
Cell[257065, 7174, 380, 10, 21, "Print"],
Cell[257448, 7186, 301, 6, 21, "Print"],
Cell[257752, 7194, 344, 7, 22, "Print"],
Cell[258099, 7203, 245, 5, 23, "Print"],
Cell[258347, 7210, 383, 8, 21, "Print"],
Cell[258733, 7220, 245, 5, 22, "Print"],
Cell[258981, 7227, 360, 8, 21, "Print"],
Cell[259344, 7237, 360, 8, 21, "Print"],
Cell[259707, 7247, 344, 7, 22, "Print"],
Cell[260054, 7256, 247, 5, 23, "Print"],
Cell[260304, 7263, 383, 8, 21, "Print"],
Cell[260690, 7273, 243, 5, 22, "Print"],
Cell[260936, 7280, 207, 5, 21, "Print"],
Cell[261146, 7287, 207, 5, 21, "Print"],
Cell[261356, 7294, 344, 7, 22, "Print"],
Cell[261703, 7303, 207, 5, 21, "Print"],
Cell[261913, 7310, 383, 8, 21, "Print"],
Cell[262299, 7320, 243, 5, 22, "Print"],
Cell[262545, 7327, 207, 5, 21, "Print"],
Cell[262755, 7334, 207, 5, 21, "Print"],
Cell[262965, 7341, 344, 7, 22, "Print"],
Cell[263312, 7350, 207, 5, 21, "Print"],
Cell[263522, 7357, 383, 8, 21, "Print"],
Cell[263908, 7367, 245, 5, 22, "Print"],
Cell[264156, 7374, 360, 8, 21, "Print"],
Cell[264519, 7384, 313, 6, 21, "Print"],
Cell[264835, 7392, 344, 7, 22, "Print"],
Cell[265182, 7401, 245, 5, 23, "Print"],
Cell[265430, 7408, 383, 8, 21, "Print"],
Cell[265816, 7418, 245, 5, 22, "Print"],
Cell[266064, 7425, 396, 11, 21, "Print"],
Cell[266463, 7438, 352, 8, 21, "Print"],
Cell[266818, 7448, 344, 7, 22, "Print"],
Cell[267165, 7457, 247, 5, 23, "Print"],
Cell[267415, 7464, 383, 8, 21, "Print"],
Cell[267801, 7474, 245, 5, 22, "Print"],
Cell[268049, 7481, 394, 11, 21, "Print"],
Cell[268446, 7494, 350, 8, 21, "Print"],
Cell[268799, 7504, 344, 7, 22, "Print"],
Cell[269146, 7513, 247, 5, 23, "Print"],
Cell[269396, 7520, 383, 8, 21, "Print"],
Cell[269782, 7530, 245, 5, 22, "Print"],
Cell[270030, 7537, 378, 10, 21, "Print"],
Cell[270411, 7549, 301, 6, 21, "Print"],
Cell[270715, 7557, 344, 7, 22, "Print"],
Cell[271062, 7566, 245, 5, 23, "Print"],
Cell[271310, 7573, 383, 8, 21, "Print"],
Cell[271696, 7583, 243, 5, 22, "Print"],
Cell[271942, 7590, 207, 5, 21, "Print"],
Cell[272152, 7597, 207, 5, 21, "Print"],
Cell[272362, 7604, 344, 7, 22, "Print"],
Cell[272709, 7613, 207, 5, 21, "Print"],
Cell[272919, 7620, 383, 8, 21, "Print"],
Cell[273305, 7630, 243, 5, 22, "Print"],
Cell[273551, 7637, 207, 5, 21, "Print"],
Cell[273761, 7644, 207, 5, 21, "Print"],
Cell[273971, 7651, 344, 7, 22, "Print"],
Cell[274318, 7660, 207, 5, 21, "Print"],
Cell[274528, 7667, 383, 8, 21, "Print"],
Cell[274914, 7677, 245, 5, 22, "Print"],
Cell[275162, 7684, 360, 8, 21, "Print"],
Cell[275525, 7694, 309, 6, 21, "Print"],
Cell[275837, 7702, 344, 7, 22, "Print"],
Cell[276184, 7711, 245, 5, 23, "Print"],
Cell[276432, 7718, 383, 8, 21, "Print"],
Cell[276818, 7728, 245, 5, 22, "Print"],
Cell[277066, 7735, 380, 10, 21, "Print"],
Cell[277449, 7747, 301, 6, 21, "Print"],
Cell[277753, 7755, 314, 6, 22, "Print"],
Cell[278070, 7763, 245, 5, 23, "Print"],
Cell[278318, 7770, 383, 8, 21, "Print"],
Cell[278704, 7780, 245, 5, 22, "Print"],
Cell[278952, 7787, 380, 10, 21, "Print"],
Cell[279335, 7799, 301, 6, 21, "Print"],
Cell[279639, 7807, 314, 6, 22, "Print"],
Cell[279956, 7815, 247, 5, 23, "Print"],
Cell[280206, 7822, 383, 8, 21, "Print"],
Cell[280592, 7832, 245, 5, 22, "Print"],
Cell[280840, 7839, 380, 10, 21, "Print"],
Cell[281223, 7851, 299, 6, 21, "Print"],
Cell[281525, 7859, 314, 6, 22, "Print"],
Cell[281842, 7867, 245, 5, 23, "Print"],
Cell[282090, 7874, 383, 8, 21, "Print"],
Cell[282476, 7884, 245, 5, 22, "Print"],
Cell[282724, 7891, 382, 10, 21, "Print"],
Cell[283109, 7903, 301, 6, 21, "Print"],
Cell[283413, 7911, 344, 7, 22, "Print"],
Cell[283760, 7920, 245, 5, 23, "Print"],
Cell[284008, 7927, 383, 8, 21, "Print"],
Cell[284394, 7937, 243, 5, 22, "Print"],
Cell[284640, 7944, 207, 5, 21, "Print"],
Cell[284850, 7951, 207, 5, 21, "Print"],
Cell[285060, 7958, 344, 7, 22, "Print"],
Cell[285407, 7967, 207, 5, 21, "Print"],
Cell[285617, 7974, 383, 8, 21, "Print"],
Cell[286003, 7984, 243, 5, 22, "Print"],
Cell[286249, 7991, 207, 5, 21, "Print"],
Cell[286459, 7998, 207, 5, 21, "Print"],
Cell[286669, 8005, 344, 7, 22, "Print"],
Cell[287016, 8014, 207, 5, 21, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[287284, 8026, 86, 1, 50, "Section"],
Cell[CellGroupData[{
Cell[287395, 8031, 98, 1, 28, "Input"],
Cell[287496, 8034, 568, 10, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288101, 8049, 18137, 492, 879, "Input"],
Cell[306241, 8543, 381, 8, 21, "Print"],
Cell[306625, 8553, 587, 10, 24, "Message"],
Cell[CellGroupData[{
Cell[307237, 8567, 243, 5, 22, "Print"],
Cell[307483, 8574, 245, 5, 22, "Print"],
Cell[307731, 8581, 398, 11, 21, "Print"],
Cell[308132, 8594, 400, 11, 21, "Print"],
Cell[308535, 8607, 344, 7, 22, "Print"],
Cell[308882, 8616, 245, 5, 23, "Print"],
Cell[309130, 8623, 381, 8, 21, "Print"],
Cell[309514, 8633, 245, 5, 22, "Print"],
Cell[309762, 8640, 245, 5, 22, "Print"],
Cell[310010, 8647, 402, 11, 21, "Print"],
Cell[310415, 8660, 319, 6, 21, "Print"],
Cell[310737, 8668, 314, 6, 22, "Print"],
Cell[311054, 8676, 247, 5, 23, "Print"],
Cell[311304, 8683, 383, 8, 21, "Print"],
Cell[311690, 8693, 245, 5, 22, "Print"],
Cell[311938, 8700, 245, 5, 22, "Print"],
Cell[312186, 8707, 386, 10, 21, "Print"],
Cell[312575, 8719, 305, 6, 21, "Print"],
Cell[312883, 8727, 344, 7, 22, "Print"],
Cell[313230, 8736, 247, 5, 23, "Print"],
Cell[313480, 8743, 383, 8, 21, "Print"],
Cell[313866, 8753, 245, 5, 22, "Print"],
Cell[314114, 8760, 245, 5, 22, "Print"],
Cell[314362, 8767, 386, 10, 21, "Print"],
Cell[314751, 8779, 307, 6, 21, "Print"],
Cell[315061, 8787, 344, 7, 22, "Print"],
Cell[315408, 8796, 247, 5, 23, "Print"],
Cell[315658, 8803, 383, 8, 21, "Print"],
Cell[316044, 8813, 245, 5, 22, "Print"],
Cell[316292, 8820, 245, 5, 22, "Print"],
Cell[316540, 8827, 404, 11, 21, "Print"],
Cell[316947, 8840, 361, 9, 21, "Print"],
Cell[317311, 8851, 344, 7, 22, "Print"],
Cell[317658, 8860, 247, 5, 23, "Print"],
Cell[317908, 8867, 383, 8, 21, "Print"],
Cell[318294, 8877, 245, 5, 22, "Print"],
Cell[318542, 8884, 245, 5, 22, "Print"],
Cell[318790, 8891, 400, 11, 21, "Print"],
Cell[319193, 8904, 352, 8, 21, "Print"],
Cell[319548, 8914, 344, 7, 22, "Print"],
Cell[319895, 8923, 245, 5, 23, "Print"],
Cell[320143, 8930, 383, 8, 21, "Print"],
Cell[320529, 8940, 245, 5, 22, "Print"],
Cell[320777, 8947, 245, 5, 22, "Print"],
Cell[321025, 8954, 402, 11, 21, "Print"],
Cell[321430, 8967, 321, 6, 21, "Print"],
Cell[321754, 8975, 344, 7, 22, "Print"],
Cell[322101, 8984, 247, 5, 23, "Print"],
Cell[322351, 8991, 383, 8, 21, "Print"],
Cell[322737, 9001, 245, 5, 22, "Print"],
Cell[322985, 9008, 245, 5, 22, "Print"],
Cell[323233, 9015, 378, 10, 21, "Print"],
Cell[323614, 9027, 332, 7, 21, "Print"],
Cell[323949, 9036, 344, 7, 22, "Print"],
Cell[324296, 9045, 247, 5, 23, "Print"],
Cell[324546, 9052, 383, 8, 21, "Print"],
Cell[324932, 9062, 245, 5, 22, "Print"],
Cell[325180, 9069, 245, 5, 22, "Print"],
Cell[325428, 9076, 404, 11, 21, "Print"],
Cell[325835, 9089, 361, 9, 21, "Print"],
Cell[326199, 9100, 344, 7, 22, "Print"],
Cell[326546, 9109, 247, 5, 23, "Print"],
Cell[326796, 9116, 383, 8, 21, "Print"]
}, Open  ]],
Cell[327194, 9127, 587, 10, 24, "Message"],
Cell[CellGroupData[{
Cell[327806, 9141, 243, 5, 22, "Print"],
Cell[328052, 9148, 245, 5, 22, "Print"],
Cell[328300, 9155, 382, 10, 21, "Print"],
Cell[328685, 9167, 330, 7, 21, "Print"],
Cell[329018, 9176, 344, 7, 22, "Print"],
Cell[329365, 9185, 245, 5, 23, "Print"],
Cell[329613, 9192, 383, 8, 21, "Print"]
}, Open  ]],
Cell[330011, 9203, 587, 10, 24, "Message"],
Cell[330601, 9215, 570, 11, 24, "Message"],
Cell[CellGroupData[{
Cell[331196, 9230, 243, 5, 22, "Print"],
Cell[331442, 9237, 245, 5, 22, "Print"],
Cell[331690, 9244, 398, 11, 21, "Print"],
Cell[332091, 9257, 317, 6, 21, "Print"],
Cell[332411, 9265, 344, 7, 22, "Print"],
Cell[332758, 9274, 245, 5, 23, "Print"],
Cell[333006, 9281, 383, 8, 21, "Print"],
Cell[333392, 9291, 243, 5, 22, "Print"],
Cell[333638, 9298, 245, 5, 22, "Print"],
Cell[333886, 9305, 378, 10, 21, "Print"],
Cell[334267, 9317, 332, 7, 21, "Print"],
Cell[334602, 9326, 344, 7, 22, "Print"],
Cell[334949, 9335, 245, 5, 23, "Print"],
Cell[335197, 9342, 383, 8, 21, "Print"],
Cell[335583, 9352, 243, 5, 22, "Print"],
Cell[335829, 9359, 245, 5, 22, "Print"],
Cell[336077, 9366, 380, 10, 21, "Print"],
Cell[336460, 9378, 334, 7, 21, "Print"],
Cell[336797, 9387, 344, 7, 22, "Print"],
Cell[337144, 9396, 247, 5, 23, "Print"],
Cell[337394, 9403, 383, 8, 21, "Print"],
Cell[337780, 9413, 245, 5, 22, "Print"],
Cell[338028, 9420, 245, 5, 22, "Print"],
Cell[338276, 9427, 404, 11, 21, "Print"],
Cell[338683, 9440, 361, 9, 21, "Print"],
Cell[339047, 9451, 344, 7, 22, "Print"],
Cell[339394, 9460, 247, 5, 23, "Print"],
Cell[339644, 9467, 383, 8, 21, "Print"],
Cell[340030, 9477, 245, 5, 22, "Print"],
Cell[340278, 9484, 245, 5, 22, "Print"],
Cell[340526, 9491, 380, 10, 21, "Print"],
Cell[340909, 9503, 303, 6, 21, "Print"],
Cell[341215, 9511, 344, 7, 22, "Print"],
Cell[341562, 9520, 247, 5, 23, "Print"],
Cell[341812, 9527, 383, 8, 21, "Print"],
Cell[342198, 9537, 245, 5, 22, "Print"],
Cell[342446, 9544, 245, 5, 22, "Print"],
Cell[342694, 9551, 384, 10, 21, "Print"],
Cell[343081, 9563, 305, 6, 21, "Print"],
Cell[343389, 9571, 344, 7, 22, "Print"],
Cell[343736, 9580, 247, 5, 23, "Print"],
Cell[343986, 9587, 383, 8, 21, "Print"],
Cell[344372, 9597, 245, 5, 22, "Print"],
Cell[344620, 9604, 245, 5, 22, "Print"],
Cell[344868, 9611, 386, 10, 21, "Print"],
Cell[345257, 9623, 307, 6, 21, "Print"],
Cell[345567, 9631, 344, 7, 22, "Print"],
Cell[345914, 9640, 247, 5, 23, "Print"],
Cell[346164, 9647, 383, 8, 21, "Print"],
Cell[346550, 9657, 245, 5, 22, "Print"],
Cell[346798, 9664, 245, 5, 22, "Print"],
Cell[347046, 9671, 388, 10, 21, "Print"],
Cell[347437, 9683, 307, 6, 21, "Print"],
Cell[347747, 9691, 344, 7, 22, "Print"],
Cell[348094, 9700, 247, 5, 23, "Print"],
Cell[348344, 9707, 383, 8, 21, "Print"],
Cell[348730, 9717, 245, 5, 22, "Print"],
Cell[348978, 9724, 245, 5, 22, "Print"],
Cell[349226, 9731, 404, 11, 21, "Print"],
Cell[349633, 9744, 360, 8, 21, "Print"],
Cell[349996, 9754, 344, 7, 22, "Print"],
Cell[350343, 9763, 247, 5, 23, "Print"],
Cell[350593, 9770, 383, 8, 21, "Print"],
Cell[350979, 9780, 245, 5, 22, "Print"],
Cell[351227, 9787, 245, 5, 22, "Print"],
Cell[351475, 9794, 384, 10, 21, "Print"],
Cell[351862, 9806, 338, 7, 21, "Print"],
Cell[352203, 9815, 344, 7, 22, "Print"],
Cell[352550, 9824, 245, 5, 23, "Print"],
Cell[352798, 9831, 383, 8, 21, "Print"],
Cell[353184, 9841, 245, 5, 22, "Print"],
Cell[353432, 9848, 245, 5, 22, "Print"],
Cell[353680, 9855, 400, 11, 21, "Print"],
Cell[354083, 9868, 317, 6, 21, "Print"],
Cell[354403, 9876, 344, 7, 22, "Print"],
Cell[354750, 9885, 247, 5, 23, "Print"],
Cell[355000, 9892, 383, 8, 21, "Print"],
Cell[355386, 9902, 243, 5, 22, "Print"],
Cell[355632, 9909, 245, 5, 22, "Print"],
Cell[355880, 9916, 380, 10, 21, "Print"],
Cell[356263, 9928, 348, 8, 21, "Print"],
Cell[356614, 9938, 344, 7, 22, "Print"],
Cell[356961, 9947, 247, 5, 23, "Print"],
Cell[357211, 9954, 383, 8, 21, "Print"],
Cell[357597, 9964, 243, 5, 22, "Print"],
Cell[357843, 9971, 245, 5, 22, "Print"],
Cell[358091, 9978, 398, 11, 21, "Print"],
Cell[358492, 9991, 366, 9, 21, "Print"],
Cell[358861, 10002, 344, 7, 22, "Print"],
Cell[359208, 10011, 247, 5, 23, "Print"],
Cell[359458, 10018, 383, 8, 21, "Print"],
Cell[359844, 10028, 245, 5, 22, "Print"],
Cell[360092, 10035, 245, 5, 22, "Print"],
Cell[360340, 10042, 380, 10, 21, "Print"],
Cell[360723, 10054, 382, 10, 21, "Print"],
Cell[361108, 10066, 344, 7, 22, "Print"],
Cell[361455, 10075, 245, 5, 23, "Print"],
Cell[361703, 10082, 383, 8, 21, "Print"],
Cell[362089, 10092, 245, 5, 22, "Print"],
Cell[362337, 10099, 245, 5, 22, "Print"],
Cell[362585, 10106, 402, 11, 21, "Print"],
Cell[362990, 10119, 354, 8, 21, "Print"],
Cell[363347, 10129, 314, 6, 22, "Print"],
Cell[363664, 10137, 245, 5, 23, "Print"],
Cell[363912, 10144, 383, 8, 21, "Print"],
Cell[364298, 10154, 245, 5, 22, "Print"],
Cell[364546, 10161, 245, 5, 22, "Print"],
Cell[364794, 10168, 404, 11, 21, "Print"],
Cell[365201, 10181, 361, 9, 21, "Print"],
Cell[365565, 10192, 344, 7, 22, "Print"],
Cell[365912, 10201, 247, 5, 23, "Print"],
Cell[366162, 10208, 383, 8, 21, "Print"],
Cell[366548, 10218, 245, 5, 22, "Print"],
Cell[366796, 10225, 245, 5, 22, "Print"],
Cell[367044, 10232, 400, 11, 21, "Print"],
Cell[367447, 10245, 361, 9, 21, "Print"],
Cell[367811, 10256, 344, 7, 22, "Print"],
Cell[368158, 10265, 247, 5, 23, "Print"],
Cell[368408, 10272, 383, 8, 21, "Print"],
Cell[368794, 10282, 243, 5, 22, "Print"],
Cell[369040, 10289, 245, 5, 22, "Print"],
Cell[369288, 10296, 380, 10, 21, "Print"],
Cell[369671, 10308, 301, 6, 21, "Print"],
Cell[369975, 10316, 314, 6, 22, "Print"],
Cell[370292, 10324, 247, 5, 23, "Print"],
Cell[370542, 10331, 383, 8, 21, "Print"],
Cell[370928, 10341, 243, 5, 22, "Print"],
Cell[371174, 10348, 245, 5, 22, "Print"],
Cell[371422, 10355, 398, 11, 21, "Print"],
Cell[371823, 10368, 317, 6, 21, "Print"],
Cell[372143, 10376, 314, 6, 22, "Print"],
Cell[372460, 10384, 247, 5, 23, "Print"],
Cell[372710, 10391, 383, 8, 21, "Print"],
Cell[373096, 10401, 245, 5, 22, "Print"],
Cell[373344, 10408, 245, 5, 22, "Print"],
Cell[373592, 10415, 402, 11, 21, "Print"],
Cell[373997, 10428, 317, 6, 21, "Print"],
Cell[374317, 10436, 344, 7, 22, "Print"],
Cell[374664, 10445, 247, 5, 23, "Print"],
Cell[374914, 10452, 383, 8, 21, "Print"],
Cell[375300, 10462, 245, 5, 22, "Print"],
Cell[375548, 10469, 245, 5, 22, "Print"],
Cell[375796, 10476, 388, 10, 21, "Print"],
Cell[376187, 10488, 307, 6, 21, "Print"],
Cell[376497, 10496, 344, 7, 22, "Print"],
Cell[376844, 10505, 245, 5, 23, "Print"],
Cell[377092, 10512, 383, 8, 21, "Print"],
Cell[377478, 10522, 245, 5, 22, "Print"],
Cell[377726, 10529, 245, 5, 22, "Print"],
Cell[377974, 10536, 388, 10, 21, "Print"],
Cell[378365, 10548, 307, 6, 21, "Print"],
Cell[378675, 10556, 344, 7, 22, "Print"],
Cell[379022, 10565, 245, 5, 23, "Print"],
Cell[379270, 10572, 383, 8, 21, "Print"],
Cell[379656, 10582, 245, 5, 22, "Print"],
Cell[379904, 10589, 245, 5, 22, "Print"],
Cell[380152, 10596, 388, 10, 21, "Print"],
Cell[380543, 10608, 307, 6, 21, "Print"],
Cell[380853, 10616, 344, 7, 22, "Print"],
Cell[381200, 10625, 245, 5, 23, "Print"],
Cell[381448, 10632, 383, 8, 21, "Print"],
Cell[381834, 10642, 245, 5, 22, "Print"],
Cell[382082, 10649, 245, 5, 22, "Print"],
Cell[382330, 10656, 388, 10, 21, "Print"],
Cell[382721, 10668, 307, 6, 21, "Print"],
Cell[383031, 10676, 344, 7, 22, "Print"],
Cell[383378, 10685, 247, 5, 23, "Print"],
Cell[383628, 10692, 383, 8, 21, "Print"],
Cell[384014, 10702, 243, 5, 22, "Print"],
Cell[384260, 10709, 245, 5, 22, "Print"],
Cell[384508, 10716, 380, 10, 21, "Print"],
Cell[384891, 10728, 348, 8, 21, "Print"],
Cell[385242, 10738, 314, 6, 22, "Print"],
Cell[385559, 10746, 245, 5, 23, "Print"],
Cell[385807, 10753, 383, 8, 21, "Print"],
Cell[386193, 10763, 243, 5, 22, "Print"],
Cell[386439, 10770, 245, 5, 22, "Print"],
Cell[386687, 10777, 380, 10, 21, "Print"],
Cell[387070, 10789, 348, 8, 21, "Print"],
Cell[387421, 10799, 344, 7, 22, "Print"],
Cell[387768, 10808, 247, 5, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/N3/N3_physical_example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    923032,      25671]
NotebookOptionsPosition[    835436,      23535]
NotebookOutlinePosition[    835899,      23553]
CellTagsIndexPosition[    835856,      23550]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "In", " ", "this", " ", "notebook", " ", "we", " ", "implement", " ", "the",
    " ", "numerical", " ", "computation", " ", "of", " ", "the", " ", "pure", 
   " ", "basis", " ", "elements", " ", "of", " ", "family", " ", "N2", " ", 
   "using", " ", "formulae", " ", 
   RowBox[{"(", "4.4", ")"}], " ", "and", " ", 
   RowBox[{"(", "4.10", ")"}], " ", "from", " ", "our", " ", 
   RowBox[{"paper", ".", " ", "All"}], " ", "basis", " ", "elements", " ", 
   "are", " ", "computed", " ", "for", " ", "the", " ", "first", " ", 
   "physical", " ", "point", " ", "provided", " ", "in", " ", 
   RowBox[{"arXiv", ":", 
    RowBox[{
     RowBox[{
      RowBox[{"2107.14180", "[", 
       RowBox[{"hep", "-", "ph"}], "]"}], " ", "and", " ", "cross"}], "-", 
     RowBox[{
     "checked", " ", "against", " ", "numeical", " ", "results", " ", 
      "available", " ", "at", " ", "the", " ", "same", " ", 
      RowBox[{"paper", ".", " ", "An"}], " ", "installation", " ", "of", " ", 
      "the", " ", "Mathematica", " ", "package", " ", "PolyLogTools", " ", 
      "is", " ", "required", " ", "to", " ", "run", " ", "this", " ", 
      RowBox[{"notebook", ".", " ", "The"}], " ", "meaning", " ", "of", " ", 
      "the", " ", "printout", " ", "statement", " ", 
      InterpretationBox[
       RowBox[{
       "\"\<Found agreement with at least \>\"", "\[InvisibleSpace]", 
        "\[Infinity]", "\[InvisibleSpace]", "\"\< digits.\>\""}],
       SequenceForm["Found agreement with at least ", 
        DirectedInfinity[1], " digits."],
       Editable->False], " ", "is", " ", "that", " ", "all", " ", "available",
       " ", "digits", " ", "are", " ", 
      RowBox[{"identical", "."}]}]}]}]}], "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 ExpressionUUID -> "5584275e-62a2-4d4d-bb83-005c91bec569"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 ExpressionUUID -> "d1e688d3-9456-4f2d-948f-3d4e29e4e0e7"],

Cell[BoxData["\<\"/Users/papadopo/cernbox/papers/hexabox/Hexaboxes/anc 2/N3\"\
\>"], "Output",
 ExpressionUUID -> "0be92351-e467-4c8a-9cad-ed0b61aaa618"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load PLT and files", "Section",
 ExpressionUUID -> "c24b81ec-666c-4e6a-aecf-aa2d62626120"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetEnvironment", "[", 
  RowBox[{"\"\<PATH\>\"", "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetEnvironment", "[", "\"\<PATH\>\"", "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<>", "\"\<:/usr/local/bin\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$HPLAutoConvertToKnownFunctions", "=", "True"}], ";"}]}], "Input",
 CellChangeTimes->{3.8584895254821873`*^9},
 ExpressionUUID -> "57f16f2f-c176-4aff-96a3-24704c527865"],

Cell[BoxData["\<\"/usr/bin:/bin:/usr/sbin:/sbin\"\>"], "Output",
 ExpressionUUID -> "55ea494c-3049-40d5-9a71-70116295d960"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 ExpressionUUID -> "0b4133a6-5a0d-431f-8e88-8127eec11945"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<N3_physical_point_input.m\>\"", "]"}], 
  ";"}]], "Input",
 ExpressionUUID -> "3113d13f-bb27-471c-93a6-9d73e3af328c"],

Cell[CellGroupData[{

Cell[BoxData["nonplanarlist"], "Input",
 ExpressionUUID -> "4ad7799f-2884-4163-a30b-c16fa2c6d9b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "98", ",", "99", ",", "100", ",", "101", ",", "102", ",", "103", ",", "104",
    ",", "105", ",", "106", ",", "107", ",", "108", ",", "109", ",", "110", 
   ",", "111", ",", "112", ",", "113", ",", "114", ",", "117", ",", "118", 
   ",", "119", ",", "120", ",", "121", ",", "122", ",", "123", ",", "124", 
   ",", "125", ",", "126", ",", "127", ",", "128", ",", "129", ",", "130", 
   ",", "131", ",", "132", ",", "133", ",", "134", ",", "135"}], 
  "}"}]], "Output",
 ExpressionUUID -> "b0e65370-225a-4469-a5d5-c4bd990e7880"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NMI", "=", 
  RowBox[{"Length", "[", "numer", "]"}]}]], "Input",
 ExpressionUUID -> "f06cf713-71d8-4f5e-8c15-f2e66f288aa5"],

Cell[BoxData["135"], "Output",
 ExpressionUUID -> "d3b91f63-0a70-424c-91c3-f07e500fc6c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "physical", " ", "point", " ", "in", " ", "the", " ", "SDE", 
    " ", "variables", " ", "and", " ", "the", " ", "i\[Epsilon]", " ", 
    "prescription", " ", "for", " ", "the", " ", "analytic", " ", 
    RowBox[{"continuation", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"point1", "\[IndentingNewLine]", "extra"}]}]], "Input",
 ExpressionUUID -> "44af2f99-2279-4ab2-a46b-d77dca4cfe0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"S12", "\[Rule]", 
    RowBox[{
     FractionBox["1", "325"], " ", 
     RowBox[{"(", 
      RowBox[{"28908", "+", 
       RowBox[{"895", " ", 
        SqrtBox["1031"]}]}], ")"}]}]}], ",", 
   RowBox[{"S23", "\[Rule]", 
    RowBox[{
     FractionBox["1", "650"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35441"}], "-", 
       RowBox[{"1165", " ", 
        SqrtBox["1031"]}]}], ")"}]}]}], ",", 
   RowBox[{"S34", "\[Rule]", 
    RowBox[{
     FractionBox["1", "650"], " ", 
     RowBox[{"(", 
      RowBox[{"16109", "+", 
       RowBox[{"625", " ", 
        SqrtBox["1031"]}]}], ")"}]}]}], ",", 
   RowBox[{"S45", "\[Rule]", 
    FractionBox["241", "25"]}], ",", 
   RowBox[{"S51", "\[Rule]", 
    RowBox[{
     FractionBox["29", "100"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "179"}], "-", 
       RowBox[{"5", " ", 
        SqrtBox["1031"]}]}], ")"}]}]}]}], "}"}]], "Output",
 ExpressionUUID -> "66b6b2fe-1a7d-4a1d-996d-eb966547633a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"S45", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[ImaginaryI]"}], 
      "2500000000000000000000000000000"], "+", "S45"}]}], ",", 
   RowBox[{"S12", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"259", " ", "\[ImaginaryI]"}], 
      "10000000000000000000000000000000"], "+", "S12"}]}], ",", 
   RowBox[{"S23", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[ImaginaryI]"}], 
      "10000000000000000000000000000000"], "+", "S23"}]}], ",", 
   RowBox[{"S34", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"167", " ", "\[ImaginaryI]"}], 
      "5000000000000000000000000000000"], "+", "S34"}]}], ",", 
   RowBox[{"S51", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"357", " ", "\[ImaginaryI]"}], 
      "10000000000000000000000000000000"], "+", "S51"}]}]}], "}"}]], "Output",\

 ExpressionUUID -> "66b6b2fe-1a7d-4a1d-996d-eb966547633a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"t0", "=", 
  RowBox[{"t", "/.", "zeroes"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}]}], "Input",
 ExpressionUUID -> "818b7b08-3a5c-4085-81d5-8a1dc1493f29"],

Cell[BoxData[
 FractionBox[
  RowBox[{"70782", "+", 
   RowBox[{"26", " ", 
    SqrtBox["2250458"]}], "-", 
   RowBox[{"1157", " ", 
    SqrtBox[
     RowBox[{
      FractionBox["6332869188", "1338649"], "+", 
      FractionBox[
       RowBox[{"283128", " ", 
        SqrtBox["2250458"]}], "102973"]}]]}]}], "2314"]], "Output",
 ExpressionUUID -> "11589fbf-3d72-4c16-aa88-1b837b15ec03"],

Cell[BoxData["0.3923645289319545`"], "Output",
 ExpressionUUID -> "11589fbf-3d72-4c16-aa88-1b837b15ec03"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"comparedigits", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp", ",", "out"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp", "=", 
      RowBox[{
       RowBox[{"RealDigits", "[", 
        RowBox[{"a", ",", "10", ",", "35"}], "]"}], "-", 
       RowBox[{"RealDigits", "[", 
        RowBox[{"b", ",", "10", ",", "35"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"tmp", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"Position", "[", 
       RowBox[{"tmp", ",", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", "!=", "0"}], "&"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "tmp", "]"}], "==", "0"}], ",", 
       RowBox[{"out", "=", "Infinity"}], ",", 
       RowBox[{"out", "=", 
        RowBox[{
         RowBox[{"First", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"tmp", ",", "1"}], "]"}], "]"}], "-", "1"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "out", "]"}]}]}], "]"}]}]], "Input",
 ExpressionUUID -> "8605ad3d-cc52-48f5-b8e3-ad5283de9b0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical O(ep^3)", "Section",
 ExpressionUUID -> "4bc49faa-ecea-4fcb-aaee-c8f0bb3e8667"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"replebnewn", "[", "3", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<********************* Basis element \>\"", ",", "k", ",", 
      "\"\< *******************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EQS0", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.", 
          RowBox[{
           RowBox[{"eb", "[", "i_", "]"}], ":>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eb", "[", "i", "]"}], "/.", "replebnew02norm"}], 
            ")"}]}]}], "/.", 
         RowBox[{"GP", "->", "G"}]}], "//", 
        RowBox[{
         RowBox[{"GIntegrate", "[", 
          RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", 
       RowBox[{"ReplaceAll", "[", "extra", "]"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"point1", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", "x0"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term1=\>\"", ",", "term1"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"be", "[", "k", "]"}], "/.", "replbb3norm"}], "/.", 
        "extra"}], "/.", 
       RowBox[{"GP", "->", "G"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"point1", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", "x0"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term2=\>\"", ",", "term2"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"before", "=", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"EQS0", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", " ", 
        RowBox[{
         RowBox[{"dLog", "[", "i_", "]"}], ":>", 
         RowBox[{"dlogalp", "[", "i", "]"}]}]}], "/.", " ", 
       RowBox[{
        RowBox[{"eb", "[", "114", "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"eb", "[", "114", "]"}], "/.", " ", "replebhplW2norm"}], 
            "/.", " ", "dtoroots"}], "/.", " ", "point1"}], "/.", " ", 
          RowBox[{"x", "->", 
           RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", " ", 
      RowBox[{
       RowBox[{"eb", "[", "i_", "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eb", "[", "i", "]"}], "/.", " ", "replebhplW2norm"}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"EQS0", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], "/.", 
           RowBox[{"x", "\[Rule]", 
            RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", " ", 
       RowBox[{
        RowBox[{"eb", "[", "114", "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"eb", "[", "114", "]"}], "/.", " ", "replebhpl0W2norm"}], 
           "/.", " ", "point1"}], "/.", " ", 
          RowBox[{"x", "->", 
           RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{"eb", "[", "i_", "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eb", "[", "i", "]"}], "/.", "replebhpl0W2norm"}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<breakpoint   \>\"", ",", 
      RowBox[{
       RowBox[{"AbsoluteTime", "[", "]"}], "-", "before"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"integrand", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"intgd", "-", "sub"}], "/.", "dtoroots"}], "/.", "extra"}], "/.",
        "point1"}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"x0", " ", "t"}]}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<breakpoint   \>\"", ",", 
      RowBox[{
       RowBox[{"AbsoluteTime", "[", "]"}], "-", "before"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term3", "=", 
           RowBox[{"x0", " ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{"integrand", ",", 
              RowBox[{"{", 
               RowBox[{"t", ",", "0", " ", ",", "t0", ",", "1"}], "}"}], ",", 
              
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ","}], "*)"}], 
              RowBox[{"WorkingPrecision", "\[Rule]", "37"}], ",", 
              RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
              RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
               RowBox[{"k", "++"}]}]}], "]"}]}]}], ",", "k"}], "]"}], ",", 
        RowBox[{"Print", "[", "k", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term3=\>\"", ",", "term3"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"res3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term1", "+", "term2", "+", "term3"}], ")"}], "//", "Chop"}]}],
     ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"replebnewn", "[", "3", "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"replebnewn", "[", "3", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"eb", "[", "k", "]"}], "->", "res3"}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ours: \>\"", ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eb", "[", "k", "]"}], "/.", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ita : \>\"", ",", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"numer", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
       "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eb", "[", "k", "]"}], "/.", " ", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}], "-", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"numer", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eb", "[", "k", "]"}], "/.", " ", 
        RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}], "+", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"numer", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res3", "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"numer", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res3", "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"numer", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "3"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"do2", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"do1", "/", "do2"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "NMI"}], "}"}]}], "]"}]}], "Input",
 ExpressionUUID -> "339d2dd4-ef25-48e8-8631-8db92c132653"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "1", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 1, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00636`4.255002109144387"}],
  SequenceForm["breakpoint   ", 0.00636`4.255002109144387],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007112`4.3035367414581325"}],
  SequenceForm["breakpoint   ", 0.007112`4.3035367414581325],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "158.6166356675028701308345444392877440118938421680228818977737`37."}\
], "-", 
    RowBox[{
    "207.0143331370263768948677885116312211562933440523161495022994`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-158.6166356675028701308345444392877440118938421680228818977737`37.\
, -207.0143331370263768948677885116312211562933440523161495022994`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "115.6850922014375808803276205883608589991061578319771181022263`36.\
83637697728413", "-", 
    RowBox[{
    "155.6398280905768259031577612091939626852933440523161495022993`36.\
855632323812934", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   115.6850922014375808803276205883608589991061578319771181022263`36.\
83637697728413, \
-155.6398280905768259031577612091939626852933440523161495022993`36.\
855632323812934]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "115.6850922014375808803276206375183993432876546904486041588574`34.\
92615922402949", "-", 
    RowBox[{
    "155.6398280905768259031577614022752954138989406575359903975442`35.\
05500256941656", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   115.6850922014375808803276206375183993432876546904486041588574`34.\
92615922402949, \
-155.6398280905768259031577614022752954138989406575359903975442`35.\
05500256941656]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.137063541983810012484243606326`7.894669328429823*^-28"}],
  SequenceForm[
  "dif : ", 5.137063541983810012484243606326`7.894669328429823*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "2", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 2, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.002923`3.9173738088534096"}],
  SequenceForm["breakpoint   ", 0.002923`3.9173738088534096],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003232`3.96101634559852"}],
  SequenceForm["breakpoint   ", 0.003232`3.96101634559852],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "29.8185152915530335857773524902133244313401647961195617407342`37."}]\
, "-", 
    RowBox[{
    "63.8558489838828543722532222952988475562681156805345798998071`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-29.8185152915530335857773524902133244313401647961195617407342`37.,\
 -63.8558489838828543722532222952988475562681156805345798998071`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "244.4832125773874174253848125374352785796598352038804382592659`37.\
788163981178954", "-", 
    RowBox[{
    "12.4813439374333033805431949928615890852681156805345798998071`36.\
227876456041564", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   244.4832125773874174253848125374352785796598352038804382592659`37.\
788163981178954, \
-12.4813439374333033805431949928615890852681156805345798998071`36.\
227876456041564]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "244.4832125773874174253848125376532171224082488211738189571017`35.\
14994978294451", "-", 
    RowBox[{
    "12.4813439374333033805431949929862535332591718636469696950396`33.\
857962090087305", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   244.4832125773874174253848125376532171224082488211738189571017`35.\
14994978294451, \
-12.4813439374333033805431949929862535332591718636469696950396`33.\
857962090087305]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.128123199930095172772563472`5.010802167395539*^-31"}],
  SequenceForm["dif : ", 5.128123199930095172772563472`5.010802167395539*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "3", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 3, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "528.065529470376151682772493458895192677`38.72268781897609", "-", 
    RowBox[{
    "2.0396165029907666191796116398221289676`37.3095485172829*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   528.065529470376151682772493458895192677`38.72268781897609, \
-2.0396165029907666191796116398221289676`37.3095485172829*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "578.5420649531627013271645571444696408430000000000000000000001`38.\
76233494135671"}], "+", 
    RowBox[{
    "2.192049202636197170017811770777837778484`39.34085029807582*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-578.5420649531627013271645571444696408430000000000000000000001`38.\
76233494135671, 
    2.192049202636197170017811770777837778484`39.34085029807582*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003436`3.9875981486551777"}],
  SequenceForm["breakpoint   ", 0.003436`3.9875981486551777],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004649`4.11890453967906"}],
  SequenceForm["breakpoint   ", 0.004649`4.11890453967906],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "1.3400568412237098123162391277920175985952282575934216725932`37.\
150514997832"}],
  SequenceForm[
  "term3=", 
   1.3400568412237098123162391277920175985952282575934216725932`37.\
150514997832],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "49.1364786415628398320758245577824305674047717424065783274068`37.\
370270518573314"}]}],
  SequenceForm[
  "Ours: ", \
-49.1364786415628398320758245577824305674047717424065783274068`37.\
370270518573314],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "49.1364786415628398320758245580095315953083578541264385588575`35."}]}\
],
  SequenceForm[
  "Ita : ", \
-49.1364786415628398320758245580095315953083578541264385588575`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.3109208696071399363943670402`5.662967547952483*^-30"}],
  SequenceForm[
  "dif : ", 2.3109208696071399363943670402`5.662967547952483*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "4", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 4, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.002927`3.9179677159297626"}],
  SequenceForm["breakpoint   ", 0.002927`3.9179677159297626],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003229`3.960613038513132"}],
  SequenceForm["breakpoint   ", 0.003229`3.960613038513132],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "73.0120491285278657836880875057439833800141407621736985213752`37."}]\
, "-", 
    RowBox[{
    "128.5285036477063704532894400918741104808219548844481701606799`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-73.0120491285278657836880875057439833800141407621736985213752`37.,\
 -128.5285036477063704532894400918741104808219548844481701606799`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "201.2896787404125852274740775219046196309858592378263014786248`37.\
384680372299535", "-", 
    RowBox[{
    "77.1539986012568194615794127894368520098219548844481701606799`36.\
74581929573108", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   201.2896787404125852274740775219046196309858592378263014786248`37.\
384680372299535, \
-77.1539986012568194615794127894368520098219548844481701606799`36.\
74581929573108]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "201.2896787404125852274740775220563674506635817251199221614496`35.\
12074888671234", "-", 
    RowBox[{
    "77.1539986012568194615794127895990850861508354434970725623898`34.\
70428581881593", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   201.2896787404125852274740775220563674506635817251199221614496`35.\
12074888671234, \
-77.1539986012568194615794127895990850861508354434970725623898`34.\
70428581881593]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.152436406004110922004171305`4.923353679275892*^-31"}],
  SequenceForm["dif : ", 5.152436406004110922004171305`4.923353679275892*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "5", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 5, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   "235.247628900344117978013658152981989772`38.371525254795635"}],
  SequenceForm[
  "term1=", 235.247628900344117978013658152981989772`38.371525254795635],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "280.844449809030722502191354648336777547`38.448465845548355"}]}],
  SequenceForm[
  "term2=", -280.844449809030722502191354648336777547`38.448465845548355],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003124`3.946256018701238"}],
  SequenceForm["breakpoint   ", 0.003124`3.946256018701238],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004376`4.092622306821347"}],
  SequenceForm["breakpoint   ", 0.004376`4.092622306821347],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[CellGroupData[{

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "45.596820908686604524177696495354787775`37.3579045682736"}]}],
  SequenceForm[
  "Ours: ", -45.596820908686604524177696495354787775`37.3579045682736],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "45.5968209086866045241776964953547877807622302086635150957912`35."}]}\
],
  SequenceForm[
  "Ita : ", \
-45.5968209086866045241776964953547877807622302086635150957912`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "34",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 34, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``35.299129228098444"}],
  SequenceForm["dif : ", 0``35.299129228098444],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "6", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 6, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202"}], "-", 
    RowBox[{
    "1256.618259871830149652019382190860543036`39.09920336614226", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202, -1256.618259871830149652019382190860543036`39.09920336614226]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895", "+", 
    RowBox[{
    "1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895, 
    1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.002934`3.9190051030032347"}],
  SequenceForm["breakpoint   ", 0.002934`3.9190051030032347],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003295`3.969400412426002"}],
  SequenceForm["breakpoint   ", 0.003295`3.969400412426002],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[CellGroupData[{

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "268.699031533794428158494429514393069526`38.128236105453645"}], "-", 
    RowBox[{
    "115.496394114397067810710513574270388696`37.0211757402763", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-268.699031533794428158494429514393069526`38.128236105453645, \
-115.496394114397067810710513574270388696`37.0211757402763]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "268.6990315337944281584944295144128441136115336860265959489589`35.\
11370006399845"}], "-", 
    RowBox[{
    "115.4963941143970678107105135742911294651544499219990547743999`34.\
74700238831535", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-268.6990315337944281584944295144128441136115336860265959489589`35.\
11370006399845, \
-115.4963941143970678107105135742911294651544499219990547743999`34.\
74700238831535]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.89910890986193373368905824`3.9039734186807986*^-32"}],
  SequenceForm["dif : ", 4.89910890986193373368905824`3.9039734186807986*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "7", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 7, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003198`3.956423452906187"}],
  SequenceForm["breakpoint   ", 0.003198`3.956423452906187],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003342`3.9755514390533433"}],
  SequenceForm["breakpoint   ", 0.003342`3.9755514390533433],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \\\"::\\\", \\\"izero\
\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[CellGroupData[{

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027903809290741283266400502465231`35.\
143028401368554", "+", 
    RowBox[{
    "51.3745050464495509917100273023376354541990528167134066589398`34.\
41554750888085", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   274.301727868940451011162165027903809290741283266400502465231`35.\
143028401368554, 
    51.3745050464495509917100273023376354541990528167134066589398`34.\
41554750888085]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.908453174690227145333952377`4.936079153690992*^-31"}],
  SequenceForm["dif : ", 4.908453174690227145333952377`4.936079153690992*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "8", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 8, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "460.2580555224702290764554884353911956410000000000000000000001`38.\
66300139834573", "-", 
    RowBox[{
    "1.11982736883060201860842121726986955926`38.04915107754265*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   460.2580555224702290764554884353911956410000000000000000000001`38.\
66300139834573, \
-1.11982736883060201860842121726986955926`38.04915107754265*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "506.5470044753368654225946135167366047240000000000000000000001`38.\
70461975144772"}], "+", 
    RowBox[{
    "1.17427768932802756183094874337233880043`38.06977080958817*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-506.5470044753368654225946135167366047240000000000000000000001`38.\
70461975144772, 
    1.17427768932802756183094874337233880043`38.06977080958817*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003133`3.947505388377678"}],
  SequenceForm["breakpoint   ", 0.003133`3.947505388377678],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003469`3.9917492933380347"}],
  SequenceForm["breakpoint   ", 0.003469`3.9917492933380347],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "46.288948952866636346139125081345409083`37.364447324044036"}]}],
  SequenceForm[
  "Ours: ", -46.288948952866636346139125081345409083`37.364447324044036],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "46.2889489528666363461391250813454090777757155098985919661624`35."}]}\
],
  SequenceForm[
  "Ita : ", \
-46.2889489528666363461391250813454090777757155098985919661624`35.],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0``35.299157587840874"}],
  SequenceForm["dif : ", 0``35.299157587840874],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "9", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 9, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "98.0180650095837954631181256625348216406000000000000000000001`38.\
99130612478389", "-", 
    RowBox[{
    "214.196290250318471058377792978467496596`38.330811944844264", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   98.0180650095837954631181256625348216406000000000000000000001`38.\
99130612478389, -214.196290250318471058377792978467496596`38.330811944844264]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.8154054152867249218377527443503379447`38.7544661100017"}], "+", 
    RowBox[{
    "253.9681292941068640946377966149967840710000000000000000000001`38.\
404779220005196", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-56.8154054152867249218377527443503379447`38.7544661100017, 
    253.9681292941068640946377966149967840710000000000000000000001`38.\
404779220005196]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003217`3.958996054397943"}],
  SequenceForm["breakpoint   ", 0.003217`3.958996054397943],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005302`4.175984716893048"}],
  SequenceForm["breakpoint   ", 0.005302`4.175984716893048],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "10.6731078303742727643542393457428060149740813710306509070744`36.\
497063055932585"}], "-", 
    RowBox[{
    "46.8552352570772318061957783727289397421302988975249858075274`37.\
13953028159323", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-10.6731078303742727643542393457428060149740813710306509070744`36.\
497063055932585, \
-46.8552352570772318061957783727289397421302988975249858075274`37.\
13953028159323]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "30.5295517639227977769261335724416776809259186289693490929257`36.\
92865505063315", "-", 
    RowBox[{
    "7.0833962132888387699357747361996522671302988975249858075274`36.\
118005843002074", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   30.5295517639227977769261335724416776809259186289693490929257`36.\
92865505063315, \
-7.0833962132888387699357747361996522671302988975249858075274`36.\
118005843002074]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "30.529551763922797776926133590994934581195503074463816761984`35.\
13912926347318", "-", 
    RowBox[{
    "7.083396213288838769935774746313390440067296811436207340713`34.\
50465037041192", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   30.529551763922797776926133590994934581195503074463816761984`35.\
13912926347318, \
-7.083396213288838769935774746313390440067296811436207340713`34.\
50465037041192]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.371164487229272782506727214675`7.8016225825492915*^-28"}],
  SequenceForm[
  "dif : ", 3.371164487229272782506727214675`7.8016225825492915*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "10", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 10, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "303.1510935447707138607558809039234027890000000000000000000001`38.\
48165913918687", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   303.1510935447707138607558809039234027890000000000000000000001`38.\
48165913918687, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003377`3.9800760541313847"}],
  SequenceForm["breakpoint   ", 0.003377`3.9800760541313847],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004118`4.066231335777988"}],
  SequenceForm["breakpoint   ", 0.004118`4.066231335777988],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "68.9466780845929078673434460866122562055752258112819218462047`37."}]\
, "-", 
    RowBox[{
    "123.393088452939276430815946100326198323680325952751473162464`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-68.9466780845929078673434460866122562055752258112819218462047`37.,\
 -123.393088452939276430815946100326198323680325952751473162464`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "234.2044154601778059934124348173111465834247741887180781537954`37.\
47226121807384", "-", 
    RowBox[{
    "72.0185834064897254391059187978889398526803259527514731624639`36.\
7323112467218", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   234.2044154601778059934124348173111465834247741887180781537954`37.\
47226121807384, \
-72.0185834064897254391059187978889398526803259527514731624639`36.\
7323112467218]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "234.2044154601778059934124348779439031635969401337255288668729`35.\
13089557721647", "-", 
    RowBox[{
    "72.0185834064897254391059188072171255698308573302874395248188`34.\
61874507326038", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   234.2044154601778059934124348779439031635969401337255288668729`35.\
13089557721647, \
-72.0185834064897254391059188072171255698308573302874395248188`34.\
61874507326038]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.251822036127193420222043752199`7.395047609826056*^-28"}],
  SequenceForm[
  "dif : ", 1.251822036127193420222043752199`7.395047609826056*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "11", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 11, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "303.1510935447707138607558809039234027890000000000000000000001`38.\
48165913918687", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   303.1510935447707138607558809039234027890000000000000000000001`38.\
48165913918687, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00315`3.9498555472855736"}],
  SequenceForm["breakpoint   ", 0.00315`3.9498555472855736],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006559`4.268382624398008"}],
  SequenceForm["breakpoint   ", 0.006559`4.268382624398008],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "113.9485259005117977598876324670609690160990302239939822314607`37."}\
], "-", 
    RowBox[{
    "172.257270339675947390481483945209652437513268942410625904201`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-113.9485259005117977598876324670609690160990302239939822314607`37.\
, -172.257270339675947390481483945209652437513268942410625904201`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "189.2025676442589161008682484368624337729009697760060177685394`37.\
18368565972007", "-", 
    RowBox[{
    "120.8827652932263963987714566427723939665132689424106259042009`36.\
82167952471608", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   189.2025676442589161008682484368624337729009697760060177685394`37.\
18368565972007, \
-120.8827652932263963987714566427723939665132689424106259042009`36.\
82167952471608]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "189.2025676442589161008682484938381425602446471525343982344617`35.\
07618257848011", "-", 
    RowBox[{
    "120.8827652932263963987714566725755059983660019131311103567423`34.\
88161993890857", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   189.2025676442589161008682484938381425602446471525343982344617`35.\
07618257848011, \
-120.8827652932263963987714566725755059983660019131311103567423`34.\
88161993890857]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.431923420568702311489346970503`7.428697837650263*^-28"}],
  SequenceForm[
  "dif : ", 1.431923420568702311489346970503`7.428697837650263*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "12", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 12, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "251.5685116734893784492437160000873318364`39.400656280404945", "+", 
    RowBox[{
    "817.8295410656946002887293276859414373739999999999999999999999`38.\
912662793782644", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   251.5685116734893784492437160000873318364`39.400656280404945, 
    817.8295410656946002887293276859414373739999999999999999999999`38.\
912662793782644]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.3705547532536056278820367519712584021900000000000000000001`37.\
56885238850705", "-", 
    RowBox[{
    "806.22804100682429254127205173732616481`37.90645789905488", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   0.3705547532536056278820367519712584021900000000000000000001`37.\
56885238850705, -806.22804100682429254127205173732616481`37.90645789905488]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00364`4.0126463771450265"}],
  SequenceForm["breakpoint   ", 0.00364`4.0126463771450265],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.013752`4.589910857174967"}],
  SequenceForm["breakpoint   ", 0.013752`4.589910857174967],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "100.822610824987918534625026152156405822375515557145758540312`37.\
0168026805125"}], "-", 
    RowBox[{
    "93.0127595716722683665246291351952126026508259701956963128816`36.\
98178727064541", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-100.822610824987918534625026152156405822375515557145758540312`37.\
0168026805125, \
-93.0127595716722683665246291351952126026508259701956963128816`36.\
98178727064541]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "151.1164556017550655425007265999021844162144844428542414596881`37.\
18765904201767", "-", 
    RowBox[{
    "81.4112595128019606190673531865799400386508259701956963128817`36.\
594721848570096", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   151.1164556017550655425007265999021844162144844428542414596881`37.\
18765904201767, \
-81.4112595128019606190673531865799400386508259701956963128817`36.\
594721848570096]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "151.1164556017550655425007266351498407860714506030128614913682`35.\
095181078127226", "-", 
    RowBox[{
    "81.4112595128019606190673531579944977233715149370357119266726`34.\
8265537931216", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   151.1164556017550655425007266351498407860714506030128614913682`35.\
095181078127226, \
-81.4112595128019606190673531579944977233715149370357119266726`34.\
8265537931216]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.321928110874428985826997563818`7.318676607887499*^-28"}],
  SequenceForm[
  "dif : ", 1.321928110874428985826997563818`7.318676607887499*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "13", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 13, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "278.885502411918783784599760535091897702`38.44542593848207", "-", 
    RowBox[{
    "19.4778099677896419723909221139642745033`38.28954012439205", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   278.885502411918783784599760535091897702`38.44542593848207, \
-19.4778099677896419723909221139642745033`38.28954012439205]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "335.9962651517793647618157582734800009469999999999999999999999`38.\
52633444991071"}], "+", 
    RowBox[{
    "12.1060307979522706929611199694346722999`38.083001774430635", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-335.9962651517793647618157582734800009469999999999999999999999`38.\
52633444991071, 12.1060307979522706929611199694346722999`38.083001774430635]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003476`3.992624761272602"}],
  SequenceForm["breakpoint   ", 0.003476`3.992624761272602],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.013002`4.565555155199433"}],
  SequenceForm["breakpoint   ", 0.013002`4.565555155199433],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "4.5527321742167399902839086546116442859112645879656105632343`36.\
36501021953818", "-", 
    RowBox[{
    "27.4072926825883747705066211278255444896307751603598521638826`37.\
14460425458312", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   4.5527321742167399902839086546116442859112645879656105632343`36.\
36501021953818, \
-27.4072926825883747705066211278255444896307751603598521638826`37.\
14460425458312]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "52.5580305656438409869320890837764589590887354120343894367657`37.\
12244578006475"}], "-", 
    RowBox[{
    "34.7790718524257460499364232723551466930307751603598521638826`37.\
20595145787701", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-52.5580305656438409869320890837764589590887354120343894367657`37.\
12244578006475, \
-34.7790718524257460499364232723551466930307751603598521638826`37.\
20595145787701]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "52.5580305656438409869320890633781767155492479312198313579187`35.\
07165326522423"}], "-", 
    RowBox[{
    "34.7790718524257460499364232575719568237230851415913555198814`34.\
89233216990724", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-52.5580305656438409869320890633781767155492479312198313579187`35.\
07165326522423, \
-34.7790718524257460499364232575719568237230851415913555198814`34.\
89233216990724]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.998620715404524571499632844269`7.589722276941065*^-28"}],
  SequenceForm[
  "dif : ", 1.998620715404524571499632844269`7.589722276941065*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "14", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 14, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003356`3.9773669456526357"}],
  SequenceForm["breakpoint   ", 0.003356`3.9773669456526357],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005644`4.203131998578283"}],
  SequenceForm["breakpoint   ", 0.005644`4.203131998578283],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "69.4010727379740660070522912979743423426274721427372682068217`36.\
50265183729378", "+", 
    RowBox[{
    "300.5734907541948764117769818769238341470676849829169210432272`37.\
13923632895928", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   69.4010727379740660070522912979743423426274721427372682068217`36.\
50265183729378, 
    300.5734907541948764117769818769238341470676849829169210432272`37.\
13923632895928]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "69.4010727379740660070522912979743423426274721427372682068217`36.\
50265183729378", "+", 
    RowBox[{
    "300.5734907541948764117769818769238341470676849829169210432272`37.\
13923632895928", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   69.4010727379740660070522912979743423426274721427372682068217`36.\
50265183729378, 
    300.5734907541948764117769818769238341470676849829169210432272`37.\
13923632895928]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "69.4010727379740660070522911259741604860944999857348369426223`34.\
50265183729378", "+", 
    RowBox[{
    "300.5734907541948764117769817726979872699975001733518638712775`35.\
13923632895928", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   69.4010727379740660070522911259741604860944999857348369426223`34.\
50265183729378, 
    300.5734907541948764117769817726979872699975001733518638712775`35.\
13923632895928]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.259750041556887676954447760504`7.730991076035587*^-28"}],
  SequenceForm[
  "dif : ", 3.259750041556887676954447760504`7.730991076035587*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "15", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 15, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003624`4.010733182500748"}],
  SequenceForm["breakpoint   ", 0.003624`4.010733182500748],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005397`4.183697411561189"}],
  SequenceForm["breakpoint   ", 0.005397`4.183697411561189],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "70.7608795173893330050410017567842310777794063633886082749965`36.\
87200597008969"}], "-", 
    RowBox[{
    "114.2286708721473843989588796761178687553652543896378395583203`37.\
079987871299565", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-70.7608795173893330050410017567842310777794063633886082749965`36.\
87200597008969, \
-114.2286708721473843989588796761178687553652543896378395583203`37.\
079987871299565]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "203.5408483515511180061211632708643719332205936366113917250036`37.\
28740469552491", "-", 
    RowBox[{
    "62.8541658256978334072488523736806102843652543896378395583203`36.\
777087182203346", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   203.5408483515511180061211632708643719332205936366113917250036`37.\
28740469552491, \
-62.8541658256978334072488523736806102843652543896378395583203`36.\
777087182203346]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "203.5408483515511180061211633574278960186116606361463284666442`35.\
13073661434313", "-", 
    RowBox[{
    "62.8541658256978334072488523218722493074901393850106417463761`34.\
620419101021554", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   203.5408483515511180061211633574278960186116606361463284666442`35.\
13073661434313, \
-62.8541658256978334072488523218722493074901393850106417463761`34.\
620419101021554]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.367867490692347810010853910713`7.575894297227635*^-28"}],
  SequenceForm[
  "dif : ", 2.367867490692347810010853910713`7.575894297227635*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "16", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 16, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "53.783738624032737975449068395473943041`37.73065098768561"}], "+", 
    RowBox[{
    "918.4111135161040509176233480608725064830000000000000000000001`38.\
96303713039963", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-53.783738624032737975449068395473943041`37.73065098768561, 
    918.4111135161040509176233480608725064830000000000000000000001`38.\
96303713039963]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "179.605148665566918686974744520590893123`38.25431878224774", "-", 
    RowBox[{
    "877.431662698009415630172440352944748752`38.9432133021534", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   179.605148665566918686974744520590893123`38.25431878224774, \
-877.431662698009415630172440352944748752`38.9432133021534]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003791`4.0302987779224075"}],
  SequenceForm["breakpoint   ", 0.003791`4.0302987779224075],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.015839`4.651272752303029"}],
  SequenceForm["breakpoint   ", 0.015839`4.651272752303029],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "54.8276377618132475839185037303314326357944696354459957496336`36.\
98139321688054"}], "-", 
    RowBox[{
    "59.5310861569772723584105159888730723403539340528450592223078`37.\
01713748850455", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-54.8276377618132475839185037303314326357944696354459957496336`36.\
98139321688054, \
-59.5310861569772723584105159888730723403539340528450592223078`37.\
01713748850455]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "70.9937722797209331276071723947855174462055303645540042503664`36.\
963447133001075", "-", 
    RowBox[{
    "18.5516353388826370709596082809453146093539340528450592223077`36.\
380609078803055", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   70.9937722797209331276071723947855174462055303645540042503664`36.\
963447133001075, \
-18.5516353388826370709596082809453146093539340528450592223077`36.\
380609078803055]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "70.9937722797209331276071724095411828020606218262031412696706`35.\
13617147807249", "-", 
    RowBox[{
    "18.5516353388826370709596082671448134250011783332059088448094`34.\
55333342387447", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   70.9937722797209331276071724095411828020606218262031412696706`35.\
13617147807249, \
-18.5516353388826370709596082671448134250011783332059088448094`34.\
55333342387447]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.376683002414819179834542408599`7.357774766621035*^-28"}],
  SequenceForm[
  "dif : ", 1.376683002414819179834542408599`7.357774766621035*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "17", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 17, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "26.8918693120163689877245341977369715204999999999999999999999`38.\
429620992021626", "-", 
    RowBox[{
    "459.2055567580520254588116740304362532409999999999999999999999`38.\
662007134735646", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   26.8918693120163689877245341977369715204999999999999999999999`38.\
429620992021626, \
-459.2055567580520254588116740304362532409999999999999999999999`38.\
662007134735646]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "134.4789555716165377988419153946134025230000000000000000000001`38.\
12865432750425", "+", 
    RowBox[{
    "572.773740876253779274733087657817200764`38.757983099289405", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   134.4789555716165377988419153946134025230000000000000000000001`38.\
12865432750425, 572.773740876253779274733087657817200764`38.757983099289405]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003515`3.997470322851816"}],
  SequenceForm["breakpoint   ", 0.003515`3.997470322851816],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.016455`4.667842880126368"}],
  SequenceForm["breakpoint   ", 0.016455`4.667842880126368],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "32.9978823812060947865179280898711882229898414029658018388147`36.\
62326713024461"}], "-", 
    RowBox[{
    "106.0918459380694905005792137278857531069692499619692569451643`37.\
13046306600781", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-32.9978823812060947865179280898711882229898414029658018388147`36.\
62326713024461, \
-106.0918459380694905005792137278857531069692499619692569451643`37.\
13046306600781]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "128.3729425024268120000485215024791858205101585970341981611852`37.\
156344091011974", "+", 
    RowBox[{
    "7.4763381801322633153421998994951944160307500380307430548358`35.\
87997432178685", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   128.3729425024268120000485215024791858205101585970341981611852`37.\
156344091011974, 
    7.4763381801322633153421998994951944160307500380307430548358`35.\
87997432178685]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "128.3729425024268120000485215338970119088781391187084631115966`35.\
149779722972525", "+", 
    RowBox[{
    "7.4763381801322633153421998726805173925447553618113355976343`33.\
91499516473048", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   128.3729425024268120000485215338970119088781391187084631115966`35.\
149779722972525, 
    7.4763381801322633153421998726805173925447553618113355976343`33.\
91499516473048]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.606069474060405174855916632395`7.478573168205224*^-28"}],
  SequenceForm[
  "dif : ", 1.606069474060405174855916632395`7.478573168205224*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "18", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 18, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003636`4.012168868045903"}],
  SequenceForm["breakpoint   ", 0.003636`4.012168868045903],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006003`4.229913336851847"}],
  SequenceForm["breakpoint   ", 0.006003`4.229913336851847],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.3120041971933590974231968607684107905950321897737091135707`36.\
263406395456585", "+", 
    RowBox[{
    "300.5734907541948764117769818769618049220759168639664941871662`37.\
14683188504964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   39.3120041971933590974231968607684107905950321897737091135707`36.\
263406395456585, 
    300.5734907541948764117769818769618049220759168639664941871662`37.\
14683188504964]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.3120041971933590974231968607684107905950321897737091135707`36.\
263406395456585", "+", 
    RowBox[{
    "300.5734907541948764117769818769618049220759168639664941871662`37.\
14683188504964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   39.3120041971933590974231968607684107905950321897737091135707`36.\
263406395456585, 
    300.5734907541948764117769818769618049220759168639664941871662`37.\
14683188504964]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.3120041971933590974231967775343741559528125047073801682745`34.\
263406395456585", "+", 
    RowBox[{
    "300.5734907541948764117769817726979872699975001733518638712775`35.\
14683188504964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   39.3120041971933590974231967775343741559528125047073801682745`34.\
263406395456585, 
    300.5734907541948764117769817726979872699975001733518638712775`35.\
14683188504964]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.200554707836351322173266407307`7.60235774974338*^-28"}],
  SequenceForm[
  "dif : ", 2.200554707836351322173266407307`7.60235774974338*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "19", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 19, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003579`4.005306691885975"}],
  SequenceForm["breakpoint   ", 0.003579`4.005306691885975],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005428`4.18618483248367"}],
  SequenceForm["breakpoint   ", 0.005428`4.18618483248367],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "82.8134591873395393829657432366360723134435586389781636303035`36.\
87465808850895"}], "-", 
    RowBox[{
    "132.5575060337311684626730125245159385695141340766945795340616`37.\
078961487220326", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-82.8134591873395393829657432366360723134435586389781636303035`36.\
87465808850895, \
-132.5575060337311684626730125245159385695141340766945795340616`37.\
078961487220326]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "191.4882686816009116281964217910125306975564413610218363696965`37.\
20108125115366", "-", 
    RowBox[{
    "81.1830009872816174709629852220786800985141340766945795340616`36.\
82840417989025", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   191.4882686816009116281964217910125306975564413610218363696965`37.\
20108125115366, \
-81.1830009872816174709629852220786800985141340766945795340616`36.\
82840417989025]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "191.4882686816009116281964218775154678946242305892747259805979`35.\
114621760124855", "-", 
    RowBox[{
    "81.1830009872816174709629852925620018321715752755642373032616`34.\
74194468886145", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   191.4882686816009116281964218775154678946242305892747259805979`35.\
114621760124855, \
-81.1830009872816174709629852925620018321715752755642373032616`34.\
74194468886145]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.68244437476384326081311973288`7.665762288951001*^-28"}],
  SequenceForm[
  "dif : ", 2.68244437476384326081311973288`7.665762288951001*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "20", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 20, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003358`3.977625685298003"}],
  SequenceForm["breakpoint   ", 0.003358`3.977625685298003],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.0074`4.320776713226949"}],
  SequenceForm["breakpoint   ", 0.0074`4.320776713226949],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "139.7192480266258505926612604220585108852272788109692584798421`37."}\
], "-", 
    RowBox[{
    "241.8291420550669350069356150815181377087609548607383033501638`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-139.7192480266258505926612604220585108852272788109692584798421`37.\
, -241.8291420550669350069356150815181377087609548607383033501638`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "134.5824798423146004185009046055900921257727211890307415201579`36.\
95371088925357", "-", 
    RowBox[{
    "190.4546370086173840152255877790808792377609548607383033501637`36.\
878685565010855", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   134.5824798423146004185009046055900921257727211890307415201579`36.\
95371088925357, \
-190.4546370086173840152255877790808792377609548607383033501637`36.\
878685565010855]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "134.5824798423146004185009047285848871310728834819493424165433`34.\
91176231026239", "-", 
    RowBox[{
    "190.4546370086173840152255878372431026798681973864115576059075`35.\
06256533474477", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   134.5824798423146004185009047285848871310728834819493424165433`34.\
91176231026239, \
-190.4546370086173840152255878372431026798681973864115576059075`35.\
06256533474477]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.91701467604150496049726465798`7.632663238703843*^-28"}],
  SequenceForm[
  "dif : ", 2.91701467604150496049726465798`7.632663238703843*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "21", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 21, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "153.1012465751740945599779025350482317870000000000000000000001`38.\
18497872680875", "-", 
    RowBox[{
    "428.3925805006369421167555859569349931920000000000000000000001`38.\
63184194050824", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   153.1012465751740945599779025350482317870000000000000000000001`38.\
18497872680875, \
-428.3925805006369421167555859569349931920000000000000000000001`38.\
63184194050824]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "336.181542528406167575756776649465630148`38.52657386556356"}], "+", 
    
    RowBox[{
    "415.220051301364416963597145838097754703`38.61827831776736", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-336.181542528406167575756776649465630148`38.52657386556356, 
    415.220051301364416963597145838097754703`38.61827831776736]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003148`3.949579717182998"}],
  SequenceForm["breakpoint   ", 0.003148`3.949579717182998],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005559`4.196541667534533"}],
  SequenceForm["breakpoint   ", 0.005559`4.196541667534533],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "27.0332997397284106783540673838676695363692839602426721547627`37.\
11368089427503", "-", 
    RowBox[{
    "11.6231617082305678450490428810070097155037236436593153273261`36.\
74710611447494", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   27.0332997397284106783540673838676695363692839602426721547627`37.\
11368089427503, \
-11.6231617082305678450490428810070097155037236436593153273261`36.\
74710611447494]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "156.0469962135036623374248067305497288246307160397573278452372`37.\
58251631002458"}], "-", 
    RowBox[{
    "24.7956909075030929982074829998442482045037236436593153273262`36.\
78363711076631", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-156.0469962135036623374248067305497288246307160397573278452372`37.\
58251631002458, \
-24.7956909075030929982074829998442482045037236436593153273262`36.\
78363711076631]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "156.0469962135036623374248067306930994430553588765116313587758`35.\
14510035243107"}], "-", 
    RowBox[{
    "24.7956909075030929982074829998676636040529504108113765264444`34.\
34622115317281", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-156.0469962135036623374248067306930994430553588765116313587758`35.\
14510035243107, \
-24.7956909075030929982074829998676636040529504108113765264444`34.\
34622115317281]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.597019194332857702550976257`5.0519432950519425*^-31"}],
  SequenceForm[
  "dif : ", 4.597019194332857702550976257`5.0519432950519425*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "22", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 22, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003337`3.9749012001507635"}],
  SequenceForm["breakpoint   ", 0.003337`3.9749012001507635],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003731`4.0233702425368"}],
  SequenceForm["breakpoint   ", 0.003731`4.0233702425368],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "23.0320305737703131709743135486356762113211924247019739779594`37."}]\
, "+", 
    RowBox[{
    "28.1184224266838809896565636593531395759555091877901938530797`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-23.0320305737703131709743135486356762113211924247019739779594`37.,
     28.1184224266838809896565636593531395759555091877901938530797`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "251.2696972951701378401878514790129267996788075752980260220407`37.\
88120484472216", "+", 
    RowBox[{
    "79.4929274731334319813665909617903980469555091877901938530798`37.\
31919357239265", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   251.2696972951701378401878514790129267996788075752980260220407`37.\
88120484472216, 
    79.4929274731334319813665909617903980469555091877901938530798`37.\
31919357239265]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "251.2696972951701378401878514792332567004998149272037820039918`35.\
129801523552494", "+", 
    RowBox[{
    "79.4929274731334319813665909616746123576674210623141875131975`34.\
62998989796004", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   251.2696972951701378401878514792332567004998149272037820039918`35.\
129801523552494, 
    79.4929274731334319813665909616746123576674210623141875131975`34.\
62998989796004]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.722181176513751951843749514`4.875686479858735*^-31"}],
  SequenceForm["dif : ", 4.722181176513751951843749514`4.875686479858735*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "23", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 23, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"274.30172786894045101116216502764860301`37.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.30172786894045101116216502764860301`37.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003529`3.99919665185594"}],
  SequenceForm["breakpoint   ", 0.003529`3.99919665185594],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007425`4.3222414514852225"}],
  SequenceForm["breakpoint   ", 0.007425`4.3222414514852225],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "88.8882346574140186956462106189587535157539206853279043224967`37."}]\
, "-", 
    RowBox[{
    "102.6853986242849597740273528089011671664299623541744220921384`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-88.8882346574140186956462106189587535157539206853279043224967`37.,\
 -102.6853986242849597740273528089011671664299623541744220921384`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "185.4134932115264323155159544086898494942460793146720956775033`36.\
99193642841779", "-", 
    RowBox[{
    "51.3108935778354087823173255064639086954299623541744220921383`36.\
65834193260042", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   185.4134932115264323155159544086898494942460793146720956775033`36.\
99193642841779, \
-51.3108935778354087823173255064639086954299623541744220921383`36.\
65834193260042]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "185.4134932115264323155159544076839532481293182664993319338665`35.\
13449109283944", "-", 
    RowBox[{
    "51.3108935778354087823173255079079093168638064398506631075769`34.\
5765593346463", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   185.4134932115264323155159544076839532481293182664993319338665`35.\
13449109283944, \
-51.3108935778354087823173255079079093168638064398506631075769`34.\
5765593346463]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.573755192288772933747039388`5.911666048823958*^-30"}],
  SequenceForm["dif : ", 4.573755192288772933747039388`5.911666048823958*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "24", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 24, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"224.281529904399997142329287654908849089`38.3507935099143", "+", 
    RowBox[{
    "134.0579095272490714596468674813448263879999999999999999999999`38.\
12729244280753", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   224.281529904399997142329287654908849089`38.3507935099143, 
    134.0579095272490714596468674813448263879999999999999999999999`38.\
12729244280753]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003346`3.976070930122349"}],
  SequenceForm["breakpoint   ", 0.003346`3.976070930122349],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.010132`4.457240174614486"}],
  SequenceForm["breakpoint   ", 0.010132`4.457240174614486],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "65.1710144010007649495884416973052390600008820443585650837086`36.\
75838007425263"}], "-", 
    RowBox[{
    "146.9621520021818741265915775595385616354854905936320943810308`37.\
11153109613943", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-65.1710144010007649495884416973052390600008820443585650837086`36.\
75838007425263, \
-146.9621520021818741265915775595385616354854905936320943810308`37.\
11153109613943]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "159.1105155033992321927408459576036100289991179556414349162914`37.\
10940828356398", "-", 
    RowBox[{
    "12.9042424749328026669447100781937352474854905936320943810309`36.\
0184419157412", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   159.1105155033992321927408459576036100289991179556414349162914`37.\
10940828356398, \
-12.9042424749328026669447100781937352474854905936320943810309`36.\
0184419157412]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "159.1105155033992321927408460031627562799986239905110639950673`35.\
14909136769823", "-", 
    RowBox[{
    "12.9042424749328026669447100955383423793002174485982940516452`34.\
05812499987545", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   159.1105155033992321927408460031627562799986239905110639950673`35.\
14909136769823, \
-12.9042424749328026669447100955383423793002174485982940516452`34.\
05812499987545]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.526911160615559994258129145439`7.504989286402756*^-28"}],
  SequenceForm[
  "dif : ", 1.526911160615559994258129145439`7.504989286402756*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "25", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 25, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"274.30172786894045101116216502764860301`37.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.30172786894045101116216502764860301`37.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003396`3.982512675067888"}],
  SequenceForm["breakpoint   ", 0.003396`3.982512675067888],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007374`4.319248126766069"}],
  SequenceForm["breakpoint   ", 0.007374`4.319248126766069],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "123.0769831699987541735510758090578110668132414428192156514841`37."}\
], "-", 
    RowBox[{
    "267.8990018307543716740245971169926151242142655946849365686833`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-123.0769831699987541735510758090578110668132414428192156514841`37.\
, -267.8990018307543716740245971169926151242142655946849365686833`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "151.2247446989416968376110892185907919431867585571807843485159`36.\
831168097410625", "-", 
    RowBox[{
    "216.5244967843048206823145698145553566532142655946849365686833`36.\
89162005108451", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   151.2247446989416968376110892185907919431867585571807843485159`36.\
831168097410625, \
-216.5244967843048206823145698145553566532142655946849365686833`36.\
89162005108451]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "151.2247446989416968376110893467428230065778896203149083863019`34.\
90836020691148", "-", 
    RowBox[{
    "216.5244967843048206823145698485412904648656300294734564380816`35.\
06424438486493", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   151.2247446989416968376110893467428230065778896203149083863019`34.\
90836020691148, \
-216.5244967843048206823145698485412904648656300294734564380816`35.\
06424438486493]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.510018485667367162216246238577`7.552652693690158*^-28"}],
  SequenceForm[
  "dif : ", 2.510018485667367162216246238577`7.552652693690158*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "26", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 26, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "448.594204868372584357640419480390185546`38.65185365888149", "-", 
    RowBox[{
    "1.29415727081150872065059325023463682793`38.11198705662271*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   448.594204868372584357640419480390185546`38.65185365888149, \
-1.29415727081150872065059325023463682793`38.11198705662271*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "488.1098061012112514479837672104084621340000000000000000000001`38.\
68851753269825"}], "+", 
    RowBox[{
    "1.440381507966525856506620171005474421106`39.158477537137145*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-488.1098061012112514479837672104084621340000000000000000000001`38.\
68851753269825, 
    1.440381507966525856506620171005474421106`39.158477537137145*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003225`3.9600747124672577"}],
  SequenceForm["breakpoint   ", 0.003225`3.9600747124672577],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006238`4.246590363917098"}],
  SequenceForm["breakpoint   ", 0.006238`4.246590363917098],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.9524861403886355566774307824564613131081391026451788732601`37.\
15051499783199"}], "-", 
    RowBox[{
    "1.8281116260998950954023695027`7.121929748695871*^-30", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1.9524861403886355566774307824564613131081391026451788732601`37.\
15051499783199, -1.8281116260998950954023695027`7.121929748695871*^-30]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "41.4680873732273026470207785124747379011081391026451788732602`37.\
28769378748856"}]}],
  SequenceForm[
  "Ours: ", \
-41.4680873732273026470207785124747379011081391026451788732602`37.\
28769378748856],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "41.4680873732273026470207785125335945127386370846092277127158`35.\
15051499783199"}], "+", 
    RowBox[{"0``33.53280099290947", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-41.4680873732273026470207785125335945127386370846092277127158`35.\
15051499783199, 0``33.53280099290947]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.096615175516521169676704335`5.2994399745754315*^-31"}],
  SequenceForm[
  "dif : ", 7.096615175516521169676704335`5.2994399745754315*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "27", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 27, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "274.301727868940451011162165027648603011`38.43822854330115", "+", 
    RowBox[{
    "51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   274.301727868940451011162165027648603011`38.43822854330115, 
    51.3745050464495509917100273024372584710000000000000000000001`37.\
710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003237`3.9616876928985483"}],
  SequenceForm["breakpoint   ", 0.003237`3.9616876928985483],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003699`4.019629324811369"}],
  SequenceForm["breakpoint   ", 0.003699`4.019629324811369],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "11.9163210104897595299338562952548602355553010477950086260487`37."}]\
, "+", 
    RowBox[{
    "13.995315681056619458089261143117128683926009432370537857527`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-11.9163210104897595299338562952548602355553010477950086260487`37.,
     13.995315681056619458089261143117128683926009432370537857527`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "262.3854068584506914812283087323937427754446989522049913739513`38.\
07817202416955", "+", 
    RowBox[{
    "65.369820727506170449799288445554387154926009432370537857527`37.\
4352508260827", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   262.3854068584506914812283087323937427754446989522049913739513`38.\
07817202416955, 
    65.369820727506170449799288445554387154926009432370537857527`37.\
4352508260827]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "262.3854068584506914812283087326385600970834434692242746431539`35.\
13743861730476", "+", 
    RowBox[{
    "65.3698207275061704497992884454512247392821000586942529157724`34.\
53387623411546", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   262.3854068584506914812283087326385600970834434692242746431539`35.\
13743861730476, 
    65.3698207275061704497992884454512247392821000586942529157724`34.\
53387623411546]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.912342460097862637295270458`4.912685920969015*^-31"}],
  SequenceForm["dif : ", 4.912342460097862637295270458`4.912685920969015*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "28", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 28, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "404.669758248663473009221618535135563628`38.60710074994019", "+", 
    RowBox[{
    "389.4369605650576581719737417290064441880000000000000000000001`38.\
59043716702919", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   404.669758248663473009221618535135563628`38.60710074994019, 
    389.4369605650576581719737417290064441880000000000000000000001`38.\
59043716702919]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "610.112715644093012959036904925142974752`38.785410076420874"}], "-", 
    RowBox[{
    "442.382494751909426569384933201665668579`38.64579793343439", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-610.112715644093012959036904925142974752`38.785410076420874, \
-442.382494751909426569384933201665668579`38.64579793343439]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004094`4.063692831822462"}],
  SequenceForm["breakpoint   ", 0.004094`4.063692831822462],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.029014`4.914152600208825"}],
  SequenceForm["breakpoint   ", 0.029014`4.914152600208825],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "56.3326204777621857446580296074875464434913033514888202219093`36.\
960061863554046", "+", 
    RowBox[{
    "66.7450971101506272556389148698027425885367110297852175527863`37.\
03372127863121", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   56.3326204777621857446580296074875464434913033514888202219093`36.\
960061863554046, 
    66.7450971101506272556389148698027425885367110297852175527863`37.\
03372127863121]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "149.1103369176673542051572567825198646805086966485111797780907`37.\
26097381570736"}], "+", 
    RowBox[{
    "13.7995629232988588582277233971435181975367110297852175527864`36.\
22733139531241", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-149.1103369176673542051572567825198646805086966485111797780907`37.\
26097381570736, 
    13.7995629232988588582277233971435181975367110297852175527864`36.\
22733139531241]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "149.1103369176673542051572567851789677689439161128507833229376`35.\
148663103237055"}], "+", 
    RowBox[{
    "13.799562923298858858227723398452205492689173528668641179082`34.\
11502068284211", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-149.1103369176673542051572567851789677689439161128507833229376`35.\
148663103237055, 
    13.799562923298858858227723398452205492689173528668641179082`34.\
11502068284211]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.8956415431994353922110629857`6.296096722637583*^-30"}],
  SequenceForm[
  "dif : ", 9.8956415431994353922110629857`6.296096722637583*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "29", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 29, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003387`3.9813601901406033"}],
  SequenceForm["breakpoint   ", 0.003387`3.9813601901406033],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.009607`4.4341327841976375"}],
  SequenceForm["breakpoint   ", 0.009607`4.4341327841976375],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "29.6890011969479903380599973492645671491549573748761604292269`37.\
07235936606712", "-", 
    RowBox[{
    "19.5410184835258391174287044737947077991494451295156251469102`36.\
89071097436973", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   29.6890011969479903380599973492645671491549573748761604292269`37.\
07235936606712, \
-19.5410184835258391174287044737947077991494451295156251469102`36.\
89071097436973]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "29.6890011969479903380599973492645671491549573748761604292269`37.\
07235936606712", "-", 
    RowBox[{
    "19.5410184835258391174287044737947077991494451295156251469102`36.\
89071097436973", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   29.6890011969479903380599973492645671491549573748761604292269`37.\
07235936606712, \
-19.5410184835258391174287044737947077991494451295156251469102`36.\
89071097436973]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "29.689001196947990338059997358190906771612398235458175679957`35.\
07235936606712", "-", 
    RowBox[{
    "19.5410184835258391174287044708892955633231485783428842932732`34.\
89071097436973", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   29.689001196947990338059997358190906771612398235458175679957`35.\
07235936606712, \
-19.5410184835258391174287044708892955633231485783428842932732`34.\
89071097436973]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.320560776175905755338295680307`7.278687932270925*^-28"}],
  SequenceForm[
  "dif : ", 1.320560776175905755338295680307`7.278687932270925*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "30", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 30, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "448.594204868372584357640419480390185546`38.65185365888149", "-", 
    RowBox[{
    "1.29415727081150872065059325023463682793`38.11198705662271*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   448.594204868372584357640419480390185546`38.65185365888149, \
-1.29415727081150872065059325023463682793`38.11198705662271*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "762.411533970151702459145932238057065143`38.88218945780564"}], "-", 
    
    RowBox[{
    "51.374505046449550991710027302293220321`37.710747650813445", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-762.411533970151702459145932238057065143`38.88218945780564, \
-51.374505046449550991710027302293220321`37.710747650813445]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004267`4.081667636355285"}],
  SequenceForm["breakpoint   ", 0.004267`4.081667636355285],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.06924`5.2919020526993314"}],
  SequenceForm["breakpoint   ", 0.06924`5.2919020526993314],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "103.1519105500339110245109162316131598936556631513349184054896`36.\
96238999420887", "+", 
    RowBox[{
    "121.0973968575036119581251984965964379514522744653699849471715`37.\
032047525479044", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   103.1519105500339110245109162316131598936556631513349184054896`36.\
96238999420887, 
    121.0973968575036119581251984965964379514522744653699849471715`37.\
032047525479044]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "210.6654185517452070769945965260537197033443368486650815945104`37.\
20143276442307"}], "+", 
    RowBox[{
    "69.7228918110540609664151711941738019033711235933049256221481`36.\
7552992170928", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-210.6654185517452070769945965260537197033443368486650815945104`37.\
20143276442307, 
    69.7228918110540609664151711941738019033711235933049256221481`36.\
7552992170928]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "210.665418551745207076994596524947552662707950347576944955024`35.\
12794393337789"}], "+", 
    RowBox[{
    "69.7228918110540609664151711960841381297432723034076318583529`34.\
64772607435444", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-210.665418551745207076994596524947552662707950347576944955024`35.\
12794393337789, 
    69.7228918110540609664151711960841381297432723034076318583529`34.\
64772607435444]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.9739733071384635229671122901`5.970264503487488*^-30"}],
  SequenceForm[
  "dif : ", 4.9739733071384635229671122901`5.970264503487488*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "31", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 31, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003705`4.02033320581132"}],
  SequenceForm["breakpoint   ", 0.003705`4.02033320581132],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.012877`4.561359689190372"}],
  SequenceForm["breakpoint   ", 0.012877`4.561359689190372],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "78.5383762518755525384094591467312439321688226545469574667275`37.", "+", 
    RowBox[{
    "114.4054295261663948542308715776979161966846473416106141945729`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   78.5383762518755525384094591467312439321688226545469574667275`37., 
    114.4054295261663948542308715776979161966846473416106141945729`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "78.5383762518755525384094591467312439321688226545469574667275`37.", "+", 
    RowBox[{
    "114.4054295261663948542308715776979161966846473416106141945729`37.", " ",
      "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   78.5383762518755525384094591467312439321688226545469574667275`37., 
    114.4054295261663948542308715776979161966846473416106141945729`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "78.5383762518755525384094591480802140231659840766874150298134`34.\
903303966932675", "+", 
    RowBox[{
    "114.4054295261663948542308715791479323750924926119149188042953`35.\
06666868473433", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   78.5383762518755525384094591480802140231659840766874150298134`34.\
903303966932675, 
    114.4054295261663948542308715791479323750924926119149188042953`35.\
06666868473433]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.1358488884950848616028502083`6.102008427829355*^-30"}],
  SequenceForm[
  "dif : ", 7.1358488884950848616028502083`6.102008427829355*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "32", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 32, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "264.032764735188075841386246729447596338`38.42165782331211"}], "+", 
    
    RowBox[{
    "1.0198082514953833095898058199110644838`37.00851852161892*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-264.032764735188075841386246729447596338`38.42165782331211, 
    1.0198082514953833095898058199110644838`37.00851852161892*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"152.120168542111125158001196058410518917`38.182186797918014", "-", 
    RowBox[{
    "25.6872525232247754958550136512295894816`38.409717655149464", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   152.120168542111125158001196058410518917`38.182186797918014, \
-25.6872525232247754958550136512295894816`38.409717655149464]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003371`3.979303746016947"}],
  SequenceForm["breakpoint   ", 0.003371`3.979303746016947],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.013693`4.588043601652674"}],
  SequenceForm["breakpoint   ", 0.013693`4.588043601652674],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "23.1239800154187277574775511251365560633930852159911001462851`37.\
1481598231115", "-", 
    RowBox[{
    "2.4147692943133433441309663470631440547726024719738626479924`36.\
16697288256266", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   23.1239800154187277574775511251365560633930852159911001462851`37.\
1481598231115, \
-2.4147692943133433441309663470631440547726024719738626479924`36.\
16697288256266]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "88.788616177658222925907499545900521357606914784008899853715`37.\
38677849083876"}], "-", 
    RowBox[{
    "28.1020218175381188399859799982825354538576486388779645897934`37.\
20719019138427", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-88.788616177658222925907499545900521357606914784008899853715`37.\
38677849083876, \
-28.1020218175381188399859799982825354538576486388779645897934`37.\
20719019138427]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "88.7886161776582229259074995463883575277185024094581169783986`35.\
12978405687428"}], "-", 
    RowBox[{
    "28.1020218175381188399859799980715828696789530340443307405374`34.\
63016433618312", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-88.7886161776582229259074995463883575277185024094581169783986`35.\
12978405687428, \
-28.1020218175381188399859799980715828696789530340443307405374`34.\
63016433618312]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.8535110943196089157943554762`5.6570091714758*^-30"}],
  SequenceForm["dif : ", 2.8535110943196089157943554762`5.6570091714758*^-30],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "33", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 33, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "76.5506232875870472799889512675241158949999999999999999999999`37.\
88394873114477"}], "+", 
    RowBox[{
    "214.196290250318471058377792978467496596`38.330811944844264", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-76.5506232875870472799889512675241158949999999999999999999999`37.\
88394873114477, 214.196290250318471058377792978467496596`38.330811944844264]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "30.9399073297328582822973058109085135691`38.49051900857971", "-", 
    RowBox[{
    "233.2972781739069839776535865702675065880000000000000000000001`38.\
36790967200872", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   30.9399073297328582822973058109085135691`38.49051900857971, \
-233.2972781739069839776535865702675065880000000000000000000001`38.\
36790967200872]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004112`4.065598099483195"}],
  SequenceForm["breakpoint   ", 0.004112`4.065598099483195],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.021504`4.784064244869707"}],
  SequenceForm["breakpoint   ", 0.021504`4.784064244869707],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "5.0443090508103309415157317900493074303922925746220026683416`36.\
30126973665229"}], "+", 
    RowBox[{
    "35.2902788768206852219786882814464571514563684426051103890311`37.\
14612314024796", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-5.0443090508103309415157317900493074303922925746220026683416`36.\
30126973665229, 
    35.2902788768206852219786882814464571514563684426051103890311`37.\
14612314024796]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "50.6550250086645199392073772466649097562922925746220026683414`37.\
145822481069395"}], "+", 
    RowBox[{
    "16.1892909532321723027028946896464471594563684426051103890311`36.\
55401612494913", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-50.6550250086645199392073772466649097562922925746220026683414`37.\
145822481069395, 
    16.1892909532321723027028946896464471594563684426051103890311`36.\
55401612494913]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "50.6550250086645199392073772478237753259541003512240137298729`35.\
129395932784405"}], "+", 
    RowBox[{
    "16.18929095323217230270289468977618585836825151295471117052`34.\
634001226936334", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-50.6550250086645199392073772478237753259541003512240137298729`35.\
129395932784405, 
    16.18929095323217230270289468977618585836825151295471117052`34.\
634001226936334]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.09639278592291616540241458779`6.316892555193242*^-29"}],
  SequenceForm[
  "dif : ", 1.09639278592291616540241458779`6.316892555193242*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "34", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 34, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "230.1290277612351145382277442176955978204`39.361971402681746"}], 
    "+", 
    RowBox[{
    "5.5991368441530100930421060863493477963`37.74812108187867*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-230.1290277612351145382277442176955978204`39.361971402681746, 
    5.5991368441530100930421060863493477963`37.74812108187867*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "116.1226383031982072057162242445440008569999999999999999999999`38.\
064916894430596", "-", 
    RowBox[{
    "25.6872525232247754958550136512773431199999999999999999999999`36.\
409717655149464", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   116.1226383031982072057162242445440008569999999999999999999999`38.\
064916894430596, \
-25.6872525232247754958550136512773431199999999999999999999999`36.\
409717655149464]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00321`3.9580500259008455"}],
  SequenceForm["breakpoint   ", 0.00321`3.9580500259008455],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00602`4.231141484753797"}],
  SequenceForm["breakpoint   ", 0.00602`4.231141484753797],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "13.204352950087803144619398595508727737892623510639953093793`37.\
08139904405889", "-", 
    RowBox[{
    "8.083565231623498236634255812577308912376313479515488516055`36.\
868284866903196", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   13.204352950087803144619398595508727737892623510639953093793`37.\
08139904405889, \
-8.083565231623498236634255812577308912376313479515488516055`36.\
868284866903196]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "100.8020365079491041878921213776428692255073764893600469062071`37.\
66208268905441"}], "-", 
    RowBox[{
    "33.7708177548482737324892694637986606639347833785850674551915`36.\
48342374798813", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-100.8020365079491041878921213776428692255073764893600469062071`37.\
66208268905441, \
-33.7708177548482737324892694637986606639347833785850674551915`36.\
48342374798813]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "100.8020365079491041878921213778738178022759625996582217910749`35.\
12741590019216"}], "-", 
    RowBox[{
    "33.7708177548482737324892694637342127564047011391461644377424`34.\
65248817105647", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-100.8020365079491041878921213778738178022759625996582217910749`35.\
12741590019216, \
-33.7708177548482737324892694637342127564047011391461644377424`34.\
65248817105647]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.1277184686838086494993703165`5.255149968147994*^-30"}],
  SequenceForm[
  "dif : ", 1.1277184686838086494993703165`5.255149968147994*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "35", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 35, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "76.5506232875870472799889512675241158934`38.88394873114476"}], "+", 
    
    RowBox[{
    "214.196290250318471058377792978467496596`38.330811944844264", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-76.5506232875870472799889512675241158934`38.88394873114476, 
    214.196290250318471058377792978467496596`38.330811944844264]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "30.9399073297328582822973058109085135691`38.49051900857971", "-", 
    RowBox[{
    "233.2972781739069839776535865702675065880000000000000000000001`38.\
36790967200872", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   30.9399073297328582822973058109085135691`38.49051900857971, \
-233.2972781739069839776535865702675065880000000000000000000001`38.\
36790967200872]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003264`3.9652951435777988"}],
  SequenceForm["breakpoint   ", 0.003264`3.9652951435777988],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005633`4.202284744731326"}],
  SequenceForm["breakpoint   ", 0.005633`4.202284744731326],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "10.4664439823606579960589350630214401204276873976546104344567`36.\
95048071820015"}], "+", 
    RowBox[{
    "12.8711007021775059993059241461866890562813188246040726697363`37.\
04029725300524", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-10.4664439823606579960589350630214401204276873976546104344567`36.\
95048071820015, 
    12.8711007021775059993059241461866890562813188246040726697363`37.\
04029725300524]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.0771599402148469937505805196370424447276873976546104344566`37.\
61109802500692"}], "-", 
    RowBox[{
    "6.2298872214110069199698694456133209357186811753959273302638`36.\
293002562521394", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-56.0771599402148469937505805196370424447276873976546104344566`37.\
61109802500692, \
-6.2298872214110069199698694456133209357186811753959273302638`36.\
293002562521394]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.0771599402148469937505805197113850769172860935328398029923`35.\
14785135311721"}], "-", 
    RowBox[{
    "6.2298872214110069199698694456176766164689960478318540850157`34.\
19354552746484", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-56.0771599402148469937505805197113850769172860935328398029923`35.\
14785135311721, \
-6.2298872214110069199698694456176766164689960478318540850157`34.\
19354552746484]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.599368940410456384884251248`5.2047010187171034*^-31"}],
  SequenceForm[
  "dif : ", 6.599368940410456384884251248`5.2047010187171034*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "36", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 36, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "117.6238144501720589890068290764909948859999999999999999999999`38.\
070495259131654"}]}],
  SequenceForm[
  "term1=", \
-117.6238144501720589890068290764909948859999999999999999999999`38.\
070495259131654],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"3.2713609700451357455145948103440872673`37.51472846789428", "-", 
    RowBox[{
    "25.687252523224775495855013651218629234`37.409717655149464", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   3.2713609700451357455145948103440872673`37.51472846789428, \
-25.687252523224775495855013651218629234`37.409717655149464]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003477`3.9927496841792314"}],
  SequenceForm["breakpoint   ", 0.003477`3.9927496841792314],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00977`4.441439557214744"}],
  SequenceForm["breakpoint   ", 0.00977`4.441439557214744],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "7.1139396712118507600488284297147066441356253815171691587672`37.\
14873103023513", "-", 
    RowBox[{
    "0.6461287941856019130380702531878769600659256815896744312708`36.\
106939947783744", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   7.1139396712118507600488284297147066441356253815171691587672`37.\
14873103023513, \
-0.6461287941856019130380702531878769600659256815896744312708`36.\
106939947783744]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "107.2385138089150724834434058364322009745643746184828308412328`37.\
82484813196294"}], "-", 
    RowBox[{
    "26.3333813174103774088930839044065061940659256815896744312708`37.\
24294067511782", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-107.2385138089150724834434058364322009745643746184828308412328`37.\
82484813196294, \
-26.3333813174103774088930839044065061940659256815896744312708`37.\
24294067511782]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "107.2385138089150724834434058367141566651733429881371473126063`35.\
13780077720214"}], "-", 
    RowBox[{
    "26.3333813174103774088930839043523540326582076492451219610515`34.\
52795661855836", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-107.2385138089150724834434058367141566651733429881371473126063`35.\
13780077720214, \
-26.3333813174103774088930839043523540326582076492451219610515`34.\
52795661855836]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.3000244321376561478028174424`5.35939864366656*^-30"}],
  SequenceForm["dif : ", 1.3000244321376561478028174424`5.35939864366656*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "37", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 37, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "47.436609213329690798746799554618053608`37.67611363793273"}], "+", 
    RowBox[{
    "593.551071669738540610358003157960325872`38.77345809345082", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-47.436609213329690798746799554618053608`37.67611363793273, 
    593.551071669738540610358003157960325872`38.77345809345082]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "210.1470995904804856828911884689541687430000000000000000000001`38.\
322523400334596", "-", 
    RowBox[{
    "545.7860171946831677167527222585924342`36.73702240503674", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   210.1470995904804856828911884689541687430000000000000000000001`38.\
322523400334596, -545.7860171946831677167527222585924342`36.73702240503674]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003895`4.0420524555045585"}],
  SequenceForm["breakpoint   ", 0.003895`4.0420524555045585],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.010758`4.483276533441801"}],
  SequenceForm["breakpoint   ", 0.010758`4.483276533441801],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "0.8903407176157106051923509147008382297549458048147786518902`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   0.8903407176157106051923509147008382297549458048147786518902`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "163.6008310947665054893367398290369533647549458048147786518903`37.\
89929541494373", "+", 
    RowBox[{
    "47.765054475055372893605280899367891672`35.67478890360327", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   163.6008310947665054893367398290369533647549458048147786518903`37.\
89929541494373, 47.765054475055372893605280899367891672`35.67478890360327]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "163.6008310947665054893367398290597526564498796666615293676681`35.\
13275186181636", "+", 
    RowBox[{
    "47.7650544750553728936052808993736521529526102196679758837613`34.\
59807663363864", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   163.6008310947665054893367398290597526564498796666615293676681`35.\
13275186181636, 
    47.7650544750553728936052808993736521529526102196679758837613`34.\
59807663363864]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "30",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 30, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.89890766726398460227416165`4.1721300007643585*^-32"}],
  SequenceForm["dif : ", 6.89890766726398460227416165`4.1721300007643585*^-32],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "38", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 38, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003317`3.972290465015455"}],
  SequenceForm["breakpoint   ", 0.003317`3.972290465015455],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.009461`4.427482035979084"}],
  SequenceForm["breakpoint   ", 0.009461`4.427482035979084],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "39", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 39, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003303`3.9704535671873873"}],
  SequenceForm["breakpoint   ", 0.003303`3.9704535671873873],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005306`4.176312239142283"}],
  SequenceForm["breakpoint   ", 0.005306`4.176312239142283],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "40", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 40, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003416`3.9850628555129406"}],
  SequenceForm["breakpoint   ", 0.003416`3.9850628555129406],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008504`4.381168245011211"}],
  SequenceForm["breakpoint   ", 0.008504`4.381168245011211],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "41", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 41, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005938`4.2251851867560015"}],
  SequenceForm["breakpoint   ", 0.005938`4.2251851867560015],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.393111`6.046060189878929"}],
  SequenceForm["breakpoint   ", 0.393111`6.046060189878929],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.5130699296098497444201916699273918737724112468264046593744`36.\
789109411790186", "+", 
    RowBox[{
    "11.4083992667027244913709494683992439765577276529056750727103`37.\
104940622583", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   5.5130699296098497444201916699273918737724112468264046593744`36.\
789109411790186, 
    11.4083992667027244913709494683992439765577276529056750727103`37.\
104940622583]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.5130699296098497444201916699273918737724112468264046593744`36.\
789109411790186", "+", 
    RowBox[{
    "11.4083992667027244913709494683992439765577276529056750727103`37.\
104940622583", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   5.5130699296098497444201916699273918737724112468264046593744`36.\
789109411790186, 
    11.4083992667027244913709494683992439765577276529056750727103`37.\
104940622583]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.5130699296098497444201916570176369596764229499381672440035`34.\
78910941179019", "+", 
    RowBox[{
    "11.4083992667027244913709494762764710457680166044170180149825`35.\
10494062258301", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   5.5130699296098497444201916570176369596764229499381672440035`34.\
78910941179019, 
    11.4083992667027244913709494762764710457680166044170180149825`35.\
10494062258301]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.967821805024617143511795782334`8.058864690030031*^-28"}],
  SequenceForm[
  "dif : ", 5.967821805024617143511795782334`8.058864690030031*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "42", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 42, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "102.9448109704468301850543763005296433041999999999999999999999`39.\
012604460485896", "+", 
    RowBox[{
    "53.5490725625796177645944482445981476624`38.7287519535163", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   102.9448109704468301850543763005296433041999999999999999999999`39.\
012604460485896, 53.5490725625796177645944482445981476624`38.7287519535163]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "113.7887136799945600691616733020436502775`39.05609918798544"}], "-", 
    RowBox[{
    "78.995170663676626111397606687274013827`37.89760054169265", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-113.7887136799945600691616733020436502775`39.05609918798544, \
-78.995170663676626111397606687274013827`37.89760054169265]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005239`4.170793391943919"}],
  SequenceForm["breakpoint   ", 0.005239`4.170793391943919],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.382809`6.034527133166061"}],
  SequenceForm["breakpoint   ", 0.382809`6.034527133166061],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "6.7363582028429843571125402943163948343965332187576372699105`36.\
92962026698423"}], "+", 
    RowBox[{
    "8.9509969084075974141889196659351098923972838725049380406796`37.\
053066501590294", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-6.7363582028429843571125402943163948343965332187576372699105`36.\
92962026698423, 
    8.9509969084075974141889196659351098923972838725049380406796`37.\
053066501590294]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "17.5802609123907142412198372958304018076965332187576372699105`37.\
248449992339545"}], "-", 
    RowBox[{
    "16.4951011926894109326142387767407562722027161274950619593204`36.\
940400477499125", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-17.5802609123907142412198372958304018076965332187576372699105`37.\
248449992339545, \
-16.4951011926894109326142387767407562722027161274950619593204`36.\
940400477499125]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "17.5802609123907142412198372928277589912628994980390820142066`35.\
01339472190655"}], "-", 
    RowBox[{
    "16.4951011926894109326142387810263815375045734420021942378389`34.\
98572438982516", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-17.5802609123907142412198372928277589912628994980390820142066`35.\
01339472190655, \
-16.4951011926894109326142387810263815375045734420021942378389`34.\
98572438982516]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.085326847932454171847309382393`7.2793516478260845*^-28"}],
  SequenceForm[
  "dif : ", 1.085326847932454171847309382393`7.2793516478260845*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "43", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 43, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "71.1958558590121976188423072051468609865999999999999999999999`38.\
85245471512643"}], "-", 
    RowBox[{
    "428.392580500636942116755585956870285327`38.63184194050824", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-71.1958558590121976188423072051468609865999999999999999999999`38.\
85245471512643, -428.392580500636942116755585956870285327`38.63184194050824]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "254.2876023945409942917624142444555775465999999999999999999999`39.\
40532518698307"}], "+", 
    RowBox[{
    "430.874501018539401701710552276260890353`38.63435079347427", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-254.2876023945409942917624142444555775465999999999999999999999`39.\
40532518698307, 430.874501018539401701710552276260890353`38.63435079347427]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004975`4.148338078577719"}],
  SequenceForm["breakpoint   ", 0.004975`4.148338078577719],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.370446`6.020269903216896"}],
  SequenceForm["breakpoint   ", 0.370446`6.020269903216896],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "104.4401291868836692130597983020781914518138109520041355700138`36.\
98387473306163", "+", 
    RowBox[{
    "112.2025714491433523777196599933705360808763101754249236332363`37.\
01501014287002", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   104.4401291868836692130597983020781914518138109520041355700138`36.\
98387473306163, 
    112.2025714491433523777196599933705360808763101754249236332363`37.\
01501014287002]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "221.043329066669522697544923147524247081386189047995864429986`37.\
30154429091474"}], "+", 
    RowBox[{
    "114.6844919670458119626746263127611411068763101754249236332364`36.\
950970582792486", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-221.043329066669522697544923147524247081386189047995864429986`37.\
30154429091474, 
    114.6844919670458119626746263127611411068763101754249236332364`36.\
950970582792486]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "221.0433290666695226975449231995540312537331245100022888919471`35.\
09875213915669"}], "+", 
    RowBox[{
    "114.6844919670458119626746263253903679951818185954063865949876`34.\
81377942149353", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-221.0433290666695226975449231995540312537331245100022888919471`35.\
09875213915669, 
    114.6844919670458119626746263253903679951818185954063865949876`34.\
81377942149353]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.075011138215005114504195162456`7.26775266545857*^-28"}],
  SequenceForm[
  "dif : ", 1.075011138215005114504195162456`7.26775266545857*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "44", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 44, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "79.4713246020035673251320739785050071270000000000000000000001`37.\
90021045175537", "+", 
    RowBox[{
    "1.090195620512432058732632086252423931164`39.03750443306583*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   79.4713246020035673251320739785050071270000000000000000000001`37.\
90021045175537, 
    1.090195620512432058732632086252423931164`39.03750443306583*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "87.6432343648868738389780757196773616048`38.94271839628373"}], "-", 
    
    RowBox[{
    "1.181575346727904835709879920577422336047`39.07246142095341*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-87.6432343648868738389780757196773616048`38.94271839628373, \
-1.181575346727904835709879920577422336047`39.07246142095341*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004832`4.135671919109049"}],
  SequenceForm["breakpoint   ", 0.004832`4.135671919109049],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.476983`6.130047894259862"}],
  SequenceForm["breakpoint   ", 0.476983`6.130047894259862],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "48.0164186730136168323440244316494806479412004167321186816762`36.\
882487971226304", "+", 
    RowBox[{
    "74.9426490274541347587901479325378457165715613646286187705461`37.\
0758272465618", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   48.0164186730136168323440244316494806479412004167321186816762`36.\
882487971226304, 
    74.9426490274541347587901479325378457165715613646286187705461`37.\
0758272465618]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.8445089101303103184980226904771261701412004167321186816763`36.\
73151026601017", "+", 
    RowBox[{
    "74.9426490274541347587901479325287077439500140869308939871136`37.\
07582724656179", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   39.8445089101303103184980226904771261701412004167321186816763`36.\
73151026601017, 
    74.9426490274541347587901479325287077439500140869308939871136`37.\
07582724656179]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.8445089101303103184980225610669408732269195232404543481566`34.\
82209706026138", "+", 
    RowBox[{
    "74.9426490274541347587901479929700327456660151321752470537262`35.\
09645762202316", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   39.8445089101303103184980225610669408732269195232404543481566`34.\
82209706026138, 
    74.9426490274541347587901479929700327456660151321752470537262`35.\
09645762202316]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.413956586380332281194426255876`8.2190695632698*^-28"}],
  SequenceForm[
  "dif : ", 8.413956586380332281194426255876`8.2190695632698*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "45", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 45, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004261`4.081056527696429"}],
  SequenceForm["breakpoint   ", 0.004261`4.081056527696429],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.178608`5.703445900893094"}],
  SequenceForm["breakpoint   ", 0.178608`5.703445900893094],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "46", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 46, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004836`4.136031285684707"}],
  SequenceForm["breakpoint   ", 0.004836`4.136031285684707],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.055386`5.194944994846738"}],
  SequenceForm["breakpoint   ", 0.055386`5.194944994846738],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.0964643808588859348337079480007474906706963942703493865716`37.", "+", 
    RowBox[{
    "27.5900273249455712795838963387033944321101380852427387252023`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   10.0964643808588859348337079480007474906706963942703493865716`37., 
    27.5900273249455712795838963387033944321101380852427387252023`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.0964643808588859348337079480007474906706963942703493865716`37.", "+", 
    RowBox[{
    "27.5900273249455712795838963387033944321101380852427387252023`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   10.0964643808588859348337079480007474906706963942703493865716`37., 
    27.5900273249455712795838963387033944321101380852427387252023`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.096464380858885934833707931859580776839084425365799761632`34.\
686641630510145", "+", 
    RowBox[{
    "27.5900273249455712795838963379982760562035827015067579854363`35.\
123224443636204", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   10.096464380858885934833707931859580776839084425365799761632`34.\
686641630510145, 
    27.5900273249455712795838963379982760562035827015067579854363`35.\
123224443636204]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.749642532989182449460186770383`7.662656095239406*^-28"}],
  SequenceForm[
  "dif : ", 2.749642532989182449460186770383`7.662656095239406*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "47", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 47, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00464`4.118062974050856"}],
  SequenceForm["breakpoint   ", 0.00464`4.118062974050856],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.054096`5.184710146917667"}],
  SequenceForm["breakpoint   ", 0.054096`5.184710146917667],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "7.3595292664751654219430041684105952962626824708279750587723`37.", "+", 
    RowBox[{
    "14.753868891249180294128036419792511319529095163527268443993`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   7.3595292664751654219430041684105952962626824708279750587723`37., 
    14.753868891249180294128036419792511319529095163527268443993`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "7.3595292664751654219430041684105952962626824708279750587723`37.", "+", 
    RowBox[{
    "14.753868891249180294128036419792511319529095163527268443993`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   7.3595292664751654219430041684105952962626824708279750587723`37., 
    14.753868891249180294128036419792511319529095163527268443993`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "7.3595292664751654219430041541795804291951714336031229427211`34.\
80020889831499", "+", 
    RowBox[{
    "14.7538688912491802941280364251250486181409317187125122436521`35.\
102264781454245", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   7.3595292664751654219430041541795804291951714336031229427211`34.\
80020889831499, 
    14.7538688912491802941280364251250486181409317187125122436521`35.\
102264781454245]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.608717913566371974426521659312`7.9430669878933*^-28"}],
  SequenceForm[
  "dif : ", 4.608717913566371974426521659312`7.9430669878933*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "48", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 48, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003879`4.040264773096028"}],
  SequenceForm["breakpoint   ", 0.003879`4.040264773096028],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.038737`5.039670977099106"}],
  SequenceForm["breakpoint   ", 0.038737`5.039670977099106],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "12.6646973462091747983585780142425091592916764706836904186684`37.", "+", 
    RowBox[{
    "36.56042597115329801548218353486009324341583720076829604434`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   12.6646973462091747983585780142425091592916764706836904186684`37., 
    36.56042597115329801548218353486009324341583720076829604434`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "12.6646973462091747983585780142425091592916764706836904186684`37.", "+", 
    RowBox[{
    "36.56042597115329801548218353486009324341583720076829604434`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   12.6646973462091747983585780142425091592916764706836904186684`37., 
    36.56042597115329801548218353486009324341583720076829604434`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "12.6646973462091747983585780114035092508315562527994510398098`34.\
665490310919694", "+", 
    RowBox[{
    "36.5604259711532980154821835425405534605655900577778048525561`35.\
125906742316744", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   12.6646973462091747983585780114035092508315562527994510398098`34.\
665490310919694, 
    36.5604259711532980154821835425405534605655900577778048525561`35.\
125906742316744]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.058151656227026472406697903542`7.219114725451685*^-28"}],
  SequenceForm[
  "dif : ", 1.058151656227026472406697903542`7.219114725451685*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "49", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 49, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004258`4.0807506505982785"}],
  SequenceForm["breakpoint   ", 0.004258`4.0807506505982785],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.060769`5.235227083256894"}],
  SequenceForm["breakpoint   ", 0.060769`5.235227083256894],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "52.4307387988640751722834621371958045788139285049332351110444`37.", "+", 
    RowBox[{
    "35.2697305781385816796970599311743605493275368322971217405078`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   52.4307387988640751722834621371958045788139285049332351110444`37., 
    35.2697305781385816796970599311743605493275368322971217405078`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "52.4307387988640751722834621371958045788139285049332351110444`37.", "+", 
    RowBox[{
    "35.2697305781385816796970599311743605493275368322971217405078`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   52.4307387988640751722834621371958045788139285049332351110444`37., 
    35.2697305781385816796970599311743605493275368322971217405078`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "52.430738798864075172283462007781124160723778466441508825851`35.\
06945478611905", "+", 
    RowBox[{
    "35.2697305781385816796970600042725713318728259870476439651141`34.\
89727095088991", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   52.430738798864075172283462007781124160723778466441508825851`35.\
06945478611905, 
    35.2697305781385816796970600042725713318728259870476439651141`34.\
89727095088991]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "24",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 24, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.1760790012706715392451355498749`8.24768286360511*^-27"}],
  SequenceForm[
  "dif : ", 1.1760790012706715392451355498749`8.24768286360511*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "50", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 50, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003469`3.9917492933380347"}],
  SequenceForm["breakpoint   ", 0.003469`3.9917492933380347],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.021535`4.784689869594592"}],
  SequenceForm["breakpoint   ", 0.021535`4.784689869594592],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "51", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 51, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"1332.994336316560642458451629697372977063`39.12482830416878", "+", 
    RowBox[{
    "1256.61825987183014965201938219081975071`38.09920336614226", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   1332.994336316560642458451629697372977063`39.12482830416878, 
    1256.61825987183014965201938219081975071`38.09920336614226]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1192.0582992845221415515236863443764490600000000000000000000001`38.\
076297495704914"}], "-", 
    RowBox[{
    "1141.12186575743308184130886861654793513`38.05733202724012", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-1192.0582992845221415515236863443764490600000000000000000000001`\
38.076297495704914, \
-1141.12186575743308184130886861654793513`38.05733202724012]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004259`4.080852633569722"}],
  SequenceForm["breakpoint   ", 0.004259`4.080852633569722],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.049591`5.1469478594015845"}],
  SequenceForm["breakpoint   ", 0.049591`5.1469478594015845],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "151.1428331115815497327826873441593728468348830075568650401523`36.\
549636190011775", "+", 
    RowBox[{
    "583.6776048509510785405479755547709024033787708091169879860234`37.\
13642166154615", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   151.1428331115815497327826873441593728468348830075568650401523`36.\
549636190011775, 
    583.6776048509510785405479755547709024033787708091169879860234`37.\
13642166154615]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "292.0788701436200506397106306971559008498348830075568650401523`36.\
736063698076485", "+", 
    RowBox[{
    "699.1739989653481463512584891290427179833787708091169879860234`37.\
0477783288644", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   292.0788701436200506397106306971559008498348830075568650401523`36.\
736063698076485, 
    699.1739989653481463512584891290427179833787708091169879860234`37.\
0477783288644]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "292.0788701436200506397106304859451059480398547844706420179794`34.\
73650080906566", "+", 
    RowBox[{
    "699.1739989653481463512584889511962959675136385253645991468294`35.\
11558593840257", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   292.0788701436200506397106304859451059480398547844706420179794`34.\
73650080906566, 
    699.1739989653481463512584889511962959675136385253645991468294`35.\
11558593840257]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.821986972010228998823409926367`7.4614047977174645*^-28"}],
  SequenceForm[
  "dif : ", 1.821986972010228998823409926367`7.4614047977174645*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "52", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 52, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "85.8697668879869927325166975800428229885000000000000000000001`38.\
933840283914236"}]}],
  SequenceForm[
  "term1=", \
-85.8697668879869927325166975800428229885000000000000000000001`38.\
933840283914236],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"9.0396453872637109009014614170554238825`37.95615139404005", "+", 
    RowBox[{
    "82.68340448079952046793684017890594615`36.91741835035469", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   9.0396453872637109009014614170554238825`37.95615139404005, 
    82.68340448079952046793684017890594615`36.91741835035469]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00444`4.098927963610591"}],
  SequenceForm["breakpoint   ", 0.00444`4.098927963610591],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.030705`4.938754095214158"}],
  SequenceForm["breakpoint   ", 0.030705`4.938754095214158],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "20.2168189536110571426263136266217776762280037427244679530557`37.\
073637640841454", "-", 
    RowBox[{
    "13.1766930795325095350925287895513884072229829480507928991781`36.\
88773124911589", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   20.2168189536110571426263136266217776762280037427244679530557`37.\
073637640841454, \
-13.1766930795325095350925287895513884072229829480507928991781`36.\
88773124911589]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.6133025471122246889889225363656214297719962572755320469444`37.\
47270952837706"}], "+", 
    RowBox[{
    "69.5067114012670109328443113893545577427770170519492071008219`36.\
77360420669395", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-56.6133025471122246889889225363656214297719962572755320469444`37.\
47270952837706, 
    69.5067114012670109328443113893545577427770170519492071008219`36.\
77360420669395]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.6133025471122246889889225345942180224740863456403155992174`34.\
950906796950875"}], "+", 
    RowBox[{
    "69.5067114012670109328443113768664831094750190907117474483596`35.\
040015047729", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-56.6133025471122246889889225345942180224740863456403155992174`34.\
950906796950875, 
    69.5067114012670109328443113768664831094750190907117474483596`35.\
040015047729]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.03500787124553923892262704848`7.008242176897666*^-29"}],
  SequenceForm[
  "dif : ", 7.03500787124553923892262704848`7.008242176897666*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "53", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 53, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "246.7081369822045943168232694933142689744000000000000000000001`39.\
39218347372238", "-", 
    RowBox[{
    "1836.82222703220810183524669612185699573`38.26406712606361", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   246.7081369822045943168232694933142689744000000000000000000001`39.\
39218347372238, -1836.82222703220810183524669612185699573`38.26406712606361]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "307.1495277153649704626945498936452207599999999999999999999999`37.\
48734985186861"}], "+", 
    RowBox[{
    "1888.921234923267902719991748187342209643`39.276213848895175", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-307.1495277153649704626945498936452207599999999999999999999999`37.\
48734985186861, 1888.921234923267902719991748187342209643`39.276213848895175]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004508`4.105528900870042"}],
  SequenceForm["breakpoint   ", 0.004508`4.105528900870042],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.052598`5.172514224237595"}],
  SequenceForm["breakpoint   ", 0.052598`5.172514224237595],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "186.8166161790736586838554916412425120781751443954883030270715`37.\
03899732966499", "+", 
    RowBox[{
    "153.055900521520224098923203140475162333591421793946280788863`36.\
95243190517582", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   186.8166161790736586838554916412425120781751443954883030270715`37.\
03899732966499, 
    153.055900521520224098923203140475162333591421793946280788863`36.\
95243190517582]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "126.3752254459132825379842112409115602925751443954883030270716`36.\
66745628596906", "+", 
    RowBox[{
    "205.154908412580024983668255205960376246591421793946280788863`36.\
863727199892686", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   126.3752254459132825379842112409115602925751443954883030270716`36.\
66745628596906, 
    205.154908412580024983668255205960376246591421793946280788863`36.\
863727199892686]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "126.3752254459132825379842110887397498812140926634741017958629`34.\
870241290140385", "+", 
    RowBox[{
    "205.1549084125800249836682552258534174666105804511693614821613`35.\
080661258880035", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   126.3752254459132825379842110887397498812140926634741017958629`34.\
870241290140385, 
    205.1549084125800249836682552258534174666105804511693614821613`35.\
080661258880035]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.184550826979596533764976015536`7.687827612980267*^-28"}],
  SequenceForm[
  "dif : ", 3.184550826979596533764976015536`7.687827612980267*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "54", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 54, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "85.8697668879869927325166975800428229938`38.933840283914236"}]}],
  SequenceForm[
  "term1=", -85.8697668879869927325166975800428229938`38.933840283914236],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "3.4615964131345588204960329882877896624799999999999999999999`38.\
539276432180074", "+", 
    RowBox[{
    "82.6834044807995204679368401788980259012`38.91741835035468", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   3.4615964131345588204960329882877896624799999999999999999999`38.\
539276432180074, 82.6834044807995204679368401788980259012`38.91741835035468]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004209`4.075723919243997"}],
  SequenceForm["breakpoint   ", 0.004209`4.075723919243997],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.039635`5.049623856025393"}],
  SequenceForm["breakpoint   ", 0.039635`5.049623856025393],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "36.7711870233373714985578756036378744730053683486960430527039`37.\
13376600586367", "+", 
    RowBox[{
    "10.4124553186362838115555163920454433525362913297679842129001`36.\
58581150695686", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   36.7711870233373714985578756036378744730053683486960430527039`37.\
13376600586367, 
    10.4124553186362838115555163920454433525362913297679842129001`36.\
58581150695686]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "45.6369834515150624134627889881171588583146316513039569472961`37.\
21024751703772"}], "+", 
    RowBox[{
    "93.0958597994358042794923565709434692537362913297679842129001`37.\
521407946291625", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-45.6369834515150624134627889881171588583146316513039569472961`37.\
21024751703772, 
    93.0958597994358042794923565709434692537362913297679842129001`37.\
521407946291625]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "45.6369834515150624134627889896637104329321570727918283676623`34.\
7941363140503"}], "+", 
    RowBox[{
    "93.095859799435804279492356555080050952335431973905555211302`35.\
103749750959686", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-45.6369834515150624134627889896637104329321570727918283676623`34.\
7941363140503, 
    93.095859799435804279492356555080050952335431973905555211302`35.\
103749750959686]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.68644146542390357507098869232`7.070449748755703*^-29"}],
  SequenceForm[
  "dif : ", 7.68644146542390357507098869232`7.070449748755703*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "55", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 55, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"761.220511245575546606237632864003835348`38.881510481928125", "+", 
    RowBox[{
    "2114.8866931616203755604601996220106100300000000000000000000001`38.\
32528710464116", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   761.220511245575546606237632864003835348`38.881510481928125, 
    2114.8866931616203755604601996220106100300000000000000000000001`38.\
32528710464116]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "804.01315561957639898517697179336467873`37.90526315492537"}], "-", 
    RowBox[{
    "2111.3796338907107197841390244854898020599999999999999999999999`38.\
32456632808768", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-804.01315561957639898517697179336467873`37.90526315492537, \
-2111.3796338907107197841390244854898020599999999999999999999999`38.\
32456632808768]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004841`4.136480076136863"}],
  SequenceForm["breakpoint   ", 0.004841`4.136480076136863],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.0666`5.275019222666272"}],
  SequenceForm["breakpoint   ", 0.0666`5.275019222666272],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "36.2759059255196775410880206483036040991916463644298842947446`36.\
91641790490986"}], "+", 
    RowBox[{
    "50.5129902928513859570154031520904161516326127785193918480052`37.\
06020271679269", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-36.2759059255196775410880206483036040991916463644298842947446`36.\
91641790490986, 
    50.5129902928513859570154031520904161516326127785193918480052`37.\
06020271679269]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "79.0685502995205299200273595776644474811916463644298842947446`36.\
71055513024175"}], "+", 
    RowBox[{
    "54.0200495637610417333365782886112241216326127785193918480054`36.\
34521064047168", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-79.0685502995205299200273595776644474811916463644298842947446`36.\
71055513024175, 
    54.0200495637610417333365782886112241216326127785193918480054`36.\
34521064047168]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "79.0685502995205299200273596055090781875134706947060152186079`35.\
067334073011686"}], "+", 
    RowBox[{
    "54.0200495637610417333365783351289330632872199234951455494838`34.\
90188527513276", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-79.0685502995205299200273596055090781875134706947060152186079`35.\
067334073011686, 
    54.0200495637610417333365783351289330632872199234951455494838`34.\
90188527513276]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.830749259794811213645047208259`7.6252867536454545*^-28"}],
  SequenceForm[
  "dif : ", 2.830749259794811213645047208259`7.6252867536454545*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "56", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 56, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005309`4.17655771883713"}],
  SequenceForm["breakpoint   ", 0.005309`4.17655771883713],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.056739`5.205426670773416"}],
  SequenceForm["breakpoint   ", 0.056739`5.205426670773416],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "27.2156150563477255434680885706915191635998050467055963455599`36.\
824898713017326"}], "-", 
    RowBox[{
    "50.7666520460240491164415138035537073604081992176664105944139`37.\
09565908300308", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-27.2156150563477255434680885706915191635998050467055963455599`36.\
824898713017326, \
-50.7666520460240491164415138035537073604081992176664105944139`37.\
09565908300308]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "27.2156150563477255434680885706915191635998050467055963455599`36.\
824898713017326"}], "-", 
    RowBox[{
    "50.7666520460240491164415138035537073604081992176664105944139`37.\
09565908300308", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-27.2156150563477255434680885706915191635998050467055963455599`36.\
824898713017326, \
-50.7666520460240491164415138035537073604081992176664105944139`37.\
09565908300308]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "27.2156150563477255434680885601579935915162643268465864505133`34.\
824898713017326"}], "-", 
    RowBox[{
    "50.7666520460240491164415138020044403598375974123845765510897`35.\
09565908300307", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-27.2156150563477255434680885601579935915162643268465864505133`34.\
824898713017326, \
-50.7666520460240491164415138020044403598375974123845765510897`35.\
09565908300307]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.24180183856649036823841529327`7.135630091956387*^-29"}],
  SequenceForm[
  "dif : ", 9.24180183856649036823841529327`7.135630091956387*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "57", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 57, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202"}], "-", 
    RowBox[{
    "1256.618259871830149652019382190860543036`39.09920336614226", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202, -1256.618259871830149652019382190860543036`39.09920336614226]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895", "+", 
    RowBox[{
    "1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895, 
    1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004283`4.08329306789254"}],
  SequenceForm["breakpoint   ", 0.004283`4.08329306789254],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.026642`4.877111817461232"}],
  SequenceForm["breakpoint   ", 0.026642`4.877111817461232],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "2.8592078313874289465357869285892105133624466272342334642601`35.\
3189425954016", "-", 
    RowBox[{
    "193.9862546763838911574529966089817486977355333034946105925702`37.\
15046782883093", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   2.8592078313874289465357869285892105133624466272342334642601`35.\
3189425954016, \
-193.9862546763838911574529966089817486977355333034946105925702`37.\
15046782883093]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "265.8398237024069992119586425858038590126375533727657665357398`37.\
228211994028015"}], "-", 
    RowBox[{
    "309.4826487907809589681635101832521373937355333034946105925703`37.\
09761613394817", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-265.8398237024069992119586425858038590126375533727657665357398`37.\
228211994028015, \
-309.4826487907809589681635101832521373937355333034946105925703`37.\
09761613394817]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "265.8398237024069992119586425469936139405451412588809953123935`34.\
96449271857196"}], "-", 
    RowBox[{
    "309.4826487907809589681635099453630778136780355139198083173585`35.\
03050898354127", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-265.8398237024069992119586425469936139405451412588809953123935`34.\
96449271857196, \
-309.4826487907809589681635099453630778136780355139198083173585`35.\
03050898354127]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.953970691773582809563443554125`7.631479999863024*^-28"}],
  SequenceForm[
  "dif : ", 2.953970691773582809563443554125`7.631479999863024*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "58", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 58, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004023`4.056095026067236"}],
  SequenceForm["breakpoint   ", 0.004023`4.056095026067236],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.020394`4.761047408462677"}],
  SequenceForm["breakpoint   ", 0.020394`4.761047408462677],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "43.049151865890541579781266682495353231356604829694616526063`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   43.049151865890541579781266682495353231356604829694616526063`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "43.049151865890541579781266682495353231356604829694616526063`37.\
15051499783199"}],
  SequenceForm[
  "Ours: ", 
   43.049151865890541579781266682495353231356604829694616526063`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "43.0491518658905415797812666652589203826637780800924876506208`35.\
15051499783199", "+", 
    RowBox[{"0``33.51655039822332", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   43.0491518658905415797812666652589203826637780800924876506208`35.\
15051499783199, 0``33.51655039822332]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.001948017743631702502173701743`7.748676412386246*^-28"}],
  SequenceForm[
  "dif : ", 2.001948017743631702502173701743`7.748676412386246*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "59", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 59, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "203.3127162620476278800603910715041427629999999999999999999999`38.\
30816454258161"}], "-", 
    RowBox[{
    "1836.82222703220810183524669612163303025`38.26406712606361", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-203.3127162620476278800603910715041427629999999999999999999999`38.\
30816454258161, -1836.82222703220810183524669612163303025`38.26406712606361]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "121.8623487478800602655667062253105656670000000000000000000001`38.\
085869544364634", "+", 
    RowBox[{
    "1888.9212349232679027199917481871168961300000000000000000000001`38.\
27621384889517", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   121.8623487478800602655667062253105656670000000000000000000001`38.\
085869544364634, 
    1888.9212349232679027199917481871168961300000000000000000000001`38.\
27621384889517]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004419`4.096868995058267"}],
  SequenceForm["breakpoint   ", 0.004419`4.096868995058267],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.049826`5.1490010171780565"}],
  SequenceForm["breakpoint   ", 0.049826`5.1490010171780565],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "100.2836266201279412125324373187549303515258424795821496147683`37.\
14210783822297", "+", 
    RowBox[{
    "19.9248316953802570748112038826003588742884943097343259453144`36.\
44027246859475", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   100.2836266201279412125324373187549303515258424795821496147683`37.\
14210783822297, 
    19.9248316953802570748112038826003588742884943097343259453144`36.\
44027246859475]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "18.8332591059603735980387524725613532555258424795821496147685`36.\
30973639507505", "+", 
    RowBox[{
    "72.0238395864400579595562559480842247542884943097343259453145`36.\
42243290441028", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   18.8332591059603735980387524725613532555258424795821496147685`36.\
30973639507505, 
    72.0238395864400579595562559480842247542884943097343259453145`36.\
42243290441028]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "18.833259105960373598038752415770191286235780585846881978771`34.\
55360231622549", "+", 
    RowBox[{
    "72.0238395864400579595562560813304689997407294460661201584889`35.\
13615310466812", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   18.833259105960373598038752415770191286235780585846881978771`34.\
55360231622549, 
    72.0238395864400579595562560813304689997407294460661201584889`35.\
13615310466812]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.728199969077206305628288649713`8.190719028208596*^-28"}],
  SequenceForm[
  "dif : ", 9.728199969077206305628288649713`8.190719028208596*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "60", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 60, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "85.8697668879869927325166975800428229938`38.933840283914236"}]}],
  SequenceForm[
  "term1=", -85.8697668879869927325166975800428229938`38.933840283914236],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "18.9316364562326962920492286295560782751`38.27718815612936"}], "+", 
    
    RowBox[{
    "82.6834044807995204679368401789075679174`38.91741835035468", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-18.9316364562326962920492286295560782751`38.27718815612936, 
    82.6834044807995204679368401789075679174`38.91741835035468]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004726`4.126038710792326"}],
  SequenceForm["breakpoint   ", 0.004726`4.126038710792326],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.043152`5.086545922604789"}],
  SequenceForm["breakpoint   ", 0.043152`5.086545922604789],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "38.2886118866547085752751744535003288687737500213764355440094`36.\
703851536774884", "+", 
    RowBox[{
    "100.0070697040919857171567153761650123181387414674954306474827`37.\
12081261728086", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   38.2886118866547085752751744535003288687737500213764355440094`36.\
703851536774884, 
    100.0070697040919857171567153761650123181387414674954306474827`37.\
12081261728086]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "66.5127914575649804492907517560985724001262499786235644559905`36.\
93236509587696"}], "+", 
    RowBox[{
    "182.6904741848915061850935555550725802355387414674954306474827`37.\
376799926687994", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-66.5127914575649804492907517560985724001262499786235644559905`36.\
93236509587696, 
    182.6904741848915061850935555550725802355387414674954306474827`37.\
376799926687994]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "66.5127914575649804492907517729766419375209082266072266243169`34.\
684675647124315"}], "+", 
    RowBox[{
    "182.690474184891506185093555508556027283929531360371979603816`35.\
12348637515378", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-66.5127914575649804492907517729766419375209082266072266243169`34.\
684675647124315, 
    182.690474184891506185093555508556027283929531360371979603816`35.\
12348637515378]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.272593284610909343860840991243`7.2971688580987255*^-28"}],
  SequenceForm[
  "dif : ", 1.272593284610909343860840991243`7.2971688580987255*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "61", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 61, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202"}], "-", 
    RowBox[{
    "1256.618259871830149652019382190860543036`39.09920336614226", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202, -1256.618259871830149652019382190860543036`39.09920336614226]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895", "+", 
    RowBox[{
    "1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895, 
    1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003909`4.043610663928222"}],
  SequenceForm["breakpoint   ", 0.003909`4.043610663928222],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.0254`4.856378710115911"}],
  SequenceForm["breakpoint   ", 0.0254`4.856378710115911],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "2.7255150442522198950686780343996431384437841418886853739614`36.\
355942903868794", "+", 
    RowBox[{
    "16.763119702307852070345445324033572685022102695764269908588`37.\
14484916652736", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   2.7255150442522198950686780343996431384437841418886853739614`36.\
355942903868794, 
    16.763119702307852070345445324033572685022102695764269908588`37.\
14484916652736]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "265.9735164895422082634257514799934263875562158581113146260386`37.\
91956672587293"}], "-", 
    RowBox[{
    "98.733274412089215740365068250236816010977897304235730091412`36.\
90807178735879", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-265.9735164895422082634257514799934263875562158581113146260386`37.\
91956672587293, \
-98.733274412089215740365068250236816010977897304235730091412`36.\
90807178735879]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "265.9735164895422082634257514226624610619430554040322546828634`35.\
122481968166205"}], "-", 
    RowBox[{
    "98.7332744120892157403650679908840101209997137065634263343154`34.\
69210711323598", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-265.9735164895422082634257514226624610619430554040322546828634`35.\
122481968166205, \
-98.7332744120892157403650679908840101209997137065634263343154`34.\
69210711323598]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.681114853765848428543143498801`7.870417378781029*^-28"}],
  SequenceForm[
  "dif : ", 4.681114853765848428543143498801`7.870417378781029*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "62", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 62, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003988`4.052300143135589"}],
  SequenceForm["breakpoint   ", 0.003988`4.052300143135589],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.021457`4.783113994698949"}],
  SequenceForm["breakpoint   ", 0.021457`4.783113994698949],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "92.0217386327579739431324544508304956514397245777462645460556`37.\
150514997832"}],
  SequenceForm[
  "term3=", 
   92.0217386327579739431324544508304956514397245777462645460556`37.\
150514997832],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "92.0217386327579739431324544508304956514397245777462645460556`37.\
150514997832"}],
  SequenceForm[
  "Ours: ", 
   92.0217386327579739431324544508304956514397245777462645460556`37.\
150514997832],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "92.0217386327579739431324544056913130208850243104827496059845`35.\
15051499783199", "+", 
    RowBox[{"0``33.18662456338833", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   92.0217386327579739431324544056913130208850243104827496059845`35.\
15051499783199, 0``33.18662456338833]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.452636914995540903450347391828`7.8368568772195255*^-28"}],
  SequenceForm[
  "dif : ", 2.452636914995540903450347391828`7.8368568772195255*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "63", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 63, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "420.9906410218087334804516763822409056999999999999999999999999`36.\
62427244120916"}], "-", 
    RowBox[{
    "1207.266501630752258460703069414947881556`39.081803150306136", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-420.9906410218087334804516763822409056999999999999999999999999`36.\
62427244120916, \
-1207.266501630752258460703069414947881556`39.081803150306136]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "328.8977110818086848289635135248349388080000000000000000000001`38.\
517060851080714", "+", 
    RowBox[{
    "1248.61053575873371911065698493899183339`38.096426995181666", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   328.8977110818086848289635135248349388080000000000000000000001`38.\
517060851080714, 1248.61053575873371911065698493899183339`38.096426995181666]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004334`4.0884339004797745"}],
  SequenceForm["breakpoint   ", 0.004334`4.0884339004797745],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.045985`5.114161184316837"}],
  SequenceForm["breakpoint   ", 0.045985`5.114161184316837],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "87.6419813692211505298377565934482418420799625064620549741637`37.\
1203036728824", "-", 
    RowBox[{
    "33.8610705972146901103637631416608368472179408740700226532804`36.\
70729217078402", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   87.6419813692211505298377565934482418420799625064620549741637`37.\
1203036728824, \
-33.8610705972146901103637631416608368472179408740700226532804`36.\
70729217078402]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "4.4509485707788981216504062639577250499200374935379450258362`34.\
616464051495555"}], "+", 
    RowBox[{
    "7.4829635307667705395901523823831149867820591259299773467197`35.\
62748452830996", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-4.4509485707788981216504062639577250499200374935379450258362`34.\
616464051495555, 
    7.4829635307667705395901523823831149867820591259299773467197`35.\
62748452830996]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "4.4509485707788981216504062158995708470885360607400477012322`34.\
8591166818075"}], "+", 
    RowBox[{
    "7.482963530766770539590152635309082467243938863190809723235`35.\
084737734258766", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-4.4509485707788981216504062158995708470885360607400477012322`34.\
8591166818075, 
    7.482963530766770539590152635309082467243938863190809723235`35.\
084737734258766]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.47847528172091866659225711407256`9.032354175509933*^-26"}],
  SequenceForm[
  "dif : ", 1.47847528172091866659225711407256`9.032354175509933*^-26],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "64", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 64, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004907`4.142361051476886"}],
  SequenceForm["breakpoint   ", 0.004907`4.142361051476886],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.039182`5.044631593781421"}],
  SequenceForm["breakpoint   ", 0.039182`5.044631593781421],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.6568488689781948603117468385274442853430440443512432353876`36.\
732651258209096", "+", 
    RowBox[{
    "13.682772853947547820439668958703627099455215701041342847154`37.\
116250799478756", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   5.6568488689781948603117468385274442853430440443512432353876`36.\
732651258209096, 
    13.682772853947547820439668958703627099455215701041342847154`37.\
116250799478756]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.6568488689781948603117468385274442853430440443512432353876`36.\
732651258209096", "+", 
    RowBox[{
    "13.682772853947547820439668958703627099455215701041342847154`37.\
116250799478756", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   5.6568488689781948603117468385274442853430440443512432353876`36.\
732651258209096, 
    13.682772853947547820439668958703627099455215701041342847154`37.\
116250799478756]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.6568488689781948603117468394412007200056241814495040813212`34.\
732651258209096", "+", 
    RowBox[{
    "13.6827728539475478204396689581581862629676576438231502494426`35.\
116250799478756", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   5.6568488689781948603117468394412007200056241814495040813212`34.\
732651258209096, 
    13.6827728539475478204396689581581862629676576438231502494426`35.\
116250799478756]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.59370528589729084855010701296`6.831780691518921*^-29"}],
  SequenceForm[
  "dif : ", 3.59370528589729084855010701296`6.831780691518921*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "65", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 65, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202"}], "-", 
    RowBox[{
    "1256.618259871830149652019382190860543036`39.09920336614226", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202, -1256.618259871830149652019382190860543036`39.09920336614226]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895", "+", 
    RowBox[{
    "1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895, 
    1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003643`4.013004164737887"}],
  SequenceForm["breakpoint   ", 0.003643`4.013004164737887],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.016139`4.659421615087943"}],
  SequenceForm["breakpoint   ", 0.016139`4.659421615087943],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "76.8911884966780623215238215444596881508662918839297932272961`37.\
083657320236995"}], "-", 
    RowBox[{
    "46.1701116424165870313789449050732689109402980661556683977232`36.\
86214167115577", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-76.8911884966780623215238215444596881508662918839297932272961`37.\
083657320236995, \
-46.1701116424165870313789449050732689109402980661556683977232`36.\
86214167115577]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "345.5902200304724904800182510588527576768662918839297932272961`37.\
6172965679094"}], "-", 
    RowBox[{
    "161.6665057568136548420894584793436576069402980661556683977232`36.\
969523423833394", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-345.5902200304724904800182510588527576768662918839297932272961`37.\
6172965679094, \
-161.6665057568136548420894584793436576069402980661556683977232`36.\
969523423833394]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "345.5902200304724904800182507908029483479152079612429350113324`35.\
107542500559646"}], "-", 
    RowBox[{
    "161.6665057568136548420894580851887942904373386810397743969364`34.\
77760110844002", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-345.5902200304724904800182507908029483479152079612429350113324`35.\
107542500559646, \
-161.6665057568136548420894580851887942904373386810397743969364`34.\
77760110844002]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.246670463349948284263864359664`7.984635424884671*^-28"}],
  SequenceForm[
  "dif : ", 6.246670463349948284263864359664`7.984635424884671*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "66", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 66, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003766`4.027425309176617"}],
  SequenceForm["breakpoint   ", 0.003766`4.027425309176617],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.010652`4.4789761512628745"}],
  SequenceForm["breakpoint   ", 0.010652`4.4789761512628745],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "39.2607249566050690500322286907318280134494761404511874557752`37.\
15051499783199"}], "+", 
    RowBox[{
    "4.12029666505689969551884623624`7.171485169916682*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-39.2607249566050690500322286907318280134494761404511874557752`37.\
15051499783199, 4.12029666505689969551884623624`7.171485169916682*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "39.2607249566050690500322286907318280134494761404511874557752`37.\
15051499783199"}]}],
  SequenceForm[
  "Ours: ", \
-39.2607249566050690500322286907318280134494761404511874557752`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "39.2607249566050690500322286897920493271079053633543786398499`35.\
15051499783199"}], "+", 
    RowBox[{"0``33.5565566831654", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-39.2607249566050690500322286897920493271079053633543786398499`35.\
15051499783199, 0``33.5565566831654]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.19684326687842544371840479141`6.5252608371125875*^-29"}],
  SequenceForm[
  "dif : ", 1.19684326687842544371840479141`6.5252608371125875*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "67", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 67, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "29.6879662982619028493681089319436828113000000000000000000001`38.\
47258044833052"}], "-", 
    RowBox[{
    "139.032233064706136862606751750156047059`38.14311549823465", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-29.6879662982619028493681089319436828113000000000000000000001`38.\
47258044833052, -139.032233064706136862606751750156047059`38.14311549823465]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "47.0023482947003487794388064845617291942`38.67211955636025", "+", 
    RowBox[{
    "87.86862163298928254027294759013534757`36.94383381381583", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   47.0023482947003487794388064845617291942`38.67211955636025, 
    87.86862163298928254027294759013534757`36.94383381381583]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003487`3.9939969408719493"}],
  SequenceForm["breakpoint   ", 0.003487`3.9939969408719493],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.011704`4.5198793066132295"}],
  SequenceForm["breakpoint   ", 0.011704`4.5198793066132295],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.2891746284896622074013774485976681108306734598663291475726`37.\
150514997832"}], "-", 
    RowBox[{
    "1.7424491925903494167168552137`7.930514935055233*^-30", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.2891746284896622074013774485976681108306734598663291475726`37.\
150514997832, -1.7424491925903494167168552137`7.930514935055233*^-30]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.0252073679487837226693201040203782720693265401336708524273`37.\
88778677116184", "-", 
    RowBox[{
    "51.1636114317168543223338041600224419381925903494167168552137`36.\
666761952767594", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   17.0252073679487837226693201040203782720693265401336708524273`37.\
88778677116184, \
-51.1636114317168543223338041600224419381925903494167168552137`36.\
666761952767594]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.0252073679487837226693201039375255116365484964833889010703`34.\
64984210792132", "-", 
    RowBox[{
    "51.1636114317168543223338041600440814462725287232981545024845`35.\
1277108895477", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   17.0252073679487837226693201039375255116365484964833889010703`34.\
64984210792132, \
-51.1636114317168543223338041600440814462725287232981545024845`35.\
1277108895477]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.940375707109977685072690867`5.218991972090369*^-31"}],
  SequenceForm["dif : ", 7.940375707109977685072690867`5.218991972090369*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "68", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 68, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003398`3.982768368029"}],
  SequenceForm["breakpoint   ", 0.003398`3.982768368029],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006749`4.280784421637362"}],
  SequenceForm["breakpoint   ", 0.006749`4.280784421637362],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.2134899618097802909316668835795875430900760579064050916787`36.\
7971870419964", "+", 
    RowBox[{
    "20.6536741407130932819368105395194601872029489117433691219023`37.\
103010196345686", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   10.2134899618097802909316668835795875430900760579064050916787`36.\
7971870419964, 
    20.6536741407130932819368105395194601872029489117433691219023`37.\
103010196345686]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.2134899618097802909316668835795875430900760579064050916787`36.\
7971870419964", "+", 
    RowBox[{
    "20.6536741407130932819368105395194601872029489117433691219023`37.\
103010196345686", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   10.2134899618097802909316668835795875430900760579064050916787`36.\
7971870419964, 
    20.6536741407130932819368105395194601872029489117433691219023`37.\
103010196345686]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.2134899618097802909316668828535575766994007902986884752952`34.\
79718704199641", "+", 
    RowBox[{
    "20.653674140713093281936810539526954439774679832414901734827`35.\
103010196345686", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   10.2134899618097802909316668828535575766994007902986884752952`34.\
79718704199641, 
    20.653674140713093281936810539526954439774679832414901734827`35.\
103010196345686]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.57559851885058771555392992358`6.3922220003499906*^-29"}],
  SequenceForm[
  "dif : ", 1.57559851885058771555392992358`6.3922220003499906*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "69", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 69, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "203.4224218437177678189510150705119910875999999999999999999999`39.\
30839882049588", "+", 
    RowBox[{
    "2.74759715559457607007138015986296998751`38.43895305810831*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   203.4224218437177678189510150705119910875999999999999999999999`39.\
30839882049588, 
    2.74759715559457607007138015986296998751`38.43895305810831*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "215.985181433477507713709830883199108364`38.33442395558409"}], "-", 
    
    RowBox[{
    "2.86521830719322353448750269888366506777`38.457157717401984*^-28", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-215.985181433477507713709830883199108364`38.33442395558409, \
-2.86521830719322353448750269888366506777`38.457157717401984*^-28]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00368`4.017392812169491"}],
  SequenceForm["breakpoint   ", 0.00368`4.017392812169491],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.048525`5.137510537556373"}],
  SequenceForm["breakpoint   ", 0.048525`5.137510537556373],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "162.5628624227150786220825838126689772497177256607115802836775`37.\
011265780087825", "+", 
    RowBox[{
    "154.1250261165490116752640334849184900169942264664577601447929`36.\
98811760551231", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   162.5628624227150786220825838126689772497177256607115802836775`37.\
011265780087825, 
    154.1250261165490116752640334849184900169942264664577601447929`36.\
98811760551231]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "150.0001028329553387273237679999818599733177256607115802836775`36.\
9471777950666", "+", 
    RowBox[{
    "154.125026116549011675264033484906727901834361720016147890891`36.\
988117605512315", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   150.0001028329553387273237679999818599733177256607115802836775`36.\
9471777950666, 
    154.125026116549011675264033484906727901834361720016147890891`36.\
988117605512315]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "150.0001028329553387273237678517706037355059807189636030258559`34.\
9940293032946", "+", 
    RowBox[{
    "154.1250261165490116752640340607845687616101956497258826427027`35.\
0058109097023", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   150.0001028329553387273237678517706037355059807189636030258559`34.\
9940293032946, 
    154.1250261165490116752640340607845687616101956497258826427027`35.\
0058109097023]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.3824518878711998171260135092838`8.299002388975708*^-27"}],
  SequenceForm[
  "dif : ", 1.3824518878711998171260135092838`8.299002388975708*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "70", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 70, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003823`4.033949291515001"}],
  SequenceForm["breakpoint   ", 0.003823`4.033949291515001],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.011536`4.513600240871327"}],
  SequenceForm["breakpoint   ", 0.011536`4.513600240871327],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "159.9107951768627010325402751586105259161837849546746648389556`37.", "+", 
    
    RowBox[{
    "57.5416501913625624752898326192943699960802825633052954424603`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   159.9107951768627010325402751586105259161837849546746648389556`37., 
    57.5416501913625624752898326192943699960802825633052954424603`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "159.9107951768627010325402751586105259161837849546746648389556`37.", "+", 
    
    RowBox[{
    "57.5416501913625624752898326192943699960802825633052954424603`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   159.9107951768627010325402751586105259161837849546746648389556`37., 
    57.5416501913625624752898326192943699960802825633052954424603`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "159.9107951768627010325402750108879098319084223740822692691698`35.\
124075360214235", "+", 
    RowBox[{
    "57.5416501913625624752898331973241741071901249208156077578494`34.\
68017988986673", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   159.9107951768627010325402750108879098319084223740822692691698`35.\
124075360214235, 
    57.5416501913625624752898331973241741071901249208156077578494`34.\
68017988986673]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.7552591337783697483054700487974`8.548002727323217*^-27"}],
  SequenceForm[
  "dif : ", 1.7552591337783697483054700487974`8.548002727323217*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "71", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 71, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "98.0180650095837954631181256625348216406000000000000000000001`38.\
99130612478389"}], "+", 
    RowBox[{
    "214.196290250318471058377792978467496596`38.330811944844264", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-98.0180650095837954631181256625348216406000000000000000000001`38.\
99130612478389, 214.196290250318471058377792978467496596`38.330811944844264]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"56.8154054152867249218377527443503379447`38.7544661100017", "-", 
    RowBox[{
    "253.9681292941068640946377966149967840710000000000000000000001`38.\
404779220005196", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   56.8154054152867249218377527443503379447`38.7544661100017, \
-253.9681292941068640946377966149967840710000000000000000000001`38.\
404779220005196]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003598`4.007606152505506"}],
  SequenceForm["breakpoint   ", 0.003598`4.007606152505506],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.013162`4.5708668799599526"}],
  SequenceForm["breakpoint   ", 0.013162`4.5708668799599526],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "29.7665407279625156473757909315674438584754726197622552922409`37.\
147399560023686"}], "+", 
    RowBox[{
    "3.578247143525730957165550137043167253514921886012699482372`36.\
22734152655776", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-29.7665407279625156473757909315674438584754726197622552922409`37.\
147399560023686, 
    3.578247143525730957165550137043167253514921886012699482372`36.\
22734152655776]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "70.969200322259586188656163849751927554375472619762255292241`37.\
48558837285547"}], "-", 
    RowBox[{
    "36.1935919002626620790944534994861202214850781139873005176281`36.\
94373809900786", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-70.969200322259586188656163849751927554375472619762255292241`37.\
48558837285547, \
-36.1935919002626620790944534994861202214850781139873005176281`36.\
94373809900786]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "70.9692003222595861886561638723906106267108428412626349210207`35.\
10031422640787"}], "-", 
    RowBox[{
    "36.1935919002626620790944535086860752327764312502674172555611`34.\
80787599997176", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-70.9692003222595861886561638723906106267108428412626349210207`35.\
10031422640787, \
-36.1935919002626620790944535086860752327764312502674172555611`34.\
80787599997176]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.533701096660557318282117892004`7.472060610533798*^-28"}],
  SequenceForm[
  "dif : ", 1.533701096660557318282117892004`7.472060610533798*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "72", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 72, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "306.9676481791815722076445955194690078310000000000000000000001`38.\
48709260688558", "-", 
    RowBox[{
    "1.0198082514953833095898058199110644838`37.00851852161892*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   306.9676481791815722076445955194690078310000000000000000000001`38.\
48709260688558, \
-1.0198082514953833095898058199110644838`37.00851852161892*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "438.6202524918035034499686461743966795050000000000000000000001`38.\
64208868056169"}], "-", 
    RowBox[{
    "149.7123592444240561977602739195682099820000000000000000000001`38.\
17525765425149", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-438.6202524918035034499686461743966795050000000000000000000001`38.\
64208868056169, \
-149.7123592444240561977602739195682099820000000000000000000001`38.\
17525765425149]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003801`4.031442863099079"}],
  SequenceForm["breakpoint   ", 0.003801`4.031442863099079],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.040951`5.063809504944773"}],
  SequenceForm["breakpoint   ", 0.040951`5.063809504944773],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "31.8525258977898097605179236543930288420294119076092528139704`36.\
84093211524119"}], "+", 
    RowBox[{
    "56.6285049521335830466625283725638386672175380899057594319112`37.\
09082333373343", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-31.8525258977898097605179236543930288420294119076092528139704`36.\
84093211524119, 
    56.6285049521335830466625283725638386672175380899057594319112`37.\
09082333373343]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "163.5051302104117410028419743093207005160294119076092528139704`37.\
39436796961698"}], "-", 
    RowBox[{
    "93.083854292290473151097745547014569397297415743190138626288`37.\
22113483733403", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-163.5051302104117410028419743093207005160294119076092528139704`37.\
39436796961698, \
-93.083854292290473151097745547014569397297415743190138626288`37.\
22113483733403]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "163.5051302104117410028419743230484276857903353737754327118993`35.\
08955375854992"}], "-", 
    RowBox[{
    "93.0838542922904731510977456265578082253849417842617956972273`34.\
844896732395696", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-163.5051302104117410028419743230484276857903353737754327118993`35.\
08955375854992, \
-93.0838542922904731510977456265578082253849417842617956972273`34.\
844896732395696]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.145131069985041154042810543583`7.497802481443599*^-28"}],
  SequenceForm[
  "dif : ", 2.145131069985041154042810543583`7.497802481443599*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "73", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 73, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004988`4.14947143830248"}],
  SequenceForm["breakpoint   ", 0.004988`4.14947143830248],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.065659`5.2688392575458725"}],
  SequenceForm["breakpoint   ", 0.065659`5.2688392575458725],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.0779117093073627311402449121685831666885253085500048564796`36.\
345980984271925", "+", 
    RowBox[{
    "107.5375635823342518353321387119734962329865065061917262070737`37.\
14510641298284", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   17.0779117093073627311402449121685831666885253085500048564796`36.\
345980984271925, 
    107.5375635823342518353321387119734962329865065061917262070737`37.\
14510641298284]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.0779117093073627311402449121685831666885253085500048564796`36.\
345980984271925", "+", 
    RowBox[{
    "107.5375635823342518353321387119734962329865065061917262070737`37.\
14510641298284", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   17.0779117093073627311402449121685831666885253085500048564796`36.\
345980984271925, 
    107.5375635823342518353321387119734962329865065061917262070737`37.\
14510641298284]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "17.0779117093073627311402448116186991254929437690801860692828`34.\
345980984271925", "+", 
    RowBox[{
    "107.5375635823342518353321386500605248253389100605794241134845`35.\
14510641298284", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   17.0779117093073627311402448116186991254929437690801860692828`34.\
345980984271925, 
    107.5375635823342518353321386500605248253389100605794241134845`35.\
14510641298284]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.422343830401010813544465341432`7.973547564790074*^-28"}],
  SequenceForm[
  "dif : ", 5.422343830401010813544465341432`7.973547564790074*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "74", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 74, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "209.623191405211497065145819365299130773`38.32143932860818"}], "-", 
    
    RowBox[{
    "428.3925805006369421167555859568055774639999999999999999999999`38.\
63184194050824", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-209.623191405211497065145819365299130773`38.32143932860818, \
-428.3925805006369421167555859568055774639999999999999999999999`38.\
63184194050824]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "33.0692044563494736533560940675558432064000000000000000000001`38.\
51942374724593", "+", 
    RowBox[{
    "332.5366468205648964956603056590556906529999999999999999999999`38.\
52183951320286", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   33.0692044563494736533560940675558432064000000000000000000001`38.\
51942374724593, 
    332.5366468205648964956603056590556906529999999999999999999999`38.\
52183951320286]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004781`4.131063737191763"}],
  SequenceForm["breakpoint   ", 0.004781`4.131063737191763],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.439911`6.09490981516725"}],
  SequenceForm["breakpoint   ", 0.439911`6.09490981516725],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "4.5173204084691107877881955655121361428200239562355550366356`35.\
84173852515833", "+", 
    RowBox[{
    "91.8613645217322335054172915687699874079156828682409083478709`37.\
149990521685645", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   4.5173204084691107877881955655121361428200239562355550366356`35.\
84173852515833, 
    91.8613645217322335054172915687699874079156828682409083478709`37.\
149990521685645]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "172.0366665403929126240015297322311514237799760437644449633643`37.\
354611551996136"}], "-", 
    RowBox[{
    "3.9945691583398121156779887289798994030843171317590916521291`35.\
67187587970582", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-172.0366665403929126240015297322311514237799760437644449633643`37.\
354611551996136, \
-3.9945691583398121156779887289798994030843171317590916521291`35.\
67187587970582]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "172.036666540392912624001529780763487913744336498817871552404`35.\
150397957614146"}], "-", 
    RowBox[{
    "3.9945691583398121156779888549060815691561995671004251525182`33.\
51624688327487", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-172.036666540392912624001529780763487913744336498817871552404`35.\
150397957614146, \
-3.9945691583398121156779888549060815691561995671004251525182`33.\
51624688327487]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.921210868092372769354077336583`7.916347735933713*^-28"}],
  SequenceForm[
  "dif : ", 3.921210868092372769354077336583`7.916347735933713*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "75", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 75, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005006`4.15103583876818"}],
  SequenceForm["breakpoint   ", 0.005006`4.15103583876818],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.066711`5.275742444285372"}],
  SequenceForm["breakpoint   ", 0.066711`5.275742444285372],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "26.4335366703498508852638357888551498004219364790308111753867`37."}]\
, "+", 
    RowBox[{
    "44.2076029410349418442570127174347762704997406089485454012903`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-26.4335366703498508852638357888551498004219364790308111753867`37.,
     44.2076029410349418442570127174347762704997406089485454012903`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "26.4335366703498508852638357888551498004219364790308111753867`37."}]\
, "+", 
    RowBox[{
    "44.2076029410349418442570127174347762704997406089485454012903`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-26.4335366703498508852638357888551498004219364790308111753867`37.,
     44.2076029410349418442570127174347762704997406089485454012903`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "26.4335366703498508852638358502898387659553471851282885375806`34.\
86079804332635"}], "+", 
    RowBox[{
    "44.2076029410349418442570125978348235329444859257098889000889`35.\
08413973684571", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-26.4335366703498508852638358502898387659553471851282885375806`34.\
86079804332635, 
    44.2076029410349418442570125978348235329444859257098889000889`35.\
08413973684571]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.3052010310782974331992674985956`8.286782042104633*^-27"}],
  SequenceForm[
  "dif : ", 1.3052010310782974331992674985956`8.286782042104633*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "76", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 76, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "438.964966819070247384352173631036903775`38.6424298611891"}], "+", 
    RowBox[{
    "201.1631449008189012577880407498621382450000000000000000000001`38.\
303548416581", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-438.964966819070247384352173631036903775`38.6424298611891, 
    201.1631449008189012577880407498621382450000000000000000000001`38.\
303548416581]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "258.5417651644037121913637476734083589469999999999999999999999`38.\
41253070957816", "-", 
    RowBox[{
    "307.7740523439692871136744575890427616949999999999999999999999`38.\
48823200276367", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   258.5417651644037121913637476734083589469999999999999999999999`38.\
41253070957816, \
-307.7740523439692871136744575890427616949999999999999999999999`38.\
48823200276367]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004622`4.1163749346390635"}],
  SequenceForm["breakpoint   ", 0.004622`4.1163749346390635],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.089451`5.403130193536921"}],
  SequenceForm["breakpoint   ", 0.089451`5.403130193536921],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "14.5551556655799514992695854250774503926072150198534007146953`36.\
801589316725604", "+", 
    RowBox[{
    "29.0634705561896944673465976625582812575470326982441536847891`37.\
10191993566578", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   14.5551556655799514992695854250774503926072150198534007146953`36.\
801589316725604, 
    29.0634705561896944673465976625582812575470326982441536847891`37.\
10191993566578]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "165.8680459890865836937188405325510944353927849801465992853048`37.\
5864548716951"}], "-", 
    RowBox[{
    "77.5474368869606913885398191766223421924529673017558463152108`37.\
25625959121974", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-165.8680459890865836937188405325510944353927849801465992853048`37.\
5864548716951, \
-77.5474368869606913885398191766223421924529673017558463152108`37.\
25625959121974]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "165.8680459890865836937188405222766860746428089049560389230059`35.\
107588062971146"}], "-", 
    RowBox[{
    "77.5474368869606913885398191776239707850612993005138003417192`34.\
77739278249579", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-165.8680459890865836937188405222766860746428089049560389230059`35.\
107588062971146, \
-77.5474368869606913885398191776239707850612993005138003417192`34.\
77739278249579]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.81897454794470693024721202334`6.6398370575437955*^-29"}],
  SequenceForm[
  "dif : ", 2.81897454794470693024721202334`6.6398370575437955*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "77", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 77, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004531`4.107739055675159"}],
  SequenceForm["breakpoint   ", 0.004531`4.107739055675159],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.047857`5.131490464115188"}],
  SequenceForm["breakpoint   ", 0.047857`5.131490464115188],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "43.7082407625130809317923070849061469999496792547967212240099`37.\
15051499783199"}], "+", 
    RowBox[{
    "3.91773872218316015422790062116`7.102987140254502*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-43.7082407625130809317923070849061469999496792547967212240099`37.\
15051499783199, 3.91773872218316015422790062116`7.102987140254502*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "-", "43.7082407625130809317923070849061469999496792547967212240099`37.\
15051499783199"}]}],
  SequenceForm[
  "Ours: ", \
-43.7082407625130809317923070849061469999496792547967212240099`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "43.7082407625130809317923070827287614534385717060961416738554`35.\
15051499783199"}], "+", 
    RowBox[{"0``33.50995167115265", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-43.7082407625130809317923070827287614534385717060961416738554`35.\
15051499783199, 0``33.50995167115265]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.49081810263405691820139975397`6.843565602598989*^-29"}],
  SequenceForm[
  "dif : ", 2.49081810263405691820139975397`6.843565602598989*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "78", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 78, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006133`4.239217958183469"}],
  SequenceForm["breakpoint   ", 0.006133`4.239217958183469],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.132268`5.572999780204955"}],
  SequenceForm["breakpoint   ", 0.132268`5.572999780204955],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.1137865372177250387614380679474402923048017210483669716765`37.\
05633825201407", "-", 
    RowBox[{
    "0.0838442199168493589793377874496215993041123895099702698668`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.1137865372177250387614380679474402923048017210483669716765`37.\
05633825201407, \
-0.0838442199168493589793377874496215993041123895099702698668`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.1137865372177250387614380679474402923048017210483669716765`37.\
05633825201407", "-", 
    RowBox[{
    "0.0838442199168493589793377874496215993041123895099702698668`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.1137865372177250387614380679474402923048017210483669716765`37.\
05633825201407, \
-0.0838442199168493589793377874496215993041123895099702698668`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.1137865372177250387614380679476275067089883414813558368647`35.\
05633825201408", "-", 
    RowBox[{
    "0.0838442199168493589793377874472213799480543419758224533584`34.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.1137865372177250387614380679476275067089883414813558368647`35.\
05633825201408, \
-0.0838442199168493589793377874472213799480543419758224533584`34.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.5166812692793802855017731782`6.092800046930844*^-30"}],
  SequenceForm[
  "dif : ", 8.5166812692793802855017731782`6.092800046930844*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "79", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 79, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "487.1499248344865980641800226331281671639999999999999999999999`38.\
68766263987573", "-", 
    RowBox[{
    "459.2055567580520254588116740305482359930000000000000000000001`38.\
662007134735646", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   487.1499248344865980641800226331281671639999999999999999999999`38.\
68766263987573, \
-459.2055567580520254588116740305482359930000000000000000000001`38.\
662007134735646]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "474.7712389450184765016037493552117369410000000000000000000001`38.\
676484402056346"}], "+", 
    RowBox[{
    "547.086488353029003778878074006713613794`38.73805598893909", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-474.7712389450184765016037493552117369410000000000000000000001`38.\
676484402056346, 547.086488353029003778878074006713613794`38.73805598893909]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.009147`4.412823672581018"}],
  SequenceForm["breakpoint   ", 0.009147`4.412823672581018],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.28797`5.910892239890313"}],
  SequenceForm["breakpoint   ", 0.28797`5.910892239890313],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "73.1635251480992426216384412446451146109402866106237226537823`36.\
92283688231299", "+", 
    RowBox[{
    "99.6034210434084067934217443452209979121618693746754016670701`37.\
056816515166446", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   73.1635251480992426216384412446451146109402866106237226537823`36.\
92283688231299, 
    99.6034210434084067934217443452209979121618693746754016670701`37.\
056816515166446]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "85.5422110375673641842147145225615448339402866106237226537822`36.\
90121988349851", "+", 
    RowBox[{
    "187.48435263838538511348814432138637571316186937467540166707`37.\
242004439630556", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   85.5422110375673641842147145225615448339402866106237226537822`36.\
90121988349851, 
    187.48435263838538511348814432138637571316186937467540166707`37.\
242004439630556]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "85.542211037567364184214714493789388975521872295866358907122`34.\
7686653198544", "+", 
    RowBox[{
    "187.4843526383853851134881443366127667733560144381110705201639`35.\
10944987598644", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   85.542211037567364184214714493789388975521872295866358907122`34.\
7686653198544, 
    187.4843526383853851134881443366127667733560144381110705201639`35.\
10944987598644]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.89818334382241028833538120154`7.199661222776266*^-29"}],
  SequenceForm[
  "dif : ", 7.89818334382241028833538120154`7.199661222776266*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "80", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 80, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "149.6342849012974314165172772095143583479999999999999999999999`38.\
17503111249577", "-", 
    RowBox[{
    "459.205556758052025458811674030380261878`38.662007134735646", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   149.6342849012974314165172772095143583479999999999999999999999`38.\
17503111249577, -459.205556758052025458811674030380261878`38.662007134735646]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "136.2174069455592621209988610526119961885000000000000000000001`39.\
134232608732134"}], "+", 
    RowBox[{
    "547.0864883530290037788780740065374721349999999999999999999999`38.\
73805598893909", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-136.2174069455592621209988610526119961885000000000000000000001`39.\
134232608732134, 
    547.0864883530290037788780740065374721349999999999999999999999`38.\
73805598893909]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.009229`4.416699639482896"}],
  SequenceForm["breakpoint   ", 0.009229`4.416699639482896],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.268002`5.879683028516265"}],
  SequenceForm["breakpoint   ", 0.268002`5.879683028516265],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "37.9016966030699731484224618386322410638496090009695151109643`37.\
105078980601", "+", 
    RowBox[{
    "18.2850272734818163348444009438846446177265031296505446569596`36.\
78851594222307", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   37.9016966030699731484224618386322410638496090009695151109643`37.\
105078980601, 
    18.2850272734818163348444009438846446177265031296505446569596`36.\
78851594222307]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "51.3185745588081424439408779955346032233496090009695151109642`37.\
10007929293103", "+", 
    RowBox[{
    "106.1659588684587946549108009200418548747265031296505446569595`37.\
32913676533216", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   51.3185745588081424439408779955346032233496090009695151109642`37.\
10007929293103, 
    106.1659588684587946549108009200418548747265031296505446569595`37.\
32913676533216]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "51.3185745588081424439408779837806827844085068820322509770135`34.\
78920710129517", "+", 
    RowBox[{
    "106.1659588684587946549108009096093946534153124224112375440072`35.\
10491780308955", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   51.3185745588081424439408779837806827844085068820322509770135`34.\
78920710129517, 
    106.1659588684587946549108009096093946534153124224112375440072`35.\
10491780308955]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.66389237961181762431264623508`7.030757295526088*^-29"}],
  SequenceForm[
  "dif : ", 6.66389237961181762431264623508`7.030757295526088*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "81", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 81, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "599.655138145549653613400937774332770103`38.77790155928531", "-", 
    RowBox[{
    "459.20555675805202545881167403060422736`37.662007134735646", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   599.655138145549653613400937774332770103`38.77790155928531, \
-459.20555675805202545881167403060422736`37.662007134735646]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "598.8191327128551755180780095983335845020000000000000000000001`38.\
777295667921635"}], "+", 
    RowBox[{
    "547.08648835302900377887807400677709869`37.73805598893908", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-598.8191327128551755180780095983335845020000000000000000000001`38.\
777295667921635, 547.08648835302900377887807400677709869`37.73805598893908]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008948`4.403270968920565"}],
  SequenceForm["breakpoint   ", 0.008948`4.403270968920565],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.293628`5.919342460495053"}],
  SequenceForm["breakpoint   ", 0.293628`5.919342460495053],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "45.7209728376794433095873919726732593826387390972800921107601`36.\
81330775267019", "+", 
    RowBox[{
    "88.2442957601503614980817641425926503904505804816773055703413`37.\
098878931594946", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   45.7209728376794433095873919726732593826387390972800921107601`36.\
81330775267019, 
    88.2442957601503614980817641425926503904505804816773055703413`37.\
098878931594946]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "46.55697827037392140491032014867244498363873909728009211076`36.\
712411951216644", "+", 
    RowBox[{
    "176.1252273551273398181481641187655217204505804816773055703413`36.\
814013908144425", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   46.55697827037392140491032014867244498363873909728009211076`36.\
712411951216644, 
    176.1252273551273398181481641187655217204505804816773055703413`36.\
814013908144425]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "46.5569782703739214049103201559923699268208894632569812671494`34.\
55801154581545", "+", 
    RowBox[{
    "176.1252273551273398181481641350516773120319933946308640785751`35.\
13584832740244", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   46.5569782703739214049103201559923699268208894632569812671494`34.\
55801154581545, 
    176.1252273551273398181481641350516773120319933946308640785751`35.\
13584832740244]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.90066096438323032882261870637`6.986689663362309*^-29"}],
  SequenceForm[
  "dif : ", 4.90066096438323032882261870637`6.986689663362309*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "82", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 82, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005554`4.196150868910212"}],
  SequenceForm["breakpoint   ", 0.005554`4.196150868910212],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.098855`5.446543633938712"}],
  SequenceForm["breakpoint   ", 0.098855`5.446543633938712],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.113786537217725038761438067947440292304784150081587803103`37.\
05633825201407"}], "+", 
    RowBox[{
    "0.0838442199168493589793377874496215993041123895099702698762`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.113786537217725038761438067947440292304784150081587803103`37.\
05633825201407, 
    0.0838442199168493589793377874496215993041123895099702698762`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.113786537217725038761438067947440292304784150081587803103`37.\
05633825201407"}], "+", 
    RowBox[{
    "0.0838442199168493589793377874496215993041123895099702698762`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.113786537217725038761438067947440292304784150081587803103`37.\
05633825201407, 
    0.0838442199168493589793377874496215993041123895099702698762`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1137865372177250387614380679476275067089883414813558368647`35.\
05633825201408"}], "+", 
    RowBox[{
    "0.0838442199168493589793377874472213799480543419758224533584`34.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.1137865372177250387614380679476275067089883414813558368647`35.\
05633825201408, 
    0.0838442199168493589793377874472213799480543419758224533584`34.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.5166812692842138695902552939`6.092800046931819*^-30"}],
  SequenceForm[
  "dif : ", 8.5166812692842138695902552939`6.092800046931819*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "83", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 83, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "139.6535055120197307079657659755167660356000000000000000000001`39.\
1450518416154"}], "+", 
    RowBox[{
    "918.4111135161040509176233480608725065300000000000000000000001`37.\
96303713039963", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-139.6535055120197307079657659755167660356000000000000000000001`39.\
1450518416154, 
    918.4111135161040509176233480608725065300000000000000000000001`37.\
96303713039963]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "229.5688599956783756503855784525063483809999999999999999999999`38.\
360912977588164", "-", 
    RowBox[{
    "794.7482582172098951622356001740419518430000000000000000000001`38.\
90022958478123", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   229.5688599956783756503855784525063483809999999999999999999999`38.\
360912977588164, \
-794.7482582172098951622356001740419518430000000000000000000001`38.\
90022958478123]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007329`4.316589715189072"}],
  SequenceForm["breakpoint   ", 0.007329`4.316589715189072],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.148733`5.623952331405058"}],
  SequenceForm["breakpoint   ", 0.148733`5.623952331405058],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "13.2765211955820080725938485499318630477401497918335809030739`36.\
83965738336835"}], "-", 
    RowBox[{
    "23.6947427372235230613256142801515158286602672537480134050558`37.\
09122508798686", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-13.2765211955820080725938485499318630477401497918335809030739`36.\
83965738336835, \
-23.6947427372235230613256142801515158286602672537480134050558`37.\
09122508798686]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "76.6388332880766368698259639270577192976598502081664190969259`37.\
40436203426924", "+", 
    RowBox[{
    "99.9681125616706326940621336066790388583397327462519865949442`36.\
888580299507176", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   76.6388332880766368698259639270577192976598502081664190969259`37.\
40436203426924, 
    99.9681125616706326940621336066790388583397327462519865949442`36.\
888580299507176]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "76.6388332880766368698259639334715241240216050308122793401383`34.\
9347146336903", "+", 
    RowBox[{
    "99.9681125616706326940621336056184895020607422182213315927233`35.\
050127241585685", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   76.6388332880766368698259639334715241240216050308122793401383`34.\
9347146336903, 
    99.9681125616706326940621336056184895020607422182213315927233`35.\
050127241585685]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.58044149803806170822584680464`6.581397889672175*^-29"}],
  SequenceForm[
  "dif : ", 2.58044149803806170822584680464`6.581397889672175*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "84", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 84, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006074`4.2350197810782175"}],
  SequenceForm["breakpoint   ", 0.006074`4.2350197810782175],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.33964`5.982563825704766"}],
  SequenceForm["breakpoint   ", 0.33964`5.982563825704766],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.088638559546862271311181463284299537064611504072553883084`36.\
74955811494578", "-", 
    RowBox[{
    "0.2047807533971233772087220881874799215758031895870852245247`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.088638559546862271311181463284299537064611504072553883084`36.\
74955811494578, \
-0.2047807533971233772087220881874799215758031895870852245247`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.088638559546862271311181463284299537064611504072553883084`36.\
74955811494578", "-", 
    RowBox[{
    "0.2047807533971233772087220881874799215758031895870852245247`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.088638559546862271311181463284299537064611504072553883084`36.\
74955811494578, \
-0.2047807533971233772087220881874799215758031895870852245247`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.0886385595468622713111814632843005751879312368045809586395`34.\
74955811494578", "-", 
    RowBox[{
    "0.2047807533971233772087220881833466316382745020381086750671`35.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.0886385595468622713111814632843005751879312368045809586395`34.\
74955811494578, \
-0.2047807533971233772087220881833466316382745020381086750671`35.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.2616063092080201387219152256`6.176048529720416*^-30"}],
  SequenceForm[
  "dif : ", 9.2616063092080201387219152256`6.176048529720416*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "85", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 85, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "114.82593493138057091998342690128617384`37.060039990200444", "-", 
    RowBox[{
    "321.2944353754777065875666894677012448949999999999999999999999`38.\
506903203899945", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   114.82593493138057091998342690128617384`37.060039990200444, \
-321.2944353754777065875666894677012448949999999999999999999999`38.\
506903203899945]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "46.4098609945992874234459587163627703534`38.666610267635384"}], "+", 
    RowBox[{
    "349.9459172608604759664803798554012598819999999999999999999999`38.\
544000931064396", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-46.4098609945992874234459587163627703534`38.666610267635384, 
    349.9459172608604759664803798554012598819999999999999999999999`38.\
544000931064396]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.009022`4.406847816257665"}],
  SequenceForm["breakpoint   ", 0.009022`4.406847816257665],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.772193`6.339270853882741"}],
  SequenceForm["breakpoint   ", 0.772193`6.339270853882741],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "36.0722303932361358550964218570579830789912289740636969455751`36.\
70619042351477", "+", 
    RowBox[{
    "93.63758980085024294490546649342834505234915931874232568326`37.\
12046765394855", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   36.0722303932361358550964218570579830789912289740636969455751`36.\
70619042351477, 
    93.63758980085024294490546649342834505234915931874232568326`37.\
12046765394855]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "104.4883043300174193516338900419813865655912289740636969455752`36.\
78365305103744", "+", 
    RowBox[{
    "122.28907168623301232381915688112836003934915931874232568326`37.\
12856140684067", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   104.4883043300174193516338900419813865655912289740636969455752`36.\
78365305103744, 
    122.28907168623301232381915688112836003934915931874232568326`37.\
12856140684067]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "104.488304330017419351633890071411567733327287664382569100665`34.\
963164129361886", "+", 
    RowBox[{
    "122.2890716862330123238191568296220997295275079596432599112207`35.\
03148409621647", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   104.488304330017419351633890071411567733327287664382569100665`34.\
963164129361886, 
    122.2890716862330123238191568296220997295275079596432599112207`35.\
03148409621647]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.844008695737796517677273718592`7.456195457118153*^-28"}],
  SequenceForm[
  "dif : ", 1.844008695737796517677273718592`7.456195457118153*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "86", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 86, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "590.1849731140724796340692860406098728519999999999999999999999`38.\
7709881475958"}], "-", 
    RowBox[{
    "1780.6532150092156218310740094737686186929999999999999999999999`39.\
25057934817048", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-590.1849731140724796340692860406098728519999999999999999999999`38.\
7709881475958, \
-1780.6532150092156218310740094737686186929999999999999999999999`39.\
25057934817048]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "169.5476045193390075326876778592960710030000000000000000000001`38.\
22929165815786", "+", 
    RowBox[{
    "1637.35805158404950315025816677565283362`38.2141436597564", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   169.5476045193390075326876778592960710030000000000000000000001`38.\
22929165815786, 1637.35805158404950315025816677565283362`38.2141436597564]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008819`4.3969643360990345"}],
  SequenceForm["breakpoint   ", 0.008819`4.3969643360990345],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.793717`6.3512106757130695"}],
  SequenceForm["breakpoint   ", 0.793717`6.3512106757130695],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "23.8347618065840810542957384264421337443253629201210720993316`36.\
77307639999833"}], "+", 
    RowBox[{
    "51.600585924474848821884174569035744580136820920232791623868`37.\
10852021691623", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-23.8347618065840810542957384264421337443253629201210720993316`36.\
77307639999833, 
    51.600585924474848821884174569035744580136820920232791623868`37.\
10852021691623]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "444.4721304013175531556773466077559355933253629201210720993315`37.\
868309234093836"}], "-", 
    RowBox[{
    "91.6945775006912698589316681290800404928631790797672083761319`36.\
78569824519358", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-444.4721304013175531556773466077559355933253629201210720993315`37.\
868309234093836, \
-91.6945775006912698589316681290800404928631790797672083761319`36.\
78569824519358]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "444.4721304013175531556773465970609390931170415871565229907782`35.\
14146453770065"}], "-", 
    RowBox[{
    "91.6945775006912698589316682412178007947985106511020626284279`34.\
45596365673334", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-444.4721304013175531556773465970609390931170415871565229907782`35.\
14146453770065, \
-91.6945775006912698589316682412178007947985106511020626284279`34.\
45596365673334]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.241061095156791058737441374862`7.428898199670437*^-28"}],
  SequenceForm[
  "dif : ", 1.241061095156791058737441374862`7.428898199670437*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "87", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 87, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "19.0147894912622366026248251968456389871000000000000000000001`38.\
279091521791294"}], "-", 
    RowBox[{
    "49.0377990812168725647753757774047109554999999999999999999999`38.\
690530969904884", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-19.0147894912622366026248251968456389871000000000000000000001`38.\
279091521791294, \
-49.0377990812168725647753757774047109554999999999999999999999`38.\
690530969904884]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "355.854935932505604665020539837242473435`38.55127299414323", "+", 
    RowBox[{
    "154.105817327037784216208037452171386848`38.187819033172325", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   355.854935932505604665020539837242473435`38.55127299414323, 
    154.105817327037784216208037452171386848`38.187819033172325]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008024`4.355935913508335"}],
  SequenceForm["breakpoint   ", 0.008024`4.355935913508335],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.719535`6.3085969174630625"}],
  SequenceForm["breakpoint   ", 0.719535`6.3085969174630625],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "77.5899495119174461668941564955877601210146755260518983617433`37.\
1334691245035", "+", 
    RowBox[{
    "22.1726002541735562992112706065928821055170571535031244935321`36.\
589480282484026", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   77.5899495119174461668941564955877601210146755260518983617433`37.\
1334691245035, 
    22.1726002541735562992112706065928821055170571535031244935321`36.\
589480282484026]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "414.4300959531608142292898711359845945689146755260518983617432`37.\
7845555039961", "+", 
    RowBox[{
    "127.2406184999944679506439322813595579980170571535031244935322`37.\
271729989096045", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   414.4300959531608142292898711359845945689146755260518983617432`37.\
7845555039961, 
    127.2406184999944679506439322813595579980170571535031244935322`37.\
271729989096045]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "414.4300959531608142292898711805346042646312071603042527994799`35.\
13095380823126", "+", 
    RowBox[{
    "127.2406184999944679506439322894458606260930787744720644182226`34.\
61812829333119", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   414.4300959531608142292898711805346042646312071603042527994799`35.\
13095380823126, 
    127.2406184999944679506439322894458606260930787744720644182226`34.\
61812829333119]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.22208777273002941731055628629`7.025963797957804*^-29"}],
  SequenceForm[
  "dif : ", 5.22208777273002941731055628629`7.025963797957804*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "88", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 88, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005767`4.2124949449068705"}],
  SequenceForm["breakpoint   ", 0.005767`4.2124949449068705],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.249039`5.847812357292527"}],
  SequenceForm["breakpoint   ", 0.249039`5.847812357292527],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.088638559546862271311181463284299537064611504072553883084`36.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881874799215758031895870852245282`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.088638559546862271311181463284299537064611504072553883084`36.\
74955811494578, 
    0.2047807533971233772087220881874799215758031895870852245282`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.088638559546862271311181463284299537064611504072553883084`36.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881874799215758031895870852245282`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.088638559546862271311181463284299537064611504072553883084`36.\
74955811494578, 
    0.2047807533971233772087220881874799215758031895870852245282`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632843005751879312368045809586395`34.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881833466316382745020381086750671`35.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.0886385595468622713111814632843005751879312368045809586395`34.\
74955811494578, 
    0.2047807533971233772087220881833466316382745020381086750671`35.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.2616063092080201387219152335`6.176048529720416*^-30"}],
  SequenceForm[
  "dif : ", 9.2616063092080201387219152335`6.176048529720416*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "89", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 89, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005929`4.224526443840935"}],
  SequenceForm["breakpoint   ", 0.005929`4.224526443840935],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.232071`5.817165867140771"}],
  SequenceForm["breakpoint   ", 0.232071`5.817165867140771],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "37.1209322142876463280555244780013425284066606897992416696352`36.\
298209044575295"}], "+", 
    RowBox[{
    "261.5742903452801756099595715177926710697665253274691021742063`37.\
14618522624325", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-37.1209322142876463280555244780013425284066606897992416696352`36.\
298209044575295, 
    261.5742903452801756099595715177926710697665253274691021742063`37.\
14618522624325]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "37.1209322142876463280555244780013425284066606897992416696352`36.\
298209044575295"}], "+", 
    RowBox[{
    "261.5742903452801756099595715177926710697665253274691021742063`37.\
14618522624325", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-37.1209322142876463280555244780013425284066606897992416696352`36.\
298209044575295, 
    261.5742903452801756099595715177926710697665253274691021742063`37.\
14618522624325]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "37.1209322142876463280555245299953984519498854232470375400375`34.\
298209044575295"}], "+", 
    RowBox[{
    "261.5742903452801756099595714144062865551373118622029298755387`35.\
14618522624325", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-37.1209322142876463280555245299953984519498854232470375400375`34.\
298209044575295, 
    261.5742903452801756099595714144062865551373118622029298755387`35.\
14618522624325]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.19013026224302163972298630082`7.590827292774995*^-28"}],
  SequenceForm[
  "dif : ", 2.19013026224302163972298630082`7.590827292774995*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "90", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 90, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00441`4.095983582963814"}],
  SequenceForm["breakpoint   ", 0.00441`4.095983582963814],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.026168`4.869315524612899"}],
  SequenceForm["breakpoint   ", 0.026168`4.869315524612899],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.2275730744354500775228761358948805846095010747127568412068`37.\
05633825201407"}], "+", 
    RowBox[{
    "0.1676884398336987179586755748992431986082247790199405397342`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.2275730744354500775228761358948805846095010747127568412068`37.\
05633825201407, 
    0.1676884398336987179586755748992431986082247790199405397342`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.2275730744354500775228761358948805846095010747127568412068`37.\
05633825201407"}], "+", 
    RowBox[{
    "0.1676884398336987179586755748992431986082247790199405397342`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.2275730744354500775228761358948805846095010747127568412068`37.\
05633825201407, 
    0.1676884398336987179586755748992431986082247790199405397342`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.2275730744354500775228761358952550134179766829627116737294`35.\
05633825201408"}], "+", 
    RowBox[{
    "0.1676884398336987179586755748944427598961086839516449067167`34.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.2275730744354500775228761358952550134179766829627116737294`35.\
05633825201408, 
    0.1676884398336987179586755748944427598961086839516449067167`34.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.5166812692934603689893255864`6.092800046933693*^-30"}],
  SequenceForm[
  "dif : ", 8.5166812692934603689893255864`6.092800046933693*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "91", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 91, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005007`4.1511225848948845"}],
  SequenceForm["breakpoint   ", 0.005007`4.1511225848948845],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.067143`5.278545735447265"}],
  SequenceForm["breakpoint   ", 0.067143`5.278545735447265],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "7.5666508561098981697245810216987036722388922432797193607262`36.\
39615501343206"}], "-", 
    RowBox[{
    "42.3084265357439457293992397381822204879832797412163707980431`37.\
14367819249569", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-7.5666508561098981697245810216987036722388922432797193607262`36.\
39615501343206, \
-42.3084265357439457293992397381822204879832797412163707980431`37.\
14367819249569]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "7.5666508561098981697245810216987036722388922432797193607262`36.\
39615501343206"}], "-", 
    RowBox[{
    "42.3084265357439457293992397381822204879832797412163707980431`37.\
14367819249569", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-7.5666508561098981697245810216987036722388922432797193607262`36.\
39615501343206, \
-42.3084265357439457293992397381822204879832797412163707980431`37.\
14367819249569]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "7.5666508561098981697245810187375874562342896457050185473`34.\
39615501343205"}], "-", 
    RowBox[{
    "42.3084265357439457293992397386061843447052974644020262296888`35.\
143678192495685", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-7.5666508561098981697245810187375874562342896457050185473`34.\
39615501343205, \
-42.3084265357439457293992397386061843447052974644020262296888`35.\
143678192495685]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.47991159251228704508264424141`6.909587450699006*^-29"}],
  SequenceForm[
  "dif : ", 3.47991159251228704508264424141`6.909587450699006*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "92", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 92, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00466`4.119930910185973"}],
  SequenceForm["breakpoint   ", 0.00466`4.119930910185973],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.05191`5.166796022374822"}],
  SequenceForm["breakpoint   ", 0.05191`5.166796022374822],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1772771190937245426223629265685990741293350701913450435531`36.\
74955811494578"}], "+", 
    RowBox[{
    "0.4095615067942467544174441763749598431517072200744032444327`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.1772771190937245426223629265685990741293350701913450435531`36.\
74955811494578, 
    0.4095615067942467544174441763749598431517072200744032444327`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1772771190937245426223629265685990741293350701913450435531`36.\
74955811494578"}], "+", 
    RowBox[{
    "0.4095615067942467544174441763749598431517072200744032444327`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.1772771190937245426223629265685990741293350701913450435531`36.\
74955811494578, 
    0.4095615067942467544174441763749598431517072200744032444327`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1772771190937245426223629265686011503758624736091619172792`34.\
74955811494578"}], "+", 
    RowBox[{
    "0.4095615067942467544174441763666932632765490040762173501342`35.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.1772771190937245426223629265686011503758624736091619172792`34.\
74955811494578, 
    0.4095615067942467544174441763666932632765490040762173501342`35.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.2616063093209674517470772924`6.176048529728039*^-30"}],
  SequenceForm[
  "dif : ", 9.2616063093209674517470772924`6.176048529728039*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "93", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 93, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "82.6514570970368740310010594894758384333000000000000000000001`38.\
917250514333666", "+", 
    RowBox[{
    "69.5161165323530684313033758751696101014999999999999999999999`38.\
842085502570676", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   82.6514570970368740310010594894758384333000000000000000000001`38.\
917250514333666, 
    69.5161165323530684313033758751696101014999999999999999999999`38.\
842085502570676]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "95.4962346251760102942893468700139007184000000000000000000001`38.\
979986247879594"}], "-", 
    RowBox[{
    "43.934310816494641270136473795163181062`37.64280381815185", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-95.4962346251760102942893468700139007184000000000000000000001`38.\
979986247879594, -43.934310816494641270136473795163181062`37.64280381815185]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005443`4.187383327813047"}],
  SequenceForm["breakpoint   ", 0.005443`4.187383327813047],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.266726`5.877610345541926"}],
  SequenceForm["breakpoint   ", 0.266726`5.877610345541926],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "6.7583580164930265911438354247445250905989656391125307804528`37.\
135953802988254"}], "-", 
    RowBox[{
    "1.7798517234677276875126510840071868626032792160783313069595`36.\
55649643212705", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-6.7583580164930265911438354247445250905989656391125307804528`37.\
135953802988254, \
-1.7798517234677276875126510840071868626032792160783313069595`36.\
55649643212705]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "19.6031355446321628544321228052825873756989656391125307804528`37.\
450851860893536"}], "+", 
    RowBox[{
    "23.8019539923906994736542509959992421768967207839216686930404`37.\
17407456494396", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-19.6031355446321628544321228052825873756989656391125307804528`37.\
450851860893536, 
    23.8019539923906994736542509959992421768967207839216686930404`37.\
17407456494396]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "19.6031355446321628544321228045410570950778684337089576101848`34.\
95379231440144"}], "+", 
    RowBox[{
    "23.8019539923906994736542509961727657232058236577433209136472`35.\
03807938297058", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-19.6031355446321628544321228045410570950778684337089576101848`34.\
95379231440144, 
    23.8019539923906994736542509961727657232058236577433209136472`35.\
03807938297058]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.23488745906894588505175741596`6.265464401327731*^-29"}],
  SequenceForm[
  "dif : ", 1.23488745906894588505175741596`6.265464401327731*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "94", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 94, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005928`4.224453188467242"}],
  SequenceForm["breakpoint   ", 0.005928`4.224453188467242],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.044489`5.099797637514127"}],
  SequenceForm["breakpoint   ", 0.044489`5.099797637514127],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1137865372177250387614380679474402923047180603156081470894`37.\
05633825201407"}], "+", 
    RowBox[{
    "0.083844219916849358979337787449621599304112389509970269868`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.1137865372177250387614380679474402923047180603156081470894`37.\
05633825201407, 
    0.083844219916849358979337787449621599304112389509970269868`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1137865372177250387614380679474402923047180603156081470894`37.\
05633825201407"}], "+", 
    RowBox[{
    "0.083844219916849358979337787449621599304112389509970269868`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.1137865372177250387614380679474402923047180603156081470894`37.\
05633825201407, 
    0.083844219916849358979337787449621599304112389509970269868`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1137865372177250387614380679476275067089883414813558368647`35.\
05633825201408"}], "+", 
    RowBox[{
    "0.0838442199168493589793377874472213799480543419758224533584`34.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.1137865372177250387614380679476275067089883414813558368647`35.\
05633825201408, 
    0.0838442199168493589793377874472213799480543419758224533584`34.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.5166812693023944538083326819`6.092800046935507*^-30"}],
  SequenceForm[
  "dif : ", 8.5166812693023944538083326819`6.092800046935507*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "95", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 95, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "198.254658431045421386803294805791446294`38.29722340081753"}], "+", 
    
    RowBox[{
    "9.73890498389482098619546105698213724903`38.988510128728066", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-198.254658431045421386803294805791446294`38.29722340081753, 
    9.73890498389482098619546105698213724903`38.988510128728066]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"169.6338130609122502536651765419120441065`39.22951242434825", "-", 
    RowBox[{
    "18.8966416605885230944080668103266507662999999999999999999999`38.\
2763846275663", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   169.6338130609122502536651765419120441065`39.22951242434825, \
-18.8966416605885230944080668103266507662999999999999999999999`38.\
2763846275663]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004643`4.11834367716215"}],
  SequenceForm["breakpoint   ", 0.004643`4.11834367716215],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.071814`5.307754110858804"}],
  SequenceForm["breakpoint   ", 0.071814`5.307754110858804],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "28.8703303252759844896857399708742873226775409065405518589165`37.\
06677396776658"}], "-", 
    RowBox[{
    "19.8042399901482526174898635532166932934453755503113883396237`36.\
903080395319805", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-28.8703303252759844896857399708742873226775409065405518589165`37.\
06677396776658, \
-19.8042399901482526174898635532166932934453755503113883396237`36.\
903080395319805]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "57.4911756954091556228238582347536895101775409065405518589164`37.\
20625412308546"}], "-", 
    RowBox[{
    "28.9619766668419547257024693065612068107153755503113883396237`37.\
04926943464478", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-57.4911756954091556228238582347536895101775409065405518589164`37.\
20625412308546, \
-28.9619766668419547257024693065612068107153755503113883396237`37.\
04926943464478]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "57.4911756954091556228238582351970336964760737180306753619118`35.\
101404670457434"}], "-", 
    RowBox[{
    "28.961976666841954725702469307222007597398095841610158724909`34.\
80363167970595", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-57.4911756954091556228238582351970336964760737180306753619118`35.\
101404670457434, \
-28.961976666841954725702469307222007597398095841610158724909`34.\
80363167970595]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.1806331725502862657218799556`5.977312604771761*^-30"}],
  SequenceForm[
  "dif : ", 6.1806331725502862657218799556`5.977312604771761*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "96", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 96, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004936`4.14492014452116"}],
  SequenceForm["breakpoint   ", 0.004936`4.14492014452116],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.052879`5.174828227065307"}],
  SequenceForm["breakpoint   ", 0.052879`5.174828227065307],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632842995370646675350956725217371`36.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881874799215758536100372016221855`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.0886385595468622713111814632842995370646675350956725217371`36.\
74955811494578, 
    0.2047807533971233772087220881874799215758536100372016221855`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632842995370646675350956725217371`36.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881874799215758536100372016221855`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.0886385595468622713111814632842995370646675350956725217371`36.\
74955811494578, 
    0.2047807533971233772087220881874799215758536100372016221855`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632843005751879312368045809586395`34.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881833466316382745020381086750671`35.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.0886385595468622713111814632843005751879312368045809586395`34.\
74955811494578, 
    0.2047807533971233772087220881833466316382745020381086750671`35.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.2616063093209674517470772233`6.176048529728039*^-30"}],
  SequenceForm[
  "dif : ", 9.2616063093209674517470772233`6.176048529728039*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "97", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 97, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "267.883238191352029409476628012130371349`38.427945540078"}],
     "+", 
    RowBox[{
    "296.775535834869270305179001579017615909`38.47242809778684", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-267.883238191352029409476628012130371349`38.427945540078, 
    296.775535834869270305179001579017615909`38.47242809778684]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "371.736517558833731035232675323196610117`38.57023522613553", "-", 
    RowBox[{
    "272.893008597341583858376361129337706762`38.43599240937276", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   371.736517558833731035232675323196610117`38.57023522613553, \
-272.893008597341583858376361129337706762`38.43599240937276]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004966`4.147551708714518"}],
  SequenceForm["breakpoint   ", 0.004966`4.147551708714518],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.189708`5.729630639000333"}],
  SequenceForm["breakpoint   ", 0.189708`5.729630639000333],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "20.8489965361526190503884058503349585130768980926953679169004`36.\
99571820162666"}], "-", 
    RowBox[{
    "21.2601318574144503296353301022513000320229238941767726177711`37.\
00419899817397", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-20.8489965361526190503884058503349585130768980926953679169004`36.\
99571820162666, \
-21.2601318574144503296353301022513000320229238941767726177711`37.\
00419899817397]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "83.0042828313290825753676414607312802549231019073046320830996`37.\
30572843969601", "+", 
    RowBox[{
    "2.6223953801132361171673103474286091149770761058232273822289`35.\
805326109267284", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   83.0042828313290825753676414607312802549231019073046320830996`37.\
30572843969601, 
    2.6223953801132361171673103474286091149770761058232273822289`35.\
805326109267284]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "83.0042828313290825753676414578964151436316354846479473499258`35.\
15029836064908", "+", 
    RowBox[{
    "2.6223953801132361171673103463365012569419048700330611979559`33.\
64989603022036", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   83.0042828313290825753676414578964151436316354846479473499258`35.\
15029836064908, 
    2.6223953801132361171673103463365012569419048700330611979559`33.\
64989603022036]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.82908525115460918295533503671`6.592333291211285*^-29"}],
  SequenceForm[
  "dif : ", 1.82908525115460918295533503671`6.592333291211285*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "98", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 98, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.003569`4.004091541451632"}],
  SequenceForm["breakpoint   ", 0.003569`4.004091541451632],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.011247`4.502581688637184"}],
  SequenceForm["breakpoint   ", 0.011247`4.502581688637184],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.3107712289745928576829547971191366221436443855902427816764`37."}],
     "+", 
    RowBox[{
    "8.9717038946191474328057392869139732382459473135384609360005`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-2.3107712289745928576829547971191366221436443855902427816764`37., 
    8.9717038946191474328057392869139732382459473135384609360005`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.3107712289745928576829547971191366221436443855902427816764`37."}],
     "+", 
    RowBox[{
    "8.9717038946191474328057392869139732382459473135384609360005`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-2.3107712289745928576829547971191366221436443855902427816764`37., 
    8.9717038946191474328057392869139732382459473135384609360005`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.3107712289745928576829548778362284006832148086039722376182`34.\
54744952305204"}], "+", 
    RowBox[{
    "8.9717038946191474328057391532766314966822277252291577535506`35.\
13656750301113", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-2.3107712289745928576829548778362284006832148086039722376182`34.\
54744952305204, 
    8.9717038946191474328057391532766314966822277252291577535506`35.\
13656750301113]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.4258292985205006060543820616969`9.137371751802734*^-27"}],
  SequenceForm[
  "dif : ", 8.4258292985205006060543820616969`9.137371751802734*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "99", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 99, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005588`4.19880139093812"}],
  SequenceForm["breakpoint   ", 0.005588`4.19880139093812],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.072052`5.309191033842494"}],
  SequenceForm["breakpoint   ", 0.072052`5.309191033842494],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "18.7155066627548033802338520999140484033016259659147131150512`35.\
93349651011685", "-", 
    RowBox[{
    "307.9068054112926511443245068193092171634429212564797484421701`37.\
14971420923052", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   18.7155066627548033802338520999140484033016259659147131150512`35.\
93349651011685, \
-307.9068054112926511443245068193092171634429212564797484421701`37.\
14971420923052]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "18.7155066627548033802338520999140484033016259659147131150512`35.\
93349651011685", "-", 
    RowBox[{
    "307.9068054112926511443245068193092171634429212564797484421701`37.\
14971420923052", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   18.7155066627548033802338520999140484033016259659147131150512`35.\
93349651011685, \
-307.9068054112926511443245068193092171634429212564797484421701`37.\
14971420923052]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "18.7155066627548033802338524807962356287666083586379368719646`33.\
933496510116846", "-", 
    RowBox[{
    "307.9068054112926511443245063404131063741629021116965123474431`35.\
14971420923052", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   18.7155066627548033802338524807962356287666083586379368719646`33.\
933496510116846, \
-307.9068054112926511443245063404131063741629021116965123474431`35.\
14971420923052]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.918025678846057052024562963386`8.26891374761071*^-28"}],
  SequenceForm[
  "dif : ", 9.918025678846057052024562963386`8.26891374761071*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "100", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 100, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202"}], "-", 
    RowBox[{
    "1256.618259871830149652019382190860543036`39.09920336614226", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202, -1256.618259871830149652019382190860543036`39.09920336614226]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895", "+", 
    RowBox[{
    "1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895, 
    1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00385`4.037005723004474"}],
  SequenceForm["breakpoint   ", 0.00385`4.037005723004474],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.044812`5.102939320796217"}],
  SequenceForm["breakpoint   ", 0.044812`5.102939320796217],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "236.5537106901556388102428166814285179554201326897025206969211`36.\
70584064051613", "+", 
    RowBox[{
    "614.6227615745013331437474341160306971838268104888083199541604`37.\
12051951515761", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   236.5537106901556388102428166814285179554201326897025206969211`36.\
70584064051613, 
    614.6227615745013331437474341160306971838268104888083199541604`37.\
12051951515761]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "32.1453208436387893482516128329645515705798673102974793030789`35.\
820766070117294"}], "+", 
    RowBox[{
    "499.1263674601042653330369205417603084878268104888083199541604`36.\
93802812710451", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-32.1453208436387893482516128329645515705798673102974793030789`35.\
820766070117294, 
    499.1263674601042653330369205417603084878268104888083199541604`36.\
93802812710451]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "32.1453208436387893482516146881708471789304654063866283059618`33.\
95852343589188"}], "+", 
    RowBox[{
    "499.1263674601042653330369192677560422841600280467997671558441`35.\
14961618410715", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-32.1453208436387893482516146881708471789304654063866283059618`33.\
95852343589188, 
    499.1263674601042653330369192677560422841600280467997671558441`35.\
14961618410715]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.2498063625100814372339442389284`8.634110508186833*^-27"}],
  SequenceForm[
  "dif : ", 2.2498063625100814372339442389284`8.634110508186833*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "101", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 101, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "439.3317303098180908768906631777325775809999999999999999999999`38.\
642792570897505", "+", 
    RowBox[{
    "1975.85446009691423869785344787182182011`38.2957549516359", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   439.3317303098180908768906631777325775809999999999999999999999`38.\
642792570897505, 1975.85446009691423869785344787182182011`38.2957549516359]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "447.39347142957435083698001463774578437`37.65068964238288"}], "-", 
    RowBox[{
    "2000.1504344069893112520653863363033490900000000000000000000001`38.\
301062660851926", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-447.39347142957435083698001463774578437`37.65068964238288, \
-2000.1504344069893112520653863363033490900000000000000000000001`38.\
301062660851926]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006265`4.248466068826139"}],
  SequenceForm["breakpoint   ", 0.006265`4.248466068826139],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.28841`5.911555308036871"}],
  SequenceForm["breakpoint   ", 0.28841`5.911555308036871],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "58.0423696020549033769971306274950888653258563982394101775777`36.\
85515844285986"}], "-", 
    RowBox[{
    "98.7888088257797953338058932220010146669198064355510876302554`37.\
086121057326665", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-58.0423696020549033769971306274950888653258563982394101775777`36.\
85515844285986, \
-98.7888088257797953338058932220010146669198064355510876302554`37.\
086121057326665]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "66.1041107218111633370864820875082956543258563982394101775778`36.\
53915197930936"}], "-", 
    RowBox[{
    "123.0847831358548678880178316864825436469198064355510876302555`36.\
641468734687614", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-66.1041107218111633370864820875082956543258563982394101775778`36.\
53915197930936, \
-123.0847831358548678880178316864825436469198064355510876302555`36.\
641468734687614]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "66.1041107218111633370864817871458334606516956780614219557771`34.\
825507815738696"}], "-", 
    RowBox[{
    "123.0847831358548678880178313736974874671680930002195782350366`35.\
09548371336616", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-66.1041107218111633370864817871458334606516956780614219557771`34.\
825507815738696, \
-123.0847831358548678880178313736974874671680930002195782350366`35.\
09548371336616]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.5519347187036341355977819813245`8.40953405024984*^-27"}],
  SequenceForm[
  "dif : ", 1.5519347187036341355977819813245`8.40953405024984*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "102", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 102, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "289.95386829746096563139370260479341078`37.46232890707987"}], "-", 
    RowBox[{
    "1975.854460096914238697853447871821820124`39.2957549516359", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-289.95386829746096563139370260479341078`37.46232890707987, \
-1975.854460096914238697853447871821820124`39.2957549516359]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "197.6375831288513859115723087325926824770000000000000000000001`38.\
295869534348014", "+", 
    RowBox[{
    "2000.15043440698931125206538633630334908`38.301062660851926", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   197.6375831288513859115723087325926824770000000000000000000001`38.\
295869534348014, 2000.15043440698931125206538633630334908`38.301062660851926]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004082`4.062417993876025"}],
  SequenceForm["breakpoint   ", 0.004082`4.062417993876025],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.186543`5.722323950338854"}],
  SequenceForm["breakpoint   ", 0.186543`5.722323950338854],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "79.9149910774410066032588007185775547822450207624981393802643`36.\
574473286787374", "+", 
    RowBox[{
    "290.2718999555893819631538331408110674527122723274676314134709`37.\
13465002706489", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   79.9149910774410066032588007185775547822450207624981393802643`36.\
574473286787374, 
    290.2718999555893819631538331408110674527122723274676314134709`37.\
13465002706489]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.4012940911685731165625931536231735207549792375018606197357`35.\
584412605208"}], "+", 
    RowBox[{
    "314.567874265664454517365771605292596408712272327467631413471`36.\
98865996603819", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-12.4012940911685731165625931536231735207549792375018606197357`35.\
584412605208, 
    314.567874265664454517365771605292596408712272327467631413471`36.\
98865996603819]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.4012940911685731165625944230857630761524099687916248192322`33.\
745930410013976"}], "+", 
    RowBox[{
    "314.5678742656644545173657705383142286662417694807346140816274`35.\
15017777084417", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-12.4012940911685731165625944230857630761524099687916248192322`33.\
745930410013976, 
    314.5678742656644545173657705383142286662417694807346140816274`35.\
15017777084417]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.6338014213468717624679419484097`8.702351987955135*^-27"}],
  SequenceForm[
  "dif : ", 2.6338014213468717624679419484097`8.702351987955135*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "103", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 103, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.005818`4.216318710407011"}],
  SequenceForm["breakpoint   ", 0.005818`4.216318710407011],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.30732`5.939135818012028"}],
  SequenceForm["breakpoint   ", 0.30732`5.939135818012028],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "18.6347651638520485462807780630910098820525337294991152888311`37.\
14682651705472"}], "-", 
    RowBox[{
    "2.4390313326557916004349989632463976818129911701527589906199`36.\
26371997237844", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-18.6347651638520485462807780630910098820525337294991152888311`37.\
14682651705472, \
-2.4390313326557916004349989632463976818129911701527589906199`36.\
26371997237844]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "18.6347651638520485462807780630910098820525337294991152888311`37.\
14682651705472"}], "-", 
    RowBox[{
    "2.4390313326557916004349989632463976818129911701527589906199`36.\
26371997237844", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-18.6347651638520485462807780630910098820525337294991152888311`37.\
14682651705472, \
-2.4390313326557916004349989632463976818129911701527589906199`36.\
26371997237844]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "18.6347651638520485462807780944462205317412826114327411963946`35.\
14682651705473"}], "-", 
    RowBox[{
    "2.4390313326557916004349990280883462610212495908082188616532`34.\
26371997237844", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-18.6347651638520485462807780944462205317412826114327411963946`35.\
14682651705473, \
-2.4390313326557916004349990280883462610212495908082188616532`34.\
26371997237844]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "24",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 24, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.9162051039869577523359975239224`8.538596015870182*^-27"}],
  SequenceForm[
  "dif : ", 1.9162051039869577523359975239224`8.538596015870182*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "104", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 104, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "11.66385065409764471881506895500101010065`39.06684195023003"}], "-", 
    RowBox[{
    "1.743298789694769620358738115089111878505`39.2413718286446*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-11.66385065409764471881506895500101010065`39.06684195023003, \
-1.743298789694769620358738115089111878505`39.2413718286446*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.78568248293539406212966234007462787055`38.25180423833295", "+", 
    RowBox[{
    "11.2310411031442102753339006089552296228`38.050420016670486", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   1.78568248293539406212966234007462787055`38.25180423833295, 
    11.2310411031442102753339006089552296228`38.050420016670486]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006126`4.238721985966529"}],
  SequenceForm["breakpoint   ", 0.006126`4.238721985966529],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.370748`6.020623810401229"}],
  SequenceForm["breakpoint   ", 0.370748`6.020623810401229],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "27.6927580541878274985866111721904964375832547170632873420676`37.\
05590975771309"}], "-", 
    RowBox[{
    "20.4627470253355757728531326164251472871970505899723534271538`36.\
924507481583966", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-27.6927580541878274985866111721904964375832547170632873420676`37.\
05590975771309, \
-20.4627470253355757728531326164251472871970505899723534271538`36.\
924507481583966]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "37.5709262253500781552720177871168786676832547170632873420676`37.\
184842570828756"}], "-", 
    RowBox[{
    "9.2317059221913654975192320074873506522939982861759408083046`36.\
561344832649674", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-37.5709262253500781552720177871168786676832547170632873420676`37.\
184842570828756, \
-9.2317059221913654975192320074873506522939982861759408083046`36.\
561344832649674]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "37.5709262253500781552720177488672640219153522519941591244375`35.\
13778517311069"}], "-", 
    RowBox[{
    "9.2317059221913654975192320065033986465822444006285341436309`34.\
52821523287292", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-37.5709262253500781552720177488672640219153522519941591244375`35.\
13778517311069, \
-9.2317059221913654975192320065033986465822444006285341436309`34.\
52821523287292]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.944916831226620651232121698975`7.983370385788641*^-28"}],
  SequenceForm[
  "dif : ", 4.944916831226620651232121698975`7.983370385788641*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "105", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 105, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "5.83192532704882235940753447750050504976`38.76581195456605"}], "-", 
    
    RowBox[{
    "8.71649394847384810179369057544555939252`38.94034183298062*^-30", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-5.83192532704882235940753447750050504976`38.76581195456605, \
-8.71649394847384810179369057544555939252`38.94034183298062*^-30]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"9.2185991870628069873054231531640712966`37.96466493281626", "+", 
    RowBox[{
    "1.33051909123810956606105720924486870893`38.1240211104995*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   9.2185991870628069873054231531640712966`37.96466493281626, 
    1.33051909123810956606105720924486870893`38.1240211104995*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00628`4.249504637233169"}],
  SequenceForm["breakpoint   ", 0.00628`4.249504637233169],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.421517`6.07636008813244"}],
  SequenceForm["breakpoint   ", 0.421517`6.07636008813244],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "8.2098282732192209988554206632482857269838317928971377457317`36.\
732865678437996", "+", 
    RowBox[{
    "19.8464357916760706564689122481884660512571779188263613652244`37.\
11621412889861", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   8.2098282732192209988554206632482857269838317928971377457317`36.\
732865678437996, 
    19.8464357916760706564689122481884660512571779188263613652244`37.\
11621412889861]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "11.5965021332332056267533093389118519738238317928971377457317`36.\
85248927121263", "+", 
    RowBox[{
    "19.8464357916760706564689122481930547482210851663851782467413`37.\
11621412889861", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   11.5965021332332056267533093389118519738238317928971377457317`36.\
85248927121263, 
    19.8464357916760706564689122481930547482210851663851782467413`37.\
11621412889861]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "11.5965021332332056267533093333188839203672074283270541942749`34.\
85337709552058", "+", 
    RowBox[{
    "19.8464357916760706564689122455722498940058779552460024658349`35.\
08673260674575", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   11.5965021332332056267533093333188839203672074283270541942749`34.\
85337709552058, 
    19.8464357916760706564689122455722498940058779552460024658349`35.\
08673260674575]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.343543855666805336481457407054`7.296247766692226*^-28"}],
  SequenceForm[
  "dif : ", 1.343543855666805336481457407054`7.296247766692226*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "106", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 106, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "8.32575794559510995624059198312675736087`38.92042378050939", "-", 
    RowBox[{
    "5.6155205515721051376669503044643096203`37.749390021006505", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   8.32575794559510995624059198312675736087`38.92042378050939, \
-5.6155205515721051376669503044643096203`37.749390021006505]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.0072`4.308877489927241"}],
  SequenceForm["breakpoint   ", 0.0072`4.308877489927241],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.495135`6.14626862023064"}],
  SequenceForm["breakpoint   ", 0.495135`6.14626862023064],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "14.1774019278237236920168937834699574754748058123780638322266`37.", "-", 
    RowBox[{
    "14.5237527394038231382683656718204114443021499341245176730922`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   14.1774019278237236920168937834699574754748058123780638322266`37., \
-14.5237527394038231382683656718204114443021499341245176730922`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "22.5031598734188336482574857665967148363448058123780638322266`37.\
197594319976034", "-", 
    RowBox[{
    "20.1392732909759282759353159762847210646021499341245176730922`37.\
113047078613896", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   22.5031598734188336482574857665967148363448058123780638322266`37.\
197594319976034, \
-20.1392732909759282759353159762847210646021499341245176730922`37.\
113047078613896]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "22.5031598734188336482574857760515876617809992373414308233533`35.\
022765243239434", "-", 
    RowBox[{
    "20.139273290975928275935315910947623038107095920897269572527`34.\
97456553294957", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   22.5031598734188336482574857760515876617809992373414308233533`35.\
022765243239434, \
-20.139273290975928275935315910947623038107095920897269572527`34.\
97456553294957]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.093041998033495748440976768609`8.195461266626328*^-27"}],
  SequenceForm[
  "dif : ", 1.093041998033495748440976768609`8.195461266626328*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "107", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 107, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004999`4.150428130248563"}],
  SequenceForm["breakpoint   ", 0.004999`4.150428130248563],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.04866`5.1387170980907735"}],
  SequenceForm["breakpoint   ", 0.04866`5.1387170980907735],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.4240813451723786892228279656722788782566797889864435050996`36.\
87645677312816"}], "+", 
    RowBox[{
    "19.7725608203367179557229714692901242902990671357753075697388`37.\
078255407011376", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-12.4240813451723786892228279656722788782566797889864435050996`36.\
87645677312816, 
    19.7725608203367179557229714692901242902990671357753075697388`37.\
078255407011376]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.4240813451723786892228279656722788782566797889864435050996`36.\
87645677312816"}], "+", 
    RowBox[{
    "19.7725608203367179557229714692901242902990671357753075697388`37.\
078255407011376", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-12.4240813451723786892228279656722788782566797889864435050996`36.\
87645677312816, 
    19.7725608203367179557229714692901242902990671357753075697388`37.\
078255407011376]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.4240813451723786892228280056196162225506069805154339218148`34.\
87645677312817"}], "+", 
    RowBox[{
    "19.7725608203367179557229713941620893086896742678305900570315`35.\
078255407011376", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-12.4240813451723786892228280056196162225506069805154339218148`34.\
87645677312817, 
    19.7725608203367179557229713941620893086896742678305900570315`35.\
078255407011376]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.8218688837547945703523433804194`8.4330874423373*^-27"}],
  SequenceForm[
  "dif : ", 1.8218688837547945703523433804194`8.4330874423373*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "108", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 108, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004477`4.102532087879416"}],
  SequenceForm["breakpoint   ", 0.004477`4.102532087879416],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.030916`4.941728292121844"}],
  SequenceForm["breakpoint   ", 0.030916`4.941728292121844],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   "42.1554883535085243281278850910922376898131140907199032337514`37.\
15051499783199"}],
  SequenceForm[
  "term3=", 
   42.1554883535085243281278850910922376898131140907199032337514`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   "42.1554883535085243281278850910922376898131140907199032337514`37.\
15051499783199"}],
  SequenceForm[
  "Ours: ", 
   42.1554883535085243281278850910922376898131140907199032337514`37.\
15051499783199],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "42.155488353508524328127884936122206843394379777234478860449`35.\
15051499783199", "+", 
    RowBox[{"0``33.525660873047386", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   42.155488353508524328127884936122206843394379777234478860449`35.\
15051499783199, 0``33.525660873047386]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.8380765696137506801125917774734`8.711587218334687*^-27"}],
  SequenceForm[
  "dif : ", 1.8380765696137506801125917774734`8.711587218334687*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "109", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 109, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00478`4.130972890108092"}],
  SequenceForm["breakpoint   ", 0.00478`4.130972890108092],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.036447`5.013206780277122"}],
  SequenceForm["breakpoint   ", 0.036447`5.013206780277122],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.9827729805110108448307421905697874272498732568822083739917`36.\
88400573992902"}], "+", 
    RowBox[{
    "4.632501479211870829355572387211574108803766391470293659124`37.\
07520110622123", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-2.9827729805110108448307421905697874272498732568822083739917`36.\
88400573992902, 
    4.632501479211870829355572387211574108803766391470293659124`37.\
07520110622123]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.9827729805110108448307421905697874272498732568822083739917`36.\
88400573992902"}], "+", 
    RowBox[{
    "4.632501479211870829355572387211574108803766391470293659124`37.\
07520110622123", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-2.9827729805110108448307421905697874272498732568822083739917`36.\
88400573992902, 
    4.632501479211870829355572387211574108803766391470293659124`37.\
07520110622123]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.9827729805110108448307421875462522681709273138230491180666`34.\
884005739929016"}], "+", 
    RowBox[{
    "4.6325014792118708293555723948786089668364777175976166755665`35.\
07520110622122", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-2.9827729805110108448307421875462522681709273138230491180666`34.\
884005739929016, 
    4.6325014792118708293555723948786089668364777175976166755665`35.\
07520110622122]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.479214208302624947062282090256`8.035753232449922*^-28"}],
  SequenceForm[
  "dif : ", 7.479214208302624947062282090256`8.035753232449922*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "110", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 110, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.004925`4.143951228329604"}],
  SequenceForm["breakpoint   ", 0.004925`4.143951228329604],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.057487`5.211114638766734"}],
  SequenceForm["breakpoint   ", 0.057487`5.211114638766734],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "25.1743498211626815423721858743957262470596630403560240572299`37.\
10075880352131", "-", 
    RowBox[{
    "12.7749029798084082266783408977519828246833673222953732986528`36.\
80615815121935", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   25.1743498211626815423721858743957262470596630403560240572299`37.\
10075880352131, \
-12.7749029798084082266783408977519828246833673222953732986528`36.\
80615815121935]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "25.1743498211626815423721858743957262470596630403560240572299`37.\
10075880352131", "-", 
    RowBox[{
    "12.7749029798084082266783408977519828246833673222953732986528`36.\
80615815121935", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   25.1743498211626815423721858743957262470596630403560240572299`37.\
10075880352131, \
-12.7749029798084082266783408977519828246833673222953732986528`36.\
80615815121935]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "25.1743498211626815423721858368562008348691247962134841641058`35.\
10075880352131", "-", 
    RowBox[{
    "12.7749029798084082266783408226052946661481506468401669286152`34.\
80615815121935", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   25.1743498211626815423721858368562008348691247962134841641058`35.\
10075880352131, \
-12.7749029798084082266783408226052946661481506468401669286152`34.\
80615815121935]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.4877920746310197903542844798315`8.345502652906585*^-27"}],
  SequenceForm[
  "dif : ", 1.4877920746310197903542844798315`8.345502652906585*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "111", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 111, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.78653304565517775129610875745727008861`38.57824175133178"}], "-", 
    
    RowBox[{
    "918.41111351610405091762334806085211033`37.96303713039963", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-3.78653304565517775129610875745727008861`38.57824175133178, \
-918.41111351610405091762334806085211033`37.96303713039963]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"61.529546573934334778136390982114041727`37.78908371467906", "+", 
    RowBox[{
    "1011.48957222525848708981930783426765464`38.00496140984694", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   61.529546573934334778136390982114041727`37.78908371467906, 
    1011.48957222525848708981930783426765464`38.00496140984694]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.009406`4.424949967906036"}],
  SequenceForm["breakpoint   ", 0.009406`4.424949967906036],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.150777`5.629880091429565"}],
  SequenceForm["breakpoint   ", 0.150777`5.629880091429565],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "114.0472266725328326783992626437243208579160290015691919705463`36.\
69943896709209", "+", 
    RowBox[{
    "301.3683974111063338707963644038241208999786586585823346426481`37.\
12145194690982", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   114.0472266725328326783992626437243208579160290015691919705463`36.\
69943896709209, 
    301.3683974111063338707963644038241208999786586585823346426481`37.\
12145194690982]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "171.7902402008119897052395448683810924963060290015691919705463`36.\
858515910108316", "+", 
    RowBox[{
    "394.4468561202607700429923241772396652099786586585823346426481`36.\
96469870464969", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   171.7902402008119897052395448683810924963060290015691919705463`36.\
858515910108316, 
    394.4468561202607700429923241772396652099786586585823346426481`36.\
96469870464969]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "171.7902402008119897052395448058272496554364562941173418614591`34.\
75181003027733", "+", 
    RowBox[{
    "394.4468561202607700429923240636331906909568207532677683602727`35.\
112800042281876", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   171.7902402008119897052395448058272496554364562941173418614591`34.\
75181003027733, 
    394.4468561202607700429923240636331906909568207532677683602727`35.\
112800042281876]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.507203812891205201297069279745`7.468567182261856*^-28"}],
  SequenceForm[
  "dif : ", 1.507203812891205201297069279745`7.468567182261856*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "112", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 112, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006395`4.2573855423106455"}],
  SequenceForm["breakpoint   ", 0.006395`4.2573855423106455],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.057357`5.210131421415161"}],
  SequenceForm["breakpoint   ", 0.057357`5.210131421415161],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2024250967645873100726195312316574489249370971843669391715`36.\
84163968138233", "-", 
    RowBox[{
    "0.3591068279509551391260908455286197058574498501182134083893`37.\
09059898858108", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.2024250967645873100726195312316574489249370971843669391715`36.\
84163968138233, \
-0.3591068279509551391260908455286197058574498501182134083893`37.\
09059898858108]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2024250967645873100726195312316574489249370971843669391715`36.\
84163968138233", "-", 
    RowBox[{
    "0.3591068279509551391260908455286197058574498501182134083893`37.\
09059898858108", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.2024250967645873100726195312316574489249370971843669391715`36.\
84163968138233, \
-0.3591068279509551391260908455286197058574498501182134083893`37.\
09059898858108]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2024250967645873100726195312319280818969195782859367955044`34.\
84163968138233", "-", 
    RowBox[{
    "0.3591068279509551391260908453442208922980205379470110213929`35.\
09059898858108", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.2024250967645873100726195312319280818969195782859367955044`34.\
84163968138233, \
-0.3591068279509551391260908453442208922980205379470110213929`35.\
09059898858108]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.236603099957141634802976606175`7.528165637216592*^-28"}],
  SequenceForm[
  "dif : ", 2.236603099957141634802976606175`7.528165637216592*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "113", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 113, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "14.84398314913095142468405446597184139513`39.17155045266653"}], "-", 
    RowBox[{
    "69.516116532353068431303375875078023544`37.84208550257067", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-14.84398314913095142468405446597184139513`39.17155045266653, \
-69.516116532353068431303375875078023544`37.84208550257067]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "23.5011741473501743897194032422808645970999999999999999999999`38.\
37108956069628", "+", 
    RowBox[{
    "43.934310816494641270136473795067673785`37.64280381815185", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   23.5011741473501743897194032422808645970999999999999999999999`38.\
37108956069628, 43.934310816494641270136473795067673785`37.64280381815185]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.012134`4.535548984104003"}],
  SequenceForm["breakpoint   ", 0.012134`4.535548984104003],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.219314`5.792611349426478"}],
  SequenceForm["breakpoint   ", 0.219314`5.792611349426478],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "65.7717644810726216168605006301307864058132724040053536853429`37.\
015839391774314"}], "-", 
    RowBox[{
    "60.9696615734086484135540579580452780471407502398198277984859`36.\
982913683169706", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-65.7717644810726216168605006301307864058132724040053536853429`37.\
015839391774314, \
-60.9696615734086484135540579580452780471407502398198277984859`36.\
982913683169706]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "57.114573482853398651825151853821763203843272404005353685343`36.\
947078270098075"}], "-", 
    RowBox[{
    "86.551467289267075574720960038055627806140750239819827798486`37.\
016024119372815", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-57.114573482853398651825151853821763203843272404005353685343`36.\
947078270098075, \
-86.551467289267075574720960038055627806140750239819827798486`37.\
016024119372815]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "57.1145734828533986518251518290024169432479867662699005653958`34.\
89149244820326"}], "-", 
    RowBox[{
    "86.5514672892670755747209600361162699799302392832757840103056`35.\
072019945040644", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-57.1145734828533986518251518290024169432479867662699005653958`34.\
89149244820326, \
-86.5514672892670755747209600361162699799302392832757840103056`35.\
072019945040644]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.20036316177504729299623037252`7.237767196331672*^-28"}],
  SequenceForm[
  "dif : ", 1.20036316177504729299623037252`7.237767196331672*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "114", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 114, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "10.8542882107544877043518024221584118193000000000000000000001`38.\
035601349091486"}], "-", 
    RowBox[{
    "5.88437508527486922847846265070643083283`38.769700347990444*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-10.8542882107544877043518024221584118193000000000000000000001`38.\
035601349091486, \
-5.88437508527486922847846265070643083283`38.769700347990444*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"37.644125417425706957597719176245014285`37.57569721166932", "-", 
    RowBox[{
    "23.3605778507321259918006905589635183608`38.368483581346204", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   37.644125417425706957597719176245014285`37.57569721166932, \
-23.3605778507321259918006905589635183608`38.368483581346204]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.010565`4.475414494884305"}],
  SequenceForm["breakpoint   ", 0.010565`4.475414494884305],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.130166`5.566042552684411"}],
  SequenceForm["breakpoint   ", 0.130166`5.566042552684411],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["849"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "6.6429693807373293055184434526821881024300908068998974377897`36.\
08378809775531"}], "+", 
    RowBox[{
    "77.1767108276558076577944208341924068570635141836622604609899`37.\
14891211264766", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-6.6429693807373293055184434526821881024300908068998974377897`36.\
08378809775531, 
    77.1767108276558076577944208341924068570635141836622604609899`37.\
14891211264766]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "20.1468678259338899477274733014044143632699091931001025622102`36.\
486153536884636", "+", 
    RowBox[{
    "53.8161329769236816659937302751700447454107654913774758344829`36.\
98448099454556", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   20.1468678259338899477274733014044143632699091931001025622102`36.\
486153536884636, 
    53.8161329769236816659937302751700447454107654913774758344829`36.\
98448099454556]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "20.1468678259338899477274733014302948382506530481564114105969`34.\
695329236066044", "+", 
    RowBox[{
    "53.8161329769236816659937302741031461436925584471832919600653`35.\
12203418661766", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   20.1468678259338899477274733014302948382506530481564114105969`34.\
695329236066044, 
    53.8161329769236816659937302741031461436925584471832919600653`35.\
12203418661766]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.2859767217652995955377657027`6.189143069271623*^-30"}],
  SequenceForm[
  "dif : ", 9.2859767217652995955377657027`6.189143069271623*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "115", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 115, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006057`4.233802567159272"}],
  SequenceForm["breakpoint   ", 0.006057`4.233802567159272],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.093016`5.420102652953566"}],
  SequenceForm["breakpoint   ", 0.093016`5.420102652953566],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "116", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 116, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006546`4.267520994467959"}],
  SequenceForm["breakpoint   ", 0.006546`4.267520994467959],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.395647`6.048852870526807"}],
  SequenceForm["breakpoint   ", 0.395647`6.048852870526807],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "117", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 117, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "156.6242559599992060642237252632953286080000000000000000000001`38.\
19485902090096", "+", 
    RowBox[{
    "139.0322330647061368626067517502933878226`39.14311549823466", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   156.6242559599992060642237252632953286080000000000000000000001`38.\
19485902090096, 139.0322330647061368626067517502933878226`39.14311549823466]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "153.0953928433445696687083124127439429289999999999999999999999`38.\
18496212150937"}], "-", 
    RowBox[{
    "133.6912816900098290827414393672033537310000000000000000000001`38.\
12610308686278", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-153.0953928433445696687083124127439429289999999999999999999999`38.\
18496212150937, \
-133.6912816900098290827414393672033537310000000000000000000001`38.\
12610308686278]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.010004`4.451718676554438"}],
  SequenceForm["breakpoint   ", 0.010004`4.451718676554438],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.033667`6.46592564506343"}],
  SequenceForm["breakpoint   ", 1.033667`6.46592564506343],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "15.5805520225526625899102027162877125283373628234985411289075`37.\
15048202481837"}], "+", 
    RowBox[{
    "0.1920001158065070343471882969979415580608406937620826362298`35.\
2412006747076", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-15.5805520225526625899102027162877125283373628234985411289075`37.\
15048202481837, 
    0.1920001158065070343471882969979415580608406937620826362298`35.\
2412006747076]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.0516889058980261943947898657363268493373628234985411289074`36.\
58943481433038"}], "+", 
    RowBox[{
    "5.5329514905028148142125006800879756496608406937620826362297`36.\
4001799720614", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-12.0516889058980261943947898657363268493373628234985411289074`36.\
58943481433038, 
    5.5329514905028148142125006800879756496608406937620826362297`36.\
4001799720614]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "12.0516889058980261943947894988523879236971034656065506624681`35.\
10898337955077"}], "+", 
    RowBox[{
    "5.5329514905028148142125012176903549221901158224786515486586`34.\
77089232959258", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-12.0516889058980261943947894988523879236971034656065506624681`35.\
10898337955077, 
    5.5329514905028148142125012176903549221901158224786515486586`34.\
77089232959258]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "24",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 24, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.45402382429250796285652399638619`9.645274277789124*^-26"}],
  SequenceForm[
  "dif : ", 2.45402382429250796285652399638619`9.645274277789124*^-26],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "118", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 118, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "133.329612337461759567169977341498082167`38.12492661637937"}], "-", 
    
    RowBox[{
    "1836.82222703220810183524669612152843231`38.26406712606361", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-133.329612337461759567169977341498082167`38.12492661637937, \
-1836.82222703220810183524669612152843231`38.26406712606361]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "61.1937061766970361553451802861022542596`38.78670675689572", "+", 
    RowBox[{
    "1855.2281116138352718939900463601713761199999999999999999999999`38.\
2683973163901", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   61.1937061766970361553451802861022542596`38.78670675689572, 
    1855.2281116138352718939900463601713761199999999999999999999999`38.\
2683973163901]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008182`4.36440446865833"}],
  SequenceForm["breakpoint   ", 0.008182`4.36440446865833],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.838702`6.37515267214945"}],
  SequenceForm["breakpoint   ", 0.838702`6.37515267214945],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "61.1410220879465003040763743340094305426603048306127569304253`36.\
50795007657206", "+", 
    RowBox[{
    "261.4163945925882427209642900942202731978803273453864383431543`37.\
138950202716885", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   61.1410220879465003040763743340094305426603048306127569304253`36.\
50795007657206, 
    261.4163945925882427209642900942202731978803273453864383431543`37.\
138950202716885]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "10.9948840728182231077484227213863973647396951693872430695747`35.\
73834526948037"}], "+", 
    RowBox[{
    "279.8222791742154127797076403328632170078803273453864383431542`36.\
85599837833568", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-10.9948840728182231077484227213863973647396951693872430695747`35.\
73834526948037, 
    279.8222791742154127797076403328632170078803273453864383431542`36.\
85599837833568]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "10.9948840728182231077484231899876652451525700349014182848633`33.\
744488369620434"}], "+", 
    RowBox[{
    "279.822279174215412779707639934109337512217693461418726485232`35.\
15018000461815", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-10.9948840728182231077484231899876652451525700349014182848633`33.\
744488369620434, 
    279.822279174215412779707639934109337512217693461418726485232`35.\
15018000461815]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.0985967902002569509085200140103`8.32237796349181*^-27"}],
  SequenceForm[
  "dif : ", 1.0985967902002569509085200140103`8.32237796349181*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "119", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 119, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202"}], "-", 
    RowBox[{
    "1256.618259871830149652019382190860543036`39.09920336614226", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-362.7330442637953318254233403596254147039999999999999999999999`38.\
55958712075202, -1256.618259871830149652019382190860543036`39.09920336614226]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895", "+", 
    RowBox[{
    "1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   94.0340127300009036669289108452323451779999999999999999999999`37.\
97328496922895, 
    1141.1218657574330818413088686165901543399999999999999999999999`38.\
05733202724012]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.006271`4.248881794271321"}],
  SequenceForm["breakpoint   ", 0.006271`4.248881794271321],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.150584`5.629323822725474"}],
  SequenceForm["breakpoint   ", 0.150584`5.629323822725474],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "187.3508231116596344797776040426285473584523953361434536320184`36.\
698673474512105", "+", 
    RowBox[{
    "496.0705939057992150748322025621709416422535487745872501078878`37.\
1215613527102", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   187.3508231116596344797776040426285473584523953361434536320184`36.\
698673474512105, 
    496.0705939057992150748322025621709416422535487745872501078878`37.\
1215613527102]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "81.3482084221347936787168254717645221675476046638565463679816`36.\
31379754573209"}], "+", 
    RowBox[{
    "380.5741997914021472641216889879005529462535487745872501078877`36.\
894735596144486", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-81.3482084221347936787168254717645221675476046638565463679816`36.\
31379754573209, 
    380.5741997914021472641216889879005529462535487745872501078877`36.\
894735596144486]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "81.3482084221347936787168261632079615134245074224232294736626`34.\
47072225447558"}], "+", 
    RowBox[{
    "380.5741997914021472641216884909883662995898119975055116570535`35.\
14081360470125", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-81.3482084221347936787168261632079615134245074224232294736626`34.\
47072225447558, 
    380.5741997914021472641216884909883662995898119975055116570535`35.\
14081360470125]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.0939638958812259378738048844901`8.289805548734257*^-27"}],
  SequenceForm[
  "dif : ", 1.0939638958812259378738048844901`8.289805548734257*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "120", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 120, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00649`4.263789690296342"}],
  SequenceForm["breakpoint   ", 0.00649`4.263789690296342],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.19303`5.737169804171927"}],
  SequenceForm["breakpoint   ", 0.19303`5.737169804171927],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["327"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "37.8678162240566928920840039530726310838507704489959422411675`36.\
72698152845477"}], "-", 
    RowBox[{
    "93.002361709085301615558549758451325597696623161147269656495`37.\
11720524487604", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-37.8678162240566928920840039530726310838507704489959422411675`36.\
72698152845477, \
-93.002361709085301615558549758451325597696623161147269656495`37.\
11720524487604]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "37.8678162240566928920840039530726310838507704489959422411675`36.\
72698152845477"}], "-", 
    RowBox[{
    "93.002361709085301615558549758451325597696623161147269656495`37.\
11720524487604", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-37.8678162240566928920840039530726310838507704489959422411675`36.\
72698152845477, \
-93.002361709085301615558549758451325597696623161147269656495`37.\
11720524487604]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "37.8678162240566928920840034318878029618545795299119636947264`34.\
72698152845477"}], "-", 
    RowBox[{
    "93.0023617090853016155585491315570866522739147556139216415602`35.\
11720524487604", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-37.8678162240566928920840034318878029618545795299119636947264`34.\
72698152845477, \
-93.0023617090853016155585491315570866522739147556139216415602`35.\
11720524487604]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.0593476652965659630799724178129`8.841865688626344*^-27"}],
  SequenceForm[
  "dif : ", 4.0593476652965659630799724178129`8.841865688626344*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "121", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 121, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.00682`4.285329368152452"}],
  SequenceForm["breakpoint   ", 0.00682`4.285329368152452],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.159923`5.6554559216247"}],
  SequenceForm["breakpoint   ", 0.159923`5.6554559216247],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "122", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 122, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008199`4.365305879908297"}],
  SequenceForm["breakpoint   ", 0.008199`4.365305879908297],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.606076`6.234072080221815"}],
  SequenceForm["breakpoint   ", 0.606076`6.234072080221815],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "123", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 123, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.008201`4.365411805392214"}],
  SequenceForm["breakpoint   ", 0.008201`4.365411805392214],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.390943`6.043658434804832"}],
  SequenceForm["breakpoint   ", 0.390943`6.043658434804832],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1137865372177250387614380679474402923046264425058249996732`37.\
05633825201407"}], "+", 
    RowBox[{
    "0.0838442199168493589793377874496215993041264548029161974087`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.1137865372177250387614380679474402923046264425058249996732`37.\
05633825201407, 
    0.0838442199168493589793377874496215993041264548029161974087`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1137865372177250387614380679474402923046264425058249996732`37.\
05633825201407"}], "+", 
    RowBox[{
    "0.0838442199168493589793377874496215993041264548029161974087`36.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.1137865372177250387614380679474402923046264425058249996732`37.\
05633825201407, 
    0.0838442199168493589793377874496215993041264548029161974087`36.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1137865372177250387614380679476275067089883414813558368647`35.\
05633825201408"}], "+", 
    RowBox[{
    "0.0838442199168493589793377874472213799480543419758224533584`34.\
923720499380146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.1137865372177250387614380679476275067089883414813558368647`35.\
05633825201408, 
    0.0838442199168493589793377874472213799480543419758224533584`34.\
923720499380146]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.5166812693772035133149226757`6.092800046943104*^-30"}],
  SequenceForm[
  "dif : ", 8.5166812693772035133149226757`6.092800046943104*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "124", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 124, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "365.3848370958108474789618893261550884520000000000000000000001`38.\
56275052084287"}], "-", 
    RowBox[{
    "1187.102143339477081220716006315808669004`39.0744880891148", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-365.3848370958108474789618893261550884520000000000000000000001`38.\
56275052084287, -1187.102143339477081220716006315808669004`39.0744880891148]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"89.0418297814404700970149507932120843478`38.949594076032604", "+", 
    RowBox[{
    "1091.572034389366335433505444517071400756`39.03805240070072", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   89.0418297814404700970149507932120843478`38.949594076032604, 
    1091.572034389366335433505444517071400756`39.03805240070072]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.018586`4.720730926309923"}],
  SequenceForm["breakpoint   ", 0.018586`4.720730926309923],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.005889`6.454095052399579"}],
  SequenceForm["breakpoint   ", 1.005889`6.454095052399579],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.0325104635690594731705222447630335917073765436406284508764`33.\
64879087056245", "-", 
    RowBox[{
    "103.2160578362638768452643693587530776413412966008316273037575`37.\
150514976288996", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.0325104635690594731705222447630335917073765436406284508764`33.\
64879087056245, \
-103.2160578362638768452643693587530776413412966008316273037575`37.\
150514976288996]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "276.3104968508013179087764162881799705124926234563593715491236`37.\
517196804994455"}], "-", 
    RowBox[{
    "198.7461667863746226324749311574903458893412966008316273037575`37.\
32988690243955", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-276.3104968508013179087764162881799705124926234563593715491236`37.\
517196804994455, \
-198.7461667863746226324749311574903458893412966008316273037575`37.\
32988690243955]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "276.310496850801317908776416279808435471964119730871038354558`35.\
059968993300814"}], "-", 
    RowBox[{
    "198.7461667863746226324749310377236369646855766727894991676198`34.\
916870370693964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-276.310496850801317908776416279808435471964119730871038354558`35.\
059968993300814, \
-198.7461667863746226324749310377236369646855766727894991676198`34.\
916870370693964]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.763685286859039140708768269822`7.402897026574164*^-28"}],
  SequenceForm[
  "dif : ", 1.763685286859039140708768269822`7.402897026574164*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "125", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 125, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "371.6833228652043546181504587090868218449999999999999999999999`38.\
57017307508523"}], "-", 
    RowBox[{
    "1256.6182598718301496520193821908632650860000000000000000000001`39.\
09920336614226", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-371.6833228652043546181504587090868218449999999999999999999999`38.\
57017307508523, \
-1256.6182598718301496520193821908632650860000000000000000000001`39.\
09920336614226]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"99.450106845901944676067378857010564331`37.99760525405232", "+", 
    RowBox[{
    "1135.7309691169719030639251406473983791949999999999999999999999`39.\
05527546828946", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   99.450106845901944676067378857010564331`37.99760525405232, 
    1135.7309691169719030639251406473983791949999999999999999999999`39.\
05527546828946]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.019912`4.75065987709651"}],
  SequenceForm["breakpoint   ", 0.019912`4.75065987709651],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.932107`6.421010762976841"}],
  SequenceForm["breakpoint   ", 0.932107`6.421010762976841],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "6.280311921346394769978261106716050828793480563092657425467`35.\
57597102678364"}], "-", 
    RowBox[{
    "235.7062393859142416601859511657961911088896746170202160128786`37.\
15036089150455", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-6.280311921346394769978261106716050828793480563092657425467`35.\
57597102678364, \
-235.7062393859142416601859511657961911088896746170202160128786`37.\
15036089150455]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "278.5135279406488047120613409587923083427934805630926574254669`37.\
17363537851686"}], "-", 
    RowBox[{
    "356.5935301407724882482801927092610769998896746170202160128788`37.\
28096254325535", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-278.5135279406488047120613409587923083427934805630926574254669`37.\
17363537851686, \
-356.5935301407724882482801927092610769998896746170202160128788`37.\
28096254325535]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "278.5135279406488047120613407745228246923418065427191895187743`34.\
93977189514843"}], "-", 
    RowBox[{
    "356.5935301407724882482801923518255372353237914069536430590195`35.\
04709905988692", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-278.5135279406488047120613407745228246923418065427191895187743`34.\
93977189514843, \
-356.5935301407724882482801923518255372353237914069536430590195`35.\
04709905988692]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.443818443330907394146376811431`7.881873210308302*^-28"}],
  SequenceForm[
  "dif : ", 4.443818443330907394146376811431`7.881873210308302*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "126", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 126, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "576.377546305297309968492266798901549395`38.76070705384624"}], "-", 
    
    RowBox[{
    "1884.9273898077452244780290732863284025739999999999999999999999`39.\
275294625197944", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-576.377546305297309968492266798901549395`38.76070705384624, \
-1884.9273898077452244780290732863284025739999999999999999999999`39.\
275294625197944]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"151.144090314632002137885853941925410277`38.1793911710711", "+", 
    RowBox[{
    "1700.676381444116338846912624651221075757`39.23062168038253", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   151.144090314632002137885853941925410277`38.1793911710711, 
    1700.676381444116338846912624651221075757`39.23062168038253]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.017696`4.699420103120577"}],
  SequenceForm["breakpoint   ", 0.017696`4.699420103120577],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.069322`6.480653495492355"}],
  SequenceForm["breakpoint   ", 1.069322`6.480653495492355],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "64.4246443429716015878951571704885117330355611195494979548411`37.\
024692513655125", "+", 
    RowBox[{
    "57.0813886619326017734194002205334357622340334441574112705613`36.\
97213501393358", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   64.4246443429716015878951571704885117330355611195494979548411`37.\
024692513655125, 
    57.0813886619326017734194002205334357622340334441574112705613`36.\
97213501393358]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "360.8088116476937062427112556864876273849644388804505020451589`37.\
64952264882916"}], "-", 
    RowBox[{
    "127.1696197016962838576970484145738910547659665558425887294386`37.\
196628886060644", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-360.8088116476937062427112556864876273849644388804505020451589`37.\
64952264882916, \
-127.1696197016962838576970484145738910547659665558425887294386`37.\
196628886060644]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "360.8088116476937062427112561655424309940241624800449701130327`35.\
12508818681651"}], "-", 
    RowBox[{
    "127.1696197016962838576970486288951391313508733044510290536244`34.\
672194424047994", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-360.8088116476937062427112561655424309940241624800449701130327`35.\
12508818681651, \
-127.1696197016962838576970486288951391313508733044510290536244`34.\
672194424047994]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.859135692498132108988868783768`8.148050494299614*^-28"}],
  SequenceForm[
  "dif : ", 6.859135692498132108988868783768`8.148050494299614*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "127", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 127, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007773`4.342133661201458"}],
  SequenceForm["breakpoint   ", 0.007773`4.342133661201458],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.250792`5.850858672340184"}],
  SequenceForm["breakpoint   ", 0.250792`5.850858672340184],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "128", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 128, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.009184`4.414576868549871"}],
  SequenceForm["breakpoint   ", 0.009184`4.414576868549871],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.508279`6.157647160305656"}],
  SequenceForm["breakpoint   ", 0.508279`6.157647160305656],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "129", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 129, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.007282`4.313795668093897"}],
  SequenceForm["breakpoint   ", 0.007282`4.313795668093897],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.230011`5.813293599622551"}],
  SequenceForm["breakpoint   ", 0.230011`5.813293599622551],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632842995370646005686401822601243`36.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881874799215758028011548013676951`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.0886385595468622713111814632842995370646005686401822601243`36.\
74955811494578, 
    0.2047807533971233772087220881874799215758028011548013676951`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632842995370646005686401822601243`36.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881874799215758028011548013676951`37.\
11322456161759", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.0886385595468622713111814632842995370646005686401822601243`36.\
74955811494578, 
    0.2047807533971233772087220881874799215758028011548013676951`37.\
11322456161759]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0886385595468622713111814632843005751879312368045809586395`34.\
74955811494578"}], "+", 
    RowBox[{
    "0.2047807533971233772087220881833466316382745020381086750671`35.\
113224561617585", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.0886385595468622713111814632843005751879312368045809586395`34.\
74955811494578, 
    0.2047807533971233772087220881833466316382745020381086750671`35.\
113224561617585]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "29",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 29, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.2616063092071559193796420527`6.176048529719919*^-30"}],
  SequenceForm[
  "dif : ", 9.2616063092071559193796420527`6.176048529719919*^-30],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "130", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 130, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "532.1378070469127935952841480202449110760000000000000000000001`38.\
72602411554671", "+", 
    RowBox[{
    "1057.443346580810187780230099811051098304`39.02425710897718", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   532.1378070469127935952841480202449110760000000000000000000001`38.\
72602411554671, 1057.443346580810187780230099811051098304`39.02425710897718]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "578.426332953216478695969135034717246202`38.76224805606371"}], "-", 
    
    RowBox[{
    "1055.6898169453553598920695122427926546599999999999999999999999`38.\
023536332423696", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-578.426332953216478695969135034717246202`38.76224805606371, \
-1055.6898169453553598920695122427926546599999999999999999999999`38.\
023536332423696]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.018939`4.7289020375429915"}],
  SequenceForm["breakpoint   ", 0.018939`4.7289020375429915],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.972894`6.439610518530168"}],
  SequenceForm["breakpoint   ", 0.972894`6.439610518530168],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "40.3199137626004629476139383280015081569986286907127480682234`37.\
07629390931269"}], "+", 
    RowBox[{
    "25.7378726576661824777227742244388229652254967061300671765484`36.\
881346962560514", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-40.3199137626004629476139383280015081569986286907127480682234`37.\
07629390931269, 
    25.7378726576661824777227742244388229652254967061300671765484`36.\
881346962560514]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "86.6084396689041480482989253424738432829986286907127480682233`37.\
20658379245184"}], "+", 
    RowBox[{
    "27.4914022931210103658833617926972666092254967061300671765485`36.\
281365360765385", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-86.6084396689041480482989253424738432829986286907127480682233`37.\
20658379245184, 
    27.4914022931210103658833617926972666092254967061300671765485`36.\
281365360765385]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "86.6084396689041480482989253464282615306849965997288122711162`35.\
12966935548743"}], "+", 
    RowBox[{
    "27.4914022931210103658833618215077406823192172316247947986173`34.\
63130603411891", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-86.6084396689041480482989253464282615306849965997288122711162`35.\
12966935548743, 
    27.4914022931210103658833618215077406823192172316247947986173`34.\
63130603411891]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.600174676188929894202681391851`7.424990490840677*^-28"}],
  SequenceForm[
  "dif : ", 1.600174676188929894202681391851`7.424990490840677*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "131", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 131, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "763.9340832982641685323255834695434383420000000000000000000001`38.\
88305588672378", "+", 
    RowBox[{
    "2114.8866931616203755604601996220253210100000000000000000000001`38.\
32528710464116", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   763.9340832982641685323255834695434383420000000000000000000001`38.\
88305588672378, 
    2114.8866931616203755604601996220253210100000000000000000000001`38.\
32528710464116]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "813.42418697393282572457640158742593232`37.910317081903266"}], "-", 
    
    RowBox[{
    "2105.5394894280276882861888518457489224600000000000000000000001`38.\
32336339103288", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-813.42418697393282572457640158742593232`37.910317081903266, \
-2105.5394894280276882861888518457489224600000000000000000000001`38.\
32336339103288]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.01974`4.746892141829589"}],
  SequenceForm["breakpoint   ", 0.01974`4.746892141829589],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.050425`6.472910042861521"}],
  SequenceForm["breakpoint   ", 1.050425`6.472910042861521],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "26.0370593104320806865894135319502460816455203140608187513291`37.\
09173705417757"}], "-", 
    RowBox[{
    "14.5168857674219037347418044105836685469361141875924022683375`36.\
83801858120175", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-26.0370593104320806865894135319502460816455203140608187513291`37.\
09173705417757, \
-14.5168857674219037347418044105836685469361141875924022683375`36.\
83801858120175]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "75.527162986100737878840231649832740059645520314060818751329`36.\
76056926832284"}], "-", 
    RowBox[{
    "5.1696820338292164604704566343072699969361141875924022683375`35.\
36891587598801", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-75.527162986100737878840231649832740059645520314060818751329`36.\
76056926832284, \
-5.1696820338292164604704566343072699969361141875924022683375`35.\
36891587598801]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "75.5271629861007378788402315833373649436101229392760789566726`35.\
14950001135764"}], "-", 
    RowBox[{
    "5.1696820338292164604704564485936695303327278246225564392642`33.\
98486067190693", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-75.5271629861007378788402315833373649436101229392760789566726`35.\
14950001135764, \
-5.1696820338292164604704564485936695303327278246225564392642`33.\
98486067190693]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.3028338271652764186415324275866`8.403897701003231*^-27"}],
  SequenceForm[
  "dif : ", 1.3028338271652764186415324275866`8.403897701003231*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "132", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 132, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "618.957149149533685716628732167146732918`38.79166058354019", "+", 
    RowBox[{
    "1126.9594631131632562115334756861144108740000000000000000000001`39.\
05190829469483", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   618.957149149533685716628732167146732918`38.79166058354019, 
    1126.9594631131632562115334756861144108740000000000000000000001`39.\
05190829469483]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "714.605395409507132768790247221129591088`38.85406629088647"}], "-", 
    
    RowBox[{
    "1105.464272224533032660156158677597247914`39.04354471106989", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-714.605395409507132768790247221129591088`38.85406629088647, \
-1105.464272224533032660156158677597247914`39.04354471106989]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.019151`4.733736449771527"}],
  SequenceForm["breakpoint   ", 0.019151`4.733736449771527],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.677176`6.2822465512431656"}],
  SequenceForm["breakpoint   ", 0.677176`6.2822465512431656],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "16.021505521697188791696815690960582445468181732592963426002`36.\
279933196096465"}], "+", 
    RowBox[{
    "117.8441612305643790201567712621074709067781232739988636441495`37.\
146537941906246", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-16.021505521697188791696815690960582445468181732592963426002`36.\
279933196096465, 
    117.8441612305643790201567712621074709067781232739988636441495`37.\
146537941906246]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "111.6697517816706358438583307449434406154681817325929634260021`37.\
03050571940474"}], "+", 
    RowBox[{
    "139.3393521191946025715340882706246338667781232739988636441495`37.\
12664395549167", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-111.6697517816706358438583307449434406154681817325929634260021`37.\
03050571940474, 
    139.3393521191946025715340882706246338667781232739988636441495`37.\
12664395549167]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "111.6697517816706358438583310435345748101951512801104475454014`34.\
94665333004301"}], "+", 
    RowBox[{
    "139.3393521191946025715340879979581501366400062689045836729343`35.\
04279156612996", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-111.6697517816706358438583310435345748101951512801104475454014`34.\
94665333004301, 
    139.3393521191946025715340879979581501366400062689045836729343`35.\
04279156612996]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.1322349258987673776338311016435`8.327768413993748*^-27"}],
  SequenceForm[
  "dif : ", 1.1322349258987673776338311016435`8.327768413993748*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "133", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 133, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "156.969316226530105441031631064404476092`38.19581476644838", "+", 
    RowBox[{
    "394.3761583787185787385687207780076810469999999999999999999999`38.\
595910652218635", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   156.969316226530105441031631064404476092`38.19581476644838, 
    394.3761583787185787385687207780076810469999999999999999999999`38.\
595910652218635]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "322.876070825976853085197729253585076936`38.50903585953149"}], "-", 
    
    RowBox[{
    "448.673679457239382771613020605142278381`38.651930593264396", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-322.876070825976853085197729253585076936`38.50903585953149, \
-448.673679457239382771613020605142278381`38.651930593264396]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.036915`5.018747866254455"}],
  SequenceForm["breakpoint   ", 0.036915`5.018747866254455],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "1.937118`6.738701070171708"}],
  SequenceForm["breakpoint   ", 1.937118`6.738701070171708],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "18.5048562046374836411535804328325796546367643511214041674128`36.\
4222682384157"}], "-", 
    RowBox[{
    "97.2313482133614058024934234249602655947250199281345350706088`37.\
14278883147247", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-18.5048562046374836411535804328325796546367643511214041674128`36.\
4222682384157, \
-97.2313482133614058024934234249602655947250199281345350706088`37.\
14278883147247]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "184.4116108040842312853196786220131804986367643511214041674128`37.\
311608411309315"}], "-", 
    RowBox[{
    "151.5288692918822098355377232520948629287250199281345350706089`37.\
22631553250328", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-184.4116108040842312853196786220131804986367643511214041674128`37.\
311608411309315, \
-151.5288692918822098355377232520948629287250199281345350706089`37.\
22631553250328]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "184.4116108040842312853196786244073802920284979645172877810016`35.\
038485331664106"}], "-", 
    RowBox[{
    "151.5288692918822098355377232082430930948619143238647217288959`34.\
95319245285807", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-184.4116108040842312853196786244073802920284979645172877810016`35.\
038485331664106, \
-151.5288692918822098355377232082430930948619143238647217288959`34.\
95319245285807]],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.19995139350205965842816333253`7.11910575834383*^-29"}],
  SequenceForm[
  "dif : ", 9.19995139350205965842816333253`7.11910575834383*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "134", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 134, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.012639`4.553257707342484"}],
  SequenceForm["breakpoint   ", 0.012639`4.553257707342484],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.570008`6.2074259444868405"}],
  SequenceForm["breakpoint   ", 0.570008`6.2074259444868405],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "135", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 135, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.010346`4.466317467569039"}],
  SequenceForm["breakpoint   ", 0.010346`4.466317467569039],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"breakpoint   \"\>", "\[InvisibleSpace]", 
   "0.432958`6.087990762244413"}],
  SequenceForm["breakpoint   ", 0.432958`6.087990762244413],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term3=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ours: ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Ita : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", 
   "\[Infinity]", "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 
   DirectedInfinity[1], " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["dif : ", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "8dbce04f-7f3b-4195-a912-5a998bd408bf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"realdigits", "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{"digits", ",", "Infinity"}], "]"}]}], "\n", 
 RowBox[{"Histogram", "[", 
  RowBox[{"realdigits", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Max", "[", "realdigits", "]"}], "+", "10"}], ",", "1"}], "}"}],
    ",", 
   RowBox[{"PlotRange", "->", "Full"}]}], "]"}]}], "Input",
 ExpressionUUID -> "c6b53d0f-4259-4d8e-9e61-b071b2046cba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "27", ",", "27", ",", "30", ",", "29", ",", "28", ",", "29", ",", "29", ",",
    "34", ",", "30", ",", "31", ",", "30", ",", "29", ",", "27", ",", "26", 
   ",", "28", ",", "26", ",", "28", ",", "28", ",", "27", ",", "27", ",", 
   "27", ",", "27", ",", "26", ",", "27", ",", "27", ",", "27", ",", "26", 
   ",", "27", ",", "28", ",", "26", ",", "26", ",", "27", ",", "27", ",", 
   "27", ",", "27", ",", "27", ",", "30", ",", "30", ",", "30", ",", "29", 
   ",", "29", ",", "28", ",", "26", ",", "27", ",", "27", ",", "28", ",", 
   "29", ",", "30", ",", "29", ",", "29", ",", "28", ",", "27", ",", "28", 
   ",", "29", ",", "28", ",", "28", ",", "29", ",", "28", ",", "29", ",", 
   "28", ",", "29", ",", "30", ",", "30", ",", "29", ",", "30", ",", "30", 
   ",", "29", ",", "31", ",", "30", ",", "26", ",", "27", ",", "28", ",", 
   "27", ",", "28", ",", "28", ",", "26", ",", "27", ",", "27", ",", "28", 
   ",", "26", ",", "27", ",", "28", ",", "27", ",", "26", ",", "24", ",", 
   "27", ",", "26", ",", "28", ",", "27", ",", "27", ",", "28", ",", "28", 
   ",", "27", ",", "26", ",", "26", ",", "27", ",", "28", ",", "28", ",", 
   "25", ",", "27", ",", "27", ",", "25", ",", "27", ",", "28", ",", "28", 
   ",", "25", ",", "27", ",", "26", ",", "25", ",", "27", ",", "29", ",", 
   "26", ",", "27", ",", "27", ",", "28", ",", "30", ",", "28", ",", "30", 
   ",", "27", ",", "26", ",", "27", ",", "25", ",", "27", ",", "26", ",", 
   "28", ",", "26", ",", "26", ",", "27", ",", "28", ",", "25", ",", "26", 
   ",", "26", ",", "28", ",", "28", ",", "28", ",", "30", ",", "28", ",", 
   "26", ",", "28", ",", "27", ",", "28", ",", "27", ",", "28", ",", "30", 
   ",", "28", ",", "27", ",", "28", ",", "29", ",", "29", ",", "28", ",", 
   "28", ",", "27", ",", "26", ",", "28", ",", "29", ",", "29", ",", "29", 
   ",", "26", ",", "27", ",", "29", ",", "29", ",", "26", ",", "29", ",", 
   "30", ",", "28", ",", "28", ",", "28", ",", "30", ",", "28", ",", "28", 
   ",", "28", ",", "29", ",", "29", ",", "27", ",", "27", ",", "25", ",", 
   "25", ",", "26", ",", "27", ",", "25", ",", "25", ",", "25", ",", "27", 
   ",", "25", ",", "26", ",", "27", ",", "24", ",", "27", ",", "27", ",", 
   "28", ",", "28", ",", "27", ",", "27", ",", "25", ",", "26", ",", "25", 
   ",", "26", ",", "26", ",", "27", ",", "27", ",", "28", ",", "27", ",", 
   "30", ",", "27", ",", "27", ",", "28", ",", "30", ",", "28", ",", "26", 
   ",", "24", ",", "25", ",", "25", ",", "25", ",", "27", ",", "26", ",", 
   "26", ",", "30", ",", "28", ",", "28", ",", "27", ",", "27", ",", "27", 
   ",", "26", ",", "27", ",", "29", ",", "29", ",", "28", ",", "26", ",", 
   "26", ",", "25", ",", "26", ",", "26", ",", "29", ",", "28"}], 
  "}"}]], "Output",
 ExpressionUUID -> "e668f845-316b-47b3-9a28-9a6876c658c0"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.7], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.7], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{24., 0}, {25., 3}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{200.9068527549312, 208.92923429652814`}, {
          84.92532661149644, 94.5715121515732}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox["3", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[3, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{25., 0}, {26., 18}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{208.42923429652814`, 216.45161583812506`}, {
          39.19439891111268, 94.5715121515732}}],
        StatusArea[#, 18]& ,
        TagBoxNote->"18"],
       StyleBox["18", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[18, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{26., 0}, {27., 39}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{215.95161583812506`, 
          223.97399737972194`}, {-24.828899869424603`, 94.5715121515732}}],
        StatusArea[#, 39]& ,
        TagBoxNote->"39"],
       StyleBox["39", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[39, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{27., 0}, {28., 65}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{223.47399737972194`, 
          231.49637892131886`}, {-104.09584121675648`, 94.5715121515732}}],
        StatusArea[#, 65]& ,
        TagBoxNote->"65"],
       StyleBox["65", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[65, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{28., 0}, {29., 56}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{230.99637892131886`, 
          239.0187604629158}, {-76.65728459652622, 94.5715121515732}}],
        StatusArea[#, 56]& ,
        TagBoxNote->"56"],
       StyleBox["56", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[56, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{29., 0}, {30., 29}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{238.5187604629158, 246.54114200451272`}, {
          5.658385264164579, 94.5715121515732}}],
        StatusArea[#, 29]& ,
        TagBoxNote->"29"],
       StyleBox["29", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[29, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{30., 0}, {31., 21}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{246.04114200451272`, 254.0635235461096}, {
          30.048213371035928`, 94.5715121515732}}],
        StatusArea[#, 21]& ,
        TagBoxNote->"21"],
       StyleBox["21", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[21, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{31., 0}, {32., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{253.5635235461096, 261.5859050877065}, {
          87.97405512485537, 94.5715121515732}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox["2", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{34., 0}, {35., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{276.1306681709004, 284.15304971249725`}, {
          91.02278363821428, 94.5715121515732}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.88, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{0., 44.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 ExpressionUUID -> "e668f845-316b-47b3-9a28-9a6876c658c0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical O(ep^4)", "Section",
 ExpressionUUID -> "3a3d4cb7-f7b5-48be-a1f9-35b531cc9982"],

Cell[CellGroupData[{

Cell[BoxData["nonplanarlist"], "Input",
 ExpressionUUID -> "a2b08951-eea3-4f66-b6e4-8cb40d94433e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "98", ",", "99", ",", "100", ",", "101", ",", "102", ",", "103", ",", "104",
    ",", "105", ",", "106", ",", "107", ",", "108", ",", "109", ",", "110", 
   ",", "111", ",", "112", ",", "113", ",", "114", ",", "117", ",", "118", 
   ",", "119", ",", "120", ",", "121", ",", "122", ",", "123", ",", "124", 
   ",", "125", ",", "126", ",", "127", ",", "128", ",", "129", ",", "130", 
   ",", "131", ",", "132", ",", "133", ",", "134", ",", "135"}], 
  "}"}]], "Output",
 ExpressionUUID -> "343e09db-ea5e-44c8-b498-7c13d1a4a6cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"digits", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<********************* Basis element \>\"", ",", "k", ",", 
      "\"\< *******************************\>\""}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EQS0", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], ")"}]}]}], "/.",
           "replebnew03norm"}], "/.", 
         RowBox[{"GP", "->", "G"}]}], "//", 
        RowBox[{
         RowBox[{"GIntegrate", "[", 
          RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", 
       RowBox[{"ReplaceAll", "[", "extra", "]"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"point1", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", "x0"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term1=\>\"", ",", "term1"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"be", "[", "k", "]"}], "/.", "replbb4norm"}], "/.", 
         "extra"}], "/.", "point1"}], "/.", 
       RowBox[{"GP", "->", "G"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "}"}]}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term2=\>\"", ",", "term2"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EQS0", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"Log", "[", 
             RowBox[{"alphabetinxf", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"eb", "[", "i_", "]"}], ":>", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eb", "[", "i", "]"}], "/.", 
             RowBox[{"replebnewn", "[", "3", "]"}]}], ")"}]}]}], "/.", 
         "dtoroots"}], "/.", "point1"}], "/.", 
       RowBox[{"x", "\[Rule]", "x0"}]}], "//", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"#", ",", "35"}], "]"}], "&"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term3=\>\"", ",", "term3"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"term4", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"EQS0", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], ")"}]}]}],
             "/.", 
            RowBox[{"(", 
             RowBox[{"replebnew03norm", "/.", "extra"}], ")"}]}], "/.", 
           "point1"}], "/.", 
          RowBox[{"x", "\[Rule]", "x0"}]}], "/.", 
         RowBox[{"GP", "->", "G"}]}], "//", 
        RowBox[{
         RowBox[{"Ginsh", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "}"}]}], "]"}], "&"}]}]}], ";"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"term4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"EQS0", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], ")"}]}]}],
             "/.", 
            RowBox[{"(", "replebnew03norm", 
             RowBox[{"(*", 
              RowBox[{"/.", "extra"}], "*)"}], ")"}]}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"GP", "[", 
              RowBox[{"0", ",", "0", ",", "a_"}], "]"}], "/;", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "/.", "point1"}], ")"}], "<", "0"}]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"GP", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "a"}]}], "]"}], "+", 
                RowBox[{"I", " ", "Pi", " ", 
                 RowBox[{"Sign", "[", 
                  RowBox[{"eps", "[", "a", "]"}], "]"}]}]}], ")"}], "^", 
              "2"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"GP", "[", 
             RowBox[{"0", ",", "a_"}], "]"}], "/;", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "/.", "point1"}], ")"}], "<", "0"}]}], 
           "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"GP", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "a"}]}], "]"}], "+", 
             RowBox[{"I", " ", "Pi", " ", 
              RowBox[{"Sign", "[", 
               RowBox[{"eps", "[", "a", "]"}], "]"}]}]}], ")"}]}]}], "/.", 
         RowBox[{
          RowBox[{"eps", "[", "a_", "]"}], "\[RuleDelayed]", 
          RowBox[{"Im", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "/.", "extra"}], "/.", "point1"}], "//", "N"}], 
           "]"}]}]}], "/.", "extra"}], "/.", 
       RowBox[{"GP", "\[Rule]", "G"}]}], "//", 
      RowBox[{
       RowBox[{"Ginsh", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"point1", ",", 
           RowBox[{"{", 
            RowBox[{"x", "\[Rule]", "x0"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term4=\>\"", ",", "term4"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do400", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EQS0", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"alphabetinxf", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"LL", "[", "i", "]"}], "/.", "repllogs0"}], ")"}]}],
                "/.", "dtoroots"}], "/.", "point1"}], "/.", 
             RowBox[{"x", "\[Rule]", 
              RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
         RowBox[{
          RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"EQS0", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], "/.", 
           RowBox[{"x", "\[Rule]", 
            RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", " ", 
       RowBox[{
        RowBox[{"eb", "[", "114", "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"eb", "[", "114", "]"}], "/.", " ", "replebhpl0W2norm"}], 
           "/.", " ", "point1"}], "/.", " ", 
          RowBox[{"x", "->", 
           RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"eb", "[", "i", "]"}], "/.", "replebhpl0W2norm"}], "/.", 
           "extra"}], "/.", "point1"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k1", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term5", "=", 
           RowBox[{"x0", " ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{"do400", ",", 
              RowBox[{"{", 
               RowBox[{"t", ",", "0", " ", ",", "t0", ",", "1"}], "}"}], ",", 
              
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ","}], "*)"}], 
              RowBox[{"WorkingPrecision", "\[Rule]", "37"}], ",", 
              RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
              RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
               RowBox[{"k1", "++"}]}]}], "]"}]}]}], ",", "k1"}], "]"}], ",", 
        RowBox[{"Print", "[", "k1", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term5=\>\"", ",", "term5"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intgd", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EQS0", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"alphabetinxf", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "dtoroots"}], "/.",
               "point1"}], "/.", 
             RowBox[{"x", "\[Rule]", 
              RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
         RowBox[{
          RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"EQS0", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"dlogalp", "[", "i", "]"}]}]}], "/.", " ", 
       RowBox[{
        RowBox[{"eb", "[", "114", "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"eb", "[", "114", "]"}], "/.", " ", "replebhplW2norm"}], 
            "/.", " ", "dtoroots"}], "/.", " ", "point1"}], "/.", " ", 
          RowBox[{"x", "->", 
           RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eb", "[", "i", "]"}], "/.", "replebhplW2norm"}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<after intgd\>\"", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"sub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EQS0", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"alphabetinxf", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "dtoroots"}], "/.",
               "point1"}], "/.", 
             RowBox[{"x", "\[Rule]", 
              RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
         RowBox[{
          RowBox[{"eb", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"EQS0", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"dLog", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"L", "[", "i", "]"}], "/.", "repldlogs0"}], "/.", 
           RowBox[{"x", "\[Rule]", 
            RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", " ", 
       RowBox[{
        RowBox[{"eb", "[", "114", "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"eb", "[", "114", "]"}], "/.", " ", "replebhpl0W2norm"}],
             "/.", " ", "dtoroots"}], "/.", " ", "point1"}], "/.", " ", 
          RowBox[{"x", "->", 
           RowBox[{"x0", " ", "t"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{"eb", "[", "j_", "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eb", "[", "j", "]"}], "/.", "replebhpl0W2norm"}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<after sub\>\"", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"integrand", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"intgd", "-", "sub"}], "/.", "dtoroots"}], "/.", "extra"}], "/.",
        "point1"}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"x0", " ", "t"}]}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k1", "=", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"term6", "=", 
           RowBox[{"x0", " ", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{"integrand", ",", 
              RowBox[{"{", 
               RowBox[{"t", ",", "0", " ", ",", "t0", ",", "1"}], "}"}], ",", 
              
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ","}], "*)"}], 
              RowBox[{"WorkingPrecision", "\[Rule]", "37"}], ",", 
              RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
              RowBox[{"EvaluationMonitor", "\[RuleDelayed]", 
               RowBox[{"k1", "++"}]}]}], "]"}]}]}], ",", "k1"}], "]"}], ",", 
        RowBox[{"Print", "[", "k1", "]"}]}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<term6=\>\"", ",", "term6"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"res4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "term1", "+", "term2", "+", "term3", "-", "term4", "-", "term5", "-", 
        "term6"}], ")"}], "//", "Chop"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"dr", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Re", "[", "res4", "]"}], ",", 
       RowBox[{"Re", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"numer", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"di", "=", 
     RowBox[{"comparedigits", "[", 
      RowBox[{
       RowBox[{"Im", "[", "res4", "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"numer", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"digits", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"digits", ",", 
       RowBox[{"{", 
        RowBox[{"dr", ",", "di"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"do1", "=", 
     RowBox[{
      RowBox[{"(", "res4", ")"}], "-", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"numer", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"do2", "=", 
     RowBox[{
      RowBox[{"(", "res4", ")"}], "+", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"numer", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
        "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ours: \>\"", ",", "res4"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Ita : \>\"", ",", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"numer", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", "ep", ",", "4"}], 
       "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Found agreement with at least \>\"", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"dr", ",", "di"}], "]"}], ",", "\"\< digits.\>\""}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<dif : \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"do2", "!=", "0"}], ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"do1", "/", "do2"}], "]"}], ",", "0"}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "nonplanarlist"}], "}"}]}], "]"}]}], "Input",
 ExpressionUUID -> "5bb68f65-62e9-4398-81c6-18e388bf4025"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "98", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 98, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "68.1954138473696436759680198971211940358185925137839125998996`35.\
12288084533353"}], "-", 
    RowBox[{
    "25.1226051681510153684652841482362597996797037599376019614526`34.\
68919034901216", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-68.1954138473696436759680198971211940358185925137839125998996`35.\
12288084533353, \
-25.1226051681510153684652841482362597996797037599376019614526`34.\
68919034901216]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[CellGroupData[{

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term5=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "34.5676130470709236298556894728979465584109275770186193415278`37.\
13098741873474"}], "-", 
    RowBox[{
    "10.6036013340045375847727368786968824769128839879201373157887`36.\
61777141803557", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-34.5676130470709236298556894728979465584109275770186193415278`37.\
13098741873474, \
-10.6036013340045375847727368786968824769128839879201373157887`36.\
61777141803557]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "33.6278008002987200461123304242232474774076649367652932583718`34.\
813668811833146"}], "-", 
    RowBox[{
    "14.5190038341464777836925472695393773227668197720174646456639`34.\
448907165627126", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-33.6278008002987200461123304242232474774076649367652932583718`34.\
813668811833146, \
-14.5190038341464777836925472695393773227668197720174646456639`34.\
448907165627126]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "33.627800800298720046112330518759996051601824995212155162714`35.\
113397009228336"}], "-", 
    RowBox[{
    "14.5190038341464777836925464163261025991351352663088850294642`34.\
748635363022316", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-33.627800800298720046112330518759996051601824995212155162714`35.\
113397009228336, \
-14.5190038341464777836925464163261025991351352663088850294642`34.\
748635363022316]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.17181971610444677201502036417785`8.82883048199004*^-26"}],
  SequenceForm[
  "dif : ", 1.17181971610444677201502036417785`8.82883048199004*^-26],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "99", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 99, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "430.2390985964270214163132799942445160052372823203906597925843`35.\
004836088148494", "-", 
    RowBox[{
    "420.6564341277614605869272398755244597719743569209982184915652`34.\
99505374919863", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   430.2390985964270214163132799942445160052372823203906597925843`35.\
004836088148494, \
-420.6564341277614605869272398755244597719743569209982184915652`34.\
99505374919863]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "82.281073960590450754298366778985959353439937572655700507173`36.\
15883648880587", "+", 
    RowBox[{
    "802.9904019063486501605971164530026861721177213234483439404565`37.\
14824689140189", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   82.281073960590450754298366778985959353439937572655700507173`36.\
15883648880587, 
    802.9904019063486501605971164530026861721177213234483439404565`37.\
14824689140189]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "192.3086424991595154689768359370308264601260989978902440744202`36.\
569185199166164"}], "-", 
    RowBox[{
    "707.7163753292413450835394950416975776353236466734757686459033`37.\
13504564150158", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-192.3086424991595154689768359370308264601260989978902440744202`36.\
569185199166164, \
-707.7163753292413450835394950416975776353236466734757686459033`37.\
13504564150158]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "540.2666671349960861309917491522893831119234437456252033598316`35.\
09275502980816", "-", 
    RowBox[{
    "515.9304607048687656639848612868295683087684315709707937861184`35.\
072738025655106", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   540.2666671349960861309917491522893831119234437456252033598316`35.\
09275502980816, \
-515.9304607048687656639848612868295683087684315709707937861184`35.\
072738025655106]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "540.2666671349960861309917452969171352240964824391839662535767`35.\
00977793348374", "-", 
    RowBox[{
    "515.930460704868765663984865923332837367453380722022313088827`34.\
98976092933069", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   540.2666671349960861309917452969171352240964824391839662535767`35.\
00977793348374, \
-515.930460704868765663984865923332837367453380722022313088827`34.\
98976092933069]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.0359243804957116711699286489222`8.617697649123565*^-27"}],
  SequenceForm[
  "dif : ", 4.0359243804957116711699286489222`8.617697649123565*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "100", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 100, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"1698.86566638762749970087612720343573912`38.2301590394617", "+", 
    RowBox[{
    "2037.166326985486881166582875716066205803`39.309026488962395", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   1698.86566638762749970087612720343573912`38.2301590394617, 
    2037.166326985486881166582875716066205803`39.309026488962395]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1810.74830293347337006922719349555191971`38.25785808684419"}], "-", 
    
    RowBox[{
    "2834.40705157001400971553193467341293137`38.45246221978453", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-1810.74830293347337006922719349555191971`38.25785808684419, \
-2834.40705157001400971553193467341293137`38.45246221978453]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "805.7820942552199032289723976177068259231281847348622755190039`34.\
91204213513226"}], "+", 
    RowBox[{
    "1139.2025541122815877246504312963553176392921677450977071721928`35.\
06242547266854", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-805.7820942552199032289723976177068259231281847348622755190039`34.\
91204213513226, 
    1139.2025541122815877246504312963553176392921677450977071721928`35.\
06242547266854]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "723.914769226646905865131902418661547073`38.859687437145375"}], "-", 
    RowBox[{
    "311.164297893340169231056271129814167843`38.492989761462276", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-723.914769226646905865131902418661547073`38.859687437145375, \
-311.164297893340169231056271129814167843`38.492989761462276]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "117.386839959258120682068667799740409397604274652301788680458`36.\
12023709855917"}], "-", 
    RowBox[{
    "1253.1417326711454285401617455118237202855277332539040800194233`37.\
148617880230255", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-117.386839959258120682068667799740409397604274652301788680458`36.\
12023709855917, \
-1253.1417326711454285401617455118237202855277332539040800194233`37.\
148617880230255]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "124.9280975248205130917654652895994442211644808079849735479753`36.\
892851938566956", "+", 
    RowBox[{
    "188.4661952121796643470233311499920142816770469472150413849011`37.\
07142527525435", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   124.9280975248205130917654652895994442211644808079849735479753`36.\
892851938566956, 
    188.4661952121796643470233311499920142816770469472150413849011`37.\
07142527525435]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "201.2912191399812601418883589810204942636883908905454603865212`34.\
30413903957568"}], "+", 
    RowBox[{
    "1717.801664880060392599896057830654465919142854051786745806715`35.\
235678552852356", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-201.2912191399812601418883589810204942636883908905454603865212`34.\
30413903957568, 
    1717.801664880060392599896057830654465919142854051786745806715`35.\
235678552852356]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "201.2912191399812601418883357568860243737024968001410085950606`34.\
21640543514379"}], "+", 
    RowBox[{
    "1717.8016648800603925998960758262536084517595958343139122734215`35.\
147553624246214", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-201.2912191399812601418883357568860243737024968001410085950606`34.\
21640543514379, 
    1717.8016648800603925998960758262536084517595958343139122734215`35.\
147553624246214]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.4936005602937221724060059287431`8.938587182876258*^-27"}],
  SequenceForm[
  "dif : ", 8.4936005602937221724060059287431`8.938587182876258*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "101", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 101, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "35.8695018216758399466736725574480264285999999999999999999999`38.\
554725344961454", "-", 
    RowBox[{
    "8554.7923794481999379218620558146614987`37.932209473894176", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   35.8695018216758399466736725574480264285999999999999999999999`38.\
554725344961454, -8554.7923794481999379218620558146614987`37.932209473894176]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "234.1665501584139240985148035758963524170000000000000000000001`38.\
369524857776725"}], "+", 
    RowBox[{
    "8726.128096023958857688704068208984524`36.940821583964585", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-234.1665501584139240985148035758963524170000000000000000000001`38.\
369524857776725, 8726.128096023958857688704068208984524`36.940821583964585]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "207.4830490464770588037532990222856983021644426809501019498573`35.\
02857722964364"}], "-", 
    RowBox[{
    "180.0897806109599414523152948739757382234390836621717406241632`34.\
96708367715337", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-207.4830490464770588037532990222856983021644426809501019498573`35.\
02857722964364, \
-180.0897806109599414523152948739757382234390836621717406241632`34.\
96708367715337]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "106.3089955765573868967952562996439960820000000000000000000001`38.\
02657001488988"}], "-", 
    RowBox[{
    "104.2391993348419020746743903384457649407000000000000000000001`39.\
018031066885314", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-106.3089955765573868967952562996439960820000000000000000000001`38.\
02657001488988, \
-104.2391993348419020746743903384457649407000000000000000000001`39.\
018031066885314]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "40.0167571171402718203003411389463605302270322632664216777091`36.\
424646412865926", "+", 
    RowBox[{
    "209.0728693882122775388203850708507061121716399696580014611223`37.\
14270220123694", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   40.0167571171402718203003411389463605302270322632664216777091`36.\
424646412865926, 
    209.0728693882122775388203850708507061121716399696580014611223`37.\
14270220123694]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "401.719350257290482021092479500890869571184425192317836827467`37.\
1427399485821"}], "-", 
    RowBox[{
    "76.7001639288799306755430284114840472375052514060888717240997`36.\
423613489145005", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-401.719350257290482021092479500890869571184425192317836827467`37.\
1427399485821, \
-76.7001639288799306755430284114840472375052514060888717240997`36.\
423613489145005]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "62.2314913334924541419929646208544808323929502481013131999005`34.\
495425767606534", "-", 
    RowBox[{
    "36.8875701596914664740762488005736068574054722257408703611856`34.\
07737585452034", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   62.2314913334924541419929646208544808323929502481013131999005`34.\
495425767606534, \
-36.8875701596914664740762488005736068574054722257408703611856`34.\
07737585452034]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "62.2314913334924541419929619673547894884685591287076484002973`35.\
08513111100375", "-", 
    RowBox[{
    "36.8875701596914664740762523518013846809464759410148191313299`34.\
858000950867165", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   62.2314913334924541419929619673547894884685591287076484002973`35.\
08513111100375, \
-36.8875701596914664740762523518013846809464759410148191313299`34.\
858000950867165]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "24",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 24, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.06395493372008400872065975417588`8.968215959540478*^-26"}],
  SequenceForm[
  "dif : ", 3.06395493372008400872065975417588`8.968215959540478*^-26],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "102", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 102, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "787.8507480575373317949832186721139348269999999999999999999999`38.\
896443951709884"}], "+", 
    RowBox[{
    "8554.7923794481999379218620558146614985`37.932209473894176", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-787.8507480575373317949832186721139348269999999999999999999999`38.\
896443951709884, 8554.7923794481999379218620558146614985`37.932209473894176]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "790.493317634577382222397771102010113445`38.89789820301372", "-", 
    RowBox[{
    "8726.12809602395885768870406820898452405`38.940821583964585", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   790.493317634577382222397771102010113445`38.89789820301372, \
-8726.12809602395885768870406820898452405`38.940821583964585]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "35.915909602525440010427615456117797906084810666596677343871`34.\
415407818716155", "+", 
    RowBox[{
    "189.9413247584873650550676210884697764827953779588700805165946`35.\
02586761784643", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   35.915909602525440010427615456117797906084810666596677343871`34.\
415407818716155, 
    189.9413247584873650550676210884697764827953779588700805165946`35.\
02586761784643]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "201.915889453989615055142023815144735972`38.30517049641101", "+", 
    RowBox[{
    "104.239199334841902074674390338445765013`38.01803106688531", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   201.915889453989615055142023815144735972`38.30517049641101, 
    104.239199334841902074674390338445765013`38.01803106688531]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "10.6969481926050774460010958899179084869742518245735691248578`35.\
4592547891269"}], "-", 
    RowBox[{
    "525.3274374587167477287941762387271152298038988309383247819426`37.\
15042498096115", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-10.6969481926050774460010958899179084869742518245735691248578`35.\
4592547891269, \
-525.3274374587167477287941762387271152298038988309383247819426`37.\
15042498096115]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "132.7455160012421620394946603852614296916586813129881924761463`36.\
659586073010225", "-", 
    RowBox[{
    "389.0794983341777454440710766437738028639476856026249636953911`37.\
126604560242235", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   132.7455160012421620394946603852614296916586813129881924761463`36.\
659586073010225, \
-389.0794983341777454440710766437738028639476856026249636953911`37.\
126604560242235]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "285.4059780830612092107934204244742806525996188218179460074175`35.\
29432781928616"}], "+", 
    RowBox[{
    "828.7733446407810363864164712382019040135469623924333689939284`35.\
62467420515135", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-285.4059780830612092107934204244742806525996188218179460074175`35.\
29432781928616, 
    828.7733446407810363864164712382019040135469623924333689939284`35.\
62467420515135]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "285.4059780830612092107934047137516151766296536136374131459685`34.\
6632064772489"}], "+", 
    RowBox[{
    "828.77334464078103638641648559996039460467554918064805209403`35.\
12617918635204", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-285.4059780830612092107934047137516151766296536136374131459685`34.\
6632064772489, 
    828.77334464078103638641648559996039460467554918064805209403`35.\
12617918635204]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.2141970617075650356192371134588`9.209713622166415*^-26"}],
  SequenceForm[
  "dif : ", 1.2141970617075650356192371134588`9.209713622166415*^-26],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "103", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 103, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "85.3967673247536845645954482003834873460116263061822962025726`35.\
14737530600215", "-", 
    RowBox[{
    "10.3057480757090924010222060884304084785873913554041659782283`34.\
229013397035466", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   85.3967673247536845645954482003834873460116263061822962025726`35.\
14737530600215, \
-10.3057480757090924010222060884304084785873913554041659782283`34.\
229013397035466]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "18.0699669101086805259024379807338407371230507572434393603928`37.\
05248448106948"}], "+", 
    RowBox[{
    "13.6495070019843982023064126113239843615926381097258128560913`36.\
9306440894409", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-18.0699669101086805259024379807338407371230507572434393603928`37.\
05248448106948, 
    13.6495070019843982023064126113239843615926381097258128560913`36.\
9306440894409]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "109.4328661059187715505316943184614173617136779301585416494885`37.\
04938856323708", "+", 
    RowBox[{
    "84.2800800846290851766213520655443442075830507623786497929277`36.\
93596572907041", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   109.4328661059187715505316943184614173617136779301585416494885`37.\
04938856323708, 
    84.2800800846290851766213520655443442075830507623786497929277`36.\
93596572907041]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "5.9661318710564064600338081373440892785790008667328060865231`33.\
98358434261461"}], "-", 
    RowBox[{
    "108.2353351623225757799499707652987370477630802275086286272473`35.\
24226056047502", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-5.9661318710564064600338081373440892785790008667328060865231`33.\
98358434261461, \
-108.2353351623225757799499707652987370477630802275086286272473`35.\
24226056047502]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "5.9661318710564064600338082135939295307175810691400897243713`33.\
89117999614345"}], "-", 
    RowBox[{
    "108.2353351623225757799499702031013926783009977169524715540719`35.\
14985621400387", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-5.9661318710564064600338082135939295307175810691400897243713`33.\
89117999614345, \
-108.2353351623225757799499702031013926783009977169524715540719`35.\
14985621400387]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.6169117533999267545508780213586`8.520941031320728*^-27"}],
  SequenceForm[
  "dif : ", 2.6169117533999267545508780213586`8.520941031320728*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "104", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 104, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "29.4473807742025668906276574495030849500000000000000000000001`36.\
469046672097726", "+", 
    RowBox[{
    "146.5722701099266609738341706811140352400000000000000000000001`37.\
16605181425212", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   29.4473807742025668906276574495030849500000000000000000000001`36.\
469046672097726, 
    146.5722701099266609738341706811140352400000000000000000000001`37.\
16605181425212]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "4.91811881511716181260543910562838544405`38.69179901649836"}], "-", 
    
    RowBox[{
    "127.0641078699290488254562902879158803615`39.104022891581685", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-4.91811881511716181260543910562838544405`38.69179901649836, \
-127.0641078699290488254562902879158803615`39.104022891581685]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "247.0233564906541562220816643171728177386216978843702344623509`35.\
01719845736964", "+", 
    RowBox[{
    "227.4368741759900354537710784167492666924756676920003266790836`34.\
98132131677588", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   247.0233564906541562220816643171728177386216978843702344623509`35.\
01719845736964, 
    227.4368741759900354537710784167492666924756676920003266790836`34.\
98132131677588]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "20.8867551329663339107807394711087737981`38.319870975293526"}], "-", 
    RowBox[{
    "13.53224730805370463326493797080850856817`39.1313699261202", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-20.8867551329663339107807394711087737981`38.319870975293526, \
-13.53224730805370463326493797080850856817`39.1313699261202]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "15.0724999803783505579576031333550701745043176510669876298274`36.\
37146054644396"}], "+", 
    RowBox[{
    "89.3610505429834152088238486662013536553741585616673239129051`37.\
14442352024578", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-15.0724999803783505579576031333550701745043176510669876298274`36.\
37146054644396, 
    89.3610505429834152088238486662013536553741585616673239129051`37.\
14442352024578]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "315.7546276279930694761623891733159130916090715750361744813657`36.\
98959943258911", "+", 
    RowBox[{
    "330.8837169422964760997249145641628968612543277660159991437175`37.\
009925104093846", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   315.7546276279930694761623891733159130916090715750361744813657`36.\
98959943258911, 
    330.8837169422964760997249145641628968612543277660159991437175`37.\
009925104093846]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "8.2427540649088237073201639078045518744330560395989523891873`33.\
53168657764728"}], "-", 
    RowBox[{
    "159.7674837612385390731348664496083203774828186356829963775389`34.\
81910263082444", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-8.2427540649088237073201639078045518744330560395989523891873`33.\
53168657764728, \
-159.7674837612385390731348664496083203774828186356829963775389`34.\
81910263082444]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "8.2427540649088237073201641318276002077614170885136977777989`33.\
86252172002116"}], "-", 
    RowBox[{
    "159.7674837612385390731348664368679928081716191790425035524288`35.\
14993777319833", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-8.2427540649088237073201641318276002077614170885136977777989`33.\
86252172002116, \
-159.7674837612385390731348664368679928081716191790425035524288`35.\
14993777319833]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "24",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 24, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.012910001708090411954786770192`7.77668258990181*^-28"}],
  SequenceForm[
  "dif : ", 7.012910001708090411954786770192`7.77668258990181*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "105", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 105, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "41.1267189946503173750948671689861790924`38.61412406376749", "+", 
    RowBox[{
    "5.83816675890694751901803210626602045814`38.76627649583164*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   41.1267189946503173750948671689861790924`38.61412406376749, 
    5.83816675890694751901803210626602045814`38.76627649583164*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "43.5477001718048593411702956889406307828000000000000000000001`38.\
63896522411824"}], "-", 
    RowBox[{
    "6.01668045313581588397378560177283354906`38.77935694665453*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-43.5477001718048593411702956889406307828000000000000000000001`38.\
63896522411824, \
-6.01668045313581588397378560177283354906`38.77935694665453*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "44.8193365924377838676005961008268161444916405097246393034912`35.\
01580448778966"}], "-", 
    RowBox[{
    "9.1493111903439397707741965635987537681672576555156904581818`34.\
24387291565123", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-44.8193365924377838676005961008268161444916405097246393034912`35.\
01580448778966, \
-9.1493111903439397707741965635987537681672576555156904581818`34.\
24387291565123]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "5.1033501109822353737274953758767321467000000000000000000001`37.\
707855363756856"}], "-", 
    RowBox[{
    "1.022684749576974194769632407329933437573`39.00974177973466*^-29", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-5.1033501109822353737274953758767321467000000000000000000001`37.\
707855363756856, \
-1.022684749576974194769632407329933437573`39.00974177973466*^-29]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "10.2827602056480172598391338437106405837931500157413759368631`36.\
491914630542496", "-", 
    RowBox[{
    "45.7076820312129133489399757316649331990219394779127505274114`37.\
139794119901616", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   10.2827602056480172598391338437106405837931500157413759368631`36.\
491914630542496, \
-45.7076820312129133489399757316649331990219394779127505274114`37.\
139794119901616]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "36.6614403805865733353373317501432561084319856097520126298796`37.\
104346079028055"}], "+", 
    RowBox[{
    "17.8443418057950348678126600346346667927500471638274031686829`36.\
79163708869549", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-36.6614403805865733353373317501432561084319856097520126298796`37.\
104346079028055, 
    17.8443418057950348678126600346346667927500471638274031686829`36.\
79163708869549]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "15.7582874836715343844503313384719201635528049157140026104747`34.\
555368893741736"}], "+", 
    RowBox[{
    "18.7140290350739387103531191334399543486581157168677956896648`34.\
54952545429513", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-15.7582874836715343844503313384719201635528049157140026104747`34.\
555368893741736, 
    18.7140290350739387103531191334399543486581157168677956896648`34.\
54952545429513]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "15.7582874836715343844503313207041290751387227163433761010696`34.\
95947796897637"}], "+", 
    RowBox[{
    "18.7140290350739387103531191245361838950527153350963998282366`35.\
034136248737575", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-15.7582874836715343844503313207041290751387227163433761010696`34.\
95947796897637, 
    18.7140290350739387103531191245361838950527153350963998282366`35.\
034136248737575]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.061690728326295656412753529457`7.212679217355338*^-28"}],
  SequenceForm[
  "dif : ", 4.061690728326295656412753529457`7.212679217355338*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "106", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 106, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "26.4030286075490339297810384442346366219`38.42165374626779", "-", 
    RowBox[{
    "73.2861350549633304869170853404986359458`38.86502181858814", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   26.4030286075490339297810384442346366219`38.42165374626779, \
-73.2861350549633304869170853404986359458`38.86502181858814]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "41.0886407642462784348675761361264380698`38.61372177478947"}], "+", 
    
    RowBox[{
    "63.5320539349645244127281451438977733736`38.802992895917704", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-41.0886407642462784348675761361264380698`38.61372177478947, 
    63.5320539349645244127281451438977733736`38.802992895917704]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "45.2050158668347048932358718830850262969974412573893217023663`34.\
691612807094366"}], "+", 
    RowBox[{
    "62.8442358097599361328588613344242182233016040051103837153933`34.\
82314264139009", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-45.2050158668347048932358718830850262969974412573893217023663`34.\
691612807094366, 
    62.8442358097599361328588613344242182233016040051103837153933`34.\
82314264139009]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.3400274555009315816628743596776548217500000000000000000001`38.\
72754348993902", "+", 
    RowBox[{
    "6.76612365402685231663246898539402740927`38.83033993045622", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   5.3400274555009315816628743596776548217500000000000000000001`38.\
72754348993902, 6.76612365402685231663246898539402740927`38.83033993045622]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "39.2429281121396444536420534535858161877827508306845650262017`36.\
99543985765006", "-", 
    RowBox[{
    "40.0670983312250802470304016376666459262149954097771320509504`37.\
00446634470068", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   39.2429281121396444536420534535858161877827508306845650262017`36.\
99543985765006, \
-40.0670983312250802470304016376666459262149954097771320509504`37.\
00446634470068]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "133.882460312112547146312592590224155077746026139756040874484`37.\
146121629570246"}], "+", 
    RowBox[{
    "19.1401668244671078798429759715265524634654163717742411642377`36.\
30134366367044", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-133.882460312112547146312592590224155077746026139756040874484`37.\
146121629570246, 
    19.1401668244671078798429759715265524634654163717742411642377`36.\
30134366367044]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "29.4088767209400217126852552019838563233158340516821541459159`34.\
49846384846355", "+", 
    RowBox[{
    "67.250962542492250109224877818569421704581183043113274602106`34.\
84630273137531", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   29.4088767209400217126852552019838563233158340516821541459159`34.\
49846384846355, 
    67.250962542492250109224877818569421704581183043113274602106`34.\
84630273137531]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "29.4088767209400217126852553797926659963945688806137709011091`34.\
75329681077196", "+", 
    RowBox[{
    "67.250962542492250109224877351625956658030021479631813905425`35.\
112516878572656", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   29.4088767209400217126852553797926659963945688806137709011091`34.\
75329681077196, 
    67.250962542492250109224877351625956658030021479631813905425`35.\
112516878572656]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.4036199074764149348079999295853`8.26286199482262*^-27"}],
  SequenceForm[
  "dif : ", 3.4036199074764149348079999295853`8.26286199482262*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "107", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 107, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "48.3556795154267843296724507766699316527920095211710638020963`34.\
93779554759335"}], "-", 
    RowBox[{
    "62.3659934359465029219721158080779300234942786650324070628422`35.\
04829590169405", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-48.3556795154267843296724507766699316527920095211710638020963`34.\
93779554759335, \
-62.3659934359465029219721158080779300234942786650324070628422`35.\
04829590169405]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[CellGroupData[{

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term5=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "12.1152505700235969889763725132500050064174497946027641709203`36.\
936557653566545", "+", 
    RowBox[{
    "15.6968119272445792382053620377730635918867112924885029068099`37.\
049036707601104", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   12.1152505700235969889763725132500050064174497946027641709203`36.\
936557653566545, 
    15.6968119272445792382053620377730635918867112924885029068099`37.\
049036707601104]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "60.4709300854503813186488232899199366592094593157738279730166`35.\
03380486709781"}], "-", 
    RowBox[{
    "78.0628053631910821601774778458509936153809899575209099696521`35.\
14470237326441", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-60.4709300854503813186488232899199366592094593157738279730166`35.\
03380486709781, \
-78.0628053631910821601774778458509936153809899575209099696521`35.\
14470237326441]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "60.4709300854503813186488233536073178082932236018846866395389`34.\
93754742420724"}], "-", 
    RowBox[{
    "78.0628053631910821601774773305729260696223164512665391374966`35.\
04844493037384", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-60.4709300854503813186488233536073178082932236018846866395389`34.\
93754742420724, \
-78.0628053631910821601774773305729260696223164512665391374966`35.\
04844493037384]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.6289940529659981272974324006019`8.318218035568277*^-27"}],
  SequenceForm[
  "dif : ", 2.6289940529659981272974324006019`8.318218035568277*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "108", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 108, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "254.8796750664741394853011879891896182114646596321901089147278`34.\
79322382458432", "+", 
    RowBox[{
    "521.2905377925961247397264146804521851959859110391875682164105`35.\
103968461687955", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   254.8796750664741394853011879891896182114646596321901089147278`34.\
79322382458432, 
    521.2905377925961247397264146804521851959859110391875682164105`35.\
103968461687955]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], ":", 
  " ", "\<\"Integral and error estimates are 0 on all integration subregions. \
Try increasing the value of the MinRecursion option. If value of integral may \
be 0, specify a finite value for the AccuracyGoal option. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \\\"::\\\", \\\"izero\
\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG"],

Cell[CellGroupData[{

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term5=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["327"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "94.5601890506524678844187867400166114020108322414771030005002`36.\
68958413557126", "+", 
    RowBox[{
    "256.4197927528511871455096883552794637092180965465321325262024`37.\
122827348603394", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   94.5601890506524678844187867400166114020108322414771030005002`36.\
68958413557126, 
    256.4197927528511871455096883552794637092180965465321325262024`37.\
122827348603394]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "160.3194860158216716008824012491730068094538273907130059142276`34.\
589834244692675", "+", 
    RowBox[{
    "264.870745039744937594216726325172721486767814492655435690208`34.\
80788192599387", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   160.3194860158216716008824012491730068094538273907130059142276`34.\
589834244692675, 
    264.870745039744937594216726325172721486767814492655435690208`34.\
80788192599387]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "160.3194860158216716008824028256726499300271388152068510594937`34.\
86468520427374", "+", 
    RowBox[{
    "264.8707450397449375942167270790121665159394955166534255852076`35.\
082732885574934", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   160.3194860158216716008824028256726499300271388152068510594937`34.\
86468520427374, 
    264.8707450397449375942167270790121665159394955166534255852076`35.\
082732885574934]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.822030820792551146873612385079`8.163162958285723*^-27"}],
  SequenceForm[
  "dif : ", 2.822030820792551146873612385079`8.163162958285723*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "109", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 109, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "108.431817567370491000114397324994236098753629197878376615971`35.\
09333991980926", "+", 
    RowBox[{
    "59.5110208678822283839301634120807469842779582720963731665149`34.\
83278058252929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   108.431817567370491000114397324994236098753629197878376615971`35.\
09333991980926, 
    59.5110208678822283839301634120807469842779582720963731665149`34.\
83278058252929]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term5=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "99.0420798084952783168177873609594956112251159695910532557842`37.\
04518921916581", "+", 
    RowBox[{
    "78.2523362336812747669262491498473787031349298164422354264129`36.\
94286677986987", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   99.0420798084952783168177873609594956112251159695910532557842`37.\
04518921916581, 
    78.2523362336812747669262491498473787031349298164422354264129`36.\
94286677986987]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "9.3897377588752126832966099640347404875285132282873233601869`34.\
02642712460125", "-", 
    RowBox[{
    "18.7413153657990463829960857377666317188569715443458622598981`34.\
32657373008368", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   9.3897377588752126832966099640347404875285132282873233601869`34.\
02642712460125, \
-18.7413153657990463829960857377666317188569715443458622598981`34.\
32657373008368]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "9.3897377588752126832966099612002722466540137284570625398146`34.\
801736420073325", "-", 
    RowBox[{
    "18.7413153657990463829960856980331879941337518145704595793008`35.\
10188302555576", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   9.3897377588752126832966099612002722466540137284570625398146`34.\
801736420073325, \
-18.7413153657990463829960856980331879941337518145704595793008`35.\
10188302555576]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.501593062219156258333704456304`7.342695725133837*^-28"}],
  SequenceForm[
  "dif : ", 9.501593062219156258333704456304`7.342695725133837*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "110", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 110, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "229.5572821371319077565621222671590198148881320552987916808288`34.\
91027182076311", "+", 
    RowBox[{
    "326.5314620105638097979190913167319995208570939640529216518687`35.\
063305779361116", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   229.5572821371319077565621222671590198148881320552987916808288`34.\
91027182076311, 
    326.5314620105638097979190913167319995208570939640529216518687`35.\
063305779361116]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["100"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term5=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["327"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "105.6423498090574701711646111803058806222495136815666568184042`36.\
8760315849904", "+", 
    RowBox[{
    "168.356357096435398680898746257268914676495063271630046883216`37.\
07842305220132", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   105.6423498090574701711646111803058806222495136815666568184042`36.\
8760315849904, 
    168.356357096435398680898746257268914676495063271630046883216`37.\
07842305220132]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "123.9149323280744375853975110868531391926386183737321348624247`34.\
640347180323204", "+", 
    RowBox[{
    "158.1751049141284111170203450594630848443620306924228747686527`34.\
74636166746964", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   123.9149323280744375853975110868531391926386183737321348624247`34.\
640347180323204, 
    158.1751049141284111170203450594630848443620306924228747686527`34.\
74636166746964]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "123.9149323280744375853975119043316477348418378557114458063879`34.\
940586277413225", "+", 
    RowBox[{
    "158.1751049141284111170203449227621484221853163318641000578871`35.\
04660076455968", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   123.9149323280744375853975119043316477348418378557114458063879`34.\
940586277413225, 
    158.1751049141284111170203449227621484221853163318641000578871`35.\
04660076455968]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.0624470813573851021492504120929`8.009562777384716*^-27"}],
  SequenceForm[
  "dif : ", 2.0624470813573851021492504120929`8.009562777384716*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "111", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 111, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "584.876774252931967127965242373300263762`38.767064375656254"}], "+", 
    RowBox[{
    "4005.2049829910890656200340765900626169099999999999999999999999`38.\
60262474781197", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-584.876774252931967127965242373300263762`38.767064375656254, 
    4005.2049829910890656200340765900626169099999999999999999999999`38.\
60262474781197]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"425.114018798523040050246955892116234105`38.628505426741896", "-", 
    RowBox[{
    "4099.72837714242792923158136066062415045`38.61275508398415", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   425.114018798523040050246955892116234105`38.628505426741896, \
-4099.72837714242792923158136066062415045`38.61275508398415]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1467.0204144637975037807146930956142538873301484904047617622012`35.\
144453841115805"}], "-", 
    RowBox[{
    "246.8166104010405568351738440235953184042332426289637005111958`34.\
370392067499274", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1467.0204144637975037807146930956142538873301484904047617622012`\
35.144453841115805, \
-246.8166104010405568351738440235953184042332426289637005111958`34.\
370392067499274]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "463.72006482677578523292481133314995664`37.66625588790577"}], "-", 
    RowBox[{
    "279.6630244795655596977819852008928376859999999999999999999999`38.\
44663505011836", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-463.72006482677578523292481133314995664`37.66625588790577, \
-279.6630244795655596977819852008928376859999999999999999999999`38.\
44663505011836]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["849"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "56.0360841136560847984707121770684869340307991928895007952382`36.\
09764125545695"}], "-", 
    RowBox[{
    "630.4238413835685678009431184593374744250963656215095755434491`37.\
148806105889285", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-56.0360841136560847984707121770684869340307991928895007952382`36.\
09764125545695, \
-630.4238413835685678009431184593374744250963656215095755434491`37.\
148806105889285]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "153.5122613930263890719821396673561308669234846566506169509378`36.\
99988142251155"}], "+", 
    RowBox[{
    "153.5960897632499887342458163298090326746074455876908145666452`37.\
00011851277225", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-153.5122613930263890719821396673561308669234846566506169509378`36.\
99988142251155, 
    153.5960897632499887342458163298090326746074455876908145666452`37.\
00011851277225]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "953.5147595847481717550553163992237091033758646408646440160252`34.\
95437818006068"}], "+", 
    RowBox[{
    "415.150771547504718317758159236264427492255677404855060465608`34.\
59288772270088", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-953.5147595847481717550553163992237091033758646408646440160252`34.\
95437818006068, 
    415.150771547504718317758159236264427492255677404855060465608`34.\
59288772270088]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "953.5147595847481717550553163918219465423075150646305827533687`35.\
11282101228774"}], "+", 
    RowBox[{
    "415.1507715475047183177581588561529034562343438662585576397007`34.\
75169944173593", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-953.5147595847481717550553163918219465423075150646305827533687`35.\
11282101228774, 
    415.1507715475047183177581588561529034562343438662585576397007`34.\
75169944173593]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.827855913856309034316825212389`7.0841415789376*^-28"}],
  SequenceForm[
  "dif : ", 1.827855913856309034316825212389`7.0841415789376*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "112", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 112, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.6577268113399612861797998702764423824545352046793786672363`34.\
91632551645983", "+", 
    RowBox[{
    "2.309073701072760651231177437600908831366212207431226711241`35.\
06025034980403", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   1.6577268113399612861797998702764423824545352046793786672363`34.\
91632551645983, 
    2.309073701072760651231177437600908831366212207431226711241`35.\
06025034980403]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["850"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2913589043859561402441375227694602440273870388742089446852`36.\
609232950860175", "+", 
    RowBox[{
    "0.9704410887188625604381595703660040057571345615763756013762`37.\
131773831894364", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   0.2913589043859561402441375227694602440273870388742089446852`36.\
609232950860175, 
    0.9704410887188625604381595703660040057571345615763756013762`37.\
131773831894364]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.3769065992292244925086611714427081754486407380301013515912`36.\
4564505193341"}], "+", 
    RowBox[{
    "1.8248493406230965072104844629267280663379136258276572972019`37.\
14144379275262", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-0.3769065992292244925086611714427081754486407380301013515912`36.\
4564505193341, 
    1.8248493406230965072104844629267280663379136258276572972019`37.\
14144379275262]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.7432745061832296384443235189496903138757889038352710741423`34.\
9338053962602", "-", 
    RowBox[{
    "0.4862167282691984164174665956918232407288359799728061873371`34.\
3792695138708", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   1.7432745061832296384443235189496903138757889038352710741423`34.\
9338053962602, \
-0.4862167282691984164174665956918232407288359799728061873371`34.\
3792695138708]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.7432745061832296384443235175118964247998556721728525706842`35.\
13424776185126", "-", 
    RowBox[{
    "0.4862167282691984164174665954922505658702322358410097386491`34.\
57971187946186", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   1.7432745061832296384443235175118964247998556721728525706842`35.\
13424776185126, \
-0.4862167282691984164174665954922505658702322358410097386491`34.\
57971187946186]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.010306399971323588899062078285`7.500399846349406*^-28"}],
  SequenceForm[
  "dif : ", 4.010306399971323588899062078285`7.500399846349406*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "113", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 113, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "222.967526752788452585694096563411221411`38.34824161650552", "+", 
    RowBox[{
    "119.7559651905815783991025516051511602115999999999999999999999`39.\
07829715536285", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   222.967526752788452585694096563411221411`38.34824161650552, 
    119.7559651905815783991025516051511602115999999999999999999999`39.\
07829715536285]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "161.843610691566332428788724033841495435`38.20909555887503"}], "-", 
    
    RowBox[{
    "148.612751701744060856513285037209821795`38.17205607561636", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-161.843610691566332428788724033841495435`38.20909555887503, \
-148.612751701744060856513285037209821795`38.17205607561636]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "362.6502518840568259102698717979161877402154135196438554705209`35.\
1325419661355", "+", 
    RowBox[{
    "106.5295252749261926259950334857082520734043101626088923562243`34.\
6005239743811", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   362.6502518840568259102698717979161877402154135196438554705209`35.\
1325419661355, 
    106.5295252749261926259950334857082520734043101626088923562243`34.\
6005239743811]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "76.1204443389641063076287441794922790259999999999999999999999`37.\
88150131473581", "+", 
    RowBox[{
    "71.4988231524799543684169675908240020539999999999999999999999`37.\
85429889351311", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   76.1204443389641063076287441794922790259999999999999999999999`37.\
88150131473581, 
    71.4988231524799543684169675908240020539999999999999999999999`37.\
85429889351311]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "137.1356801852892452038163514074713533554924604716108679300813`37.\
143095552696025", "+", 
    RowBox[{
    "25.5669726117474730006457257651279654212827819200493339628124`36.\
41362439396626", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   137.1356801852892452038163514074713533554924604716108679300813`37.\
143095552696025, 
    25.5669726117474730006457257651279654212827819200493339628124`36.\
41362439396626]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["844"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "140.7028597367910707785903228372789797622464987039154429699859`36.\
78877009719353", "+", 
    RowBox[{
    "291.4423181796922595224544739016372696690870196780134569301272`37.\
10501978548114", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   140.7028597367910707785903228372789797622464987039154429699859`36.\
78877009719353, 
    291.4423181796922595224544739016372696690870196780134569301272`37.\
10501978548114]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "69.8151836842345237771398259032433015724764543441175445704538`34.\
41123350981083", "-", 
    RowBox[{
    "310.8353751801559767229328672039396466543654914354538985367152`35.\
059958402070684", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   69.8151836842345237771398259032433015724764543441175445704538`34.\
41123350981083, \
-310.8353751801559767229328672039396466543654914354538985367152`35.\
059958402070684]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "69.8151836842345237771398258923700269448480660829210671991826`34.\
491247286467136", "-", 
    RowBox[{
    "310.8353751801559767229328670758082790932568751319365474886594`35.\
13982784008569", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   69.8151836842345237771398258923700269448480660829210671991826`34.\
491247286467136, \
-310.8353751801559767229328670758082790932568751319365474886594`35.\
13982784008569]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.018208376089089911841548933481`7.284618499819957*^-28"}],
  SequenceForm[
  "dif : ", 2.018208376089089911841548933481`7.284618499819957*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "114", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 114, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "509.3464043634885810549444016492261901060000000000000000000001`38.\
707013244683814", "-", 
    RowBox[{
    "304.870483084858649883588799424220547546`38.48411537892785", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   509.3464043634885810549444016492261901060000000000000000000001`38.\
707013244683814, -304.870483084858649883588799424220547546`38.48411537892785]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "376.168482973635788120859183353041302895`38.57538240566405"}], "+", 
    
    RowBox[{
    "319.0759973350261738963443582615943491529999999999999999999999`38.\
503894135384286", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-376.168482973635788120859183353041302895`38.57538240566405, 
    319.0759973350261738963443582615943491529999999999999999999999`38.\
503894135384286]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "398.7573820181051968810879270422176689414969692998187535777847`35.\
103266075995215", "-", 
    RowBox[{
    "196.5984959102496737396769002316423215735304912568544061924916`34.\
796137530865195", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   398.7573820181051968810879270422176689414969692998187535777847`35.\
103266075995215, \
-196.5984959102496737396769002316423215735304912568544061924916`34.\
796137530865195]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "348.258038359829853480722215359310424497`38.54190114943205"}], "-", 
    
    RowBox[{
    "163.8419079620978075842206053046161435015`39.2144249967456", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-348.258038359829853480722215359310424497`38.54190114943205, \
-163.8419079620978075842206053046161435015`39.2144249967456]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["837"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "117.937665608936488807677819981604486906766416229198827106285`36.\
29308162679449"}], "-", 
    RowBox[{
    "841.1203813660303019776997116828005399706034744308430794962197`37.\
14628725603012", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-117.937665608936488807677819981604486906766416229198827106285`36.\
29308162679449, \
-841.1203813660303019776997116828005399706034744308430794962197`37.\
14628725603012]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1210.8164653985535301756273710016200325105628026179513333671271`37.\
10085620502161", "+", 
    RowBox[{
    "613.7642804293586678563182721153606456223220409884280299230672`36.\
805779496864844", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   1210.8164653985535301756273710016200325105628026179513333671271`37.\
10085620502161, 
    613.7642804293586678563182721153606456223220409884280299230672`36.\
805779496864844]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "212.6854580218291980720541903223025649542994170889337526830574`34.\
80886098106963"}], "+", 
    RowBox[{
    "208.8050272386872919786807034777875178832509421855606433806608`34.\
80098249602445", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-212.6854580218291980720541903223025649542994170889337526830574`34.\
80886098106963, 
    208.8050272386872919786807034777875178832509421855606433806608`34.\
80098249602445]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "212.6854580218291980720541903467795857157235941421852158531856`35.\
00396161285911"}], "+", 
    RowBox[{
    "208.8050272386872919786807034309441558115103412431816655303892`34.\
995964766661736", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-212.6854580218291980720541903467795857157235941421852158531856`35.\
00396161285911, 
    208.8050272386872919786807034309441558115103412431816655303892`34.\
995964766661736]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "28",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 28, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.86640038954603337010318699799`6.743405000626534*^-29"}],
  SequenceForm[
  "dif : ", 8.86640038954603337010318699799`6.743405000626534*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "117", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 117, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "497.3986933435303262048304736666940891000000000000000000000001`36.\
69670464005245"}], "-", 
    RowBox[{
    "837.5269536858751286294622439974349671800000000000000000000001`37.\
92299879260283", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-497.3986933435303262048304736666940891000000000000000000000001`36.\
69670464005245, \
-837.5269536858751286294622439974349671800000000000000000000001`37.\
92299879260283]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"529.261973494180726841124901144800979195`38.723670691847104", "+", 
    RowBox[{
    "870.429716478372393260283508912617954978`38.939733709424736", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   529.261973494180726841124901144800979195`38.723670691847104, 
    870.429716478372393260283508912617954978`38.939733709424736]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "429.8502899739618458071866297000135495471520427375618541073477`34.\
91785190495216", "-", 
    RowBox[{
    "144.5765774061244218495979153135478534941816891013064899287768`34.\
42369387170812", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   429.8502899739618458071866297000135495471520427375618541073477`34.\
91785190495216, \
-144.5765774061244218495979153135478534941816891013064899287768`34.\
42369387170812]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{"55.262870583743235598981244656182151166`37.74243344023124", "-", 
    RowBox[{
    "28.9714597266798377548180854128763937590000000000000000000001`37.\
46197037767774", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   55.262870583743235598981244656182151166`37.74243344023124, \
-28.9714597266798377548180854128763937590000000000000000000001`37.\
46197037767774]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "86.430318621274422704522618567192908381306485319494606957637`37.\
10446763740767"}], "+", 
    RowBox[{
    "42.0070044825170468538203192558530111297606943385471516660232`36.\
79112323652202", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-86.430318621274422704522618567192908381306485319494606957637`37.\
10446763740767, 
    42.0070044825170468538203192558530111297606943385471516660232`36.\
79112323652202]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "394.3213538334059756352878580515951667577505013278992173840773`37.\
145461283330235", "+", 
    RowBox[{
    "60.5076447193912049751693315178555085899993126789779450870565`36.\
33142123530818", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   394.3213538334059756352878580515951667577505013278992173840773`37.\
145461283330235, 
    60.5076447193912049751693315178555085899993126789779450870565`36.\
33142123530818]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "98.5596643287374579137345730375360300997080267291572436809072`34.\
26692587372637", "-", 
    RowBox[{
    "185.2170040888555712929482157591969916569416961188315866818564`34.\
52754728352408", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   98.5596643287374579137345730375360300997080267291572436809072`34.\
26692587372637, \
-185.2170040888555712929482157591969916569416961188315866818564`34.\
52754728352408]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "98.5596643287374579137345711065007910008010819705405020954474`34.\
82239242041671", "-", 
    RowBox[{
    "185.2170040888555712929482191329175595128967241296067146823007`35.\
096374059847804", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   98.5596643287374579137345711065007910008010819705405020954474`34.\
82239242041671, \
-185.2170040888555712929482191329175595128967241296067146823007`35.\
096374059847804]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.2638859193839180886289974984801`8.480590571809353*^-27"}],
  SequenceForm[
  "dif : ", 9.2638859193839180886289974984801`8.480590571809353*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "118", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 118, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1232.4433841859695901402516154503387505539999999999999999999999`39.\
090766977847544"}], "+", 
    RowBox[{
    "7570.69315565239814831856564113622925935`38.8791356443473", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-1232.4433841859695901402516154503387505539999999999999999999999`\
39.090766977847544, 
    7570.69315565239814831856564113622925935`38.8791356443473]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1237.5780096002655521937875199745582166199999999999999999999999`38.\
09257258382471", "-", 
    RowBox[{
    "7728.6342716756574156029642690085710228`37.88810275644383", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   1237.5780096002655521937875199745582166199999999999999999999999`38.\
09257258382471, -7728.6342716756574156029642690085710228`37.88810275644383]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "245.3773196583169295549086869540924607380452942863579179283731`34.\
683331816659184", "-", 
    RowBox[{
    "150.0585922734985454775303142707448530591611428144499972933053`34.\
46060303814871", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   245.3773196583169295549086869540924607380452942863579179283731`34.\
683331816659184, \
-150.0585922734985454775303142707448530591611428144499972933053`34.\
46060303814871]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{"267.858814948734713817449017190682197004`38.427905943113586", "+", 
    RowBox[{
    "88.7999869162157689531212428963574263137`38.94841290178969", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   267.858814948734713817449017190682197004`38.427905943113586, 
    88.7999869162157689531212428963574263137`38.94841290178969]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "16.063817033996114795683273252511159895792303866963624710171`35.\
60532837118006"}], "-", 
    RowBox[{
    "563.4546296386498613690346602582035434372170309451067320905645`37.\
15033857390924", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-16.063817033996114795683273252511159895792303866963624710171`35.\
60532837118006, \
-563.4546296386498613690346602582035434372170309451067320905645`37.\
15033857390924]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "187.2674824493205939407273194098549874737738762911954854978875`36.\
73400959727514", "-", 
    RowBox[{
    "451.3054207455084459591991904862306204203110045112901302879147`37.\
116017775207055", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   187.2674824493205939407273194098549874737738762911954854978875`36.\
73400959727514, \
-451.3054207455084459591991904862306204203110045112901302879147`37.\
116017775207055]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "188.5505352914463013540484718697140977779362781378739428593434`34.\
56161078885776"}], "+", 
    RowBox[{
    "617.9603551711847256131836657049901210346668926419468650851738`35.\
060148190883126", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-188.5505352914463013540484718697140977779362781378739428593434`34.\
56161078885776, 
    617.9603551711847256131836657049901210346668926419468650851738`35.\
060148190883126]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "188.5505352914463013540484638016114246137828349909089092806219`34.\
61565286078209"}], "+", 
    RowBox[{
    "617.9603551711847256131836726421854882181055519860080214961887`35.\
13118570519841", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-188.5505352914463013540484638016114246137828349909089092806219`34.\
61565286078209, 
    617.9603551711847256131836726421854882181055519860080214961887`35.\
13118570519841]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "8.2345463573514629568628856698113`8.818488280398709*^-27"}],
  SequenceForm[
  "dif : ", 8.2345463573514629568628856698113`8.818488280398709*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "119", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 119, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"1698.86566638762749970087612720343573912`38.2301590394617", "+", 
    RowBox[{
    "2037.166326985486881166582875716066205803`39.309026488962395", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   1698.86566638762749970087612720343573912`38.2301590394617, 
    2037.166326985486881166582875716066205803`39.309026488962395]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1810.74830293347337006922719349555191972`38.25785808684419"}], "-", 
    
    RowBox[{
    "2834.40705157001400971553193467341293137`38.45246221978453", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-1810.74830293347337006922719349555191972`38.25785808684419, \
-2834.40705157001400971553193467341293137`38.45246221978453]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1099.266390368853013875179880522920637610906994498503427685762`35.\
14879167051348"}], "-", 
    RowBox[{
    "98.1232471720854752401172456621996035780253744938594440688945`34.\
099460632510024", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1099.266390368853013875179880522920637610906994498503427685762`35.\
14879167051348, \
-98.1232471720854752401172456621996035780253744938594440688945`34.\
099460632510024]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "723.91476922664690586513190241866154708`37.859687437145375"}], "-", 
    
    RowBox[{
    "311.164297893340169231056271129814167747`38.492989761462276", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-723.91476922664690586513190241866154708`37.859687437145375, \
-311.164297893340169231056271129814167747`38.492989761462276]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "151.7250953297447851665626244644732066690735947805636614592387`36.\
25986408689672"}], "-", 
    RowBox[{
    "1169.7291481753286175773678253647635823599547133517116742315988`37.\
14689197997775", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-151.7250953297447851665626244644732066690735947805636614592387`36.\
25986408689672, \
-1169.7291481753286175773678253647635823599547133517116742315988`37.\
14689197997775]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "123.1685269308813215433295565669071130130033098998774613535145`36.\
435864802415296"}], "-", 
    RowBox[{
    "626.4911730766387758871295181369544059030215154509078882445087`37.\
142280011426706", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-123.1685269308813215433295565669071130130033098998774613535145`36.\
435864802415296, \
-626.4911730766387758871295181369544059030215154509078882445087`37.\
142280011426706]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "212.3406354274258716685068633649949514488300898180623048730088`34.\
425986646103354"}], "+", 
    RowBox[{
    "1212.0206473886949589064873100119858268649508543087601184072131`35.\
183446434495885", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-212.3406354274258716685068633649949514488300898180623048730088`34.\
425986646103354, 
    1212.0206473886949589064873100119858268649508543087601184072131`35.\
183446434495885]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "212.3406354274258716685068520386619978472809708732083160119725`34.\
38747332691136"}], "+", 
    RowBox[{
    "1212.0206473886949589064873185749155629238090043397055456105554`35.\
143950232586825", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-212.3406354274258716685068520386619978472809708732083160119725`34.\
38747332691136, 
    1212.0206473886949589064873185749155629238090043397055456105554`35.\
143950232586825]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "5.7696677845366246864593333493825`8.738035774546315*^-27"}],
  SequenceForm[
  "dif : ", 5.7696677845366246864593333493825`8.738035774546315*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "120", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 120, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "39.9450838325224451040937052466079738471663864947523665034107`33.\
74276673021061"}], "-", 
    RowBox[{
    "1020.6556848679758638095042461600816953666104274172652149871273`35.\
150182652116975", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-39.9450838325224451040937052466079738471663864947523665034107`33.\
74276673021061, \
-1020.6556848679758638095042461600816953666104274172652149871273`35.\
150182652116975]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["328"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "34.3382553704866644844939566647327972714691431361579587287894`36.\
731067069558335"}], "+", 
    RowBox[{
    "83.412584495816810962793920147060137925572786508710492341963`37.\
11652042123914", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-34.3382553704866644844939566647327972714691431361579587287894`36.\
731067069558335, 
    83.412584495816810962793920147060137925572786508710492341963`37.\
11652042123914]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["327"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "39.7103532396060606570112258968140488508644943044218252462544`35.\
92290064863136"}], "-", 
    RowBox[{
    "669.5076056624725374619637503252886622267830675931284123595544`37.\
14975241332348", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-39.7103532396060606570112258968140488508644943044218252462544`35.\
92290064863136, \
-669.5076056624725374619637503252886622267830675931284123595544`37.\
14975241332348]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "34.1035247775702800374114773149388722751672509458274174716331`33.\
670879507258476", "-", 
    RowBox[{
    "434.5606637013201373103344159818531710654001463328472949695359`34.\
776130650900775", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   34.1035247775702800374114773149388722751672509458274174716331`33.\
670879507258476, \
-434.5606637013201373103344159818531710654001463328472949695359`34.\
776130650900775]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "34.1035247775702800374114739057942835187024758775670286768923`34.\
043930584284446", "-", 
    RowBox[{
    "434.5606637013201373103344205903619375107427160350934900525187`35.\
149181727926745", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   34.1035247775702800374114739057942835187024758775670286768923`34.\
043930584284446, \
-434.5606637013201373103344205903619375107427160350934900525187`35.\
149181727926745]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.5754306045288576633339458408962`8.562109267983473*^-27"}],
  SequenceForm[
  "dif : ", 6.5754306045288576633339458408962`8.562109267983473*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "121", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 121, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2694934483455681881057377547357330718282364967858577566103`34.\
44105248831097", "-", 
    RowBox[{
    "0.4969186771807288093639275433780577475561297133198595743737`34.\
77342847818504", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.2694934483455681881057377547357330718282364967858577566103`34.\
44105248831097, \
-0.4969186771807288093639275433780577475561297133198595743737`34.\
77342847818504]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "3.86114657220239982705618016970059381389414986317321115168692716548`37.*^-\
31", "+", 
    RowBox[{
    "0.058668342273035274084143781281290973042095897552240604021`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   3.86114657220239982705618016970059381389414986317321115168692716548`37.*^-\
31, 0.058668342273035274084143781281290973042095897552240604021`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.0964171560162594206668341703568799481595534591428246454118`37.\
12098935774177", "+", 
    RowBox[{
    "0.0367965320761442849550542616866929849899450141097875743319`36.\
70264193075033", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   0.0964171560162594206668341703568799481595534591428246454118`37.\
12098935774177, 
    0.0367965320761442849550542616866929849899450141097875743319`36.\
70264193075033]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.1730762923293087674389035843784670090114627976603274931817`34.\
248417302677495", "-", 
    RowBox[{
    "0.5923835515299083684031255863460417055881706249818877527265`34.\
849063841453294", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.1730762923293087674389035843784670090114627976603274931817`34.\
248417302677495, \
-0.5923835515299083684031255863460417055881706249818877527265`34.\
849063841453294]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.1730762923293087674389035843664422345056993789023071732789`34.\
598362102679296", "-", 
    RowBox[{
    "0.5923835515299083684031255878241767003275582737613531544255`35.\
132727510726106", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.1730762923293087674389035843664422345056993789023071732789`34.\
598362102679296, \
-0.5923835515299083684031255878241767003275582737613531544255`35.\
132727510726106]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.1975895434683045373999545584454`7.8589431008252495*^-27"}],
  SequenceForm[
  "dif : ", 1.1975895434683045373999545584454`7.8589431008252495*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "122", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 122, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.2694934483455681881057377547339307816893012904200940022911`33.\
51853508084846"}], "+", 
    RowBox[{
    "0.4969186771807288093639275433777874343242184114240815664865`34.\
11655640212824", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.2694934483455681881057377547339307816893012904200940022911`33.\
51853508084846, 
    0.4969186771807288093639275433777874343242184114240815664865`34.\
11655640212824]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.86114657053869994203239609505048914357428372787549685667232518875`\
37.*^-31"}], "-", 
    RowBox[{
    "0.0586683422730352740841437812812909730422108004086990099849`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-3.\
86114657053869994203239609505048914357428372787549685667232518875`37.*^-31, \
-0.0586683422730352740841437812812909730422108004086990099849`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["332"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0964171560162594206668341703568789409871420719187635627599`37.\
12098935774177"}], "-", 
    RowBox[{
    "0.0367965320761442849550542616866929849895208210064606056699`36.\
70264193075033", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-0.0964171560162594206668341703568789409871420719187635627599`37.\
12098935774177, \
-0.0367965320761442849550542616866929849895208210064606056699`36.\
70264193075033]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1730762923293087674389035843766657260451053485071271999218`33.\
326185644827405"}], "+", 
    RowBox[{
    "0.5923835515299083684031255863457713923559500328392411821413`34.\
192723629130256", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.1730762923293087674389035843766657260451053485071271999218`33.\
326185644827405, 
    0.5923835515299083684031255863457713923559500328392411821413`34.\
192723629130256]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.1730762923293087674389035843664422345056993789023071732789`34.\
598362102679296"}], "+", 
    RowBox[{
    "0.5923835515299083684031255878241767003275582737613531544255`35.\
132727510726106", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.1730762923293087674389035843664422345056993789023071732789`34.\
598362102679296, 
    0.5923835515299083684031255878241767003275582737613531544255`35.\
132727510726106]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.1977975571024032898154925065089`7.219490476725494*^-27"}],
  SequenceForm[
  "dif : ", 1.1977975571024032898154925065089`7.219490476725494*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "123", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 123, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.5208789490890374845451401703011364694715159109233290888635`34.\
024803831795374", "-", 
    RowBox[{
    "2.0014666633211479359851945306842857239253733223796111114494`34.\
740374826723695", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.5208789490890374845451401703011364694715159109233290888635`34.\
024803831795374, \
-2.0014666633211479359851945306842857239253733223796111114494`34.\
740374826723695]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0958151808229659608327269458639144318983452127560817102406`36.\
96611146992193"}], "+", 
    RowBox[{
    "0.110822937770734843281524798378216580661108146820661266536`37.\
02930680493636", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-0.0958151808229659608327269458639144318983452127560817102406`36.\
96611146992193, 
    0.110822937770734843281524798378216580661108146820661266536`37.\
02930680493636]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["332"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.1603169771018478321690885051121309236251322664991683760815`36.\
95275428463401", "-", 
    RowBox[{
    "1.4145002653147334565186521503146080569374942398266102834596`37.\
03878067124492", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   1.1603169771018478321690885051121309236251322664991683760815`36.\
95275428463401, \
-1.4145002653147334565186521503146080569374942398266102834596`37.\
03878067124492]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.5436228471898443867912213889470800222552711428197575769774`34.\
04213300684528"}], "-", 
    RowBox[{
    "0.6977893357771493227480671787478942476489872293736620945258`34.\
281086404711566", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.5436228471898443867912213889470800222552711428197575769774`34.\
04213300684528, \
-0.6977893357771493227480671787478942476489872293736620945258`34.\
281086404711566]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.5436228471898443867912213891445322314138211116395537734469`34.\
93908835396266"}], "-", 
    RowBox[{
    "0.6977893357771493227480671791188018807884787288647818808566`35.\
047514981040116", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.5436228471898443867912213891445322314138211116395537734469`34.\
93908835396266, \
-0.6977893357771493227480671791188018807884787288647818808566`35.\
047514981040116]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.375153224550365774542506840773`6.726058859502267*^-28"}],
  SequenceForm[
  "dif : ", 2.375153224550365774542506840773`6.726058859502267*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "124", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 124, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1543.9607842541864507218126366928853672800000000000000000000001`38.\
188636265301334", "+", 
    RowBox[{
    "1844.12422673994197228056323877045097395`38.26579017331764", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   1543.9607842541864507218126366928853672800000000000000000000001`38.\
188636265301334, 1844.12422673994197228056323877045097395`38.26579017331764]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1711.1849971312571162762131821784322084130000000000000000000001`39.\
23329696388952"}], "-", 
    RowBox[{
    "2644.94500296073690455352867465451265374`38.42241664606535", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-1711.1849971312571162762131821784322084130000000000000000000001`\
39.23329696388952, \
-2644.94500296073690455352867465451265374`38.42241664606535]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "522.8809079047849067977083990808648866250421959766824626058664`34.\
96950220967577"}], "-", 
    RowBox[{
    "596.5375373268597647381123025514197661580794043185334294427983`35.\
026737202064936", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-522.8809079047849067977083990808648866250421959766824626058664`34.\
96950220967577, \
-596.5375373268597647381123025514197661580794043185334294427983`35.\
026737202064936]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "822.7898084958435339659566235357661209520000000000000000000001`38.\
9152889036578"}], "-", 
    RowBox[{
    "352.755425266273851962751615305855314788`38.547473701788796", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-822.7898084958435339659566235357661209520000000000000000000001`38.\
9152889036578, -352.755425266273851962751615305855314788`38.547473701788796]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "109.2537189767595902002365202017535411294573871989007921130177`36.\
80877657215082"}], "+", 
    RowBox[{
    "213.6677812981622742461200264280640972078354677052762670965567`37.\
10007938332177", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-109.2537189767595902002365202017535411294573871989007921130177`36.\
80877657215082, 
    213.6677812981622742461200264280640972078354677052762670965567`37.\
10007938332177]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["844"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "218.2557324677967264252291692044144420493559396703495719557217`36.\
96015106298027", "-", 
    RowBox[{
    "258.5070032443797549995013220886150108567356676571131957791629`37.\
03365771685962", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   218.2557324677967264252291692044144420493559396703495719557217`36.\
96015106298027, \
-258.5070032443797549995013220886150108567356676571131957791629`37.\
03365771685962]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "23.6826742229508253888550299666934922740592515518687575514296`33.\
621454160579354", "-", 
    RowBox[{
    "999.763666335163364294944827469075217511179204366696500760192`35.\
246230997541545", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   23.6826742229508253888550299666934922740592515518687575514296`33.\
621454160579354, \
-999.763666335163364294944827469075217511179204366696500760192`35.\
246230997541545]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "23.6826742229508253888550298489355312667161374233299717632094`33.\
524926574688415", "-", 
    RowBox[{
    "999.7636663351633642949448274031118359137825053272842020262013`35.\
15039318325029", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   23.6826742229508253888550298489355312667161374233299717632094`33.\
524926574688415, \
-999.7636663351633642949448274031118359137825053272842020262013`35.\
15039318325029]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "6.74842525118956363635336671665`6.878466242273557*^-29"}],
  SequenceForm[
  "dif : ", 6.74842525118956363635336671665`6.878466242273557*^-29],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "125", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 125, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"1606.66874277865711025839414243611329848`38.205926344708026", "+", 
    RowBox[{
    "1966.811677646774882663645904891074412545`39.29376277818356", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   1606.66874277865711025839414243611329848`38.205926344708026, 
    1966.811677646774882663645904891074412545`39.29376277818356]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1764.601365186746716044660394904585963253`39.24664661088349"}], "-", 
    RowBox[{
    "2809.79470006127298447139990411314737189`38.448674588984176", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-1764.601365186746716044660394904585963253`39.24664661088349, \
-2809.79470006127298447139990411314737189`38.448674588984176]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "366.8870089513168568847047167142580747543387592814791287239545`34.\
700406298399926"}], "-", 
    RowBox[{
    "967.0281077174443948353473714866253356446872692696766363107268`35.\
12131306174692", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-366.8870089513168568847047167142580747543387592814791287239545`34.\
700406298399926, \
-967.0281077174443948353473714866253356446872692696766363107268`35.\
12131306174692]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "782.850772541711264980125117940977457846`38.893678984486776"}], "-", 
    RowBox[{
    "317.27159039014641316571346043750527441`37.50143118559183", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-782.850772541711264980125117940977457846`38.893678984486776, \
-317.27159039014641316571346043750527441`37.50143118559183]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "30.0716690544200571840666496739825132697464584852725464515694`35.\
93123856624263"}], "+", 
    RowBox[{
    "497.3263554629543412990326261693542865567538626048479301995252`37.\
14972250799535", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-30.0716690544200571840666496739825132697464584852725464515694`35.\
93123856624263, 
    497.3263554629543412990326261693542865567538626048479301995252`37.\
14972250799535]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["838"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "63.9090016848459079645324296535636850475147457236221776505421`36.\
15236342731172", "-", 
    RowBox[{
    "633.1585121026218794023062991005730086071874680767344905292168`37.\
148313843623455", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   63.9090016848459079645324296535636850475147457236221776505421`36.\
15236342731172, \
-633.1585121026218794023062991005730086071874680767344905292168`37.\
148313843623455]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "224.1938085518789515286883687786655465408929534801712400770728`34.\
48105503433118", "-", 
    RowBox[{
    "1356.9073831021285453741142373399742985292536637977900759810352`35.\
262454159110035", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   224.1938085518789515286883687786655465408929534801712400770728`34.\
48105503433118, \
-1356.9073831021285453741142373399742985292536637977900759810352`35.\
262454159110035]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "224.1938085518789515286883690132308532971157161653976752028933`34.\
36273997329916", "-", 
    RowBox[{
    "1356.907383102128545374114237143067202767525771669788501563331`35.\
14466656409019", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   224.1938085518789515286883690132308532971157161653976752028933`34.\
36273997329916, \
-1356.907383102128545374114237143067202767525771669788501563331`35.\
14466656409019]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.113415452203530607806233837555`7.054948555370236*^-28"}],
  SequenceForm[
  "dif : ", 1.113415452203530607806233837555`7.054948555370236*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "126", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 126, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "2447.1718451136272699619973219950954720299999999999999999999999`38.\
38866446741642", "+", 
    RowBox[{
    "2912.1087060845549927600202574085095627399999999999999999999999`38.\
464207582719126", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   2447.1718451136272699619973219950954720299999999999999999999999`38.\
38866446741642, 
    2912.1087060845549927600202574085095627399999999999999999999999`38.\
464207582719126]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2642.4999603541091517859672577385713475799999999999999999999999`38.\
42201498946367"}], "-", 
    RowBox[{
    "4208.8316859661784251309140666302188641299999999999999999999999`38.\
62416155836439", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-2642.4999603541091517859672577385713475799999999999999999999999`\
38.42201498946367, \
-4208.8316859661784251309140666302188641299999999999999999999999`38.\
62416155836439]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "791.5108182114146496165633753058922047235532721815729475196285`35.\
135390551089806"}], "-", 
    RowBox[{
    "212.5815455242362357500590417286704304447087478080104854178671`34.\
40131640175599", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-791.5108182114146496165633753058922047235532721815729475196285`35.\
135390551089806, \
-212.5815455242362357500590417286704304447087478080104854178671`34.\
40131640175599]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1200.357264827236114147638720122310491175`39.07931052525658"}], "-", 
    RowBox[{
    "440.8451603715870092835706064093374199960000000000000000000001`38.\
64428607743985", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-1200.357264827236114147638720122310491175`39.07931052525658, \
-440.8451603715870092835706064093374199960000000000000000000001`38.\
64428607743985]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "265.0876202880146591448202999097138621446376526496880868109772`37.\
131462172206206"}], "-", 
    RowBox[{
    "80.2764296154167055983933780614766756422738824246766090497738`36.\
6126607742576", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-265.0876202880146591448202999097138621446376526496880868109772`37.\
131462172206206, \
-80.2764296154167055983933780614766756422738824246766090497738`36.\
6126607742576]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["845"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "511.5932297879759164193919299716119126197042495257912595905829`37.\
13702618486609", "-", 
    RowBox[{
    "129.5131347196328720498358010469441954353301269049035759395127`36.\
540415211406184", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   511.5932297879759164193919299716119126197042495257912595905829`37.\
13702618486609, \
-129.5131347196328720498358010469441954353301269049035759395127`36.\
540415211406184]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "32.9872781246216745674662209889556395736198690576761202992341`33.\
74948107440385"}], "-", 
    RowBox[{
    "858.6698006992230811891530654326214407611047384784303004285806`35.\
0036256460526", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-32.9872781246216745674662209889556395736198690576761202992341`33.\
74948107440385, \
-858.6698006992230811891530654326214407611047384784303004285806`35.\
0036256460526]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "32.9872781246216745674662228527607426126219100883502982274018`33.\
73471505158083"}], "-", 
    RowBox[{
    "858.6698006992230811891530664278167826192436119959643282636774`35.\
15019475853547", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-32.9872781246216745674662228527607426126219100883502982274018`33.\
73471505158083, \
-858.6698006992230811891530664278167826192436119959643282636774`35.\
15019475853547]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "25",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 25, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.2294038867845150905619999568778`8.060505761816383*^-27"}],
  SequenceForm[
  "dif : ", 1.2294038867845150905619999568778`8.060505761816383*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "127", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 127, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.0213583183369489580416844428852727221987225431701349009382`33.\
14395174642414"}], "+", 
    RowBox[{
    "0.1172003960452383809723233694277655563073241278275972197952`34.\
06187636843161", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-0.0213583183369489580416844428852727221987225431701349009382`33.\
14395174642414, 
    0.1172003960452383809723233694277655563073241278275972197952`34.\
06187636843161]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.04971185193455113775855896904361565808320989176079786303517733519`\
37.15051499783199*^-31"}], "-", 
    RowBox[{
    "1.513013430013988403742005346928162`5.018664968496665*^-63", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-2.\
04971185193455113775855896904361565808320989176079786303517733519`37.\
15051499783199*^-31, \
-1.513013430013988403742005346928162`5.018664968496665*^-63]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["329"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.3275652485557124910587443210532413537467445197710118456557`37.\
014210063117226"}], "+", 
    RowBox[{
    "0.3061133509710211444462611509223565504465031494514384394012`36.\
984794513482285", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-0.3275652485557124910587443210532413537467445197710118456557`37.\
014210063117226, 
    0.3061133509710211444462611509223565504465031494514384394012`36.\
984794513482285]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.3062069302187635330170598781681736027332154317146528006144`34.\
29950267437231", "-", 
    RowBox[{
    "0.1889129549257827634739377814945909941391790216238412196061`34.\
26785651276869", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.3062069302187635330170598781681736027332154317146528006144`34.\
29950267437231, \
-0.1889129549257827634739377814945909941391790216238412196061`34.\
26785651276869]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.3062069302187635330170598781511841424177351462013939740531`35.\
08047766314654", "-", 
    RowBox[{
    "0.1889129549257827634739377821868443444866346330117493097053`34.\
87072438870948", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.3062069302187635330170598781511841424177351462013939740531`35.\
08047766314654, \
-0.1889129549257827634739377821868443444866346330117493097053`34.\
87072438870948]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.623066203551617089776626193733`7.384958720401394*^-28"}],
  SequenceForm[
  "dif : ", 9.623066203551617089776626193733`7.384958720401394*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "128", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 128, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.0213583183369489580416844428851140259330325119273753349296`32.\
51992571117187", "-", 
    RowBox[{
    "0.1172003960452383809723233694277640040621021446385038959364`33.\
458735648471254", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.0213583183369489580416844428851140259330325119273753349296`32.\
51992571117187, \
-0.1172003960452383809723233694277640040621021446385038959364`33.\
458735648471254]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   "2.04971185061387396689844472040182850194809214871216684649193956668`37.\
15051499783199*^-31"}],
  SequenceForm[
  "term5=", 
   2.04971185061387396689844472040182850194809214871216684649193956668`37.\
15051499783199*^-31],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["329"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.3275652485557124910587443210532413537492402712294385612857`37.\
014210063117226", "-", 
    RowBox[{
    "0.30611335097102114444626115092235655044625415619577245117`36.\
984794513482285", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   0.3275652485557124910587443210532413537492402712294385612857`37.\
014210063117226, \
-0.30611335097102114444626115092235655044625415619577245117`36.\
984794513482285]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.3062069302187635330170598781683322990012691466987530708281`33.\
676160306175845"}], "+", 
    RowBox[{
    "0.1889129549257827634739377814945925463841520115572685552336`33.\
66573062694779", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-0.3062069302187635330170598781683322990012691466987530708281`33.\
676160306175845, 
    0.1889129549257827634739377814945925463841520115572685552336`33.\
66573062694779]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.3062069302187635330170598781511841424177351462013939740531`35.\
08047766314654"}], "+", 
    RowBox[{
    "0.1889129549257827634739377821868443444866346330117493097053`34.\
87072438870948", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-0.3062069302187635330170598781511841424177351462013939740531`35.\
08047766314654, 
    0.1889129549257827634739377821868443444866346330117493097053`34.\
87072438870948]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "9.623099000174309160752018459006`6.829618726423212*^-28"}],
  SequenceForm[
  "dif : ", 9.623099000174309160752018459006`6.829618726423212*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "129", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 129, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.2476200310997594818569915793490164664582987385289564645398`34.\
385152774955436"}], "-", 
    RowBox[{
    "1.3159848527612588280955457638727025900830594290366669568374`34.\
53415030901351", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-1.2476200310997594818569915793490164664582987385289564645398`34.\
385152774955436, \
-1.3159848527612588280955457638727025900830594290366669568374`34.\
53415030901351]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["334"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2944177788433317473156213945099583955717692691756342619623`36.\
89696369117749", "-", 
    RowBox[{
    "0.4381209528893369582323042552091424674025185905393389956632`37.\
0695936827852", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   0.2944177788433317473156213945099583955717692691756342619623`36.\
89696369117749, \
-0.4381209528893369582323042552091424674025185905393389956632`37.\
0695936827852]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.4634771917648972924166441824546854179476300147667047385578`36.\
69486589436782"}], "-", 
    RowBox[{
    "1.2395427716045128734673468711763274201947652839486002664154`37.\
12209904458984", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-0.4634771917648972924166441824546854179476300147667047385578`36.\
69486589436782, \
-1.2395427716045128734673468711763274201947652839486002664154`37.\
12209904458984]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.0785606181781939367559687914042894440824379929378859879443`34.\
32081029573048"}], "+", 
    RowBox[{
    "0.3616788717325910036041053625127672975142244454512723052412`33.\
971747233304775", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-1.0785606181781939367559687914042894440824379929378859879443`34.\
32081029573048, 
    0.3616788717325910036041053625127672975142244454512723052412`33.\
971747233304775]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.0785606181781939367559687918740117509567183580892840361534`35.\
12737486383234"}], "+", 
    RowBox[{
    "0.3616788717325910036041053628421672034623220441657361997694`34.\
6528534443557", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-1.0785606181781939367559687918740117509567183580892840361534`35.\
12737486383234, 
    0.3616788717325910036041053628421672034623220441657361997694`34.\
6528534443557]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.521609604203630515388949089736`6.82261288359858*^-28"}],
  SequenceForm[
  "dif : ", 2.521609604203630515388949089736`6.82261288359858*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "130", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 130, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "816.1405880788259637225742622516441176930000000000000000000001`38.\
911764976606506"}], "-", 
    RowBox[{
    "4549.5873964571108723018279792248350001`37.65797201213687", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-816.1405880788259637225742622516441176930000000000000000000001`38.\
911764976606506, -4549.5873964571108723018279792248350001`37.65797201213687]],
  
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "733.476239227074841481462686084041971257`38.86538604954984", "+", 
    RowBox[{
    "4671.2147983812365766490374982727795088400000000000000000000001`38.\
669429838087794", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   733.476239227074841481462686084041971257`38.86538604954984, 
    4671.2147983812365766490374982727795088400000000000000000000001`38.\
669429838087794]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "210.6377377875302366441824430240835689247277032827684000641276`34.\
9008929018684", "+", 
    RowBox[{
    "37.8437305858947561949821583030324226446627326781523509024853`33.\
95704439204863", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   210.6377377875302366441824430240835689247277032827684000641276`34.\
9008929018684, 
    37.8437305858947561949821583030324226446627326781523509024853`33.\
95704439204863]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{"4.94035297160756764079903469062569815327`38.693757978912544", "-", 
    RowBox[{
    "80.1375768388145745480111758464879764714999999999999999999999`38.\
903836206309286", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   4.94035297160756764079903469062569815327`38.693757978912544, \
-80.1375768388145745480111758464879764714999999999999999999999`38.\
903836206309286]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["850"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "3.6258136298201448553597353701743067689477524351370197180036`35.\
800432416503746"}], "+", 
    RowBox[{
    "81.1062879282188884497825715923230626407935775674929056225525`37.\
15008146437952", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-3.6258136298201448553597353701743067689477524351370197180036`35.\
800432416503746, 
    81.1062879282188884497825715923230626407935775674929056225525`37.\
15008146437952]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "112.7037400702264625967121267095528672529519944727186167619242`36.\
985186504312516", "+", 
    RowBox[{
    "120.3979181652023614025711318216202435359931877103370193034546`37.\
01386715345472", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   112.7037400702264625967121267095528672529519944727186167619242`36.\
985186504312516, 
    120.3979181652023614025711318216202435359931877103370193034546`37.\
01386715345472]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "13.9551095237652290209194408264771638514534612451868030202069`33.\
718915810774895", "+", 
    RowBox[{
    "38.1045032554137852378491497835216016793759674003224259764783`33.\
946970811348386", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   13.9551095237652290209194408264771638514534612451868030202069`33.\
718915810774895, 
    38.1045032554137852378491497835216016793759674003224259764783`33.\
946970811348386]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "13.9551095237652290209194409037683953925154452690764007461014`34.\
68694123513696", "+", 
    RowBox[{
    "38.1045032554137852378491499512637312351889351608556320828584`35.\
123184290203255", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   13.9551095237652290209194409037683953925154452690764007461014`34.\
68694123513696, 
    38.1045032554137852378491499512637312351889351608556320828584`35.\
123184290203255]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.2756867845625071427162863114406`7.513547381586259*^-27"}],
  SequenceForm[
  "dif : ", 2.2756867845625071427162863114406`7.513547381586259*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "131", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 131, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "875.63748607955998673113276044089957779`37.94232434545988"}], "-", 
    RowBox[{
    "9022.9571721430070821327587585933462046700000000000000000000001`38.\
955348895974986", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-875.63748607955998673113276044089957779`37.94232434545988, \
-9022.9571721430070821327587585933462046700000000000000000000001`38.\
955348895974986]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"672.268391610916060106955216575061742073`38.827542692287494", "+", 
    RowBox[{
    "9262.6605974287166098239889069798644291700000000000000000000001`38.\
96673575091694", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   672.268391610916060106955216575061742073`38.827542692287494, 
    9262.6605974287166098239889069798644291700000000000000000000001`38.\
96673575091694]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "87.2521316395697721573929820991380362817580465028116588319806`34.\
39647266564026", "+", 
    RowBox[{
    "100.5762010925158165332879724805249496057503100100160510378077`34.\
25789829227506", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   87.2521316395697721573929820991380362817580465028116588319806`34.\
39647266564026, 
    100.5762010925158165332879724805249496057503100100160510378077`34.\
25789829227506]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "77.7098032043202278380397293184305766726`38.89047580913536"}], "-", 
    
    RowBox[{
    "160.974887728336112065754056898656645145`38.20675813086632", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-77.7098032043202278380397293184305766726`38.89047580913536, \
-160.974887728336112065754056898656645145`38.20675813086632]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["849"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "38.9753102576523891583281307710250597317038728141010373325516`36.\
39420876831755"}], "+", 
    RowBox[{
    "218.9379109824278469618724293781362455653702036513342132300385`37.\
14374015720542", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-38.9753102576523891583281307710250597317038728141010373325516`36.\
39420876831755, 
    218.9379109824278469618724293781362455653702036513342132300385`37.\
14374015720542]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "131.6665940985913609450056121946774605914029222682286257854379`37.\
098971907570785"}], "+", 
    RowBox[{
    "68.1498254030130803880500064991643686054503202582038348142343`36.\
81296105355335", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-131.6665940985913609450056121946774605914029222682286257854379`37.\
098971907570785, 
    68.1498254030130803880500064991643686054503202582038348142343`36.\
81296105355335]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "132.23474473148982347458891051743329756046484158514132194997`34.\
572439840479106", "+", 
    RowBox[{
    "214.1667777211205289403497418883992050799297861004780029935349`34.\
58247926046553", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   132.23474473148982347458891051743329756046484158514132194997`34.\
572439840479106, 
    214.1667777211205289403497418883992050799297861004780029935349`34.\
58247926046553]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "132.2347447314898234745889100547409272425390636756508362726969`34.\
87097549067307", "+", 
    RowBox[{
    "214.1667777211205289403497414617120029532725974612616580300515`35.\
08038201196616", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   132.2347447314898234745889100547409272425390636756508362726969`34.\
87097549067307, 
    214.1667777211205289403497414617120029532725974612616580300515`35.\
08038201196616]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "1.2502954826665805727155592079523`7.757427145676882*^-27"}],
  SequenceForm[
  "dif : ", 1.2502954826665805727155592079523`7.757427145676882*^-27],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "132", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 132, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1269.5628601083286526286243697769565452550000000000000000000001`39.\
103654209047725"}], "-", 
    RowBox[{
    "4745.5609824189071131718277306860154557199999999999999999999999`38.\
676287558632296", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[-1269.5628601083286526286243697769565452550000000000000000000001`\
39.103654209047725, \
-4745.5609824189071131718277306860154557199999999999999999999999`38.\
676287558632296]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"1067.51505042820475121815410212606679938`38.028374006668344", "+", 
    RowBox[{
    "4899.5965494167371809796368728753721669300000000000000000000001`38.\
69016032011508", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[
   1067.51505042820475121815410212606679938`38.028374006668344, 
    4899.5965494167371809796368728753721669300000000000000000000001`38.\
69016032011508]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "22.1306833087884346470053686193128507185598262376959485859483`33.\
95796434573099", "-", 
    RowBox[{
    "184.0385712498899654464374732970647475988139807155238635685938`34.\
66260692265987", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   22.1306833087884346470053686193128507185598262376959485859483`33.\
95796434573099, \
-184.0385712498899654464374732970647475988139807155238635685938`34.\
66260692265987]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{"4.90078658280645755206793615611525820821`38.690265790468644", "-", 
    RowBox[{
    "129.8959770007513634875566499805511146055`39.11359570077719", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[
   4.90078658280645755206793615611525820821`38.690265790468644, \
-129.8959770007513634875566499805511146055`39.11359570077719]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "58.6749658462777915314583364877963785998190200282163780183224`37.\
147774804551304"}], "-", 
    RowBox[{
    "6.6120757995437773536730376379400628114035067300426094540557`36.\
199659782671155", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-58.6749658462777915314583364877963785998190200282163780183224`37.\
147774804551304, \
-6.6120757995437773536730376379400628114035067300426094540557`36.\
199659782671155]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["838"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "47.0069577155605986231754717861211666023427830523979500147181`36.\
27689421350644"}], "-", 
    RowBox[{
    "348.2263626154441646580667358666697383988401729029989566073856`37.\
146593715355955", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-47.0069577155605986231754717861211666023427830523979500147181`36.\
27689421350644, \
-348.2263626154441646580667358666697383988401729029989566073856`37.\
146593715355955]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "79.1359893923035341608990269137746081624883706816897233810112`34.\
504270321754866"}], "+", 
    RowBox[{
    "454.7314111636794078606680923774528794269296989175177024928477`35.\
05015510242859", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[-79.1359893923035341608990269137746081624883706816897233810112`34.\
504270321754866, 
    454.7314111636794078606680923774528794269296989175177024928477`35.\
05015510242859]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "79.1359893923035341608990267768422966579303827676646393930172`34.\
384655235547335"}], "+", 
    RowBox[{
    "454.731411163679407860668092516538580500171037710340826804466`35.\
144036153778146", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[-79.1359893923035341608990267768422966579303827676646393930172`34.\
384655235547335, 
    454.731411163679407860668092516538580500171037710340826804466`35.\
144036153778146]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "2.11432550445972050676179880863`7.273969133597443*^-28"}],
  SequenceForm[
  "dif : ", 2.11432550445972050676179880863`7.273969133597443*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "133", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 133, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"476.6637873816566263499477901921630642`36.67821215939988", "-", 
    RowBox[{
    "3282.04794129916565233373232318152783664`38.51614492055913", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term1=", 
   Complex[
   476.6637873816566263499477901921630642`36.67821215939988, \
-3282.04794129916565233373232318152783664`38.51614492055913]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "657.937659779337370461700026382899136122`38.81818474574703"}], "+", 
    
    RowBox[{
    "2977.05949259664645215485955163325515318`38.47378751353429", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term2=", 
   Complex[-657.937659779337370461700026382899136122`38.81818474574703, 
    2977.05949259664645215485955163325515318`38.47378751353429]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "265.7270535920451811261954817458116212639688421668879772103488`34.\
852713792551775"}], "-", 
    RowBox[{
    "305.5161218542313385164048674311803888765887294810337664558529`34.\
711674981988544", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[-265.7270535920451811261954817458116212639688421668879772103488`34.\
852713792551775, \
-305.5161218542313385164048674311803888765887294810337664558529`34.\
711674981988544]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "446.7660192467020210996591719735883820480000000000000000000001`38.\
650080133524"}], "-", 
    RowBox[{
    "235.2634359545847293353454718075588751590000000000000000000001`38.\
37155443547574", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term4=", 
   Complex[-446.7660192467020210996591719735883820480000000000000000000001`38.\
650080133524, \
-235.2634359545847293353454718075588751590000000000000000000001`38.\
37155443547574]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["843"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "24.697384201705057711323072070966701941203262581906050778564`35.\
99892234429622"}], "+", 
    RowBox[{
    "349.2694124539485759759343569585020887072530494723049699058739`37.\
149431940077534", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-24.697384201705057711323072070966701941203262581906050778564`35.\
99892234429622, 
    349.2694124539485759759343569585020887072530494723049699058739`37.\
149431940077534]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["838"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "78.6948718648216979241311447861749984841769069097193673324542`36.\
68011036812875"}], "-", 
    RowBox[{
    "218.7360800197435004405319730463384356201154614655268190437722`37.\
12408436039349", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-78.6948718648216979241311447861749984841769069097193673324542`36.\
68011036812875, \
-218.7360800197435004405319730463384356201154614655268190437722`37.\
12408436039349]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "103.1573493235028514971656708941823892874113273247374409006694`34.\
42541800927166", "-", 
    RowBox[{
    "505.7744670363708848953345510840578502647263174878119173179546`34.\
92606957405077", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   103.1573493235028514971656708941823892874113273247374409006694`34.\
42541800927166, \
-505.7744670363708848953345510840578502647263174878119173179546`34.\
92606957405077]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "103.1573493235028514971656707662478597957585216893312166654769`34.\
45120792079271", "-", 
    RowBox[{
    "505.7744670363708848953345514680449692248048472108318367094082`35.\
14166464769929", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   103.1573493235028514971656707662478597957585216893312166654769`34.\
45120792079271, \
-505.7744670363708848953345514680449692248048472108318367094082`35.\
14166464769929]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "3.920463372793608043755156881011`7.456874550931931*^-28"}],
  SequenceForm[
  "dif : ", 3.920463372793608043755156881011`7.456874550931931*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "134", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 134, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.0433638593451128310437640862717285912325851452673693721239`32.\
88963096335545", "+", 
    RowBox[{
    "0.1617121997977412999894373191846900891361024632521076248994`33.\
57208088504913", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.0433638593451128310437640862717285912325851452673693721239`32.\
88963096335545, 
    0.1617121997977412999894373191846900891361024632521076248994`33.\
57208088504913]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "2.00494687996629767332981011006467469843195744402082729000767624658`\
37.*^-31"}], "-", 
    RowBox[{
    "0.00298880419140308744267074146406533981931213020828837020357712474656380\
611657`37.", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[-2.\
00494687996629767332981011006467469843195744402082729000767624658`37.*^-31, \
-0.002988804191403087442670741464065339819312130208288370203577124746563806116\
57`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["329"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.2399134649699264587288545662898835463072794188532628434407`36.\
963176893936556"}], "+", 
    RowBox[{
    "0.2807711662750838808598309119204570758111470101505265018336`37.\
031474776804764", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[-0.2399134649699264587288545662898835463072794188532628434407`36.\
963176893936556, 
    0.2807711662750838808598309119204570758111470101505265018336`37.\
031474776804764]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2832773243150392897726186525618126322278611938879651965756`33.\
70451204993531", "-", 
    RowBox[{
    "0.1160701622859394934277228512717016468557324166901305067307`33.\
42779395755398", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.2832773243150392897726186525618126322278611938879651965756`33.\
70451204993531, \
-0.1160701622859394934277228512717016468557324166901305067307`33.\
42779395755398]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2832773243150392897726186525448076598178784971786661890932`35.\
11681455039891", "-", 
    RowBox[{
    "0.1160701622859394934277228510250297304324048024224958703343`34.\
72932333040043", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.2832773243150392897726186525448076598178784971786661890932`35.\
11681455039891, \
-0.1160701622859394934277228510250297304324048024224958703343`34.\
72932333040043]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "27",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 27, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "4.038378099397780994248448651594`6.4441498637383825*^-28"}],
  SequenceForm[
  "dif : ", 4.038378099397780994248448651594`6.4441498637383825*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"********************* Basis element \"\>", "\[InvisibleSpace]",
    "135", "\[InvisibleSpace]", "\<\" *******************************\"\>"}],
  SequenceForm[
  "********************* Basis element ", 135, 
   " *******************************"],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term1=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term1=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term2=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term3=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.2047712706635063990202892255790206589370739312791611461343`33.\
587673743926665", "-", 
    RowBox[{
    "0.2439634299629476574293816799971596748003248006387774880516`33.\
7754940609897", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term3=", 
   Complex[
   0.2047712706635063990202892255790206589370739312791611461343`33.\
587673743926665, \
-0.2439634299629476574293816799971596748003248006387774880516`33.\
7754940609897]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term4=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["term4=", 0],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["50"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term5=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "3.32634972735346162003337254334021431836073107963384085921379537687`37.*^-\
31", "+", 
    RowBox[{
    "0.0493992641367063842328518926934813816731305734030136501932`37.", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["term5=", 
   Complex[
   3.32634972735346162003337254334021431836073107963384085921379537687`37.*^-\
31, 0.0493992641367063842328518926934813816731305734030136501932`37.]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after intgd\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["\<\"after sub\"\>"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData["333"], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"term6=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.0087653724304733883369444155937546185002469329653949840347`36.\
154826695775746", "+", 
    RowBox[{
    "0.0863440231744752447835372555765139805395771178425745196632`37.\
14828860290272", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["term6=", 
   Complex[
   0.0087653724304733883369444155937546185002469329653949840347`36.\
154826695775746, 
    0.0863440231744752447835372555765139805395771178425745196632`37.\
14828860290272]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ours: \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.1960058982330330106833448099849334054640916521517628248454`33.\
56862349657672", "-", 
    RowBox[{
    "0.379706717274129286445770828267155037013032491884365657908`33.\
96750003764812", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ours: ", 
   Complex[
   0.1960058982330330106833448099849334054640916521517628248454`33.\
56862349657672, \
-0.379706717274129286445770828267155037013032491884365657908`33.\
96750003764812]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ita : \"\>", "\[InvisibleSpace]", 
   RowBox[{
   "0.1960058982330330106833448099728187171055560279250349582387`34.\
81203909917001", "-", 
    RowBox[{
    "0.3797067172741292864457708276394863082520719871773718145864`35.\
09921823895233", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Ita : ", 
   Complex[
   0.1960058982330330106833448099728187171055560279250349582387`34.\
81203909917001, \
-0.3797067172741292864457708276394863082520719871773718145864`35.\
09921823895233]],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found agreement with at least \"\>", "\[InvisibleSpace]", "26",
    "\[InvisibleSpace]", "\<\" digits.\"\>"}],
  SequenceForm["Found agreement with at least ", 26, " digits."],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"dif : \"\>", "\[InvisibleSpace]", 
   "7.34575326107605219966117497426`6.848879482239435*^-28"}],
  SequenceForm[
  "dif : ", 7.34575326107605219966117497426`6.848879482239435*^-28],
  Editable->False]], "Print",
 ExpressionUUID -> "eb6dea61-6cfb-4194-933c-8c7460eec6d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"realdigits", "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{"digits", ",", "Infinity"}], "]"}]}], "\n", 
 RowBox[{"Histogram", "[", 
  RowBox[{"realdigits", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Max", "[", "realdigits", "]"}], "+", "10"}], ",", "1"}], "}"}],
    ",", 
   RowBox[{"PlotRange", "->", "Full"}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "26", ",", "25", ",", "26", ",", "26", ",", "25", ",", "26", ",", "25", ",",
    "24", ",", "25", ",", "25", ",", "25", ",", "27", ",", "24", ",", "28", 
   ",", "27", ",", "27", ",", "26", ",", "26", ",", "26", ",", "26", ",", 
   "26", ",", "26", ",", "27", ",", "26", ",", "27", ",", "26", ",", "29", 
   ",", "26", ",", "27", ",", "27", ",", "26", ",", "27", ",", "28", ",", 
   "28", ",", "25", ",", "26", ",", "25", ",", "25", ",", "25", ",", "27", 
   ",", "25", ",", "25", ",", "28", ",", "26", ",", "28", ",", "26", ",", 
   "26", ",", "26", ",", "26", ",", "28", ",", "26", ",", "28", ",", "25", 
   ",", "26", ",", "28", ",", "26", ",", "28", ",", "26", ",", "28", ",", 
   "27", ",", "26", ",", "26", ",", "27", ",", "27", ",", "26", ",", "27", 
   ",", "27", ",", "27", ",", "28", ",", "27", ",", "28", ",", "26"}], 
  "}"}]], "Output"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.7], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.7], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{24., 0}, {25., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{224.05264211369098`, 233.0394315452362}, {
          79.91670119669256, 94.57151215157326}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox["2", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{25., 0}, {26., 13}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{232.5394315452362, 241.52622097678142`}, {
          2.065240944848725, 94.57151215157326}}],
        StatusArea[#, 13]& ,
        TagBoxNote->"13"],
       StyleBox["13", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[13, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{26., 0}, {27., 28}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{241.02622097678142`, 
          250.0130104083267}, {-104.09584121675648`, 94.57151215157326}}],
        StatusArea[#, 28]& ,
        TagBoxNote->"28"],
       StyleBox["28", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[28, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{27., 0}, {28., 16}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{249.5130104083267, 
          258.4997998398719}, {-19.166975487472314`, 94.57151215157326}}],
        StatusArea[#, 16]& ,
        TagBoxNote->"16"],
       StyleBox["16", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[16, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{28., 0}, {29., 12}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{257.9997998398719, 266.98658927141713`}, {
          9.142646422289076, 94.57151215157326}}],
        StatusArea[#, 12]& ,
        TagBoxNote->"12"],
       StyleBox["12", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[12, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{29., 0}, {30., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{266.48658927141713`, 275.4733787029624}, {
          86.99410667413291, 94.57151215157326}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.78, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{0., 39.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 797},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "81d4b2b9-4197-4996-beac-1bee5ef64935"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1751, 33, 97, "Input"],
Cell[2312, 55, 111, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[2448, 61, 163, 3, 28, "Input"],
Cell[2614, 66, 153, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2804, 73, 96, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[2925, 78, 662, 15, 80, "Input"],
Cell[3590, 95, 123, 1, 28, "Output"],
Cell[CellGroupData[{
Cell[3738, 100, 308, 6, 22, "Print"],
Cell[4049, 108, 130, 1, 21, "Print"],
Cell[4182, 111, 152, 2, 21, "Print"],
Cell[4337, 115, 229, 3, 22, "Print"],
Cell[4569, 120, 175, 2, 53, "Print"],
Cell[4747, 124, 151, 2, 22, "Print"],
Cell[4901, 128, 167, 2, 22, "Print"],
Cell[5071, 132, 128, 1, 22, "Print"],
Cell[5202, 135, 135, 1, 22, "Print"],
Cell[5340, 138, 212, 2, 38, "Print"],
Cell[5555, 142, 193, 2, 38, "Print"]
}, Open  ]]
}, Open  ]],
Cell[5775, 148, 168, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[5968, 156, 98, 1, 28, "Input"],
Cell[6069, 159, 568, 10, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6674, 174, 147, 3, 28, "Input"],
Cell[6824, 179, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6950, 185, 462, 9, 63, "Input"],
Cell[7415, 196, 1028, 35, 48, "Output"],
Cell[8446, 233, 970, 29, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9453, 267, 191, 4, 46, "Input"],
Cell[9647, 273, 386, 12, 74, "Output"],
Cell[10036, 287, 105, 1, 28, "Output"]
}, Open  ]],
Cell[10156, 291, 1366, 39, 97, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11559, 335, 95, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[11679, 340, 10175, 275, 828, "Input"],
Cell[CellGroupData[{
Cell[21879, 619, 379, 8, 21, "Print"],
Cell[22261, 629, 207, 5, 21, "Print"],
Cell[22471, 636, 578, 14, 21, "Print"],
Cell[23052, 652, 273, 6, 22, "Print"],
Cell[23328, 660, 277, 6, 22, "Print"],
Cell[23608, 668, 87, 1, 21, "Print"],
Cell[23698, 671, 586, 14, 21, "Print"],
Cell[24287, 687, 626, 16, 21, "Print"],
Cell[24916, 705, 624, 16, 21, "Print"],
Cell[25543, 723, 314, 6, 22, "Print"],
Cell[25860, 731, 322, 7, 23, "Print"],
Cell[26185, 740, 379, 8, 21, "Print"],
Cell[26567, 750, 207, 5, 21, "Print"],
Cell[26777, 757, 578, 14, 21, "Print"],
Cell[27358, 773, 277, 6, 22, "Print"],
Cell[27638, 781, 273, 6, 22, "Print"],
Cell[27914, 789, 87, 1, 21, "Print"],
Cell[28004, 792, 582, 14, 21, "Print"],
Cell[28589, 808, 626, 16, 21, "Print"],
Cell[29218, 826, 624, 16, 21, "Print"],
Cell[29845, 844, 314, 6, 22, "Print"],
Cell[30162, 852, 313, 6, 23, "Print"],
Cell[30478, 860, 379, 8, 21, "Print"],
Cell[30860, 870, 540, 13, 23, "Print"],
Cell[31403, 885, 614, 15, 23, "Print"],
Cell[32020, 902, 277, 6, 22, "Print"],
Cell[32300, 910, 273, 6, 22, "Print"],
Cell[32576, 918, 88, 1, 21, "Print"],
Cell[32667, 921, 372, 10, 21, "Print"],
Cell[33042, 933, 398, 11, 21, "Print"],
Cell[33443, 946, 366, 10, 21, "Print"],
Cell[33812, 958, 314, 6, 22, "Print"],
Cell[34129, 966, 318, 7, 23, "Print"],
Cell[34450, 975, 379, 8, 21, "Print"],
Cell[34832, 985, 207, 5, 21, "Print"],
Cell[35042, 992, 578, 14, 21, "Print"],
Cell[35623, 1008, 277, 6, 22, "Print"],
Cell[35903, 1016, 275, 6, 22, "Print"],
Cell[36181, 1024, 87, 1, 21, "Print"],
Cell[36271, 1027, 584, 14, 21, "Print"],
Cell[36858, 1043, 624, 16, 21, "Print"],
Cell[37485, 1061, 622, 16, 21, "Print"],
Cell[38110, 1079, 314, 6, 22, "Print"],
Cell[38427, 1087, 313, 6, 23, "Print"],
Cell[38743, 1095, 379, 8, 21, "Print"],
Cell[39125, 1105, 330, 7, 21, "Print"],
Cell[39458, 1114, 350, 8, 21, "Print"],
Cell[39811, 1124, 275, 6, 22, "Print"],
Cell[40089, 1132, 275, 6, 22, "Print"]
}, Open  ]],
Cell[40379, 1141, 528, 9, 24, "Message"],
Cell[CellGroupData[{
Cell[40932, 1154, 88, 1, 21, "Print"],
Cell[41023, 1157, 207, 5, 21, "Print"],
Cell[41233, 1164, 340, 7, 21, "Print"],
Cell[41576, 1173, 366, 10, 21, "Print"],
Cell[41945, 1185, 314, 6, 22, "Print"],
Cell[42262, 1193, 247, 5, 23, "Print"],
Cell[42512, 1200, 379, 8, 21, "Print"],
Cell[42894, 1210, 600, 14, 21, "Print"],
Cell[43497, 1226, 626, 16, 21, "Print"],
Cell[44126, 1244, 277, 6, 22, "Print"],
Cell[44406, 1252, 275, 6, 22, "Print"]
}, Open  ]],
Cell[44696, 1261, 528, 9, 24, "Message"],
Cell[CellGroupData[{
Cell[45249, 1274, 88, 1, 21, "Print"],
Cell[45340, 1277, 207, 5, 21, "Print"],
Cell[45550, 1284, 552, 13, 21, "Print"],
Cell[46105, 1299, 642, 16, 21, "Print"],
Cell[46750, 1317, 314, 6, 22, "Print"],
Cell[47067, 1325, 313, 6, 23, "Print"],
Cell[47383, 1333, 379, 8, 21, "Print"],
Cell[47765, 1343, 207, 5, 21, "Print"],
Cell[47975, 1350, 578, 14, 21, "Print"],
Cell[48556, 1366, 275, 6, 22, "Print"],
Cell[48834, 1374, 277, 6, 22, "Print"]
}, Open  ]],
Cell[49126, 1383, 528, 9, 24, "Message"],
Cell[49657, 1394, 511, 10, 24, "Message"],
Cell[CellGroupData[{
Cell[50193, 1408, 88, 1, 21, "Print"],
Cell[50284, 1411, 207, 5, 21, "Print"],
Cell[50494, 1418, 578, 14, 21, "Print"],
Cell[51075, 1434, 624, 16, 21, "Print"],
Cell[51702, 1452, 314, 6, 22, "Print"],
Cell[52019, 1460, 313, 6, 23, "Print"],
Cell[52335, 1468, 379, 8, 21, "Print"],
Cell[52717, 1478, 592, 15, 23, "Print"],
Cell[53312, 1495, 612, 15, 23, "Print"],
Cell[53927, 1512, 275, 6, 22, "Print"],
Cell[54205, 1520, 277, 6, 22, "Print"],
Cell[54485, 1528, 88, 1, 21, "Print"],
Cell[54576, 1531, 207, 5, 21, "Print"],
Cell[54786, 1538, 348, 8, 21, "Print"],
Cell[55137, 1548, 366, 10, 21, "Print"],
Cell[55506, 1560, 344, 7, 22, "Print"],
Cell[55853, 1569, 247, 5, 23, "Print"],
Cell[56103, 1576, 379, 8, 21, "Print"],
Cell[56485, 1586, 580, 14, 21, "Print"],
Cell[57068, 1602, 596, 14, 21, "Print"],
Cell[57667, 1618, 275, 6, 22, "Print"],
Cell[57945, 1626, 275, 6, 22, "Print"],
Cell[58223, 1634, 88, 1, 21, "Print"],
Cell[58314, 1637, 640, 16, 21, "Print"],
Cell[58957, 1655, 620, 16, 21, "Print"],
Cell[59580, 1673, 614, 16, 21, "Print"],
Cell[60197, 1691, 314, 6, 22, "Print"],
Cell[60514, 1699, 324, 7, 23, "Print"],
Cell[60841, 1708, 381, 8, 21, "Print"],
Cell[61225, 1718, 207, 5, 21, "Print"],
Cell[61435, 1725, 626, 16, 21, "Print"],
Cell[62064, 1743, 277, 6, 22, "Print"],
Cell[62344, 1751, 275, 6, 22, "Print"],
Cell[62622, 1759, 87, 1, 21, "Print"],
Cell[62712, 1762, 582, 14, 21, "Print"],
Cell[63297, 1778, 620, 16, 21, "Print"],
Cell[63920, 1796, 622, 16, 21, "Print"],
Cell[64545, 1814, 314, 6, 22, "Print"],
Cell[64862, 1822, 322, 7, 23, "Print"],
Cell[65187, 1831, 381, 8, 21, "Print"],
Cell[65571, 1841, 207, 5, 21, "Print"],
Cell[65781, 1848, 626, 16, 21, "Print"],
Cell[66410, 1866, 275, 6, 22, "Print"],
Cell[66688, 1874, 275, 6, 22, "Print"],
Cell[66966, 1882, 87, 1, 21, "Print"],
Cell[67056, 1885, 584, 14, 21, "Print"],
Cell[67643, 1901, 624, 16, 21, "Print"],
Cell[68270, 1919, 624, 16, 21, "Print"],
Cell[68897, 1937, 314, 6, 22, "Print"],
Cell[69214, 1945, 322, 7, 23, "Print"],
Cell[69539, 1954, 381, 8, 21, "Print"],
Cell[69923, 1964, 584, 14, 21, "Print"],
Cell[70510, 1980, 574, 14, 21, "Print"],
Cell[71087, 1996, 275, 6, 22, "Print"],
Cell[71365, 2004, 275, 6, 22, "Print"],
Cell[71643, 2012, 88, 1, 21, "Print"],
Cell[71734, 2015, 636, 16, 21, "Print"],
Cell[72373, 2033, 624, 16, 21, "Print"],
Cell[73000, 2051, 622, 16, 21, "Print"],
Cell[73625, 2069, 314, 6, 22, "Print"],
Cell[73942, 2077, 322, 7, 23, "Print"],
Cell[74267, 2086, 381, 8, 21, "Print"],
Cell[74651, 2096, 534, 13, 21, "Print"],
Cell[75188, 2111, 602, 15, 21, "Print"],
Cell[75793, 2128, 275, 6, 22, "Print"],
Cell[76071, 2136, 275, 6, 22, "Print"],
Cell[76349, 2144, 88, 1, 21, "Print"],
Cell[76440, 2147, 618, 16, 21, "Print"],
Cell[77061, 2165, 638, 16, 21, "Print"],
Cell[77702, 2183, 638, 16, 21, "Print"],
Cell[78343, 2201, 314, 6, 22, "Print"],
Cell[78660, 2209, 322, 7, 23, "Print"],
Cell[78985, 2218, 381, 8, 21, "Print"],
Cell[79369, 2228, 207, 5, 21, "Print"],
Cell[79579, 2235, 207, 5, 21, "Print"],
Cell[79789, 2242, 277, 6, 22, "Print"],
Cell[80069, 2250, 275, 6, 22, "Print"],
Cell[80347, 2258, 88, 1, 21, "Print"],
Cell[80438, 2261, 624, 16, 21, "Print"],
Cell[81065, 2279, 624, 16, 21, "Print"],
Cell[81692, 2297, 624, 16, 21, "Print"],
Cell[82319, 2315, 314, 6, 22, "Print"],
Cell[82636, 2323, 322, 7, 23, "Print"],
Cell[82961, 2332, 381, 8, 21, "Print"],
Cell[83345, 2342, 207, 5, 21, "Print"],
Cell[83555, 2349, 578, 14, 21, "Print"],
Cell[84136, 2365, 275, 6, 22, "Print"],
Cell[84414, 2373, 275, 6, 22, "Print"],
Cell[84692, 2381, 88, 1, 21, "Print"],
Cell[84783, 2384, 642, 16, 21, "Print"],
Cell[85428, 2402, 624, 16, 21, "Print"],
Cell[86055, 2420, 624, 16, 21, "Print"],
Cell[86682, 2438, 314, 6, 22, "Print"],
Cell[86999, 2446, 322, 7, 23, "Print"],
Cell[87324, 2455, 381, 8, 21, "Print"],
Cell[87708, 2465, 594, 14, 21, "Print"],
Cell[88305, 2481, 532, 13, 21, "Print"],
Cell[88840, 2496, 277, 6, 22, "Print"],
Cell[89120, 2504, 275, 6, 22, "Print"],
Cell[89398, 2512, 88, 1, 21, "Print"],
Cell[89489, 2515, 638, 16, 21, "Print"],
Cell[90130, 2533, 624, 16, 21, "Print"],
Cell[90757, 2551, 620, 16, 21, "Print"],
Cell[91380, 2569, 314, 6, 22, "Print"],
Cell[91697, 2577, 322, 7, 23, "Print"],
Cell[92022, 2586, 381, 8, 21, "Print"],
Cell[92406, 2596, 626, 16, 21, "Print"],
Cell[93035, 2614, 584, 15, 21, "Print"],
Cell[93622, 2631, 275, 6, 22, "Print"],
Cell[93900, 2639, 275, 6, 22, "Print"],
Cell[94178, 2647, 88, 1, 21, "Print"],
Cell[94269, 2650, 640, 16, 21, "Print"],
Cell[94912, 2668, 624, 16, 21, "Print"],
Cell[95539, 2686, 624, 16, 21, "Print"],
Cell[96166, 2704, 314, 6, 22, "Print"],
Cell[96483, 2712, 322, 7, 23, "Print"],
Cell[96808, 2721, 381, 8, 21, "Print"],
Cell[97192, 2731, 207, 5, 21, "Print"],
Cell[97402, 2738, 207, 5, 21, "Print"],
Cell[97612, 2745, 275, 6, 22, "Print"],
Cell[97890, 2753, 275, 6, 22, "Print"],
Cell[98168, 2761, 88, 1, 21, "Print"],
Cell[98259, 2764, 626, 16, 21, "Print"],
Cell[98888, 2782, 626, 16, 21, "Print"],
Cell[99517, 2800, 626, 16, 21, "Print"],
Cell[100146, 2818, 314, 6, 22, "Print"],
Cell[100463, 2826, 320, 7, 23, "Print"],
Cell[100786, 2835, 381, 8, 21, "Print"],
Cell[101170, 2845, 207, 5, 21, "Print"],
Cell[101380, 2852, 578, 14, 21, "Print"],
Cell[101961, 2868, 275, 6, 22, "Print"],
Cell[102239, 2876, 273, 6, 22, "Print"],
Cell[102515, 2884, 88, 1, 21, "Print"],
Cell[102606, 2887, 642, 16, 21, "Print"],
Cell[103251, 2905, 622, 16, 21, "Print"],
Cell[103876, 2923, 624, 16, 21, "Print"],
Cell[104503, 2941, 314, 6, 22, "Print"],
Cell[104820, 2949, 320, 7, 23, "Print"],
Cell[105143, 2958, 381, 8, 21, "Print"],
Cell[105527, 2968, 207, 5, 21, "Print"],
Cell[105737, 2975, 578, 14, 21, "Print"],
Cell[106318, 2991, 275, 6, 22, "Print"],
Cell[106596, 2999, 271, 6, 22, "Print"],
Cell[106870, 3007, 87, 1, 21, "Print"],
Cell[106960, 3010, 586, 14, 21, "Print"],
Cell[107549, 3026, 626, 16, 21, "Print"],
Cell[108178, 3044, 624, 16, 21, "Print"],
Cell[108805, 3062, 314, 6, 22, "Print"],
Cell[109122, 3070, 320, 7, 23, "Print"],
Cell[109445, 3079, 381, 8, 21, "Print"],
Cell[109829, 3089, 624, 16, 21, "Print"],
Cell[110456, 3107, 559, 14, 21, "Print"],
Cell[111018, 3123, 275, 6, 22, "Print"],
Cell[111296, 3131, 275, 6, 22, "Print"],
Cell[111574, 3139, 88, 1, 21, "Print"],
Cell[111665, 3142, 620, 16, 21, "Print"],
Cell[112288, 3160, 640, 16, 21, "Print"],
Cell[112931, 3178, 640, 16, 21, "Print"],
Cell[113574, 3196, 314, 6, 22, "Print"],
Cell[113891, 3204, 318, 7, 23, "Print"],
Cell[114212, 3213, 381, 8, 21, "Print"],
Cell[114596, 3223, 207, 5, 21, "Print"],
Cell[114806, 3230, 578, 14, 21, "Print"],
Cell[115387, 3246, 277, 6, 22, "Print"],
Cell[115667, 3254, 271, 6, 22, "Print"],
Cell[115941, 3262, 87, 1, 21, "Print"],
Cell[116031, 3265, 584, 14, 21, "Print"],
Cell[116618, 3281, 624, 16, 21, "Print"],
Cell[117245, 3299, 626, 16, 21, "Print"],
Cell[117874, 3317, 314, 6, 22, "Print"],
Cell[118191, 3325, 313, 6, 23, "Print"],
Cell[118507, 3333, 381, 8, 21, "Print"],
Cell[118891, 3343, 207, 5, 21, "Print"],
Cell[119101, 3350, 572, 13, 21, "Print"],
Cell[119676, 3365, 273, 6, 22, "Print"],
Cell[119952, 3373, 277, 6, 22, "Print"],
Cell[120232, 3381, 87, 1, 21, "Print"],
Cell[120322, 3384, 584, 14, 21, "Print"],
Cell[120909, 3400, 622, 16, 21, "Print"],
Cell[121534, 3418, 620, 16, 21, "Print"],
Cell[122157, 3436, 314, 6, 22, "Print"],
Cell[122474, 3444, 313, 6, 23, "Print"],
Cell[122790, 3452, 381, 8, 21, "Print"],
Cell[123174, 3462, 207, 5, 21, "Print"],
Cell[123384, 3469, 572, 13, 21, "Print"],
Cell[123959, 3484, 275, 6, 22, "Print"],
Cell[124237, 3492, 275, 6, 22, "Print"],
Cell[124515, 3500, 88, 1, 21, "Print"],
Cell[124606, 3503, 640, 16, 21, "Print"],
Cell[125249, 3521, 620, 16, 21, "Print"],
Cell[125872, 3539, 622, 16, 21, "Print"],
Cell[126497, 3557, 314, 6, 22, "Print"],
Cell[126814, 3565, 322, 7, 23, "Print"],
Cell[127139, 3574, 381, 8, 21, "Print"],
Cell[127523, 3584, 207, 5, 21, "Print"],
Cell[127733, 3591, 572, 13, 21, "Print"],
Cell[128308, 3606, 275, 6, 22, "Print"],
Cell[128586, 3614, 275, 6, 22, "Print"],
Cell[128864, 3622, 87, 1, 21, "Print"],
Cell[128954, 3625, 586, 14, 21, "Print"],
Cell[129543, 3641, 626, 16, 21, "Print"],
Cell[130172, 3659, 624, 16, 21, "Print"],
Cell[130799, 3677, 314, 6, 22, "Print"],
Cell[131116, 3685, 322, 7, 23, "Print"],
Cell[131441, 3694, 381, 8, 21, "Print"],
Cell[131825, 3704, 544, 13, 23, "Print"],
Cell[132372, 3719, 616, 15, 23, "Print"],
Cell[132991, 3736, 277, 6, 22, "Print"],
Cell[133271, 3744, 275, 6, 22, "Print"],
Cell[133549, 3752, 88, 1, 21, "Print"],
Cell[133640, 3755, 584, 14, 23, "Print"],
Cell[134227, 3771, 396, 11, 21, "Print"],
Cell[134626, 3784, 508, 12, 23, "Print"],
Cell[135137, 3798, 314, 6, 22, "Print"],
Cell[135454, 3806, 318, 7, 23, "Print"],
Cell[135775, 3815, 381, 8, 21, "Print"],
Cell[136159, 3825, 207, 5, 21, "Print"],
Cell[136369, 3832, 578, 14, 21, "Print"],
Cell[136950, 3848, 277, 6, 22, "Print"],
Cell[137230, 3856, 275, 6, 22, "Print"],
Cell[137508, 3864, 87, 1, 21, "Print"],
Cell[137598, 3867, 582, 14, 21, "Print"],
Cell[138183, 3883, 620, 16, 21, "Print"],
Cell[138806, 3901, 624, 16, 21, "Print"],
Cell[139433, 3919, 314, 6, 22, "Print"],
Cell[139750, 3927, 313, 6, 23, "Print"],
Cell[140066, 3935, 381, 8, 21, "Print"],
Cell[140450, 3945, 578, 14, 21, "Print"],
Cell[141031, 3961, 554, 13, 21, "Print"],
Cell[141588, 3976, 275, 6, 22, "Print"],
Cell[141866, 3984, 275, 6, 22, "Print"],
Cell[142144, 3992, 88, 1, 21, "Print"],
Cell[142235, 3995, 624, 16, 21, "Print"],
Cell[142862, 4013, 642, 16, 21, "Print"],
Cell[143507, 4031, 642, 16, 21, "Print"],
Cell[144152, 4049, 314, 6, 22, "Print"],
Cell[144469, 4057, 318, 7, 23, "Print"],
Cell[144790, 4066, 381, 8, 21, "Print"],
Cell[145174, 4076, 207, 5, 21, "Print"],
Cell[145384, 4083, 207, 5, 21, "Print"],
Cell[145594, 4090, 277, 6, 22, "Print"],
Cell[145874, 4098, 277, 6, 22, "Print"],
Cell[146154, 4106, 88, 1, 21, "Print"],
Cell[146245, 4109, 620, 16, 21, "Print"],
Cell[146868, 4127, 620, 16, 21, "Print"],
Cell[147491, 4145, 618, 16, 21, "Print"],
Cell[148112, 4163, 314, 6, 22, "Print"],
Cell[148429, 4171, 322, 7, 23, "Print"],
Cell[148754, 4180, 381, 8, 21, "Print"],
Cell[149138, 4190, 544, 13, 23, "Print"],
Cell[149685, 4205, 557, 14, 21, "Print"],
Cell[150245, 4221, 275, 6, 22, "Print"],
Cell[150523, 4229, 275, 6, 22, "Print"],
Cell[150801, 4237, 88, 1, 21, "Print"],
Cell[150892, 4240, 628, 16, 21, "Print"],
Cell[151523, 4258, 640, 16, 21, "Print"],
Cell[152166, 4276, 640, 16, 21, "Print"],
Cell[152809, 4294, 314, 6, 22, "Print"],
Cell[153126, 4302, 318, 7, 23, "Print"],
Cell[153447, 4311, 381, 8, 21, "Print"],
Cell[153831, 4321, 207, 5, 21, "Print"],
Cell[154041, 4328, 207, 5, 21, "Print"],
Cell[154251, 4335, 273, 6, 22, "Print"],
Cell[154527, 4343, 275, 6, 22, "Print"],
Cell[154805, 4351, 87, 1, 21, "Print"],
Cell[154895, 4354, 566, 13, 21, "Print"],
Cell[155464, 4369, 566, 13, 21, "Print"],
Cell[156033, 4384, 626, 16, 21, "Print"],
Cell[156662, 4402, 314, 6, 22, "Print"],
Cell[156979, 4410, 318, 7, 23, "Print"],
Cell[157300, 4419, 381, 8, 21, "Print"],
Cell[157684, 4429, 567, 14, 23, "Print"],
Cell[158254, 4445, 534, 12, 21, "Print"],
Cell[158791, 4459, 275, 6, 22, "Print"],
Cell[159069, 4467, 275, 6, 22, "Print"],
Cell[159347, 4475, 88, 1, 21, "Print"],
Cell[159438, 4478, 616, 16, 21, "Print"],
Cell[160057, 4496, 636, 16, 21, "Print"],
Cell[160696, 4514, 638, 16, 21, "Print"],
Cell[161337, 4532, 314, 6, 22, "Print"],
Cell[161654, 4540, 314, 7, 23, "Print"],
Cell[161971, 4549, 381, 8, 21, "Print"],
Cell[162355, 4559, 600, 15, 21, "Print"],
Cell[162958, 4576, 576, 14, 21, "Print"],
Cell[163537, 4592, 275, 6, 22, "Print"],
Cell[163815, 4600, 275, 6, 22, "Print"],
Cell[164093, 4608, 88, 1, 21, "Print"],
Cell[164184, 4611, 638, 16, 21, "Print"],
Cell[164825, 4629, 642, 16, 21, "Print"],
Cell[165470, 4647, 640, 16, 21, "Print"],
Cell[166113, 4665, 314, 6, 22, "Print"],
Cell[166430, 4673, 320, 7, 23, "Print"],
Cell[166753, 4682, 381, 8, 21, "Print"],
Cell[167137, 4692, 571, 14, 23, "Print"],
Cell[167711, 4708, 626, 16, 21, "Print"],
Cell[168340, 4726, 275, 6, 22, "Print"],
Cell[168618, 4734, 273, 6, 22, "Print"],
Cell[168894, 4742, 88, 1, 21, "Print"],
Cell[168985, 4745, 616, 16, 21, "Print"],
Cell[169604, 4763, 640, 16, 21, "Print"],
Cell[170247, 4781, 640, 16, 21, "Print"],
Cell[170890, 4799, 314, 6, 22, "Print"],
Cell[171207, 4807, 318, 7, 23, "Print"],
Cell[171528, 4816, 381, 8, 21, "Print"],
Cell[171912, 4826, 561, 14, 21, "Print"],
Cell[172476, 4842, 576, 14, 21, "Print"],
Cell[173055, 4858, 277, 6, 22, "Print"],
Cell[173335, 4866, 275, 6, 22, "Print"],
Cell[173613, 4874, 88, 1, 21, "Print"],
Cell[173704, 4877, 640, 16, 21, "Print"],
Cell[174347, 4895, 638, 16, 21, "Print"],
Cell[174988, 4913, 636, 16, 21, "Print"],
Cell[175627, 4931, 314, 6, 22, "Print"],
Cell[175944, 4939, 318, 7, 23, "Print"],
Cell[176265, 4948, 381, 8, 21, "Print"],
Cell[176649, 4958, 400, 11, 21, "Print"],
Cell[177052, 4971, 528, 12, 21, "Print"],
Cell[177583, 4985, 277, 6, 22, "Print"],
Cell[177863, 4993, 273, 6, 22, "Print"],
Cell[178139, 5001, 88, 1, 21, "Print"],
Cell[178230, 5004, 618, 16, 21, "Print"],
Cell[178851, 5022, 640, 16, 21, "Print"],
Cell[179494, 5040, 640, 16, 21, "Print"],
Cell[180137, 5058, 314, 6, 22, "Print"],
Cell[180454, 5066, 313, 6, 23, "Print"],
Cell[180770, 5074, 381, 8, 21, "Print"],
Cell[181154, 5084, 552, 13, 21, "Print"],
Cell[181709, 5099, 578, 14, 21, "Print"],
Cell[182290, 5115, 277, 6, 22, "Print"],
Cell[182570, 5123, 275, 6, 22, "Print"],
Cell[182848, 5131, 88, 1, 21, "Print"],
Cell[182939, 5134, 376, 10, 21, "Print"],
Cell[183318, 5146, 577, 14, 21, "Print"],
Cell[183898, 5162, 624, 16, 21, "Print"],
Cell[184525, 5180, 314, 6, 22, "Print"],
Cell[184842, 5188, 313, 6, 23, "Print"],
Cell[185158, 5196, 381, 8, 21, "Print"],
Cell[185542, 5206, 207, 5, 21, "Print"],
Cell[185752, 5213, 207, 5, 21, "Print"],
Cell[185962, 5220, 275, 6, 22, "Print"],
Cell[186240, 5228, 275, 6, 22, "Print"],
Cell[186518, 5236, 88, 1, 21, "Print"],
Cell[186609, 5239, 207, 5, 21, "Print"],
Cell[186819, 5246, 207, 5, 21, "Print"],
Cell[187029, 5253, 207, 5, 21, "Print"],
Cell[187239, 5260, 344, 7, 22, "Print"],
Cell[187586, 5269, 207, 5, 21, "Print"],
Cell[187796, 5276, 381, 8, 21, "Print"],
Cell[188180, 5286, 207, 5, 21, "Print"],
Cell[188390, 5293, 207, 5, 21, "Print"],
Cell[188600, 5300, 277, 6, 22, "Print"],
Cell[188880, 5308, 275, 6, 22, "Print"],
Cell[189158, 5316, 88, 1, 21, "Print"],
Cell[189249, 5319, 207, 5, 21, "Print"],
Cell[189459, 5326, 207, 5, 21, "Print"],
Cell[189669, 5333, 207, 5, 21, "Print"],
Cell[189879, 5340, 344, 7, 22, "Print"],
Cell[190226, 5349, 207, 5, 21, "Print"],
Cell[190436, 5356, 381, 8, 21, "Print"],
Cell[190820, 5366, 207, 5, 21, "Print"],
Cell[191030, 5373, 207, 5, 21, "Print"],
Cell[191240, 5380, 277, 6, 22, "Print"],
Cell[191520, 5388, 275, 6, 22, "Print"],
Cell[191798, 5396, 88, 1, 21, "Print"],
Cell[191889, 5399, 207, 5, 21, "Print"],
Cell[192099, 5406, 207, 5, 21, "Print"],
Cell[192309, 5413, 207, 5, 21, "Print"],
Cell[192519, 5420, 344, 7, 22, "Print"],
Cell[192866, 5429, 207, 5, 21, "Print"],
Cell[193076, 5436, 381, 8, 21, "Print"],
Cell[193460, 5446, 207, 5, 21, "Print"],
Cell[193670, 5453, 207, 5, 21, "Print"],
Cell[193880, 5460, 277, 6, 22, "Print"],
Cell[194160, 5468, 275, 6, 22, "Print"],
Cell[194438, 5476, 88, 1, 21, "Print"],
Cell[194529, 5479, 618, 16, 21, "Print"],
Cell[195150, 5497, 618, 16, 21, "Print"],
Cell[195771, 5515, 620, 16, 21, "Print"],
Cell[196394, 5533, 314, 6, 22, "Print"],
Cell[196711, 5541, 322, 7, 23, "Print"],
Cell[197036, 5550, 381, 8, 21, "Print"],
Cell[197420, 5560, 579, 14, 21, "Print"],
Cell[198002, 5576, 552, 13, 21, "Print"],
Cell[198557, 5591, 275, 6, 22, "Print"],
Cell[198835, 5599, 275, 6, 22, "Print"],
Cell[199113, 5607, 88, 1, 21, "Print"],
Cell[199204, 5610, 638, 16, 21, "Print"],
Cell[199845, 5628, 642, 16, 21, "Print"],
Cell[200490, 5646, 638, 16, 21, "Print"],
Cell[201131, 5664, 314, 6, 22, "Print"],
Cell[201448, 5672, 324, 7, 23, "Print"],
Cell[201775, 5681, 381, 8, 21, "Print"],
Cell[202159, 5691, 599, 15, 21, "Print"],
Cell[202761, 5708, 597, 14, 21, "Print"],
Cell[203361, 5724, 275, 6, 22, "Print"],
Cell[203639, 5732, 275, 6, 22, "Print"],
Cell[203917, 5740, 88, 1, 21, "Print"],
Cell[204008, 5743, 626, 16, 21, "Print"],
Cell[204637, 5761, 644, 16, 21, "Print"],
Cell[205284, 5779, 644, 16, 21, "Print"],
Cell[205931, 5797, 314, 6, 22, "Print"],
Cell[206248, 5805, 320, 7, 23, "Print"],
Cell[206571, 5814, 381, 8, 21, "Print"],
Cell[206955, 5824, 594, 15, 23, "Print"],
Cell[207552, 5841, 569, 14, 23, "Print"],
Cell[208124, 5857, 275, 6, 22, "Print"],
Cell[208402, 5865, 275, 6, 22, "Print"],
Cell[208680, 5873, 88, 1, 21, "Print"],
Cell[208771, 5876, 622, 16, 21, "Print"],
Cell[209396, 5894, 622, 16, 21, "Print"],
Cell[210021, 5912, 622, 16, 21, "Print"],
Cell[210646, 5930, 314, 6, 22, "Print"],
Cell[210963, 5938, 318, 7, 23, "Print"],
Cell[211284, 5947, 381, 8, 21, "Print"],
Cell[211668, 5957, 207, 5, 21, "Print"],
Cell[211878, 5964, 207, 5, 21, "Print"],
Cell[212088, 5971, 275, 6, 22, "Print"],
Cell[212366, 5979, 275, 6, 22, "Print"],
Cell[212644, 5987, 88, 1, 21, "Print"],
Cell[212735, 5990, 207, 5, 21, "Print"],
Cell[212945, 5997, 207, 5, 21, "Print"],
Cell[213155, 6004, 207, 5, 21, "Print"],
Cell[213365, 6011, 344, 7, 22, "Print"],
Cell[213712, 6020, 207, 5, 21, "Print"],
Cell[213922, 6027, 381, 8, 21, "Print"],
Cell[214306, 6037, 207, 5, 21, "Print"],
Cell[214516, 6044, 207, 5, 21, "Print"],
Cell[214726, 6051, 275, 6, 22, "Print"],
Cell[215004, 6059, 275, 6, 22, "Print"],
Cell[215282, 6067, 87, 1, 21, "Print"],
Cell[215372, 6070, 564, 13, 21, "Print"],
Cell[215939, 6085, 564, 13, 21, "Print"],
Cell[216506, 6100, 624, 16, 21, "Print"],
Cell[217133, 6118, 314, 6, 22, "Print"],
Cell[217450, 6126, 322, 7, 23, "Print"],
Cell[217775, 6135, 381, 8, 21, "Print"],
Cell[218159, 6145, 207, 5, 21, "Print"],
Cell[218369, 6152, 207, 5, 21, "Print"],
Cell[218579, 6159, 273, 6, 22, "Print"],
Cell[218855, 6167, 275, 6, 22, "Print"],
Cell[219133, 6175, 87, 1, 21, "Print"],
Cell[219223, 6178, 560, 13, 21, "Print"],
Cell[219786, 6193, 560, 13, 21, "Print"],
Cell[220349, 6208, 622, 16, 21, "Print"],
Cell[220974, 6226, 314, 6, 22, "Print"],
Cell[221291, 6234, 318, 7, 23, "Print"],
Cell[221612, 6243, 381, 8, 21, "Print"],
Cell[221996, 6253, 207, 5, 21, "Print"],
Cell[222206, 6260, 207, 5, 21, "Print"],
Cell[222416, 6267, 275, 6, 22, "Print"],
Cell[222694, 6275, 275, 6, 22, "Print"],
Cell[222972, 6283, 87, 1, 21, "Print"],
Cell[223062, 6286, 560, 13, 21, "Print"],
Cell[223625, 6301, 560, 13, 21, "Print"],
Cell[224188, 6316, 626, 16, 21, "Print"],
Cell[224817, 6334, 314, 6, 22, "Print"],
Cell[225134, 6342, 322, 7, 23, "Print"],
Cell[225459, 6351, 381, 8, 21, "Print"],
Cell[225843, 6361, 207, 5, 21, "Print"],
Cell[226053, 6368, 207, 5, 21, "Print"],
Cell[226263, 6375, 277, 6, 22, "Print"],
Cell[226543, 6383, 275, 6, 22, "Print"],
Cell[226821, 6391, 87, 1, 21, "Print"],
Cell[226911, 6394, 564, 13, 21, "Print"],
Cell[227478, 6409, 564, 13, 21, "Print"],
Cell[228045, 6424, 620, 16, 21, "Print"],
Cell[228668, 6442, 314, 6, 22, "Print"],
Cell[228985, 6450, 322, 7, 23, "Print"],
Cell[229310, 6459, 381, 8, 21, "Print"],
Cell[229694, 6469, 207, 5, 21, "Print"],
Cell[229904, 6476, 207, 5, 21, "Print"],
Cell[230114, 6483, 277, 6, 22, "Print"],
Cell[230394, 6491, 275, 6, 22, "Print"],
Cell[230672, 6499, 88, 1, 21, "Print"],
Cell[230763, 6502, 207, 5, 21, "Print"],
Cell[230973, 6509, 207, 5, 21, "Print"],
Cell[231183, 6516, 207, 5, 21, "Print"],
Cell[231393, 6523, 344, 7, 22, "Print"],
Cell[231740, 6532, 207, 5, 21, "Print"],
Cell[231950, 6539, 381, 8, 21, "Print"],
Cell[232334, 6549, 534, 12, 21, "Print"],
Cell[232871, 6563, 604, 15, 21, "Print"],
Cell[233478, 6580, 275, 6, 22, "Print"],
Cell[233756, 6588, 277, 6, 22, "Print"],
Cell[234036, 6596, 88, 1, 21, "Print"],
Cell[234127, 6599, 628, 16, 21, "Print"],
Cell[234758, 6617, 626, 16, 21, "Print"],
Cell[235387, 6635, 626, 16, 21, "Print"],
Cell[236016, 6653, 314, 6, 22, "Print"],
Cell[236333, 6661, 324, 7, 23, "Print"],
Cell[236660, 6670, 381, 8, 21, "Print"],
Cell[237044, 6680, 398, 11, 21, "Print"],
Cell[237445, 6693, 526, 12, 21, "Print"],
Cell[237974, 6707, 273, 6, 22, "Print"],
Cell[238250, 6715, 275, 6, 22, "Print"],
Cell[238528, 6723, 88, 1, 21, "Print"],
Cell[238619, 6726, 622, 16, 21, "Print"],
Cell[239244, 6744, 640, 16, 21, "Print"],
Cell[239887, 6762, 638, 16, 21, "Print"],
Cell[240528, 6780, 314, 6, 22, "Print"],
Cell[240845, 6788, 320, 7, 23, "Print"],
Cell[241168, 6797, 381, 8, 21, "Print"],
Cell[241552, 6807, 583, 15, 21, "Print"],
Cell[242138, 6824, 601, 14, 21, "Print"],
Cell[242742, 6840, 275, 6, 22, "Print"],
Cell[243020, 6848, 275, 6, 22, "Print"],
Cell[243298, 6856, 88, 1, 21, "Print"],
Cell[243389, 6859, 624, 16, 21, "Print"],
Cell[244016, 6877, 626, 16, 21, "Print"],
Cell[244645, 6895, 630, 16, 21, "Print"],
Cell[245278, 6913, 314, 6, 22, "Print"],
Cell[245595, 6921, 322, 7, 23, "Print"],
Cell[245920, 6930, 381, 8, 21, "Print"],
Cell[246304, 6940, 350, 8, 21, "Print"],
Cell[246657, 6950, 580, 15, 21, "Print"],
Cell[247240, 6967, 275, 6, 22, "Print"],
Cell[247518, 6975, 275, 6, 22, "Print"],
Cell[247796, 6983, 88, 1, 21, "Print"],
Cell[247887, 6986, 622, 16, 21, "Print"],
Cell[248512, 7004, 642, 16, 21, "Print"],
Cell[249157, 7022, 638, 16, 21, "Print"],
Cell[249798, 7040, 314, 6, 22, "Print"],
Cell[250115, 7048, 320, 7, 23, "Print"],
Cell[250438, 7057, 381, 8, 21, "Print"],
Cell[250822, 7067, 578, 13, 21, "Print"],
Cell[251403, 7082, 594, 14, 21, "Print"],
Cell[252000, 7098, 275, 6, 22, "Print"],
Cell[252278, 7106, 271, 6, 22, "Print"],
Cell[252552, 7114, 88, 1, 21, "Print"],
Cell[252643, 7117, 640, 16, 21, "Print"],
Cell[253286, 7135, 640, 16, 21, "Print"],
Cell[253929, 7153, 642, 16, 21, "Print"],
Cell[254574, 7171, 314, 6, 22, "Print"],
Cell[254891, 7179, 324, 7, 23, "Print"],
Cell[255218, 7188, 381, 8, 21, "Print"],
Cell[255602, 7198, 207, 5, 21, "Print"],
Cell[255812, 7205, 207, 5, 21, "Print"],
Cell[256022, 7212, 273, 6, 22, "Print"],
Cell[256298, 7220, 275, 6, 22, "Print"],
Cell[256576, 7228, 88, 1, 21, "Print"],
Cell[256667, 7231, 640, 16, 21, "Print"],
Cell[257310, 7249, 640, 16, 21, "Print"],
Cell[257953, 7267, 640, 16, 21, "Print"],
Cell[258596, 7285, 314, 6, 22, "Print"],
Cell[258913, 7293, 320, 7, 23, "Print"],
Cell[259236, 7302, 381, 8, 21, "Print"],
Cell[259620, 7312, 600, 14, 21, "Print"],
Cell[260223, 7328, 626, 16, 21, "Print"],
Cell[260852, 7346, 273, 6, 22, "Print"],
Cell[261128, 7354, 275, 6, 22, "Print"],
Cell[261406, 7362, 88, 1, 21, "Print"],
Cell[261497, 7365, 618, 16, 21, "Print"],
Cell[262118, 7383, 644, 16, 21, "Print"],
Cell[262765, 7401, 642, 16, 21, "Print"],
Cell[263410, 7419, 314, 6, 22, "Print"],
Cell[263727, 7427, 322, 7, 23, "Print"],
Cell[264052, 7436, 381, 8, 21, "Print"],
Cell[264436, 7446, 207, 5, 21, "Print"],
Cell[264646, 7453, 207, 5, 21, "Print"],
Cell[264856, 7460, 275, 6, 22, "Print"],
Cell[265134, 7468, 275, 6, 22, "Print"],
Cell[265412, 7476, 88, 1, 21, "Print"],
Cell[265503, 7479, 376, 10, 21, "Print"],
Cell[265882, 7491, 376, 10, 21, "Print"],
Cell[266261, 7503, 490, 12, 23, "Print"],
Cell[266754, 7517, 314, 6, 22, "Print"],
Cell[267071, 7525, 322, 7, 23, "Print"],
Cell[267396, 7534, 381, 8, 21, "Print"],
Cell[267780, 7544, 601, 15, 21, "Print"],
Cell[268384, 7561, 630, 16, 21, "Print"],
Cell[269017, 7579, 275, 6, 22, "Print"],
Cell[269295, 7587, 277, 6, 22, "Print"],
Cell[269575, 7595, 88, 1, 21, "Print"],
Cell[269666, 7598, 624, 16, 21, "Print"],
Cell[270293, 7616, 622, 16, 21, "Print"],
Cell[270918, 7634, 620, 16, 21, "Print"],
Cell[271541, 7652, 314, 6, 22, "Print"],
Cell[271858, 7660, 322, 7, 23, "Print"],
Cell[272183, 7669, 381, 8, 21, "Print"],
Cell[272567, 7679, 350, 8, 21, "Print"],
Cell[272920, 7689, 559, 14, 21, "Print"],
Cell[273482, 7705, 275, 6, 22, "Print"],
Cell[273760, 7713, 275, 6, 22, "Print"],
Cell[274038, 7721, 88, 1, 21, "Print"],
Cell[274129, 7724, 626, 16, 21, "Print"],
Cell[274758, 7742, 644, 16, 21, "Print"],
Cell[275405, 7760, 642, 16, 21, "Print"],
Cell[276050, 7778, 314, 6, 22, "Print"],
Cell[276367, 7786, 324, 7, 23, "Print"],
Cell[276694, 7795, 381, 8, 21, "Print"],
Cell[277078, 7805, 600, 14, 21, "Print"],
Cell[277681, 7821, 626, 16, 21, "Print"],
Cell[278310, 7839, 275, 6, 22, "Print"],
Cell[278588, 7847, 271, 6, 22, "Print"],
Cell[278862, 7855, 88, 1, 21, "Print"],
Cell[278953, 7858, 620, 16, 21, "Print"],
Cell[279576, 7876, 638, 16, 21, "Print"],
Cell[280217, 7894, 642, 16, 21, "Print"],
Cell[280862, 7912, 314, 6, 22, "Print"],
Cell[281179, 7920, 322, 7, 23, "Print"],
Cell[281504, 7929, 381, 8, 21, "Print"],
Cell[281888, 7939, 207, 5, 21, "Print"],
Cell[282098, 7946, 207, 5, 21, "Print"],
Cell[282308, 7953, 275, 6, 22, "Print"],
Cell[282586, 7961, 275, 6, 22, "Print"],
Cell[282864, 7969, 88, 1, 21, "Print"],
Cell[282955, 7972, 374, 10, 21, "Print"],
Cell[283332, 7984, 374, 10, 21, "Print"],
Cell[283709, 7996, 490, 12, 23, "Print"],
Cell[284202, 8010, 314, 6, 22, "Print"],
Cell[284519, 8018, 324, 7, 23, "Print"],
Cell[284846, 8027, 381, 8, 21, "Print"],
Cell[285230, 8037, 604, 15, 21, "Print"],
Cell[285837, 8054, 583, 14, 21, "Print"],
Cell[286423, 8070, 277, 6, 22, "Print"],
Cell[286703, 8078, 275, 6, 22, "Print"],
Cell[286981, 8086, 88, 1, 21, "Print"],
Cell[287072, 8089, 618, 16, 21, "Print"],
Cell[287693, 8107, 638, 16, 21, "Print"],
Cell[288334, 8125, 634, 16, 21, "Print"],
Cell[288971, 8143, 314, 6, 22, "Print"],
Cell[289288, 8151, 326, 7, 23, "Print"],
Cell[289617, 8160, 381, 8, 21, "Print"],
Cell[290001, 8170, 207, 5, 21, "Print"],
Cell[290211, 8177, 207, 5, 21, "Print"],
Cell[290421, 8184, 275, 6, 22, "Print"],
Cell[290699, 8192, 275, 6, 22, "Print"],
Cell[290977, 8200, 88, 1, 21, "Print"],
Cell[291068, 8203, 622, 16, 21, "Print"],
Cell[291693, 8221, 622, 16, 21, "Print"],
Cell[292318, 8239, 624, 16, 21, "Print"],
Cell[292945, 8257, 314, 6, 22, "Print"],
Cell[293262, 8265, 320, 7, 23, "Print"],
Cell[293585, 8274, 381, 8, 21, "Print"],
Cell[293969, 8284, 600, 14, 21, "Print"],
Cell[294572, 8300, 626, 16, 21, "Print"],
Cell[295201, 8318, 275, 6, 22, "Print"],
Cell[295479, 8326, 275, 6, 22, "Print"],
Cell[295757, 8334, 88, 1, 21, "Print"],
Cell[295848, 8337, 640, 16, 21, "Print"],
Cell[296491, 8355, 642, 16, 21, "Print"],
Cell[297136, 8373, 644, 16, 21, "Print"],
Cell[297783, 8391, 314, 6, 22, "Print"],
Cell[298100, 8399, 322, 7, 23, "Print"],
Cell[298425, 8408, 381, 8, 21, "Print"],
Cell[298809, 8418, 207, 5, 21, "Print"],
Cell[299019, 8425, 207, 5, 21, "Print"],
Cell[299229, 8432, 275, 6, 22, "Print"],
Cell[299507, 8440, 277, 6, 22, "Print"],
Cell[299787, 8448, 88, 1, 21, "Print"],
Cell[299878, 8451, 587, 14, 23, "Print"],
Cell[300468, 8467, 396, 11, 21, "Print"],
Cell[300867, 8480, 506, 12, 23, "Print"],
Cell[301376, 8494, 314, 6, 22, "Print"],
Cell[301693, 8502, 322, 7, 23, "Print"],
Cell[302018, 8511, 381, 8, 21, "Print"],
Cell[302402, 8521, 599, 15, 21, "Print"],
Cell[303004, 8538, 532, 13, 21, "Print"],
Cell[303539, 8553, 277, 6, 22, "Print"],
Cell[303819, 8561, 277, 6, 22, "Print"],
Cell[304099, 8569, 88, 1, 21, "Print"],
Cell[304190, 8572, 580, 14, 23, "Print"],
Cell[304773, 8588, 622, 16, 21, "Print"],
Cell[305398, 8606, 618, 16, 21, "Print"],
Cell[306019, 8624, 314, 6, 22, "Print"],
Cell[306336, 8632, 313, 6, 23, "Print"],
Cell[306652, 8640, 381, 8, 21, "Print"],
Cell[307036, 8650, 207, 5, 21, "Print"],
Cell[307246, 8657, 207, 5, 21, "Print"],
Cell[307456, 8664, 269, 6, 22, "Print"],
Cell[307728, 8672, 275, 6, 22, "Print"],
Cell[308006, 8680, 88, 1, 21, "Print"],
Cell[308097, 8683, 622, 16, 21, "Print"],
Cell[308722, 8701, 622, 16, 21, "Print"],
Cell[309347, 8719, 622, 16, 21, "Print"],
Cell[309972, 8737, 314, 6, 22, "Print"],
Cell[310289, 8745, 322, 7, 23, "Print"],
Cell[310614, 8754, 381, 8, 21, "Print"],
Cell[310998, 8764, 594, 15, 23, "Print"],
Cell[311595, 8781, 569, 14, 23, "Print"],
Cell[312167, 8797, 273, 6, 22, "Print"],
Cell[312443, 8805, 275, 6, 22, "Print"],
Cell[312721, 8813, 88, 1, 21, "Print"],
Cell[312812, 8816, 628, 16, 21, "Print"],
Cell[313443, 8834, 624, 16, 21, "Print"],
Cell[314070, 8852, 622, 16, 21, "Print"],
Cell[314695, 8870, 314, 6, 22, "Print"],
Cell[315012, 8878, 324, 7, 23, "Print"],
Cell[315339, 8887, 381, 8, 21, "Print"],
Cell[315723, 8897, 207, 5, 21, "Print"],
Cell[315933, 8904, 207, 5, 21, "Print"],
Cell[316143, 8911, 275, 6, 22, "Print"],
Cell[316421, 8919, 275, 6, 22, "Print"],
Cell[316699, 8927, 87, 1, 21, "Print"],
Cell[316789, 8930, 571, 14, 21, "Print"],
Cell[317363, 8946, 571, 14, 21, "Print"],
Cell[317937, 8962, 626, 16, 21, "Print"],
Cell[318566, 8980, 314, 6, 22, "Print"],
Cell[318883, 8988, 324, 7, 23, "Print"],
Cell[319210, 8997, 381, 8, 21, "Print"],
Cell[319594, 9007, 600, 15, 21, "Print"],
Cell[320197, 9024, 572, 13, 21, "Print"],
Cell[320772, 9039, 275, 6, 22, "Print"],
Cell[321050, 9047, 277, 6, 22, "Print"],
Cell[321330, 9055, 88, 1, 21, "Print"],
Cell[321421, 9058, 638, 16, 21, "Print"],
Cell[322062, 9076, 636, 16, 21, "Print"],
Cell[322701, 9094, 638, 16, 21, "Print"],
Cell[323342, 9112, 314, 6, 22, "Print"],
Cell[323659, 9120, 322, 7, 23, "Print"],
Cell[323984, 9129, 381, 8, 21, "Print"],
Cell[324368, 9139, 590, 15, 23, "Print"],
Cell[324961, 9156, 642, 16, 21, "Print"],
Cell[325606, 9174, 275, 6, 22, "Print"],
Cell[325884, 9182, 275, 6, 22, "Print"],
Cell[326162, 9190, 88, 1, 21, "Print"],
Cell[326253, 9193, 640, 16, 21, "Print"],
Cell[326896, 9211, 638, 16, 21, "Print"],
Cell[327537, 9229, 642, 16, 21, "Print"],
Cell[328182, 9247, 314, 6, 22, "Print"],
Cell[328499, 9255, 322, 7, 23, "Print"],
Cell[328824, 9264, 381, 8, 21, "Print"],
Cell[329208, 9274, 207, 5, 21, "Print"],
Cell[329418, 9281, 207, 5, 21, "Print"],
Cell[329628, 9288, 273, 6, 22, "Print"],
Cell[329904, 9296, 277, 6, 22, "Print"],
Cell[330184, 9304, 88, 1, 21, "Print"],
Cell[330275, 9307, 626, 16, 21, "Print"],
Cell[330904, 9325, 626, 16, 21, "Print"],
Cell[331533, 9343, 626, 16, 21, "Print"],
Cell[332162, 9361, 314, 6, 22, "Print"],
Cell[332479, 9369, 322, 7, 23, "Print"],
Cell[332804, 9378, 381, 8, 21, "Print"],
Cell[333188, 9388, 599, 15, 21, "Print"],
Cell[333790, 9405, 624, 16, 21, "Print"],
Cell[334417, 9423, 275, 6, 22, "Print"],
Cell[334695, 9431, 273, 6, 22, "Print"],
Cell[334971, 9439, 88, 1, 21, "Print"],
Cell[335062, 9442, 622, 16, 21, "Print"],
Cell[335687, 9460, 640, 16, 21, "Print"],
Cell[336330, 9478, 638, 16, 21, "Print"],
Cell[336971, 9496, 314, 6, 22, "Print"],
Cell[337288, 9504, 322, 7, 23, "Print"],
Cell[337613, 9513, 381, 8, 21, "Print"],
Cell[337997, 9523, 207, 5, 21, "Print"],
Cell[338207, 9530, 207, 5, 21, "Print"],
Cell[338417, 9537, 273, 6, 22, "Print"],
Cell[338693, 9545, 275, 6, 22, "Print"],
Cell[338971, 9553, 87, 1, 21, "Print"],
Cell[339061, 9556, 584, 14, 21, "Print"],
Cell[339648, 9572, 584, 14, 21, "Print"],
Cell[340235, 9588, 640, 16, 21, "Print"],
Cell[340878, 9606, 314, 6, 22, "Print"],
Cell[341195, 9614, 324, 7, 23, "Print"],
Cell[341522, 9623, 381, 8, 21, "Print"],
Cell[341906, 9633, 590, 14, 21, "Print"],
Cell[342499, 9649, 624, 16, 21, "Print"],
Cell[343126, 9667, 277, 6, 22, "Print"],
Cell[343406, 9675, 275, 6, 22, "Print"],
Cell[343684, 9683, 88, 1, 21, "Print"],
Cell[343775, 9686, 624, 16, 21, "Print"],
Cell[344402, 9704, 638, 16, 21, "Print"],
Cell[345043, 9722, 642, 16, 21, "Print"],
Cell[345688, 9740, 314, 6, 22, "Print"],
Cell[346005, 9748, 322, 7, 23, "Print"],
Cell[346330, 9757, 381, 8, 21, "Print"],
Cell[346714, 9767, 207, 5, 21, "Print"],
Cell[346924, 9774, 207, 5, 21, "Print"],
Cell[347134, 9781, 275, 6, 22, "Print"],
Cell[347412, 9789, 275, 6, 22, "Print"],
Cell[347690, 9797, 88, 1, 21, "Print"],
Cell[347781, 9800, 587, 14, 23, "Print"],
Cell[348371, 9816, 396, 11, 21, "Print"],
Cell[348770, 9829, 508, 12, 23, "Print"],
Cell[349281, 9843, 314, 6, 22, "Print"],
Cell[349598, 9851, 320, 7, 23, "Print"],
Cell[349921, 9860, 381, 8, 21, "Print"],
Cell[350305, 9870, 207, 5, 21, "Print"],
Cell[350515, 9877, 207, 5, 21, "Print"],
Cell[350725, 9884, 275, 6, 22, "Print"],
Cell[351003, 9892, 275, 6, 22, "Print"],
Cell[351281, 9900, 88, 1, 21, "Print"],
Cell[351372, 9903, 618, 16, 21, "Print"],
Cell[351993, 9921, 618, 16, 21, "Print"],
Cell[352614, 9939, 618, 16, 21, "Print"],
Cell[353235, 9957, 314, 6, 22, "Print"],
Cell[353552, 9965, 318, 7, 23, "Print"],
Cell[353873, 9974, 381, 8, 21, "Print"],
Cell[354257, 9984, 626, 16, 21, "Print"],
Cell[354886, 10002, 602, 15, 21, "Print"],
Cell[355491, 10019, 275, 6, 22, "Print"],
Cell[355769, 10027, 273, 6, 22, "Print"],
Cell[356045, 10035, 88, 1, 21, "Print"],
Cell[356136, 10038, 624, 16, 21, "Print"],
Cell[356763, 10056, 622, 16, 21, "Print"],
Cell[357388, 10074, 620, 16, 21, "Print"],
Cell[358011, 10092, 314, 6, 22, "Print"],
Cell[358328, 10100, 320, 7, 23, "Print"],
Cell[358651, 10109, 381, 8, 21, "Print"],
Cell[359035, 10119, 582, 14, 21, "Print"],
Cell[359620, 10135, 646, 16, 21, "Print"],
Cell[360269, 10153, 275, 6, 22, "Print"],
Cell[360547, 10161, 275, 6, 22, "Print"],
Cell[360825, 10169, 88, 1, 21, "Print"],
Cell[360916, 10172, 618, 16, 21, "Print"],
Cell[361537, 10190, 624, 16, 21, "Print"],
Cell[362164, 10208, 624, 16, 21, "Print"],
Cell[362791, 10226, 314, 6, 22, "Print"],
Cell[363108, 10234, 320, 7, 23, "Print"],
Cell[363431, 10243, 381, 8, 21, "Print"],
Cell[363815, 10253, 534, 13, 21, "Print"],
Cell[364352, 10268, 597, 14, 21, "Print"],
Cell[364952, 10284, 275, 6, 22, "Print"],
Cell[365230, 10292, 275, 6, 22, "Print"],
Cell[365508, 10300, 88, 1, 21, "Print"],
Cell[365599, 10303, 624, 16, 21, "Print"],
Cell[366226, 10321, 624, 16, 21, "Print"],
Cell[366853, 10339, 624, 16, 21, "Print"],
Cell[367480, 10357, 314, 6, 22, "Print"],
Cell[367797, 10365, 320, 7, 23, "Print"],
Cell[368120, 10374, 381, 8, 21, "Print"],
Cell[368504, 10384, 207, 5, 21, "Print"],
Cell[368714, 10391, 207, 5, 21, "Print"],
Cell[368924, 10398, 275, 6, 22, "Print"],
Cell[369202, 10406, 275, 6, 22, "Print"],
Cell[369480, 10414, 88, 1, 21, "Print"],
Cell[369571, 10417, 636, 16, 21, "Print"],
Cell[370210, 10435, 636, 16, 21, "Print"],
Cell[370849, 10453, 638, 16, 21, "Print"],
Cell[371490, 10471, 314, 6, 22, "Print"],
Cell[371807, 10479, 318, 7, 23, "Print"],
Cell[372128, 10488, 381, 8, 21, "Print"],
Cell[372512, 10498, 642, 16, 21, "Print"],
Cell[373157, 10516, 626, 16, 21, "Print"],
Cell[373786, 10534, 275, 6, 22, "Print"],
Cell[374064, 10542, 275, 6, 22, "Print"],
Cell[374342, 10550, 88, 1, 21, "Print"],
Cell[374433, 10553, 638, 16, 21, "Print"],
Cell[375074, 10571, 624, 16, 21, "Print"],
Cell[375701, 10589, 622, 16, 21, "Print"],
Cell[376326, 10607, 314, 6, 22, "Print"],
Cell[376643, 10615, 320, 7, 23, "Print"],
Cell[376966, 10624, 381, 8, 21, "Print"],
Cell[377350, 10634, 207, 5, 21, "Print"],
Cell[377560, 10641, 207, 5, 21, "Print"],
Cell[377770, 10648, 277, 6, 22, "Print"],
Cell[378050, 10656, 273, 6, 22, "Print"],
Cell[378326, 10664, 88, 1, 21, "Print"],
Cell[378417, 10667, 614, 16, 21, "Print"],
Cell[379034, 10685, 614, 16, 21, "Print"],
Cell[379651, 10703, 618, 16, 21, "Print"],
Cell[380272, 10721, 314, 6, 22, "Print"],
Cell[380589, 10729, 318, 7, 23, "Print"],
Cell[380910, 10738, 381, 8, 21, "Print"],
Cell[381294, 10748, 578, 14, 21, "Print"],
Cell[381875, 10764, 600, 14, 21, "Print"],
Cell[382478, 10780, 275, 6, 22, "Print"],
Cell[382756, 10788, 275, 6, 22, "Print"],
Cell[383034, 10796, 88, 1, 21, "Print"],
Cell[383125, 10799, 618, 16, 21, "Print"],
Cell[383746, 10817, 622, 16, 21, "Print"],
Cell[384371, 10835, 626, 16, 21, "Print"],
Cell[385000, 10853, 314, 6, 22, "Print"],
Cell[385317, 10861, 322, 7, 23, "Print"],
Cell[385642, 10870, 381, 8, 21, "Print"],
Cell[386026, 10880, 642, 16, 21, "Print"],
Cell[386671, 10898, 577, 14, 21, "Print"],
Cell[387251, 10914, 277, 6, 22, "Print"],
Cell[387531, 10922, 277, 6, 22, "Print"],
Cell[387811, 10930, 88, 1, 21, "Print"],
Cell[387902, 10933, 638, 16, 21, "Print"],
Cell[388543, 10951, 642, 16, 21, "Print"],
Cell[389188, 10969, 640, 16, 21, "Print"],
Cell[389831, 10987, 314, 6, 22, "Print"],
Cell[390148, 10995, 322, 7, 23, "Print"],
Cell[390473, 11004, 381, 8, 21, "Print"],
Cell[390857, 11014, 642, 16, 21, "Print"],
Cell[391502, 11032, 538, 13, 21, "Print"],
Cell[392043, 11047, 275, 6, 22, "Print"],
Cell[392321, 11055, 277, 6, 22, "Print"],
Cell[392601, 11063, 88, 1, 21, "Print"],
Cell[392692, 11066, 622, 16, 21, "Print"],
Cell[393317, 11084, 626, 16, 21, "Print"],
Cell[393946, 11102, 626, 16, 21, "Print"],
Cell[394575, 11120, 314, 6, 22, "Print"],
Cell[394892, 11128, 320, 7, 23, "Print"],
Cell[395215, 11137, 381, 8, 21, "Print"],
Cell[395599, 11147, 207, 5, 21, "Print"],
Cell[395809, 11154, 207, 5, 21, "Print"],
Cell[396019, 11161, 277, 6, 22, "Print"],
Cell[396299, 11169, 275, 6, 22, "Print"],
Cell[396577, 11177, 88, 1, 21, "Print"],
Cell[396668, 11180, 634, 16, 21, "Print"],
Cell[397305, 11198, 634, 16, 21, "Print"],
Cell[397942, 11216, 638, 16, 21, "Print"],
Cell[398583, 11234, 314, 6, 22, "Print"],
Cell[398900, 11242, 318, 7, 23, "Print"],
Cell[399221, 11251, 381, 8, 21, "Print"],
Cell[399605, 11261, 207, 5, 21, "Print"],
Cell[399815, 11268, 207, 5, 21, "Print"],
Cell[400025, 11275, 275, 6, 22, "Print"],
Cell[400303, 11283, 275, 6, 22, "Print"],
Cell[400581, 11291, 88, 1, 21, "Print"],
Cell[400672, 11294, 644, 16, 21, "Print"],
Cell[401319, 11312, 644, 16, 21, "Print"],
Cell[401966, 11330, 644, 16, 21, "Print"],
Cell[402613, 11348, 314, 6, 22, "Print"],
Cell[402930, 11356, 320, 7, 23, "Print"],
Cell[403253, 11365, 381, 8, 21, "Print"],
Cell[403637, 11375, 207, 5, 21, "Print"],
Cell[403847, 11382, 207, 5, 21, "Print"],
Cell[404057, 11389, 273, 6, 22, "Print"],
Cell[404333, 11397, 275, 6, 22, "Print"],
Cell[404611, 11405, 88, 1, 21, "Print"],
Cell[404702, 11408, 638, 16, 21, "Print"],
Cell[405343, 11426, 638, 16, 21, "Print"],
Cell[405984, 11444, 638, 16, 21, "Print"],
Cell[406625, 11462, 314, 6, 22, "Print"],
Cell[406942, 11470, 318, 7, 23, "Print"],
Cell[407263, 11479, 381, 8, 21, "Print"],
Cell[407647, 11489, 207, 5, 21, "Print"],
Cell[407857, 11496, 207, 5, 21, "Print"],
Cell[408067, 11503, 277, 6, 22, "Print"],
Cell[408347, 11511, 275, 6, 22, "Print"],
Cell[408625, 11519, 88, 1, 21, "Print"],
Cell[408716, 11522, 636, 16, 21, "Print"],
Cell[409355, 11540, 636, 16, 21, "Print"],
Cell[409994, 11558, 632, 16, 21, "Print"],
Cell[410629, 11576, 314, 6, 22, "Print"],
Cell[410946, 11584, 320, 7, 23, "Print"],
Cell[411269, 11593, 381, 8, 21, "Print"],
Cell[411653, 11603, 207, 5, 21, "Print"],
Cell[411863, 11610, 207, 5, 21, "Print"],
Cell[412073, 11617, 273, 6, 22, "Print"],
Cell[412349, 11625, 273, 6, 22, "Print"],
Cell[412625, 11633, 88, 1, 21, "Print"],
Cell[412716, 11636, 636, 16, 21, "Print"],
Cell[413355, 11654, 636, 16, 21, "Print"],
Cell[413994, 11672, 638, 16, 21, "Print"],
Cell[414635, 11690, 314, 6, 22, "Print"],
Cell[414952, 11698, 318, 7, 23, "Print"],
Cell[415273, 11707, 381, 8, 21, "Print"],
Cell[415657, 11717, 626, 16, 21, "Print"],
Cell[416286, 11735, 599, 15, 21, "Print"],
Cell[416888, 11752, 275, 6, 22, "Print"],
Cell[417166, 11760, 275, 6, 22, "Print"],
Cell[417444, 11768, 88, 1, 21, "Print"],
Cell[417535, 11771, 636, 16, 21, "Print"],
Cell[418174, 11789, 642, 16, 21, "Print"],
Cell[418819, 11807, 640, 16, 21, "Print"],
Cell[419462, 11825, 314, 6, 22, "Print"],
Cell[419779, 11833, 320, 7, 23, "Print"],
Cell[420102, 11842, 381, 8, 21, "Print"],
Cell[420486, 11852, 207, 5, 21, "Print"],
Cell[420696, 11859, 207, 5, 21, "Print"],
Cell[420906, 11866, 275, 6, 22, "Print"],
Cell[421184, 11874, 275, 6, 22, "Print"],
Cell[421462, 11882, 88, 1, 21, "Print"],
Cell[421553, 11885, 636, 16, 21, "Print"],
Cell[422192, 11903, 636, 16, 21, "Print"],
Cell[422831, 11921, 638, 16, 21, "Print"],
Cell[423472, 11939, 314, 6, 22, "Print"],
Cell[423789, 11947, 318, 7, 23, "Print"],
Cell[424110, 11956, 381, 8, 21, "Print"],
Cell[424494, 11966, 561, 14, 21, "Print"],
Cell[425058, 11982, 570, 13, 21, "Print"],
Cell[425631, 11997, 273, 6, 22, "Print"],
Cell[425907, 12005, 275, 6, 22, "Print"],
Cell[426185, 12013, 88, 1, 21, "Print"],
Cell[426276, 12016, 640, 16, 21, "Print"],
Cell[426919, 12034, 638, 16, 21, "Print"],
Cell[427560, 12052, 638, 16, 21, "Print"],
Cell[428201, 12070, 314, 6, 22, "Print"],
Cell[428518, 12078, 318, 7, 23, "Print"],
Cell[428839, 12087, 381, 8, 21, "Print"],
Cell[429223, 12097, 207, 5, 21, "Print"],
Cell[429433, 12104, 207, 5, 21, "Print"],
Cell[429643, 12111, 273, 6, 22, "Print"],
Cell[429919, 12119, 275, 6, 22, "Print"],
Cell[430197, 12127, 88, 1, 21, "Print"],
Cell[430288, 12130, 636, 16, 21, "Print"],
Cell[430927, 12148, 636, 16, 21, "Print"],
Cell[431566, 12166, 638, 16, 21, "Print"],
Cell[432207, 12184, 314, 6, 22, "Print"],
Cell[432524, 12192, 318, 7, 23, "Print"],
Cell[432845, 12201, 381, 8, 21, "Print"],
Cell[433229, 12211, 550, 13, 21, "Print"],
Cell[433782, 12226, 534, 13, 21, "Print"],
Cell[434319, 12241, 275, 6, 22, "Print"],
Cell[434597, 12249, 275, 6, 22, "Print"],
Cell[434875, 12257, 88, 1, 21, "Print"],
Cell[434966, 12260, 638, 16, 21, "Print"],
Cell[435607, 12278, 622, 16, 21, "Print"],
Cell[436232, 12296, 620, 16, 21, "Print"],
Cell[436855, 12314, 314, 6, 22, "Print"],
Cell[437172, 12322, 320, 7, 23, "Print"],
Cell[437495, 12331, 381, 8, 21, "Print"],
Cell[437879, 12341, 207, 5, 21, "Print"],
Cell[438089, 12348, 207, 5, 21, "Print"],
Cell[438299, 12355, 275, 6, 22, "Print"],
Cell[438577, 12363, 275, 6, 22, "Print"],
Cell[438855, 12371, 87, 1, 21, "Print"],
Cell[438945, 12374, 583, 14, 21, "Print"],
Cell[439531, 12390, 583, 14, 21, "Print"],
Cell[440117, 12406, 636, 16, 21, "Print"],
Cell[440756, 12424, 314, 6, 22, "Print"],
Cell[441073, 12432, 324, 7, 23, "Print"],
Cell[441400, 12441, 381, 8, 21, "Print"],
Cell[441784, 12451, 207, 5, 21, "Print"],
Cell[441994, 12458, 207, 5, 21, "Print"],
Cell[442204, 12465, 273, 6, 22, "Print"],
Cell[442480, 12473, 275, 6, 22, "Print"],
Cell[442758, 12481, 88, 1, 21, "Print"],
Cell[442849, 12484, 622, 16, 21, "Print"],
Cell[443474, 12502, 622, 16, 21, "Print"],
Cell[444099, 12520, 624, 16, 21, "Print"],
Cell[444726, 12538, 314, 6, 22, "Print"],
Cell[445043, 12546, 320, 7, 23, "Print"],
Cell[445366, 12555, 383, 8, 21, "Print"],
Cell[445752, 12565, 600, 14, 21, "Print"],
Cell[446355, 12581, 626, 16, 21, "Print"],
Cell[446984, 12599, 273, 6, 22, "Print"],
Cell[447260, 12607, 275, 6, 22, "Print"],
Cell[447538, 12615, 88, 1, 21, "Print"],
Cell[447629, 12618, 626, 16, 21, "Print"],
Cell[448258, 12636, 644, 16, 21, "Print"],
Cell[448905, 12654, 642, 16, 21, "Print"],
Cell[449550, 12672, 314, 6, 22, "Print"],
Cell[449867, 12680, 324, 7, 23, "Print"],
Cell[450194, 12689, 383, 8, 21, "Print"],
Cell[450580, 12699, 579, 14, 21, "Print"],
Cell[451162, 12715, 596, 14, 21, "Print"],
Cell[451761, 12731, 275, 6, 22, "Print"],
Cell[452039, 12739, 273, 6, 22, "Print"],
Cell[452315, 12747, 88, 1, 21, "Print"],
Cell[452406, 12750, 640, 16, 21, "Print"],
Cell[453049, 12768, 642, 16, 21, "Print"],
Cell[453694, 12786, 642, 16, 21, "Print"],
Cell[454339, 12804, 314, 6, 22, "Print"],
Cell[454656, 12812, 322, 7, 23, "Print"],
Cell[454981, 12821, 383, 8, 21, "Print"],
Cell[455367, 12831, 550, 13, 21, "Print"],
Cell[455920, 12846, 583, 14, 21, "Print"],
Cell[456506, 12862, 275, 6, 22, "Print"],
Cell[456784, 12870, 275, 6, 22, "Print"],
Cell[457062, 12878, 88, 1, 21, "Print"],
Cell[457153, 12881, 626, 16, 21, "Print"],
Cell[457782, 12899, 636, 16, 21, "Print"],
Cell[458421, 12917, 644, 16, 21, "Print"],
Cell[459068, 12935, 314, 6, 22, "Print"],
Cell[459385, 12943, 324, 7, 23, "Print"],
Cell[459712, 12952, 383, 8, 21, "Print"],
Cell[460098, 12962, 207, 5, 21, "Print"],
Cell[460308, 12969, 207, 5, 21, "Print"],
Cell[460518, 12976, 275, 6, 22, "Print"],
Cell[460796, 12984, 273, 6, 22, "Print"],
Cell[461072, 12992, 88, 1, 21, "Print"],
Cell[461163, 12995, 636, 16, 21, "Print"],
Cell[461802, 13013, 636, 16, 21, "Print"],
Cell[462441, 13031, 636, 16, 21, "Print"],
Cell[463080, 13049, 314, 6, 22, "Print"],
Cell[463397, 13057, 324, 7, 23, "Print"],
Cell[463724, 13066, 383, 8, 21, "Print"],
Cell[464110, 13076, 564, 13, 23, "Print"],
Cell[464677, 13091, 538, 13, 21, "Print"],
Cell[465218, 13106, 275, 6, 22, "Print"],
Cell[465496, 13114, 275, 6, 22, "Print"],
Cell[465774, 13122, 88, 1, 21, "Print"],
Cell[465865, 13125, 640, 16, 21, "Print"],
Cell[466508, 13143, 640, 16, 21, "Print"],
Cell[467151, 13161, 636, 16, 21, "Print"],
Cell[467790, 13179, 314, 6, 22, "Print"],
Cell[468107, 13187, 322, 7, 23, "Print"],
Cell[468432, 13196, 383, 8, 21, "Print"],
Cell[468818, 13206, 567, 14, 23, "Print"],
Cell[469388, 13222, 538, 12, 23, "Print"],
Cell[469929, 13236, 273, 6, 22, "Print"],
Cell[470205, 13244, 273, 6, 22, "Print"],
Cell[470481, 13252, 88, 1, 21, "Print"],
Cell[470572, 13255, 622, 16, 21, "Print"],
Cell[471197, 13273, 622, 16, 21, "Print"],
Cell[471822, 13291, 622, 16, 21, "Print"],
Cell[472447, 13309, 314, 6, 22, "Print"],
Cell[472764, 13317, 322, 7, 23, "Print"],
Cell[473089, 13326, 383, 8, 21, "Print"],
Cell[473475, 13336, 207, 5, 21, "Print"],
Cell[473685, 13343, 534, 13, 21, "Print"],
Cell[474222, 13358, 271, 6, 22, "Print"],
Cell[474496, 13366, 273, 6, 22, "Print"],
Cell[474772, 13374, 87, 1, 21, "Print"],
Cell[474862, 13377, 562, 13, 21, "Print"],
Cell[475427, 13392, 624, 16, 21, "Print"],
Cell[476054, 13410, 620, 16, 21, "Print"],
Cell[476677, 13428, 314, 6, 22, "Print"],
Cell[476994, 13436, 322, 7, 23, "Print"],
Cell[477319, 13445, 383, 8, 21, "Print"],
Cell[477705, 13455, 207, 5, 21, "Print"],
Cell[477915, 13462, 207, 5, 21, "Print"],
Cell[478125, 13469, 275, 6, 22, "Print"],
Cell[478403, 13477, 275, 6, 22, "Print"],
Cell[478681, 13485, 88, 1, 21, "Print"],
Cell[478772, 13488, 642, 16, 21, "Print"],
Cell[479417, 13506, 642, 16, 21, "Print"],
Cell[480062, 13524, 642, 16, 21, "Print"],
Cell[480707, 13542, 314, 6, 22, "Print"],
Cell[481024, 13550, 320, 7, 23, "Print"],
Cell[481347, 13559, 383, 8, 21, "Print"],
Cell[481733, 13569, 207, 5, 21, "Print"],
Cell[481943, 13576, 207, 5, 21, "Print"],
Cell[482153, 13583, 275, 6, 22, "Print"],
Cell[482431, 13591, 275, 6, 22, "Print"],
Cell[482709, 13599, 88, 1, 21, "Print"],
Cell[482800, 13602, 378, 10, 21, "Print"],
Cell[483181, 13614, 378, 10, 21, "Print"],
Cell[483562, 13626, 490, 12, 23, "Print"],
Cell[484055, 13640, 314, 6, 22, "Print"],
Cell[484372, 13648, 324, 7, 23, "Print"],
Cell[484699, 13657, 383, 8, 21, "Print"],
Cell[485085, 13667, 207, 5, 21, "Print"],
Cell[485295, 13674, 207, 5, 21, "Print"],
Cell[485505, 13681, 273, 6, 22, "Print"],
Cell[485781, 13689, 275, 6, 22, "Print"],
Cell[486059, 13697, 88, 1, 21, "Print"],
Cell[486150, 13700, 634, 16, 21, "Print"],
Cell[486787, 13718, 634, 16, 21, "Print"],
Cell[487424, 13736, 638, 16, 21, "Print"],
Cell[488065, 13754, 314, 6, 22, "Print"],
Cell[488382, 13762, 322, 7, 23, "Print"],
Cell[488707, 13771, 383, 8, 21, "Print"],
Cell[489093, 13781, 207, 5, 21, "Print"],
Cell[489303, 13788, 207, 5, 21, "Print"],
Cell[489513, 13795, 275, 6, 22, "Print"],
Cell[489791, 13803, 275, 6, 22, "Print"],
Cell[490069, 13811, 88, 1, 21, "Print"],
Cell[490160, 13814, 620, 16, 21, "Print"],
Cell[490783, 13832, 620, 16, 21, "Print"],
Cell[491406, 13850, 620, 16, 21, "Print"],
Cell[492029, 13868, 314, 6, 22, "Print"],
Cell[492346, 13876, 324, 7, 23, "Print"],
Cell[492673, 13885, 383, 8, 21, "Print"],
Cell[493059, 13895, 555, 14, 21, "Print"],
Cell[493617, 13911, 530, 12, 21, "Print"],
Cell[494150, 13925, 275, 6, 22, "Print"],
Cell[494428, 13933, 275, 6, 22, "Print"],
Cell[494706, 13941, 88, 1, 21, "Print"],
Cell[494797, 13944, 626, 16, 21, "Print"],
Cell[495426, 13962, 628, 16, 21, "Print"],
Cell[496057, 13980, 628, 16, 21, "Print"],
Cell[496688, 13998, 314, 6, 22, "Print"],
Cell[497005, 14006, 322, 7, 23, "Print"],
Cell[497330, 14015, 383, 8, 21, "Print"],
Cell[497716, 14025, 207, 5, 21, "Print"],
Cell[497926, 14032, 207, 5, 21, "Print"],
Cell[498136, 14039, 277, 6, 22, "Print"],
Cell[498416, 14047, 275, 6, 22, "Print"],
Cell[498694, 14055, 88, 1, 21, "Print"],
Cell[498785, 14058, 616, 16, 21, "Print"],
Cell[499404, 14076, 616, 16, 21, "Print"],
Cell[500023, 14094, 616, 16, 21, "Print"],
Cell[500642, 14112, 314, 6, 22, "Print"],
Cell[500959, 14120, 322, 7, 23, "Print"],
Cell[501284, 14129, 383, 8, 21, "Print"],
Cell[501670, 14139, 552, 13, 21, "Print"],
Cell[502225, 14154, 575, 14, 21, "Print"],
Cell[502803, 14170, 275, 6, 22, "Print"],
Cell[503081, 14178, 275, 6, 22, "Print"],
Cell[503359, 14186, 88, 1, 21, "Print"],
Cell[503450, 14189, 642, 16, 21, "Print"],
Cell[504095, 14207, 638, 16, 21, "Print"],
Cell[504736, 14225, 640, 16, 21, "Print"],
Cell[505379, 14243, 314, 6, 22, "Print"],
Cell[505696, 14251, 320, 7, 23, "Print"],
Cell[506019, 14260, 383, 8, 21, "Print"],
Cell[506405, 14270, 612, 15, 23, "Print"],
Cell[507020, 14287, 530, 12, 21, "Print"],
Cell[507553, 14301, 275, 6, 22, "Print"],
Cell[507831, 14309, 275, 6, 22, "Print"],
Cell[508109, 14317, 88, 1, 21, "Print"],
Cell[508200, 14320, 638, 16, 21, "Print"],
Cell[508841, 14338, 624, 16, 21, "Print"],
Cell[509468, 14356, 624, 16, 21, "Print"],
Cell[510095, 14374, 314, 6, 22, "Print"],
Cell[510412, 14382, 318, 7, 23, "Print"],
Cell[510733, 14391, 383, 8, 21, "Print"],
Cell[511119, 14401, 207, 5, 21, "Print"],
Cell[511329, 14408, 207, 5, 21, "Print"],
Cell[511539, 14415, 275, 6, 22, "Print"],
Cell[511817, 14423, 275, 6, 22, "Print"],
Cell[512095, 14431, 88, 1, 21, "Print"],
Cell[512186, 14434, 207, 5, 21, "Print"],
Cell[512396, 14441, 207, 5, 21, "Print"],
Cell[512606, 14448, 207, 5, 21, "Print"],
Cell[512816, 14455, 344, 7, 22, "Print"],
Cell[513163, 14464, 207, 5, 21, "Print"],
Cell[513373, 14471, 383, 8, 21, "Print"],
Cell[513759, 14481, 207, 5, 21, "Print"],
Cell[513969, 14488, 207, 5, 21, "Print"],
Cell[514179, 14495, 275, 6, 22, "Print"],
Cell[514457, 14503, 275, 6, 22, "Print"],
Cell[514735, 14511, 88, 1, 21, "Print"],
Cell[514826, 14514, 207, 5, 21, "Print"],
Cell[515036, 14521, 207, 5, 21, "Print"],
Cell[515246, 14528, 207, 5, 21, "Print"],
Cell[515456, 14535, 344, 7, 22, "Print"],
Cell[515803, 14544, 207, 5, 21, "Print"],
Cell[516013, 14551, 383, 8, 21, "Print"],
Cell[516399, 14561, 584, 15, 21, "Print"],
Cell[516986, 14578, 642, 16, 21, "Print"],
Cell[517631, 14596, 275, 6, 22, "Print"],
Cell[517909, 14604, 273, 6, 22, "Print"],
Cell[518185, 14612, 88, 1, 21, "Print"],
Cell[518276, 14615, 636, 16, 21, "Print"],
Cell[518915, 14633, 636, 16, 21, "Print"],
Cell[519554, 14651, 638, 16, 21, "Print"],
Cell[520195, 14669, 314, 6, 22, "Print"],
Cell[520512, 14677, 326, 7, 23, "Print"],
Cell[520841, 14686, 383, 8, 21, "Print"],
Cell[521227, 14696, 557, 14, 21, "Print"],
Cell[521787, 14712, 578, 14, 21, "Print"],
Cell[522368, 14728, 273, 6, 22, "Print"],
Cell[522644, 14736, 273, 6, 22, "Print"],
Cell[522920, 14744, 88, 1, 21, "Print"],
Cell[523011, 14747, 626, 16, 21, "Print"],
Cell[523640, 14765, 642, 16, 21, "Print"],
Cell[524285, 14783, 642, 16, 21, "Print"],
Cell[524930, 14801, 314, 6, 22, "Print"],
Cell[525247, 14809, 322, 7, 23, "Print"],
Cell[525572, 14818, 383, 8, 21, "Print"],
Cell[525958, 14828, 600, 14, 21, "Print"],
Cell[526561, 14844, 626, 16, 21, "Print"],
Cell[527190, 14862, 275, 6, 22, "Print"],
Cell[527468, 14870, 275, 6, 22, "Print"],
Cell[527746, 14878, 88, 1, 21, "Print"],
Cell[527837, 14881, 626, 16, 21, "Print"],
Cell[528466, 14899, 644, 16, 21, "Print"],
Cell[529113, 14917, 642, 16, 21, "Print"],
Cell[529758, 14935, 314, 6, 22, "Print"],
Cell[530075, 14943, 324, 7, 23, "Print"],
Cell[530402, 14952, 383, 8, 21, "Print"],
Cell[530788, 14962, 207, 5, 21, "Print"],
Cell[530998, 14969, 207, 5, 21, "Print"],
Cell[531208, 14976, 273, 6, 22, "Print"],
Cell[531484, 14984, 273, 6, 22, "Print"],
Cell[531760, 14992, 88, 1, 21, "Print"],
Cell[531851, 14995, 636, 16, 21, "Print"],
Cell[532490, 15013, 636, 16, 21, "Print"],
Cell[533129, 15031, 638, 16, 21, "Print"],
Cell[533770, 15049, 314, 6, 22, "Print"],
Cell[534087, 15057, 324, 7, 23, "Print"],
Cell[534414, 15066, 383, 8, 21, "Print"],
Cell[534800, 15076, 207, 5, 21, "Print"],
Cell[535010, 15083, 207, 5, 21, "Print"],
Cell[535220, 15090, 273, 6, 22, "Print"],
Cell[535496, 15098, 271, 6, 22, "Print"],
Cell[535770, 15106, 88, 1, 21, "Print"],
Cell[535861, 15109, 207, 5, 21, "Print"],
Cell[536071, 15116, 207, 5, 21, "Print"],
Cell[536281, 15123, 207, 5, 21, "Print"],
Cell[536491, 15130, 344, 7, 22, "Print"],
Cell[536838, 15139, 207, 5, 21, "Print"],
Cell[537048, 15146, 383, 8, 21, "Print"],
Cell[537434, 15156, 207, 5, 21, "Print"],
Cell[537644, 15163, 207, 5, 21, "Print"],
Cell[537854, 15170, 275, 6, 22, "Print"],
Cell[538132, 15178, 275, 6, 22, "Print"],
Cell[538410, 15186, 88, 1, 21, "Print"],
Cell[538501, 15189, 207, 5, 21, "Print"],
Cell[538711, 15196, 207, 5, 21, "Print"],
Cell[538921, 15203, 207, 5, 21, "Print"],
Cell[539131, 15210, 344, 7, 22, "Print"],
Cell[539478, 15219, 207, 5, 21, "Print"],
Cell[539688, 15226, 383, 8, 21, "Print"],
Cell[540074, 15236, 207, 5, 21, "Print"],
Cell[540284, 15243, 207, 5, 21, "Print"],
Cell[540494, 15250, 275, 6, 22, "Print"],
Cell[540772, 15258, 275, 6, 22, "Print"],
Cell[541050, 15266, 88, 1, 21, "Print"],
Cell[541141, 15269, 638, 16, 21, "Print"],
Cell[541782, 15287, 638, 16, 21, "Print"],
Cell[542423, 15305, 638, 16, 21, "Print"],
Cell[543064, 15323, 314, 6, 22, "Print"],
Cell[543381, 15331, 318, 7, 23, "Print"],
Cell[543702, 15340, 383, 8, 21, "Print"],
Cell[544088, 15350, 601, 15, 21, "Print"],
Cell[544692, 15367, 536, 12, 21, "Print"],
Cell[545231, 15381, 275, 6, 22, "Print"],
Cell[545509, 15389, 275, 6, 22, "Print"],
Cell[545787, 15397, 88, 1, 21, "Print"],
Cell[545878, 15400, 622, 16, 21, "Print"],
Cell[546503, 15418, 644, 16, 21, "Print"],
Cell[547150, 15436, 644, 16, 21, "Print"],
Cell[547797, 15454, 314, 6, 22, "Print"],
Cell[548114, 15462, 322, 7, 23, "Print"],
Cell[548439, 15471, 383, 8, 21, "Print"],
Cell[548825, 15481, 644, 16, 21, "Print"],
Cell[549472, 15499, 574, 13, 21, "Print"],
Cell[550049, 15514, 273, 6, 22, "Print"],
Cell[550325, 15522, 275, 6, 22, "Print"],
Cell[550603, 15530, 88, 1, 21, "Print"],
Cell[550694, 15533, 636, 16, 21, "Print"],
Cell[551333, 15551, 642, 16, 21, "Print"],
Cell[551978, 15569, 642, 16, 21, "Print"],
Cell[552623, 15587, 314, 6, 22, "Print"],
Cell[552940, 15595, 322, 7, 23, "Print"],
Cell[553265, 15604, 383, 8, 21, "Print"],
Cell[553651, 15614, 603, 15, 21, "Print"],
Cell[554257, 15631, 532, 12, 21, "Print"],
Cell[554792, 15645, 275, 6, 22, "Print"],
Cell[555070, 15653, 275, 6, 22, "Print"],
Cell[555348, 15661, 88, 1, 21, "Print"],
Cell[555439, 15664, 624, 16, 21, "Print"],
Cell[556066, 15682, 644, 16, 21, "Print"],
Cell[556713, 15700, 644, 16, 21, "Print"],
Cell[557360, 15718, 314, 6, 22, "Print"],
Cell[557677, 15726, 322, 7, 23, "Print"],
Cell[558002, 15735, 383, 8, 21, "Print"],
Cell[558388, 15745, 207, 5, 21, "Print"],
Cell[558598, 15752, 207, 5, 21, "Print"],
Cell[558808, 15759, 275, 6, 22, "Print"],
Cell[559086, 15767, 275, 6, 22, "Print"],
Cell[559364, 15775, 88, 1, 21, "Print"],
Cell[559455, 15778, 207, 5, 21, "Print"],
Cell[559665, 15785, 207, 5, 21, "Print"],
Cell[559875, 15792, 207, 5, 21, "Print"],
Cell[560085, 15799, 344, 7, 22, "Print"],
Cell[560432, 15808, 207, 5, 21, "Print"],
Cell[560642, 15815, 383, 8, 21, "Print"],
Cell[561028, 15825, 207, 5, 21, "Print"],
Cell[561238, 15832, 207, 5, 21, "Print"],
Cell[561448, 15839, 275, 6, 22, "Print"],
Cell[561726, 15847, 275, 6, 22, "Print"],
Cell[562004, 15855, 88, 1, 21, "Print"],
Cell[562095, 15858, 207, 5, 21, "Print"],
Cell[562305, 15865, 207, 5, 21, "Print"],
Cell[562515, 15872, 207, 5, 21, "Print"],
Cell[562725, 15879, 344, 7, 22, "Print"],
Cell[563072, 15888, 207, 5, 21, "Print"],
Cell[563282, 15895, 383, 8, 21, "Print"],
Cell[563668, 15905, 207, 5, 21, "Print"],
Cell[563878, 15912, 207, 5, 21, "Print"],
Cell[564088, 15919, 275, 6, 22, "Print"],
Cell[564366, 15927, 275, 6, 22, "Print"],
Cell[564644, 15935, 88, 1, 21, "Print"],
Cell[564735, 15938, 636, 16, 21, "Print"],
Cell[565374, 15956, 636, 16, 21, "Print"],
Cell[566013, 15974, 638, 16, 21, "Print"],
Cell[566654, 15992, 314, 6, 22, "Print"],
Cell[566971, 16000, 318, 7, 23, "Print"],
Cell[567292, 16009, 383, 8, 21, "Print"],
Cell[567678, 16019, 584, 15, 21, "Print"],
Cell[568265, 16036, 603, 15, 21, "Print"],
Cell[568871, 16053, 277, 6, 22, "Print"],
Cell[569151, 16061, 275, 6, 22, "Print"],
Cell[569429, 16069, 88, 1, 21, "Print"],
Cell[569520, 16072, 642, 16, 21, "Print"],
Cell[570165, 16090, 642, 16, 21, "Print"],
Cell[570810, 16108, 640, 16, 21, "Print"],
Cell[571453, 16126, 314, 6, 22, "Print"],
Cell[571770, 16134, 322, 7, 23, "Print"],
Cell[572095, 16143, 383, 8, 21, "Print"],
Cell[572481, 16153, 628, 16, 21, "Print"],
Cell[573112, 16171, 601, 15, 21, "Print"],
Cell[573716, 16188, 273, 6, 22, "Print"],
Cell[573992, 16196, 275, 6, 22, "Print"],
Cell[574270, 16204, 88, 1, 21, "Print"],
Cell[574361, 16207, 638, 16, 21, "Print"],
Cell[575002, 16225, 634, 16, 21, "Print"],
Cell[575639, 16243, 636, 16, 21, "Print"],
Cell[576278, 16261, 314, 6, 22, "Print"],
Cell[576595, 16269, 324, 7, 23, "Print"],
Cell[576922, 16278, 383, 8, 21, "Print"],
Cell[577308, 16288, 580, 14, 21, "Print"],
Cell[577891, 16304, 559, 14, 21, "Print"],
Cell[578453, 16320, 275, 6, 22, "Print"],
Cell[578731, 16328, 277, 6, 22, "Print"],
Cell[579011, 16336, 88, 1, 21, "Print"],
Cell[579102, 16339, 644, 16, 21, "Print"],
Cell[579749, 16357, 644, 16, 21, "Print"],
Cell[580396, 16375, 644, 16, 21, "Print"],
Cell[581043, 16393, 314, 6, 22, "Print"],
Cell[581360, 16401, 324, 7, 23, "Print"],
Cell[581687, 16410, 383, 8, 21, "Print"],
Cell[582073, 16420, 580, 14, 21, "Print"],
Cell[582656, 16436, 559, 14, 21, "Print"],
Cell[583218, 16452, 275, 6, 22, "Print"],
Cell[583496, 16460, 275, 6, 22, "Print"],
Cell[583774, 16468, 88, 1, 21, "Print"],
Cell[583865, 16471, 636, 16, 21, "Print"],
Cell[584504, 16489, 644, 16, 21, "Print"],
Cell[585151, 16507, 644, 16, 21, "Print"],
Cell[585798, 16525, 314, 6, 22, "Print"],
Cell[586115, 16533, 318, 7, 23, "Print"],
Cell[586436, 16542, 383, 8, 21, "Print"],
Cell[586822, 16552, 207, 5, 21, "Print"],
Cell[587032, 16559, 207, 5, 21, "Print"],
Cell[587242, 16566, 275, 6, 22, "Print"],
Cell[587520, 16574, 277, 6, 22, "Print"],
Cell[587800, 16582, 88, 1, 21, "Print"],
Cell[587891, 16585, 207, 5, 21, "Print"],
Cell[588101, 16592, 207, 5, 21, "Print"],
Cell[588311, 16599, 207, 5, 21, "Print"],
Cell[588521, 16606, 344, 7, 22, "Print"],
Cell[588868, 16615, 207, 5, 21, "Print"],
Cell[589078, 16622, 383, 8, 21, "Print"],
Cell[589464, 16632, 207, 5, 21, "Print"],
Cell[589674, 16639, 207, 5, 21, "Print"],
Cell[589884, 16646, 275, 6, 22, "Print"],
Cell[590162, 16654, 275, 6, 22, "Print"],
Cell[590440, 16662, 88, 1, 21, "Print"],
Cell[590531, 16665, 207, 5, 21, "Print"],
Cell[590741, 16672, 207, 5, 21, "Print"],
Cell[590951, 16679, 207, 5, 21, "Print"],
Cell[591161, 16686, 344, 7, 22, "Print"],
Cell[591508, 16695, 207, 5, 21, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[591764, 16706, 450, 12, 46, "Input"],
Cell[592217, 16720, 2832, 40, 114, "Output"],
Cell[595052, 16762, 6429, 185, 241, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[601530, 16953, 95, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[601650, 16958, 98, 1, 28, "Input"],
Cell[601751, 16961, 568, 10, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[602356, 16976, 18197, 491, 1134, "Input"],
Cell[CellGroupData[{
Cell[620578, 17471, 381, 8, 21, "Print"],
Cell[620962, 17481, 207, 5, 21, "Print"],
Cell[621172, 17488, 207, 5, 21, "Print"],
Cell[621382, 17495, 638, 16, 21, "Print"],
Cell[622023, 17513, 207, 5, 21, "Print"]
}, Open  ]],
Cell[622245, 17521, 528, 9, 24, "Message"],
Cell[CellGroupData[{
Cell[622798, 17534, 88, 1, 21, "Print"],
Cell[622889, 17537, 207, 5, 21, "Print"],
Cell[623099, 17544, 104, 1, 22, "Print"],
Cell[623206, 17547, 102, 1, 21, "Print"],
Cell[623311, 17550, 88, 1, 21, "Print"],
Cell[623402, 17553, 638, 16, 21, "Print"],
Cell[624043, 17571, 642, 16, 21, "Print"],
Cell[624688, 17589, 640, 16, 21, "Print"],
Cell[625331, 17607, 314, 6, 22, "Print"],
Cell[625648, 17615, 324, 7, 23, "Print"],
Cell[625975, 17624, 381, 8, 21, "Print"],
Cell[626359, 17634, 207, 5, 21, "Print"],
Cell[626569, 17641, 207, 5, 21, "Print"],
Cell[626779, 17648, 626, 16, 21, "Print"],
Cell[627408, 17666, 207, 5, 21, "Print"],
Cell[627618, 17673, 88, 1, 21, "Print"],
Cell[627709, 17676, 622, 16, 21, "Print"],
Cell[628334, 17694, 104, 1, 22, "Print"],
Cell[628441, 17697, 102, 1, 21, "Print"],
Cell[628546, 17700, 88, 1, 21, "Print"],
Cell[628637, 17703, 644, 16, 21, "Print"],
Cell[629284, 17721, 626, 16, 21, "Print"],
Cell[629913, 17739, 622, 16, 21, "Print"],
Cell[630538, 17757, 314, 6, 22, "Print"],
Cell[630855, 17765, 324, 7, 23, "Print"],
Cell[631182, 17774, 383, 8, 21, "Print"],
Cell[631568, 17784, 534, 12, 21, "Print"],
Cell[632105, 17798, 557, 14, 21, "Print"],
Cell[632665, 17814, 646, 16, 21, "Print"],
Cell[633314, 17832, 556, 13, 21, "Print"],
Cell[633873, 17847, 88, 1, 21, "Print"],
Cell[633964, 17850, 644, 16, 21, "Print"],
Cell[634611, 17868, 104, 1, 22, "Print"],
Cell[634718, 17871, 102, 1, 21, "Print"],
Cell[634823, 17874, 88, 1, 21, "Print"],
Cell[634914, 17877, 628, 16, 21, "Print"],
Cell[635545, 17895, 646, 16, 21, "Print"],
Cell[636194, 17913, 648, 16, 21, "Print"],
Cell[636845, 17931, 314, 6, 22, "Print"],
Cell[637162, 17939, 324, 7, 23, "Print"],
Cell[637489, 17948, 383, 8, 21, "Print"],
Cell[637875, 17958, 580, 14, 21, "Print"],
Cell[638458, 17974, 597, 14, 21, "Print"],
Cell[639058, 17990, 642, 16, 21, "Print"],
Cell[639703, 18008, 644, 16, 21, "Print"],
Cell[640350, 18026, 88, 1, 21, "Print"],
Cell[640441, 18029, 626, 16, 21, "Print"],
Cell[641070, 18047, 104, 1, 22, "Print"],
Cell[641177, 18050, 102, 1, 21, "Print"],
Cell[641282, 18053, 88, 1, 21, "Print"],
Cell[641373, 18056, 638, 16, 21, "Print"],
Cell[642014, 18074, 622, 16, 21, "Print"],
Cell[642639, 18092, 622, 16, 21, "Print"],
Cell[643264, 18110, 314, 6, 22, "Print"],
Cell[643581, 18118, 326, 7, 23, "Print"],
Cell[643910, 18127, 383, 8, 21, "Print"],
Cell[644296, 18137, 602, 15, 21, "Print"],
Cell[644901, 18154, 536, 13, 21, "Print"],
Cell[645440, 18169, 624, 16, 21, "Print"],
Cell[646067, 18187, 536, 13, 21, "Print"],
Cell[646606, 18202, 88, 1, 21, "Print"],
Cell[646697, 18205, 638, 16, 21, "Print"],
Cell[647338, 18223, 104, 1, 22, "Print"],
Cell[647445, 18226, 102, 1, 21, "Print"],
Cell[647550, 18229, 88, 1, 21, "Print"],
Cell[647641, 18232, 628, 16, 21, "Print"],
Cell[648272, 18250, 644, 16, 21, "Print"],
Cell[648919, 18268, 638, 16, 21, "Print"],
Cell[649560, 18286, 314, 6, 22, "Print"],
Cell[649877, 18294, 324, 7, 23, "Print"],
Cell[650204, 18303, 383, 8, 21, "Print"],
Cell[650590, 18313, 207, 5, 21, "Print"],
Cell[650800, 18320, 207, 5, 21, "Print"],
Cell[651010, 18327, 622, 16, 21, "Print"],
Cell[651635, 18345, 207, 5, 21, "Print"],
Cell[651845, 18352, 88, 1, 21, "Print"],
Cell[651936, 18355, 638, 16, 21, "Print"],
Cell[652577, 18373, 104, 1, 22, "Print"],
Cell[652684, 18376, 102, 1, 21, "Print"],
Cell[652789, 18379, 88, 1, 21, "Print"],
Cell[652880, 18382, 624, 16, 21, "Print"],
Cell[653507, 18400, 638, 16, 21, "Print"],
Cell[654148, 18418, 638, 16, 21, "Print"],
Cell[654789, 18436, 314, 6, 22, "Print"],
Cell[655106, 18444, 324, 7, 23, "Print"],
Cell[655433, 18453, 383, 8, 21, "Print"],
Cell[655819, 18463, 626, 16, 21, "Print"],
Cell[656448, 18481, 561, 14, 21, "Print"],
Cell[657012, 18497, 626, 16, 21, "Print"],
Cell[657641, 18515, 554, 13, 21, "Print"],
Cell[658198, 18530, 88, 1, 21, "Print"],
Cell[658289, 18533, 640, 16, 21, "Print"],
Cell[658932, 18551, 104, 1, 22, "Print"],
Cell[659039, 18554, 102, 1, 21, "Print"],
Cell[659144, 18557, 88, 1, 21, "Print"],
Cell[659235, 18560, 628, 16, 21, "Print"],
Cell[659866, 18578, 638, 16, 21, "Print"],
Cell[660507, 18596, 638, 16, 21, "Print"],
Cell[661148, 18614, 314, 6, 22, "Print"],
Cell[661465, 18622, 320, 7, 23, "Print"],
Cell[661788, 18631, 383, 8, 21, "Print"],
Cell[662174, 18641, 546, 13, 23, "Print"],
Cell[662723, 18656, 608, 15, 23, "Print"],
Cell[663334, 18673, 636, 16, 21, "Print"],
Cell[663973, 18691, 610, 15, 23, "Print"],
Cell[664586, 18708, 88, 1, 21, "Print"],
Cell[664677, 18711, 624, 16, 21, "Print"],
Cell[665304, 18729, 104, 1, 22, "Print"],
Cell[665411, 18732, 102, 1, 21, "Print"],
Cell[665516, 18735, 88, 1, 21, "Print"],
Cell[665607, 18738, 642, 16, 21, "Print"],
Cell[666252, 18756, 642, 16, 21, "Print"],
Cell[666897, 18774, 642, 16, 21, "Print"],
Cell[667542, 18792, 314, 6, 22, "Print"],
Cell[667859, 18800, 322, 7, 23, "Print"],
Cell[668184, 18809, 383, 8, 21, "Print"],
Cell[668570, 18819, 534, 13, 21, "Print"],
Cell[669107, 18834, 561, 14, 21, "Print"],
Cell[669671, 18850, 642, 16, 21, "Print"],
Cell[670316, 18868, 575, 14, 21, "Print"],
Cell[670894, 18884, 88, 1, 21, "Print"],
Cell[670985, 18887, 620, 16, 21, "Print"],
Cell[671608, 18905, 104, 1, 22, "Print"],
Cell[671715, 18908, 102, 1, 21, "Print"],
Cell[671820, 18911, 88, 1, 21, "Print"],
Cell[671911, 18914, 642, 16, 21, "Print"],
Cell[672556, 18932, 620, 16, 21, "Print"],
Cell[673179, 18950, 622, 16, 21, "Print"],
Cell[673804, 18968, 314, 6, 22, "Print"],
Cell[674121, 18976, 322, 7, 23, "Print"],
Cell[674446, 18985, 383, 8, 21, "Print"],
Cell[674832, 18995, 207, 5, 21, "Print"],
Cell[675042, 19002, 207, 5, 21, "Print"],
Cell[675252, 19009, 638, 16, 21, "Print"],
Cell[675893, 19027, 207, 5, 21, "Print"]
}, Open  ]],
Cell[676115, 19035, 528, 9, 24, "Message"],
Cell[CellGroupData[{
Cell[676668, 19048, 88, 1, 21, "Print"],
Cell[676759, 19051, 207, 5, 21, "Print"],
Cell[676969, 19058, 104, 1, 22, "Print"],
Cell[677076, 19061, 102, 1, 21, "Print"],
Cell[677181, 19064, 88, 1, 21, "Print"],
Cell[677272, 19067, 626, 16, 21, "Print"],
Cell[677901, 19085, 638, 16, 21, "Print"],
Cell[678542, 19103, 638, 16, 21, "Print"],
Cell[679183, 19121, 314, 6, 22, "Print"],
Cell[679500, 19129, 324, 7, 23, "Print"],
Cell[679827, 19138, 383, 8, 21, "Print"],
Cell[680213, 19148, 207, 5, 21, "Print"],
Cell[680423, 19155, 207, 5, 21, "Print"],
Cell[680633, 19162, 628, 16, 21, "Print"],
Cell[681264, 19180, 207, 5, 21, "Print"]
}, Open  ]],
Cell[681486, 19188, 528, 9, 24, "Message"],
Cell[682017, 19199, 511, 10, 24, "Message"],
Cell[CellGroupData[{
Cell[682553, 19213, 88, 1, 21, "Print"],
Cell[682644, 19216, 207, 5, 21, "Print"],
Cell[682854, 19223, 104, 1, 22, "Print"],
Cell[682961, 19226, 102, 1, 21, "Print"],
Cell[683066, 19229, 88, 1, 21, "Print"],
Cell[683157, 19232, 626, 16, 21, "Print"],
Cell[683786, 19250, 626, 16, 21, "Print"],
Cell[684415, 19268, 628, 16, 21, "Print"],
Cell[685046, 19286, 314, 6, 22, "Print"],
Cell[685363, 19294, 322, 7, 23, "Print"],
Cell[685688, 19303, 383, 8, 21, "Print"],
Cell[686074, 19313, 207, 5, 21, "Print"],
Cell[686284, 19320, 207, 5, 21, "Print"],
Cell[686494, 19327, 622, 16, 21, "Print"],
Cell[687119, 19345, 207, 5, 21, "Print"],
Cell[687329, 19352, 88, 1, 21, "Print"],
Cell[687420, 19355, 207, 5, 21, "Print"],
Cell[687630, 19362, 104, 1, 22, "Print"],
Cell[687737, 19365, 102, 1, 21, "Print"],
Cell[687842, 19368, 88, 1, 21, "Print"],
Cell[687933, 19371, 622, 16, 21, "Print"],
Cell[688558, 19389, 618, 16, 21, "Print"],
Cell[689179, 19407, 620, 16, 21, "Print"],
Cell[689802, 19425, 314, 6, 22, "Print"],
Cell[690119, 19433, 322, 7, 23, "Print"],
Cell[690444, 19442, 383, 8, 21, "Print"],
Cell[690830, 19452, 207, 5, 21, "Print"],
Cell[691040, 19459, 207, 5, 21, "Print"],
Cell[691250, 19466, 628, 16, 21, "Print"],
Cell[691881, 19484, 207, 5, 21, "Print"],
Cell[692091, 19491, 88, 1, 21, "Print"],
Cell[692182, 19494, 207, 5, 21, "Print"],
Cell[692392, 19501, 104, 1, 22, "Print"],
Cell[692499, 19504, 102, 1, 21, "Print"],
Cell[692604, 19507, 88, 1, 21, "Print"],
Cell[692695, 19510, 622, 16, 21, "Print"],
Cell[693320, 19528, 628, 16, 21, "Print"],
Cell[693951, 19546, 628, 16, 21, "Print"],
Cell[694582, 19564, 314, 6, 22, "Print"],
Cell[694899, 19572, 324, 7, 23, "Print"],
Cell[695226, 19581, 383, 8, 21, "Print"],
Cell[695612, 19591, 600, 14, 21, "Print"],
Cell[696215, 19607, 532, 12, 21, "Print"],
Cell[696750, 19621, 648, 16, 21, "Print"],
Cell[697401, 19639, 592, 14, 21, "Print"],
Cell[697996, 19655, 88, 1, 21, "Print"],
Cell[698087, 19658, 642, 16, 21, "Print"],
Cell[698732, 19676, 104, 1, 22, "Print"],
Cell[698839, 19679, 102, 1, 21, "Print"],
Cell[698944, 19682, 88, 1, 21, "Print"],
Cell[699035, 19685, 644, 16, 21, "Print"],
Cell[699682, 19703, 642, 16, 21, "Print"],
Cell[700327, 19721, 644, 16, 21, "Print"],
Cell[700974, 19739, 314, 6, 22, "Print"],
Cell[701291, 19747, 318, 7, 23, "Print"],
Cell[701612, 19756, 383, 8, 21, "Print"],
Cell[701998, 19766, 207, 5, 21, "Print"],
Cell[702208, 19773, 207, 5, 21, "Print"],
Cell[702418, 19780, 616, 16, 21, "Print"],
Cell[703037, 19798, 207, 5, 21, "Print"],
Cell[703247, 19805, 88, 1, 21, "Print"],
Cell[703338, 19808, 622, 16, 21, "Print"],
Cell[703963, 19826, 104, 1, 22, "Print"],
Cell[704070, 19829, 102, 1, 21, "Print"],
Cell[704175, 19832, 88, 1, 21, "Print"],
Cell[704266, 19835, 634, 16, 21, "Print"],
Cell[704903, 19853, 612, 16, 21, "Print"],
Cell[705518, 19871, 616, 16, 21, "Print"],
Cell[706137, 19889, 314, 6, 22, "Print"],
Cell[706454, 19897, 322, 7, 23, "Print"],
Cell[706779, 19906, 383, 8, 21, "Print"],
Cell[707165, 19916, 578, 14, 21, "Print"],
Cell[707746, 19932, 557, 14, 21, "Print"],
Cell[708306, 19948, 622, 16, 21, "Print"],
Cell[708931, 19966, 622, 16, 21, "Print"],
Cell[709556, 19984, 88, 1, 21, "Print"],
Cell[709647, 19987, 626, 16, 21, "Print"],
Cell[710276, 20005, 104, 1, 22, "Print"],
Cell[710383, 20008, 102, 1, 21, "Print"],
Cell[710488, 20011, 88, 1, 21, "Print"],
Cell[710579, 20014, 626, 16, 21, "Print"],
Cell[711208, 20032, 624, 16, 21, "Print"],
Cell[711835, 20050, 624, 16, 21, "Print"],
Cell[712462, 20068, 314, 6, 22, "Print"],
Cell[712779, 20076, 322, 7, 23, "Print"],
Cell[713104, 20085, 383, 8, 21, "Print"],
Cell[713490, 20095, 582, 14, 21, "Print"],
Cell[714075, 20111, 603, 15, 21, "Print"],
Cell[714681, 20128, 628, 16, 21, "Print"],
Cell[715312, 20146, 557, 14, 21, "Print"],
Cell[715872, 20162, 88, 1, 21, "Print"],
Cell[715963, 20165, 640, 16, 21, "Print"],
Cell[716606, 20183, 104, 1, 22, "Print"],
Cell[716713, 20186, 102, 1, 21, "Print"],
Cell[716818, 20189, 88, 1, 21, "Print"],
Cell[716909, 20192, 630, 16, 21, "Print"],
Cell[717542, 20210, 644, 16, 21, "Print"],
Cell[718189, 20228, 646, 16, 21, "Print"],
Cell[718838, 20246, 314, 6, 22, "Print"],
Cell[719155, 20254, 320, 7, 23, "Print"],
Cell[719478, 20263, 383, 8, 21, "Print"],
Cell[719864, 20273, 642, 16, 21, "Print"],
Cell[720509, 20291, 536, 12, 21, "Print"],
Cell[721048, 20305, 624, 16, 21, "Print"],
Cell[721675, 20323, 568, 13, 21, "Print"],
Cell[722246, 20338, 88, 1, 21, "Print"],
Cell[722337, 20341, 638, 16, 21, "Print"],
Cell[722978, 20359, 104, 1, 22, "Print"],
Cell[723085, 20362, 102, 1, 21, "Print"],
Cell[723190, 20365, 88, 1, 21, "Print"],
Cell[723281, 20368, 626, 16, 21, "Print"],
Cell[723910, 20386, 622, 16, 21, "Print"],
Cell[724535, 20404, 624, 16, 21, "Print"],
Cell[725162, 20422, 314, 6, 22, "Print"],
Cell[725479, 20430, 324, 7, 23, "Print"],
Cell[725806, 20439, 383, 8, 21, "Print"],
Cell[726192, 20449, 604, 15, 21, "Print"],
Cell[726799, 20466, 580, 14, 21, "Print"],
Cell[727382, 20482, 626, 16, 21, "Print"],
Cell[728011, 20500, 534, 12, 21, "Print"],
Cell[728548, 20514, 88, 1, 21, "Print"],
Cell[728639, 20517, 638, 16, 21, "Print"],
Cell[729280, 20535, 104, 1, 22, "Print"],
Cell[729387, 20538, 102, 1, 21, "Print"],
Cell[729492, 20541, 88, 1, 21, "Print"],
Cell[729583, 20544, 626, 16, 21, "Print"],
Cell[730212, 20562, 646, 16, 21, "Print"],
Cell[730861, 20580, 644, 16, 21, "Print"],
Cell[731508, 20598, 314, 6, 22, "Print"],
Cell[731825, 20606, 324, 7, 23, "Print"],
Cell[732152, 20615, 383, 8, 21, "Print"],
Cell[732538, 20625, 534, 12, 21, "Print"],
Cell[733075, 20639, 557, 14, 21, "Print"],
Cell[733635, 20655, 642, 16, 21, "Print"],
Cell[734280, 20673, 559, 14, 21, "Print"],
Cell[734842, 20689, 88, 1, 21, "Print"],
Cell[734933, 20692, 644, 16, 21, "Print"],
Cell[735580, 20710, 104, 1, 22, "Print"],
Cell[735687, 20713, 102, 1, 21, "Print"],
Cell[735792, 20716, 88, 1, 21, "Print"],
Cell[735883, 20719, 646, 16, 21, "Print"],
Cell[736532, 20737, 650, 16, 21, "Print"],
Cell[737185, 20755, 648, 16, 21, "Print"],
Cell[737836, 20773, 314, 6, 22, "Print"],
Cell[738153, 20781, 324, 7, 23, "Print"],
Cell[738480, 20790, 383, 8, 21, "Print"],
Cell[738866, 20800, 207, 5, 21, "Print"],
Cell[739076, 20807, 207, 5, 21, "Print"],
Cell[739286, 20814, 644, 16, 21, "Print"],
Cell[739933, 20832, 207, 5, 21, "Print"],
Cell[740143, 20839, 88, 1, 21, "Print"],
Cell[740234, 20842, 640, 16, 21, "Print"],
Cell[740877, 20860, 104, 1, 22, "Print"],
Cell[740984, 20863, 102, 1, 21, "Print"],
Cell[741089, 20866, 88, 1, 21, "Print"],
Cell[741180, 20869, 640, 16, 21, "Print"],
Cell[741823, 20887, 626, 16, 21, "Print"],
Cell[742452, 20905, 626, 16, 21, "Print"],
Cell[743081, 20923, 314, 6, 22, "Print"],
Cell[743398, 20931, 324, 7, 23, "Print"],
Cell[743725, 20940, 383, 8, 21, "Print"],
Cell[744111, 20950, 207, 5, 21, "Print"],
Cell[744321, 20957, 207, 5, 21, "Print"],
Cell[744531, 20964, 616, 16, 21, "Print"],
Cell[745150, 20982, 207, 5, 21, "Print"],
Cell[745360, 20989, 87, 1, 21, "Print"],
Cell[745450, 20992, 581, 14, 23, "Print"],
Cell[746034, 21008, 104, 1, 22, "Print"],
Cell[746141, 21011, 102, 1, 21, "Print"],
Cell[746246, 21014, 88, 1, 21, "Print"],
Cell[746337, 21017, 618, 16, 21, "Print"],
Cell[746958, 21035, 620, 16, 21, "Print"],
Cell[747581, 21053, 620, 16, 21, "Print"],
Cell[748204, 21071, 314, 6, 22, "Print"],
Cell[748521, 21079, 326, 7, 23, "Print"],
Cell[748850, 21088, 383, 8, 21, "Print"],
Cell[749236, 21098, 207, 5, 21, "Print"],
Cell[749446, 21105, 207, 5, 21, "Print"],
Cell[749656, 21112, 636, 16, 21, "Print"],
Cell[750295, 21130, 207, 5, 21, "Print"],
Cell[750505, 21137, 87, 1, 21, "Print"],
Cell[750595, 21140, 604, 15, 23, "Print"],
Cell[751202, 21157, 104, 1, 22, "Print"],
Cell[751309, 21160, 102, 1, 21, "Print"],
Cell[751414, 21163, 88, 1, 21, "Print"],
Cell[751505, 21166, 634, 16, 21, "Print"],
Cell[752142, 21184, 640, 16, 21, "Print"],
Cell[752785, 21202, 640, 16, 21, "Print"],
Cell[753428, 21220, 314, 6, 22, "Print"],
Cell[753745, 21228, 324, 7, 23, "Print"],
Cell[754072, 21237, 383, 8, 21, "Print"],
Cell[754458, 21247, 207, 5, 21, "Print"],
Cell[754668, 21254, 207, 5, 21, "Print"],
Cell[754878, 21261, 620, 16, 21, "Print"],
Cell[755501, 21279, 207, 5, 21, "Print"],
Cell[755711, 21286, 88, 1, 21, "Print"],
Cell[755802, 21289, 634, 16, 21, "Print"],
Cell[756439, 21307, 104, 1, 22, "Print"],
Cell[756546, 21310, 102, 1, 21, "Print"],
Cell[756651, 21313, 88, 1, 21, "Print"],
Cell[756742, 21316, 616, 16, 21, "Print"],
Cell[757361, 21334, 636, 16, 21, "Print"],
Cell[758000, 21352, 636, 16, 21, "Print"],
Cell[758639, 21370, 314, 6, 22, "Print"],
Cell[758956, 21378, 322, 7, 23, "Print"],
Cell[759281, 21387, 383, 8, 21, "Print"],
Cell[759667, 21397, 586, 15, 21, "Print"],
Cell[760256, 21414, 602, 15, 21, "Print"],
Cell[760861, 21431, 644, 16, 21, "Print"],
Cell[761508, 21449, 601, 15, 21, "Print"],
Cell[762112, 21466, 88, 1, 21, "Print"],
Cell[762203, 21469, 644, 16, 21, "Print"],
Cell[762850, 21487, 104, 1, 22, "Print"],
Cell[762957, 21490, 102, 1, 21, "Print"],
Cell[763062, 21493, 88, 1, 21, "Print"],
Cell[763153, 21496, 624, 16, 21, "Print"],
Cell[763780, 21514, 624, 16, 21, "Print"],
Cell[764407, 21532, 624, 16, 21, "Print"],
Cell[765034, 21550, 314, 6, 22, "Print"],
Cell[765351, 21558, 320, 7, 23, "Print"],
Cell[765674, 21567, 383, 8, 21, "Print"],
Cell[766060, 21577, 536, 12, 21, "Print"],
Cell[766599, 21591, 556, 13, 21, "Print"],
Cell[767158, 21606, 644, 16, 21, "Print"],
Cell[767805, 21624, 552, 13, 21, "Print"],
Cell[768360, 21639, 88, 1, 21, "Print"],
Cell[768451, 21642, 642, 16, 21, "Print"],
Cell[769096, 21660, 104, 1, 22, "Print"],
Cell[769203, 21663, 102, 1, 21, "Print"],
Cell[769308, 21666, 88, 1, 21, "Print"],
Cell[769399, 21669, 624, 16, 21, "Print"],
Cell[770026, 21687, 628, 16, 21, "Print"],
Cell[770657, 21705, 624, 16, 21, "Print"],
Cell[771284, 21723, 314, 6, 22, "Print"],
Cell[771601, 21731, 322, 7, 23, "Print"],
Cell[771926, 21740, 383, 8, 21, "Print"],
Cell[772312, 21750, 632, 16, 21, "Print"],
Cell[772947, 21768, 646, 16, 21, "Print"],
Cell[773596, 21786, 644, 16, 21, "Print"],
Cell[774243, 21804, 596, 14, 21, "Print"],
Cell[774842, 21820, 88, 1, 21, "Print"],
Cell[774933, 21823, 640, 16, 21, "Print"],
Cell[775576, 21841, 104, 1, 22, "Print"],
Cell[775683, 21844, 102, 1, 21, "Print"],
Cell[775788, 21847, 88, 1, 21, "Print"],
Cell[775879, 21850, 626, 16, 21, "Print"],
Cell[776508, 21868, 638, 16, 21, "Print"],
Cell[777149, 21886, 640, 16, 21, "Print"],
Cell[777792, 21904, 314, 6, 22, "Print"],
Cell[778109, 21912, 324, 7, 23, "Print"],
Cell[778436, 21921, 383, 8, 21, "Print"],
Cell[778822, 21931, 207, 5, 21, "Print"],
Cell[779032, 21938, 207, 5, 21, "Print"],
Cell[779242, 21945, 636, 16, 21, "Print"],
Cell[779881, 21963, 207, 5, 21, "Print"],
Cell[780091, 21970, 88, 1, 21, "Print"],
Cell[780182, 21973, 622, 16, 23, "Print"],
Cell[780807, 21991, 104, 1, 22, "Print"],
Cell[780914, 21994, 102, 1, 21, "Print"],
Cell[781019, 21997, 88, 1, 21, "Print"],
Cell[781110, 22000, 640, 16, 21, "Print"],
Cell[781753, 22018, 616, 16, 21, "Print"],
Cell[782372, 22036, 616, 16, 21, "Print"],
Cell[782991, 22054, 314, 6, 22, "Print"],
Cell[783308, 22062, 322, 7, 23, "Print"],
Cell[783633, 22071, 383, 8, 21, "Print"],
Cell[784019, 22081, 207, 5, 21, "Print"],
Cell[784229, 22088, 207, 5, 21, "Print"],
Cell[784439, 22095, 618, 16, 21, "Print"],
Cell[785060, 22113, 207, 5, 21, "Print"],
Cell[785270, 22120, 88, 1, 21, "Print"],
Cell[785361, 22123, 400, 10, 23, "Print"],
Cell[785764, 22135, 104, 1, 22, "Print"],
Cell[785871, 22138, 102, 1, 21, "Print"],
Cell[785976, 22141, 88, 1, 21, "Print"],
Cell[786067, 22144, 616, 16, 21, "Print"],
Cell[786686, 22162, 638, 16, 21, "Print"],
Cell[787327, 22180, 636, 16, 21, "Print"],
Cell[787966, 22198, 314, 6, 22, "Print"],
Cell[788283, 22206, 322, 7, 23, "Print"],
Cell[788608, 22215, 383, 8, 21, "Print"],
Cell[788994, 22225, 207, 5, 21, "Print"],
Cell[789204, 22232, 207, 5, 21, "Print"],
Cell[789414, 22239, 636, 16, 21, "Print"],
Cell[790053, 22257, 207, 5, 21, "Print"],
Cell[790263, 22264, 88, 1, 21, "Print"],
Cell[790354, 22267, 614, 16, 21, "Print"],
Cell[790971, 22285, 104, 1, 22, "Print"],
Cell[791078, 22288, 102, 1, 21, "Print"],
Cell[791183, 22291, 88, 1, 21, "Print"],
Cell[791274, 22294, 634, 16, 21, "Print"],
Cell[791911, 22312, 638, 16, 21, "Print"],
Cell[792552, 22330, 634, 16, 21, "Print"],
Cell[793189, 22348, 314, 6, 22, "Print"],
Cell[793506, 22356, 320, 7, 23, "Print"],
Cell[793829, 22365, 383, 8, 21, "Print"],
Cell[794215, 22375, 601, 15, 21, "Print"],
Cell[794819, 22392, 582, 14, 21, "Print"],
Cell[795404, 22408, 622, 16, 21, "Print"],
Cell[796029, 22426, 574, 13, 21, "Print"],
Cell[796606, 22441, 88, 1, 21, "Print"],
Cell[796697, 22444, 640, 16, 21, "Print"],
Cell[797340, 22462, 104, 1, 22, "Print"],
Cell[797447, 22465, 102, 1, 21, "Print"],
Cell[797552, 22468, 88, 1, 21, "Print"],
Cell[797643, 22471, 628, 16, 21, "Print"],
Cell[798274, 22489, 626, 16, 21, "Print"],
Cell[798903, 22507, 624, 16, 21, "Print"],
Cell[799530, 22525, 314, 6, 22, "Print"],
Cell[799847, 22533, 324, 7, 23, "Print"],
Cell[800174, 22542, 383, 8, 21, "Print"],
Cell[800560, 22552, 596, 14, 21, "Print"],
Cell[801159, 22568, 578, 13, 21, "Print"],
Cell[801740, 22583, 624, 16, 21, "Print"],
Cell[802367, 22601, 557, 14, 21, "Print"],
Cell[802927, 22617, 88, 1, 21, "Print"],
Cell[803018, 22620, 642, 16, 21, "Print"],
Cell[803663, 22638, 104, 1, 22, "Print"],
Cell[803770, 22641, 102, 1, 21, "Print"],
Cell[803875, 22644, 88, 1, 21, "Print"],
Cell[803966, 22647, 644, 16, 21, "Print"],
Cell[804613, 22665, 624, 16, 21, "Print"],
Cell[805240, 22683, 626, 16, 21, "Print"],
Cell[805869, 22701, 314, 6, 22, "Print"],
Cell[806186, 22709, 324, 7, 23, "Print"],
Cell[806513, 22718, 383, 8, 21, "Print"],
Cell[806899, 22728, 650, 16, 21, "Print"],
Cell[807552, 22746, 578, 13, 21, "Print"],
Cell[808133, 22761, 622, 16, 21, "Print"],
Cell[808758, 22779, 534, 12, 21, "Print"],
Cell[809295, 22793, 88, 1, 21, "Print"],
Cell[809386, 22796, 640, 16, 21, "Print"],
Cell[810029, 22814, 104, 1, 22, "Print"],
Cell[810136, 22817, 102, 1, 21, "Print"],
Cell[810241, 22820, 88, 1, 21, "Print"],
Cell[810332, 22823, 642, 16, 21, "Print"],
Cell[810977, 22841, 644, 16, 21, "Print"],
Cell[811624, 22859, 644, 16, 21, "Print"],
Cell[812271, 22877, 314, 6, 22, "Print"],
Cell[812588, 22885, 320, 7, 23, "Print"],
Cell[812911, 22894, 383, 8, 21, "Print"],
Cell[813297, 22904, 526, 12, 21, "Print"],
Cell[813826, 22918, 559, 14, 21, "Print"],
Cell[814388, 22934, 646, 16, 21, "Print"],
Cell[815037, 22952, 638, 16, 21, "Print"],
Cell[815678, 22970, 88, 1, 21, "Print"],
Cell[815769, 22973, 642, 16, 21, "Print"],
Cell[816414, 22991, 104, 1, 22, "Print"],
Cell[816521, 22994, 102, 1, 21, "Print"],
Cell[816626, 22997, 88, 1, 21, "Print"],
Cell[816717, 23000, 640, 16, 21, "Print"],
Cell[817360, 23018, 624, 16, 21, "Print"],
Cell[817987, 23036, 624, 16, 21, "Print"],
Cell[818614, 23054, 314, 6, 22, "Print"],
Cell[818931, 23062, 322, 7, 23, "Print"],
Cell[819256, 23071, 383, 8, 21, "Print"],
Cell[819642, 23081, 207, 5, 21, "Print"],
Cell[819852, 23088, 207, 5, 21, "Print"],
Cell[820062, 23095, 618, 16, 21, "Print"],
Cell[820683, 23113, 207, 5, 21, "Print"],
Cell[820893, 23120, 87, 1, 21, "Print"],
Cell[820983, 23123, 640, 16, 23, "Print"],
Cell[821626, 23141, 104, 1, 22, "Print"],
Cell[821733, 23144, 102, 1, 21, "Print"],
Cell[821838, 23147, 88, 1, 21, "Print"],
Cell[821929, 23150, 640, 16, 21, "Print"],
Cell[822572, 23168, 616, 16, 21, "Print"],
Cell[823191, 23186, 616, 16, 21, "Print"],
Cell[823810, 23204, 314, 6, 22, "Print"],
Cell[824127, 23212, 324, 7, 23, "Print"],
Cell[824454, 23221, 383, 8, 21, "Print"],
Cell[824840, 23231, 207, 5, 21, "Print"],
Cell[825050, 23238, 207, 5, 21, "Print"],
Cell[825260, 23245, 616, 16, 21, "Print"],
Cell[825879, 23263, 207, 5, 21, "Print"],
Cell[826089, 23270, 87, 1, 21, "Print"],
Cell[826179, 23273, 583, 14, 23, "Print"],
Cell[826765, 23289, 104, 1, 22, "Print"],
Cell[826872, 23292, 102, 1, 21, "Print"],
Cell[826977, 23295, 88, 1, 21, "Print"],
Cell[827068, 23298, 620, 16, 21, "Print"],
Cell[827691, 23316, 614, 16, 21, "Print"],
Cell[828308, 23334, 616, 16, 21, "Print"],
Cell[828927, 23352, 314, 6, 22, "Print"],
Cell[829244, 23360, 320, 7, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[829613, 23373, 391, 11, 46, "Input"],
Cell[830007, 23386, 891, 14, 46, "Output"],
Cell[830901, 23402, 4507, 129, 241, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/N3/NumericalCheck.m <==
{gb[1] -> 4.`20. - 
   14.20808889807932665763942277535899202561`19.782512483114626*ep + 
   18.65398749957272110554165832866904015801`19.47753878728275*ep^2 - 
   57.79330762410265725426653360293575201957`19.594740951528316*ep^3 + 
   105.50589875206796449880255127503550356746`19.514685366245878*ep^4, 
 gb[2] -> 4.`20. - 
   14.81907272835591874714466792336898028807`19.789624273541197*ep + 
   20.87087829864486095192504317619044041779`19.501659661869326*ep^2 - 
   60.81075143918354632447595099918719321152`19.588902205130744*ep^3 + 
   114.55973378822402042605738183276733015356`19.520296449240124*ep^4, 
 gb[3] -> 4.`20. + 7.20629236270551848826138532580451388458`20.*ep - 
   0.08840506529442024202548919120328446602`17.88972860977156*ep^2 - 
   59.24343446576899676935450304572806090123`19.961436584549563*ep^3 - 
   163.01316241770440234690237884249158832603`19.994915833410776*ep^4, 
 gb[4] -> 4.`20. - 
   14.97441741521273141309004256085713629383`19.791357512518996*ep + 
   21.44941084823538677646426923677788479593`19.507387358085037*ep^2 - 
   61.63251092247257110698793480830788111615`19.587662577008786*ep^3 + 
   116.93727485516161593030152795242282665633`19.52157768391838*ep^4, 
 gb[5] -> 4.`20. + 7.84663402409380989485160901961603199663`20.*ep + 
   1.11647192111542130429406381157851800584`18.98079624163221*ep^2 - 
   59.16251273209341582603414846345330543977`19.95569206013083*ep^3 - 
   172.49326818544093651666480660341308566823`19.994376771476126*ep^4, 
 gb[6] -> (8.`20. + 55.4517744447956247533785697166539583724`20.*ep + 
    179.02173303249475837506168919749495966605`20.*ep^2 + 
    250.24283406419237333972739831391927178133`20.*ep^3 - 
    381.05927355907059212404965509655900301118`19.707378354347473*ep^4)/2, 
 gb[7] -> 
  (8.`20. - 31.1345623848850128816856438950908756742`19.797713252494372*ep + 
    47.42558839635773482120529302049309645963`19.5279211506524*ep^2 - 
    129.95661004434117687358434635111134086437`19.583786404552374*ep^3 + 
    252.63200436695962067065648126501101182019`19.526019811065165*ep^4)/2, 
 gb[8] -> 
  (8.`20. - 5.09525969789655385296395541744959352953`19.33487748434191*ep - 
    11.53686807297275641451692002843470384686`19.715763091322636*ep^2 - 
    94.53863910977250120782252150938234933921`19.98155025030363*ep^3 - 
    60.66795939553065887041553998970907778424`19.615008280096784*ep^4)/2, 
 gb[9] -> 4.`20. - 8.37785937351380179206070024204189439519`19.67729208705663*
    ep + 2.19382969290372818513832199554001102875`18.833362550294094*ep^2 - 
   14.78267771985689869958130120845308588004`19.467461038208178*ep^3 + 
   13.04301594567271896935766333499776793381`19.240640886452596*ep^4, 
 gb[10] -> 4.`20. - 
   14.88768504526091654924112236145221493135`19.790393412964146*ep + 
   21.12565948346778660927636488402619230079`19.50420839083265*ep^2 - 
   32.32156905094953777971866401144868456448`19.398952347329086*ep^3 + 
   47.19447723399011259892479195552984358548`19.34468501628287*ep^4, 
 gb[11] -> 4.`20. - 
   14.59125315664602903536473266810806415973`19.787028626624057*ep + 
   20.03334731777368259644583131138970804958`19.492973943819752*ep^2 - 
   30.79659945278420266587494864184057021831`19.39456241944494*ep^3 + 
   44.85619741115325547571161821840578966215`19.34213484638521*ep^4, 
 gb[12] -> -42.35058107781376495161147177754313246898`20.*ep^2 - 
   45.77989735834781171912131696440654537334`19.944656622505022*ep^3 - 
   204.21437747043451428950204287289839374115`19.984987266343342*ep^4, 
 gb[13] -> 4.`20. - 
   2.54762984894827692648197770872479676476`19.33487748434191*ep + 
   1.80668397835546891272932603652183888642`18.99323417359673*ep^2 + 
   26.63122517942193941418336360372680742159`19.86691564841145*ep^3 + 
   54.89012713826299064820427128757500704692`19.971857440523635*ep^4, 
 gb[14] -> -5.69615102530010583431690977801587584297`20.*ep^2 - 
   16.63228215048742430943114069247177254456`20.*ep^3 - 
   83.97159734411288314205516130335549707647`20.*ep^4, 
 gb[15] -> 4.`20. - 
   15.56728119244250644084282194754543783709`19.797713252494372*ep + 
   20.03506039142771990457872230694431157496`19.47805913316172*ep^2 - 
   85.51206324771227448749059563605585392898`19.673224643616848*ep^3 + 
   67.20355981131874895009934918696398667064`19.277516895562243*ep^4, 
 gb[16] -> -42.35058107781376495161147177754313246898`20.*ep^2 - 
   76.64409838114479427733294866724780416221`20.*ep^3 - 
   307.12164666661716458749270322119824854317`20.*ep^4, 
 gb[17] -> 4.`20. - 
   14.20808889807932665763942277535899202561`19.782512483114626*ep + 
   2.5809754074519874575473179545581831711`18.748580687509364*ep^2 - 
   128.12309276736947332911123968902102652061`19.851973270918656*ep^3 - 
   10.66929656771706038976417678538267031468`18.515036734732252*ep^4, 
 gb[18] -> -5.69615102530010583431690977801587584297`20.*ep^2 - 
   16.14839686416762244806549713783729152209`20.*ep^3 - 
   81.75441265808972449378232171404810137318`20.*ep^4, 
 gb[19] -> 4.`20. - 
   14.20808889807932665763942277535899202561`19.782512483114626*ep + 
   22.21625857550785331397400746110807302662`19.529221392118043*ep^2 - 
   36.82527794405650860900718275798749914984`19.43840774942115*ep^3 + 
   164.08123691695708276914654016911064092179`19.68077411100321*ep^4, 
 gb[20] -> 4.`20. - 
   14.20808889807932665763942277535899202561`19.782512483114626*ep + 
   17.86911181713623552556605718896467555899`19.46439225102833*ep^2 - 
   54.17310646725901984239410262811912323892`19.583007455113723*ep^3 + 
   98.06901671608132436487954857748294389979`19.507718759753022*ep^4, 
 gb[21] -> 4.`20. - 
   2.54762984894827692648197770872479676476`19.33487748434191*ep - 
   23.83459765978561934833008402375959930684`19.912339226352834*ep^2 + 
   2.26124696787431151318447385877368315168`18.622784989285027*ep^3 - 
   76.29962460080415965105586810691966013167`19.738402597652108*ep^4, 
 gb[22] -> 4.`20. - 
   15.56728119244250644084282194754543783709`19.797713252494372*ep + 
   24.29476443189195444587589798787509309311`19.534871527576843*ep^2 - 
   67.79844023488375607741166098095935356002`19.591693568125837*ep^3 + 
   132.49100082481800509566404500101792607019`19.530615807856858*ep^4, 
 gb[23] -> 4.`20. - 
   14.97441741521273141309004256085713629383`19.791357512518996*ep + 
   22.19758281841112966732560543381474054019`19.51743224026168*ep^2 - 
   65.1371733077056425795820722743004122331`19.597644610235154*ep^3 + 
   124.30312166981344600657394242898616608222`19.527083688778212*ep^4, 
 gb[24] -> 4.`20. - 
   14.20808889807932665763942277535899202561`19.782512483114626*ep + 
   29.72737881080155545050741209558685412744`19.60868351913251*ep^2 - 
   94.84965607224857834758509433547850810163`19.65572296577783*ep^3 + 
   164.89553464734258823453725691217336883981`19.520844887157327*ep^4, 
 gb[25] -> 4.`20. - 
   14.20808889807932665763942277535899202561`19.782512483114626*ep + 
   18.03123901779369626223181798399449156085`19.46716840221976*ep^2 - 
   54.92859504531306456688662481320173910153`19.585568474731783*ep^3 + 
   99.63851707423971212314303327359636747135`19.509306844468462*ep^4, 
 gb[26] -> 4.`20. - 
   2.54762984894827692648197770872479676476`19.33487748434191*ep + 
   1.40932265285824374524288088806627211248`18.894869926953398*ep^2 - 
   54.23569841065866015114707046761190067822`19.87403346839022*ep^3 - 
   32.74920319810870913756651191720669873711`19.489107062509657*ep^4, 
 gb[27] -> 4.`20. - 
   15.56728119244250644084282194754543783709`19.797713252494372*ep + 
   24.44369019575231060089849837600841939501`19.53661431456235*ep^2 - 
   68.51138731300871887746061528781328115222`19.593600715920054*ep^3 + 
   134.03181625463980031622449215968303677729`19.53166925793453*ep^4, 
 gb[28] -> 12.42678756626445448660806485213233952908`20.*ep + 
   6.99423237082637826013074225174918984829`19.508330091219925*ep^2 + 
   113.84682864233517283465297709096148743331`19.93964427960329*ep^3 + 
   54.65075712124351256042314693301840572631`19.4050461795738*ep^4, 
 gb[29] -> -0.59286377722977502775277938668830154326`20.*ep - 
   1.5269558031029843061438673146349849895`20.*ep^2 - 
   18.40606355077327344830501284302404548178`20.*ep^3 - 
   47.34160858235982518231518667489106504272`20.*ep^4, 
 gb[30] -> 12.42678756626445448660806485213233952908`20.*ep - 
   21.91173959869781843967363124308947199875`19.636496427537928*ep^2 + 
   13.70596037345812183393739548408355571062`19.148262202605085*ep^3 - 
   160.40917573959235375836659175650688747994`19.764398332634897*ep^4, 
 gb[31] -> -0.59286377722977502775277938668830154326`20.*ep + 
   2.20727226331501736758631906102545196389`19.790444636010722*ep^2 - 
   3.19170287532085727908110512808668057506`19.509783439853212*ep^3 + 
   9.34283851016697954963955970326922475286`19.593691403211775*ep^4, 
 gb[32] -> -4.`20. + 
   4.18049441486849397629071831087046197626`19.493606376659432*ep - 
   10.02732415287367979151932528379890321724`19.519152227399058*ep^2 + 
   54.01661255890646568574908797075309434577`19.747925436706286*ep^3 - 
   12.71952777422519152679317332089191394543`18.855332395688123*ep^4, 
 gb[33] -> -4.`20. + 
   8.68335128865209783681332281604688852641`19.685378402106448*ep + 
   3.10820956263492366601004691663557100365`19.051567387673284*ep^2 + 
   20.12226712067557733962825663539581471498`19.65731134242983*ep^3 - 
   20.91086003550467719261341706755583757163`19.40849674638184*ep^4, 
 gb[34] -> -4.`20. + 
   9.05745552069539168366239982813511730093`19.694723503486973*ep - 
   6.12829684053573768975446115576364294774`19.210970667102025*ep^2 + 
   50.53335258241492722943484857295525428633`19.716671345784153*ep^3 - 
   43.20490174547379228547154306793060149895`19.335523836642533*ep^4, 
 gb[35] -> -4.`20. + 
   9.05745552069539168366239982813511730093`19.694723503486973*ep + 
   3.19577008797042639841797658782175317561`19.051588473756972*ep^2 + 
   22.27927713836139250569436847304011083994`19.67351675836924*ep^3 - 
   15.43609085808797116106086476168651948155`19.27645203971604*ep^4, 
 gb[36] -> -4.`20. + 
   3.86032358417434827299560646396470292023`19.469492531070202*ep - 
   10.41132386130355709292273360035682884179`19.540587790234394*ep^2 + 
   61.64824696251415409544273283742094677264`19.77213044763894*ep^3 + 
   23.57453001521647493248389369796091300057`19.17058551744316*ep^4, 
 gb[37] -> -4.`20. - 12.58912868672476772510365357480109121072`20.*ep - 
   25.253921343150024238728988326928756363`20.*ep^2 + 
   38.69807120700190743688238615702647490159`19.672397181031133*ep^3 + 
   282.44811227377227179329378585759760003619`19.96668443783398*ep^4, 
 gb[38] -> 5.52760884112673622174747953612714009679`20.*ep^4, 
 gb[39] -> -11.18223721131687638376348398729114139578`20.*ep^4, 
 gb[40] -> -144.01131519631273813822137817112214577999`20.*ep^4, 
 gb[41] -> -0.09579106464167559443132747318726803353`20.*ep + 
   0.49524267039533730815099867890242980361`19.839655761050413*ep^2 - 
   0.46202046168317570061330246161300988093`19.39496349267652*ep^3 - 
   2.58318107525497575071825299518513493376`19.88188166918615*ep^4, 
 gb[42] -> 2.67679765759810564323760101264543823877`20.*ep - 
   2.00606102813173566369893923727252706883`19.389250161930057*ep^2 + 
   5.33723725369550303790865676901140001641`19.494225022939123*ep^3 + 
   28.58189266400934178514318479807934889074`19.90741035498497*ep^4, 
 gb[43] -> 6.21339378313222724330403242606616976454`20.*ep - 
   29.52565207953154825386787032457370307282`19.82801676711637*ep^2 + 
   37.21944331106765591858633308278690363911`19.484582925985162*ep^3 + 
   117.37642968925334603785439673054595612652`19.848727643284544*ep^4, 
 gb[44] -> 8.98759369452039065929274324903116638112`20.*ep + 
   3.94788784717280508450187797981943060853`19.370971992388085*ep^2 - 
   34.38329326965891990800882846370997184786`19.870193135522335*ep^3 - 
   184.38580159268872481778366498312189053925`19.98927713443661*ep^4, 
 gb[45] -> -157.86267748638474254949287550116728295532`20.*ep^4, 
 gb[46] -> -0.07637297878457401118815564350124853281`20.*ep + 
   0.3577859015972467539523096384935540398`19.825983878504342*ep^2 - 
   0.75824356009914834716307745806258012564`19.62746832563938*ep^3 - 
   0.25183256712696074471543763889174988914`18.98460993543307*ep^4, 
 gb[47] -> -0.09579106464167559443132747318726803353`20.*ep + 
   0.45201854997788314680832804630777279979`19.82702056147626*ep^2 - 
   0.96067328312379865482761273614695902224`19.628535348221657*ep^3 - 
   0.31510981886134565294716147324043303061`18.979385599700468*ep^4, 
 gb[48] -> -0.37410423204329384684907701208822877451`20.*ep + 
   1.76848126419176786270252143858450290788`19.82727554684381*ep^2 - 
   3.73385149652092132007069225464182013945`19.626975223292547*ep^3 - 
   1.42707215474705089043674795133820026914`19.05149611432626*ep^4, 
 gb[49] -> -0.0181200530468170617524657613216867192`20.*ep + 
   0.04930799332011481032949228768271088014`19.733185874407447*ep^2 + 
   0.02610230741607890547689185912674901152`19.283010072887*ep^3 + 
   0.14996645342473442522373589753417173668`19.763874185245182*ep^4, 
 gb[50] -> -11.20813882784096611333382684513078898436`20.*ep^4, 
 gb[51] -> 
  2*(2.`20. - 7.33624739567497759168495668945219861426`19.787961708134194*
     ep - 47.63514467050133401477245937953361868023`19.976354598816414*ep^2 - 
    100.52294345895165359326434466582759697001`19.995591144389213*ep^3 + 
    50.42110915532766606846959808936450182627`19.35355792730332*ep^4), 
 gb[52] -> -148.42769684274320600966234552839120641653`20.*ep^3 - 
   311.99089308094257587294789233247035143542`20.*ep^4, 
 gb[53] -> 
  2*(2.`20. - 12.91216021583729882899174989985989865596`19.86721982590737*
     ep - 49.37515699359324132831605382067158295036`19.977166358124336*ep^2 - 
    131.11975028068227399024159387610124339647`19.99661595498891*ep^3 - 
    243.99686787113869670487308075344757434491`19.999473427815204*ep^4), 
 gb[54] -> -115.07323710134627414016919655126658914765`20.*ep^3 - 
   118.5740931585225022253016513204705419896`19.906335196486086*ep^4, 
 gb[55] -> 2*(2.`20. + 19.50746874826622522774789007765442427808`20.*ep + 
    122.8110664529819045806347751460157600071`20.*ep^2 + 
    594.71278098653830392674834298138231751636`20.*ep^3 + 
    2398.48837917324977883692904963277985230415`20.*ep^4), 
 gb[56] -> 18.80152999809501591613748564572038669089`20.*ep^3 + 
   66.46595408295778688082658260751387636014`20.*ep^4, 
 gb[57] -> 2*(2.`20. + 13.93155592810390399044109686724672423638`20.*ep + 
    45.75986378325365366567107108888351220133`20.*ep^2 + 
    70.45653745107431111447393999135639730239`20.*ep^3 - 
    55.93185244071637647665123016807885014002`19.53157178856788*ep^4), 
 gb[58] -> 12.57071160147082658066013262094058662525`20.*ep^3 + 
   49.92659275014579505485015781694889863971`20.*ep^4, 
 gb[59] -> 
  2*(2.`20. - 2.67324102965202467360353780900722590033`19.564253024403335*
     ep - 38.81295450329590925999654074289070102303`19.971154939202805*ep^2 - 
    164.69852042526526664321722601511651680917`19.99730375812432*ep^3 - 
    440.52239755118089688582593475054454618983`19.999708262936117*ep^4), 
 gb[60] -> -102.54617007059142843732377552312549577048`20.*ep^3 - 
   203.63289850173770081777651866950024385746`20.*ep^4, 
 gb[61] -> 2*(2.`20. + 13.77621124124709132449572222975856823062`20.*ep + 
    44.14275785094067398893930806207512486656`20.*ep^2 + 
    61.46440441460024625551190076511573098167`20.*ep^3 - 
    90.80273293496350571819334150190592933803`19.70124887945637*ep^4), 
 gb[62] -> 9.87915425282514634031133288567807873276`20.*ep^3 + 
   39.13636859630356647567786337450510999457`20.*ep^4, 
 gb[63] -> 
  2*(2.`20. - 2.67324102965202467360353780900722590033`19.564253024403335*
     ep - 30.17231053286453147944852930797175963083`19.96323538926652*ep^2 - 
    106.60304463527676757377030428331414656851`19.995841403348535*ep^3 - 
    212.46463674075679038107120707045646345879`19.999395332738985*ep^4), 
 gb[64] -> 2*(-12.58674626384280844572561463331283940762`20.*ep^3 - 
    26.93597912732395507823563221379507482205`20.*ep^4), 
 gb[65] -> 2*(2.`20. + 13.77621124124709132449572222975856823062`20.*ep + 
    43.45933489286588768131488175340867013541`20.*ep^2 + 
    53.31281163278586620038140752586896136195`20.*ep^3 - 
    142.70217995867955491657319594422818919833`19.822711111528566*ep^4), 
 gb[66] -> 2*(-6.32826195616589972657067772981284840526`20.*ep^3 - 
    25.03875644136258415314611048811180170417`20.*ep^4), 
 gb[67] -> 80.82469296561114891063149766591247843901`20.*ep^2 + 
   375.26985447922846616091575876081557623434`20.*ep^3 + 
   1032.12052026690967901911856608049296994026`20.*ep^4, 
 gb[68] -> 9.47502878852123543869418997374655943453`20.*ep^2 + 
   2.79136140165896418990189833527435829907`19.165119836624026*ep^3 + 
   20.15462677385612856051342151113509637967`19.713703200238328*ep^4, 
 gb[69] -> 26.96278108356117197787822974709349914335`20.*ep + 
   32.16723355843346601401218537741475771235`20.*ep^2 - 
   58.25628609732838041834461006735448842357`19.78039985166551*ep^3 - 
   360.90556098918962170331280445195266918506`19.982067204512354*ep^4, 
 gb[70] -> -0.0543601591404511852573972839650601576`20.*ep + 
   0.09353303154295903265446600916757182329`19.6304352884856*ep^2 + 
   0.11753944699932535679655327850875424023`19.684026689073193*ep^3 + 
   0.25749964046749987624893006385599717251`19.870528654468334*ep^4, 
 gb[71] -> -4.`20. + 
   8.67429126212868930593708993538604516681`19.685144673412246*ep - 
   0.15127350143078176841459773711126764288`17.69063843179124*ep^2 + 
   9.27770179959249375744486745486224365812`19.355153708065178*ep^3 - 
   10.76528141518468563726008022514684297629`19.290717031030734*ep^4, 
 gb[72] -> 2*(5.35359531519621128647520202529087647755`20.*ep - 
    10.22229379683120250937466376342698814072`19.655766529720943*ep^2 + 
    24.64675837244198220433193053658335695663`19.595753140562163*ep^3 + 
    29.22895353394341446698277218869648353557`19.646888653247174*ep^4), 
 gb[73] -> -0.30549191513829604475262257400499413123`20.*ep + 
   1.73119388131509476650153276843524872705`19.851573454015597*ep^2 - 
   1.73669886443733169203631832481438464572`19.42361232975383*ep^3 - 
   7.43439978853934188614602188242683773883`19.862152593241284*ep^4, 
 gb[74] -> 2*(-12.42034348113546236395357057776386800617`20.*ep^2 + 
    31.57749295057523203680905099971666950173`19.719389167280937*ep^3 - 
    52.03885150881522959508792960073291585622`19.51752655357461*ep^4), 
 gb[75] -> 0.60010054985221550138458842892206513567`20.*ep^2 - 
   2.77122482458851760286048026534990767923`19.82391528760791*ep^3 + 
   5.79834290022363890762190514810770357943`19.623543076675706*ep^4, 
 gb[76] -> 159.74105343037411423432969610148064886248`20.*ep^3 + 
   346.38790395620804807993872068627676537755`20.*ep^4, 
 gb[77] -> -9.88348654024230908366919006859305128269`20.*ep^3 - 
   38.71223672451128306962035515948408206274`20.*ep^4, 
 gb[78] -> 0.33202011263073574700470054831541632796`20.*ep^3 + 
   1.53341799441585889898171940714569444596`20.*ep^4, 
 gb[79] -> 6.`20. - 
   10.09632213091027152611627363642051893501`19.62486678231658*ep - 
   16.29507830556922236432145785485765560932`19.826604827488033*ep^2 - 
   116.9827978126948603451943991357418019142`19.988724221682304*ep^3 - 
   157.05457517611351336221305223685432517141`19.99755121209379*ep^4, 
 gb[80] -> 6.`20. + 
   5.57014729279360039528773042434914326981`19.827677515170674*ep - 
   4.78225434961797228726954805782371987435`19.573151960159883*ep^2 - 
   140.93656046174810390142968410149432470039`19.990620135201954*ep^3 - 
   342.82005552828480546929516621233173724942`19.998876433948965*ep^4, 
 gb[81] -> 6.`20. - 
   15.14070810986216691440675571358843625009`19.717839788946133*ep - 
   20.53925203383746618442062887796728467822`19.829552439051543*ep^2 - 
   105.63906602588980015241806392313110935062`19.978966069233913*ep^3 - 
   131.78780654553824083783149373305173707815`19.993011396772822*ep^4, 
 gb[82] -> -0.33202011263073574700470054831541632796`20.*ep^3 - 
   1.20084828271819804677899287342099816934`20.*ep^4, 
 gb[83] -> -42.35058107781376495161147177754313246898`20.*ep^2 - 
   35.76513972669701579472081499693694253569`19.76095242472906*ep^3 - 
   98.56415587118567396667648509921930542965`19.883568561240597*ep^4, 
 gb[84] -> 1.703509396875541295578737334832509569`20.*ep^3 + 
   12.9689221644144126427424791426070529933`20.*ep^4, 
 gb[85] -> 6.`20. - 
   13.35123496678382890470648469612567920309`19.690882112797432*ep - 
   3.99080711283549235686099727103490125585`18.96933394643463*ep^2 - 
   16.27420707332968337793753115875074074305`19.47149366390372*ep^3 + 
   6.63734620068546770923289548689023908329`18.989052696619698*ep^4, 
 gb[86] -> 6.`20. + 35.14456745132131308444075954406124476509`20.*ep + 
   77.95998334214688557050971188457435278533`20.*ep^2 - 
   3.24912118088172911339588784486235778177`18.36723065650503*ep^3 - 
   615.73228193592804661482235927473754853516`19.952911168928964*ep^4, 
 gb[87] -> 6.`20. - 
   40.35141448940019959994774012435276419229`19.87182269582519*ep - 
   28.80015628943971435515430034328646830748`19.554364329725228*ep^2 + 
   47.84701255207290199056450517448033318724`19.63509969958248*ep^3 + 
   462.82309411346883677267613364764827668855`19.977824344766535*ep^4, 
 gb[88] -> -1.703509396875541295578737334832509569`20.*ep^3 - 
   11.24054120291488542508978039102290100905`20.*ep^4, 
 gb[89] -> -5.69615102530010583431690977801587584297`20.*ep^2 - 
   8.81667093358612786042465213742307847617`20.*ep^3 - 
   4.45919377127420519170724803820748773521`19.729866434141208*ep^4, 
 gb[90] -> -0.66404022526147149400940109663083265591`20.*ep^3 - 
   2.58298487517143631010585120370147974848`20.*ep^4, 
 gb[91] -> 0.74820846408658769369815402417645754902`20.*ep - 
   4.60122845761577582051780952566914226432`19.86155660872077*ep^2 - 
   8.1029843843949477373400484963769378521`19.949597378992323*ep^3 - 
   19.29899209579251901735518822142641857852`19.991449859047755*ep^4, 
 gb[92] -> -3.407018793751082591157474669665019138`20.*ep^3 - 
   24.92013681150468495411601411916356035356`20.*ep^4, 
 gb[93] -> 9.75392221165379541474336303452931064934`20.*ep - 
   33.73777129127462276937692727422672225156`19.77793026327108*ep^2 - 
   193.67609595467854020408445873684453418045`19.97178752499945*ep^3 - 
   536.3648992273614611439070328652260025625`19.995968478423183*ep^4, 
 gb[94] -> -0.33202011263073574700470054831541632796`20.*ep^3 - 
   0.89121616381515344721489488059193160153`20.*ep^4, 
 gb[95] -> -4.`20. + 
   3.31335648915455319019064327364478622687`19.42166572047114*ep - 
   2.81706495070261519083135083898906173501`19.124921132116913*ep^2 + 
   3.77699426809389433318099149247429621808`19.14069471798905*ep^3 - 
   6.63413780093980332643290006336440422046`19.285269021327768*ep^4, 
 gb[96] -> -1.703509396875541295578737334832509569`20.*ep^3 - 
   10.8967784426236481206634314458458948188`20.*ep^4, 
 gb[97] -> -4.`20. - 7.16279808318680673912028899832632411369`20.*ep - 
   8.64608054039460089911552433486748790597`20.*ep^2 + 
   38.69145803408921443517002361865060976175`19.8786888785071*ep^3 + 
   177.45070083226398529724777832019589417034`19.98567176790948*ep^4, 
 gb[98] -> 0.03670371226074268911426494266750885475`20.*ep^2 - 
   0.09718925387483454823944764263530218501`19.727706565225994*ep^3 - 
   0.06013987913006428177705811373850184858`19.360715922514437*ep^4, 
 gb[99] -> -0.61098383027659208950524514800998826246`20.*ep - 
   6.17225259303106274931766594333654529213`20.*ep^2 - 
   20.24636984028726080488355824327673863854`20.*ep^3 - 
   72.04714701400671300495998164272073231353`20.*ep^4, 
 gb[100] -> 2*(2.`20. + 14.55159978490390461082257489591755585844`20.*ep + 
    52.36068398522846864293867641837825458271`20.*ep^2 + 
    107.83658075832682427795120975200387851509`20.*ep^3 + 
    94.21275625016331377858820945891574459669`20.*ep^4), 
 gb[101] -> 2*(10.7071906303924225729504040505817529551`20.*ep + 
    77.49051032215826344519598989664550177564`20.*ep^2 + 
    371.64801691516543803122971370599048549338`20.*ep^3 + 
    1399.17963941812500592198186513638327613598`20.*ep^4), 
 gb[102] -> 4.`20. - 
   12.80141871955763049559857929604932964534`19.7641082060548*ep - 
   165.68615640315469239850122336130357386337`19.986246931465335*ep^2 - 
   909.77377747298445006415712386044079917951`19.999021851529275*ep^3 - 
   3576.88399115503221625351369670241780955822`19.99992812221588*ep^4, 
 gb[103] -> 0.58325900725001639714268926155529689552`20.*ep^2 - 
   6.74132618386915721705145353868759170463`19.920904675180452*ep^3 - 
   5.84667957816414867075304883480911468864`19.71487945921772*ep^4, 
 gb[104] -> -36.86140358827170952096363915516732356949`20.*ep^3 - 
   195.33853209752903212848748000929049094089`20.*ep^4, 
 gb[105] -> 3.39805717864053736909578175943869742195`20.*ep^2 + 
   1.44803617756113373749733319481891431`19.35476157193988*ep^3 + 
   7.77972231785950007802202715916968401537`19.76083411588393*ep^4, 
 gb[106] -> 3.00561933742229457910798118958651512244`20.*ep^2 - 
   26.49228458048389301640420153557561044866`19.89895904310377*ep^3 - 
   150.25282662696643836300042711938803926204`19.988573685793305*ep^4, 
 gb[107] -> 0.41036252558019975177200673117666888023`20.*ep^2 - 
   2.17345762368561057475878638092800982413`19.842867380764858*ep^3 + 
   2.2889912529510898775142248437442479348`19.43531334085028*ep^4, 
 gb[108] -> -1.07841877540108288663551311191260650387`20.*ep^3 - 
   5.68772870582546880254981870720906726868`20.*ep^4, 
 gb[109] -> 0.34752331442476463336371977155644900187`20.*ep^2 - 
   1.40318410015527335151165016260910992623`19.803594261116427*ep^3 + 
   5.28858822244142056962247959647734362588`19.74769455585107*ep^4, 
 gb[110] -> -0.04491452679347815662408079829573329763`20.*ep^2 + 
   0.78049249001008939236906194003460151508`19.94582118284162*ep^3 + 
   3.54464441076392148834787130710262117832`19.992727340246837*ep^4, 
 gb[111] -> 8.`20. - 
   7.21753014077040074359389811028435701498`19.44865101992785*ep - 
   17.6652369623972261026537637235173481865`19.794919950071968*ep^2 - 
   172.82858059256246592257646414232073700656`19.989810866173347*ep^3 - 
   106.00554512776956837583918133774766817105`19.585114217031588*ep^4, 
 gb[112] -> 2.15835536335801445860208341071081169612`20.*ep^3 + 
   15.45601785108249481062850641779979756725`20.*ep^4, 
 gb[113] -> 35.67483208854495673596865384608295950224`20.*ep^2 + 
   155.70185921341722106033101796574672421185`20.*ep^3 + 
   306.35445023305645854522491159430719662414`20.*ep^4, 
 gb[114] -> 170.71969703691633318743583301710640291476`20.*ep^2 + 
   924.81399343095651531976096924785942746761`20.*ep^3 + 
   3223.55674432801576393345513619499454841845`20.*ep^4, gb[115] -> 0, 
 gb[116] -> 0, gb[117] -> 8.98759369452039065929274324903116638112`20.*ep + 
   65.24439507218670623785206636032564031349`20.*ep^2 + 
   422.82068078574493255731631697744966815962`20.*ep^3 + 
   1813.74431859003936012289433376271467186277`20.*ep^4, 
 gb[118] -> 4.`20. - 
   3.81382502503723983630583604701816326422`19.465774358501747*ep - 
   94.430522656123397002433194621804903305`19.97614999130825*ep^2 - 
   540.83474826602537139650125515196324360926`19.99835585376677*ep^3 - 
   2058.32673441753888691484929684976066863972`19.999875101072675*ep^4, 
 gb[119] -> 2*(2.`20. + 14.54253975838049607994634201525671249884`20.*ep + 
    52.23227369204852131560469244879303195925`20.*ep^2 + 
    106.89642964874697112424223729054021711799`20.*ep^3 + 
    89.52536820501866387154121777516085330072`19.974976365095017*ep^4), 
 gb[120] -> -0.0181200530468170617524657613216867192`20.*ep - 
   0.16699153277293834141980634257897865165`20.*ep^2 - 
   1.27876058127833174222401675364264846147`20.*ep^3 - 
   5.00193754597880089590262197049043249669`20.*ep^4, 
 gb[121] -> 3.23363158454074049030925789560829876575`20.*ep^4, 
 gb[122] -> -3.23363158454074049030925789560829876575`20.*ep^4, 
 gb[123] -> -0.33202011263073574700470054831541632796`20.*ep^3 + 
   0.69518103372389738173427345455132083885`19.677218907807866*ep^4, 
 gb[124] -> 4.`20. + 28.16860377134610402563481630849844260399`20.*ep + 
   58.87678624835439945077674646698505518415`20.*ep^2 - 
   25.65656177711361437085804295295747420512`19.308463694751342*ep^3 - 
   517.0859370889550263093482019212471375829`19.95888131390584*ep^4, 
 gb[125] -> 4.`20. + 27.86311185620780798088219373449344847276`20.*ep + 
   54.80027840945226054374721301435969140529`20.*ep^2 - 
   88.6332924004695414163153494951781581234`19.692137478885194*ep^3 - 
   930.12241764722462926172790205952010905852`19.978933337192075*ep^4, 
 gb[126] -> 2*(3.`20. + 21.2073558205558562958523843152055021656`20.*ep + 
    55.08329086605151188289693531116223055524`20.*ep^2 + 
    52.52902400699901866024004215600363927166`20.*ep^3 - 
    214.18622137911719044524382704600583322672`19.895440391330485*ep^4), 
 gb[127] -> 0.98364135782854633386905632854775166765`20.*ep^4, 
 gb[128] -> -0.98364135782854633386905632854775166765`20.*ep^4, 
 gb[129] -> -1.703509396875541295578737334832509569`20.*ep^3 - 
   11.5836339067499539585598488344255929745`20.*ep^4, 
 gb[130] -> 4.`20. + 28.30774686614002788254537610472709560107`20.*ep + 
   124.32072415593234592464380677525709726826`20.*ep^2 + 
   559.21532013562557756616569998308394004293`20.*ep^3 + 
   2291.47560703898177312373037110426537052534`20.*ep^4, 
 gb[131] -> 4.`20. + 39.01493749653245045549578015530884855617`20.*ep + 
   202.8016160204772169022104971528596901767`20.*ep^2 + 
   957.05312794096593729808020569061295879934`20.*ep^3 + 
   3982.53496536712983714871953741194754886279`20.*ep^4, 
 gb[132] -> 6.`20. + 32.6142281367536352076964905072841837335`20.*ep + 
   119.91362329210639254633580467391216994738`20.*ep^2 + 
   502.0896234194270727586701896321845277946`20.*ep^3 + 
   2196.25980484687359976326798586696993447959`20.*ep^4, 
 gb[133] -> 4.`20. + 31.19665626600173581880391757297377859899`20.*ep + 
   111.01454021253614584851457494086012560839`20.*ep^2 + 
   342.04272687439060667677822146108895659962`20.*ep^3 + 
   1149.78084881811615725155164156749927993834`20.*ep^4, 
 gb[134] -> 0.6801014272687280315391172109799270206`20.*ep^4, 
 gb[135] -> 3.04487780666363261851458899606116035951`20.*ep^4}


==> anc/N3/Weight1.m <==
{gb[1] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[2] -> 4 + ep*(-8*GP[S45/(S12 + S23), x] - 8*Log[-S45]), 
 gb[3] -> 4 + ep*(-8*GP[0, -((S12 - S34)/S51)] - 8*GP[0, x] - 
     8*GP[(S12 - S34)/S12, x] - 8*Log[-S51]), 
 gb[4] -> 4 + ep*(-8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S45]), 
 gb[5] -> 4 + ep*(8*GP[0, -(S34/(S23 - S51))] - 8*GP[0, x] - 
     8*GP[1, -(S34/(S23 - S51))] - 8*Log[-S34]), 
 gb[6] -> (8 + ep*(-32*GP[0, x] - 16*Log[-S12]))/2, 
 gb[7] -> (8 - 16*ep*Log[-S45])/2, 
 gb[8] -> (8 + ep*(-16*GP[0, x] - 16*Log[-S51]))/2, 
 gb[9] -> 4 + ep*(-4*GP[0, x] - 4*GP[1, x] - 4*GP[S45/S12, x] - 4*Log[-S45] - 
     4*Log[-S51]), gb[10] -> 
  4 + ep*(-4*GP[1, x] - 4*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[11] -> 4 + ep*(-4*GP[1, x] - 4*GP[S45/S12, x] - 
     4*GP[-(S45/(S23 - S45)), x] - 8*Log[-S45]), gb[12] -> 0, 
 gb[13] -> 4 + ep*(-8*GP[0, x] - 8*Log[-S51]), gb[14] -> 0, 
 gb[15] -> 4 - 8*ep*Log[-S45], gb[16] -> 0, 
 gb[17] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[18] -> 0, gb[19] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 
     8*Log[-S45]), gb[20] -> 
  4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[21] -> 4 + ep*(-8*GP[0, x] - 8*Log[-S51]), gb[22] -> 4 - 8*ep*Log[-S45], 
 gb[23] -> 4 + ep*(-8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S45]), 
 gb[24] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[25] -> 4 + ep*(-8*GP[1, x] - 8*GP[S45/S12, x] - 8*Log[-S45]), 
 gb[26] -> 4 + ep*(-8*GP[0, x] - 8*Log[-S51]), gb[27] -> 4 - 8*ep*Log[-S45], 
 gb[28] -> ep*(-8*GP[0, x] + 8*GP[-(S45/(S23 - S45)), x] + 8*Log[-S45] - 
    8*Log[-S51]), gb[29] -> 8*ep*GP[-(S45/(S23 - S45)), x], 
 gb[30] -> ep*(-8*GP[0, x] + 8*GP[-(S45/(S23 - S45)), x] + 8*Log[-S45] - 
    8*Log[-S51]), gb[31] -> 8*ep*GP[-(S45/(S23 - S45)), x], 
 gb[32] -> -4 + ep*(4*GP[0, -((S12 - S34)/S51)] + 4*GP[0, x] + 
     4*GP[(S12 - S34)/S12, x] + 4*Log[-S45] + 4*Log[-S51]), 
 gb[33] -> -4 + ep*(4*GP[0, x] + 4*GP[S45/(S12 + S23), x] + 4*Log[-S45] + 
     4*Log[-S51]), gb[34] -> 
  -4 + ep*(4*GP[0, x] + 4*Log[-S45] + 4*Log[-S51]), 
 gb[35] -> -4 + ep*(4*GP[0, x] + 4*Log[-S45] + 4*Log[-S51]), 
 gb[36] -> -4 + ep*(-4*GP[0, -(S34/(S23 - S51))] + 4*GP[0, x] + 
     4*GP[1, -(S34/(S23 - S51))] + 4*Log[-S34] + 4*Log[-S45]), 
 gb[37] -> -4 + ep*(12*GP[0, x] + 4*Log[-S12] + 4*Log[-S51]), gb[38] -> 0, 
 gb[39] -> 0, gb[40] -> 0, 
 gb[41] -> ep*(GP[1, x] + GP[S45/S12, x] - GP[-(S45/(S23 - S45)), x]), 
 gb[42] -> ep*(-GP[0, -((S12 - S34)/S51)] - GP[0, x] + GP[1, x] - 
    GP[(S12 - S34)/S12, x] + GP[S45/S12, x] + Log[-S45] - Log[-S51]), 
 gb[43] -> ep*(-4*GP[0, x] + 4*GP[-(S45/(S23 - S45)), x] + 4*Log[-S45] - 
    4*Log[-S51]), gb[44] -> ep*(-8*GP[0, -((S12 - S34)/S51)] + 8*GP[1, x] - 
    8*GP[(S12 - S34)/S12, x] + 8*GP[S45/S12, x] - 
    8*GP[-(S45/(S23 - S45)), x]), gb[45] -> 0, 
 gb[46] -> ep*(GP[1, x] + GP[S45/S12, x] - GP[S45/(S12 + S23), x]), 
 gb[47] -> ep*(GP[1, x] + GP[S45/S12, x] - GP[-(S45/(S23 - S45)), x]), 
 gb[48] -> 4*ep*GP[S45/(S12 + S23), x], 
 gb[49] -> ep*(8*GP[1, x] + 8*GP[S45/S12, x] - 8*GP[S45/(S12 + S23), x] - 
    8*GP[-(S45/(S23 - S45)), x]), gb[50] -> 0, 
 gb[51] -> 2*(2 + ep*(-8*GP[0, -((S12 - S34)/S51)] + 4*GP[1, x] - 
      8*GP[(S12 - S34)/S12, x] + 4*GP[S45/S12, x] + 4*Log[-S12] - 
      8*Log[-S51])), gb[52] -> 0, 
 gb[53] -> 2*(2 + ep*(-4*GP[0, -(S34/(S23 - S51))] + 
      4*GP[1, -(S34/(S23 - S51))] + 4*GP[1, x] + 4*GP[S45/S12, x] - 
      8*GP[S45/(S12 + S23), x] + 4*Log[-S34] - 4*Log[-S45] - 4*Log[-S51])), 
 gb[54] -> 0, gb[55] -> 
  2*(2 + ep*(4*GP[0, -(S34/(S23 - S51))] - 8*GP[0, -((S12 - S34)/S51)] - 
      8*GP[0, x] - 4*GP[1, -(S34/(S23 - S51))] + 4*GP[1, x] - 
      8*GP[(S12 - S34)/S12, x] + 4*GP[S45/S12, x] - 4*Log[-S34] + 
      4*Log[-S45] - 4*Log[-S51])), gb[56] -> 0, 
 gb[57] -> 2*(2 + ep*(-8*GP[0, x] + 4*GP[1, x] + 4*GP[S45/S12, x] - 
      8*GP[S45/(S12 + S23), x] - 4*Log[-S12])), gb[58] -> 0, 
 gb[59] -> 2*(2 + ep*(4*GP[0, -(S34/(S23 - S51))] - 
      4*GP[1, -(S34/(S23 - S51))] + 4*GP[1, x] + 4*GP[S45/S12, x] - 
      8*GP[-(S45/(S23 - S45)), x] - 4*Log[-S34] - 4*Log[-S45] + 
      4*Log[-S51])), gb[60] -> 0, 
 gb[61] -> 2*(2 + ep*(-8*GP[0, x] + 4*GP[1, x] + 4*GP[S45/S12, x] - 
      8*GP[-(S45/(S23 - S45)), x] - 4*Log[-S12])), gb[62] -> 0, 
 gb[63] -> 2*(2 + ep*(4*GP[0, -(S34/(S23 - S51))] - 
      4*GP[1, -(S34/(S23 - S51))] + 4*GP[1, x] + 4*GP[S45/S12, x] - 
      8*GP[-(S45/(S23 - S45)), x] - 4*Log[-S34] - 4*Log[-S45] + 
      4*Log[-S51])), gb[64] -> 0, 
 gb[65] -> 2*(2 + ep*(-8*GP[0, x] + 4*GP[1, x] + 4*GP[S45/S12, x] - 
      8*GP[-(S45/(S23 - S45)), x] - 4*Log[-S12])), gb[66] -> 0, gb[67] -> 0, 
 gb[68] -> 0, gb[69] -> ep*(-24*GP[0, -((S12 - S34)/S51)] + 24*GP[1, x] - 
    24*GP[(S12 - S34)/S12, x] + 24*GP[S45/S12, x] - 
    24*GP[-(S45/(S23 - S45)), x]), 
 gb[70] -> ep*(24*GP[1, x] + 24*GP[S45/S12, x] - 24*GP[S45/(S12 + S23), x] - 
    24*GP[-(S45/(S23 - S45)), x]), 
 gb[71] -> -4 + ep*(4*GP[0, x] + 4*GP[1, x] + 4*GP[S45/S12, x] - 
     4*GP[-(S45/(S23 - S45)), x] + 4*Log[-S45] + 4*Log[-S51]), 
 gb[72] -> 2*ep*(-2*GP[0, -((S12 - S34)/S51)] - 2*GP[0, x] + 2*GP[1, x] - 
    2*GP[(S12 - S34)/S12, x] + 2*GP[S45/S12, x] + 2*Log[-S45] - 2*Log[-S51]), 
 gb[73] -> ep*(4*GP[1, x] + 4*GP[S45/S12, x] - 4*GP[S45/(S12 + S23), x]), 
 gb[74] -> 0, gb[75] -> 0, gb[76] -> 0, gb[77] -> 0, gb[78] -> 0, 
 gb[79] -> 6 + ep*(-8*GP[0, x] - 4*GP[1, x] - 4*GP[S45/S12, x] + 
     6*GP[-(S45/(S23 - S45)), x] - 4*Log[-S45] - 8*Log[-S51]), 
 gb[80] -> 6 + ep*(12*GP[0, -(S34/(S23 - S51))] - 8*GP[0, x] - 
     12*GP[1, -(S34/(S23 - S51))] - 6*GP[1, x] - 6*GP[S45/S12, x] + 
     6*GP[S45/(S12 + S23), x] + 2*GP[-(S45/(S23 - S45)), x] - 12*Log[-S34] - 
     4*Log[-S45] + 4*Log[-S51]), 
 gb[81] -> 6 + ep*(-4*GP[0, -(S34/(S23 - S51))] - 8*GP[0, x] + 
     4*GP[1, -(S34/(S23 - S51))] - 6*GP[1, x] - 6*GP[S45/S12, x] + 
     2*GP[S45/(S12 + S23), x] + 6*GP[-(S45/(S23 - S45)), x] + 4*Log[-S34] - 
     4*Log[-S45] - 12*Log[-S51]), gb[82] -> 0, gb[83] -> 0, gb[84] -> 0, 
 gb[85] -> 6 + ep*(-6*GP[0, x] - 4*GP[1, x] - 4*GP[S45/S12, x] + 
     6*GP[-(S45/(S23 - S45)), x] - 6*Log[-S45] - 6*Log[-S51]), 
 gb[86] -> 6 + ep*(6*GP[0, -((S12 - S34)/S51)] - 24*GP[0, x] - 6*GP[1, x] + 
     6*GP[(S12 - S34)/S12, x] - 6*GP[S45/S12, x] + 
     2*GP[-(S45/(S23 - S45)), x] - 12*Log[-S12]), 
 gb[87] -> 6 + ep*(2*GP[0, -((S12 - S34)/S51)] + 4*GP[0, x] - 6*GP[1, x] + 
     2*GP[(S12 - S34)/S12, x] - 6*GP[S45/S12, x] + 
     6*GP[-(S45/(S23 - S45)), x] + 4*Log[-S12] - 12*Log[-S45] - 4*Log[-S51]), 
 gb[88] -> 0, gb[89] -> 0, gb[90] -> 0, 
 gb[91] -> -8*ep*GP[S45/(S12 + S23), x], gb[92] -> 0, 
 gb[93] -> ep*(-8*GP[0, -((S12 - S34)/S51)] - 8*GP[1 - S34/S12, x]), 
 gb[94] -> 0, gb[95] -> -4 + ep*(-2*GP[0, -(S34/(S23 - S51))] + 6*GP[0, x] + 
     2*GP[1, -(S34/(S23 - S51))] + 2*GP[S45/(S12 + S23), x] - 
     4*GP[-(S45/(S23 - S45)), x] + 2*Log[-S34] + 2*Log[-S45] + 4*Log[-S51]), 
 gb[96] -> 0, gb[97] -> -4 + ep*(2*GP[0, -((S12 - S34)/S51)] + 10*GP[0, x] + 
     2*GP[(S12 - S34)/S12, x] - 4*GP[-(S45/(S23 - S45)), x] + 2*Log[-S12] + 
     6*Log[-S51]), gb[98] -> 0, 
 gb[99] -> ep*(8*GP[1, x] + 8*GP[S45/S12, x] - 8*GP[S45/(S12 + S23), x]), 
 gb[100] -> 2*(2 + ep*(-8*GP[0, x] - 8*GP[1, x] - 8*GP[S45/S12, x] + 
      4*GP[S45/(S12 + S23), x] + 4*GP[-(S45/(S23 - S45)), x] - 4*Log[-S12])), 
 gb[101] -> 2*ep*(-4*GP[0, -((S12 - S34)/S51)] - 4*GP[0, x] + 4*GP[1, x] - 
    4*GP[(S12 - S34)/S12, x] + 4*GP[S45/S12, x] + 4*Log[-S45] - 4*Log[-S51]), 
 gb[102] -> 4 + ep*(8*GP[0, -(S34/(S23 - S51))] + 
     8*GP[0, -((S12 - S34)/S51)] - 8*GP[1, -(S34/(S23 - S51))] - 
     16*GP[1, x] + 8*GP[(S12 - S34)/S12, x] - 16*GP[S45/S12, x] + 
     8*GP[-(S45/(S23 - S45)), x] - 8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]), 
 gb[103] -> 0, gb[104] -> 0, gb[105] -> 0, gb[106] -> 0, gb[107] -> 0, 
 gb[108] -> 0, gb[109] -> 0, gb[110] -> 0, 
 gb[111] -> 8 + ep*(16*GP[0, -(S34/(S23 - S51))] + 
     8*GP[0, -((S12 - S34)/S51)] - 8*GP[0, x] - 
     16*GP[1, -(S34/(S23 - S51))] - 8*GP[1, x] + 8*GP[(S12 - S34)/S12, x] - 
     8*GP[S45/S12, x] + 16*GP[S45/(S12 + S23), x] - 16*Log[-S34] - 
     8*Log[-S45] + 8*Log[-S51]), gb[112] -> 0, gb[113] -> 0, gb[114] -> 0, 
 gb[115] -> 0, gb[116] -> 0, 
 gb[117] -> ep*(-8*GP[0, -((S12 - S34)/S51)] + 8*GP[1, x] - 
    8*GP[(S12 - S34)/S12, x] + 8*GP[S45/S12, x] - 
    8*GP[-(S45/(S23 - S45)), x]), 
 gb[118] -> 4 + ep*(8*GP[0, -(S34/(S23 - S51))] - 
     8*GP[1, -(S34/(S23 - S51))] - 8*GP[1, x] - 8*GP[S45/S12, x] - 
     8*Log[-S34] - 8*Log[-S45] + 8*Log[-S51]), 
 gb[119] -> 2*(2 + ep*(-8*GP[0, x] - 4*GP[1, x] - 4*GP[S45/S12, x] - 
      4*Log[-S12])), gb[120] -> ep*(8*GP[1, x] + 8*GP[S45/S12, x] - 
    8*GP[S45/(S12 + S23), x] - 8*GP[-(S45/(S23 - S45)), x]), gb[121] -> 0, 
 gb[122] -> 0, gb[123] -> 0, 
 gb[124] -> 4 + ep*(-16*GP[0, x] + 4*GP[1, x] + 4*GP[S45/S12, x] - 
     12*GP[S45/(S12 + S23), x] - 8*Log[-S12]), 
 gb[125] -> 4 + ep*(-16*GP[0, x] + 8*GP[1, x] + 8*GP[S45/S12, x] - 
     16*GP[S45/(S12 + S23), x] - 8*Log[-S12]), 
 gb[126] -> 2*(3 + ep*(-12*GP[0, x] - 6*GP[S45/(S12 + S23), x] + 
      2*GP[-(S45/(S23 - S45)), x] - 6*Log[-S12])), gb[127] -> 0, 
 gb[128] -> 0, gb[129] -> 0, 
 gb[130] -> 4 + ep*(8*GP[0, -(S34/(S23 - S51))] - 
     12*GP[0, -((S12 - S34)/S51)] - 12*GP[0, x] - 
     8*GP[1, -(S34/(S23 - S51))] + 4*GP[1, x] - 12*GP[(S12 - S34)/S12, x] + 
     4*GP[S45/S12, x] - 8*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]), 
 gb[131] -> 4 + ep*(8*GP[0, -(S34/(S23 - S51))] - 
     16*GP[0, -((S12 - S34)/S51)] - 16*GP[0, x] - 
     8*GP[1, -(S34/(S23 - S51))] + 8*GP[1, x] - 16*GP[(S12 - S34)/S12, x] + 
     8*GP[S45/S12, x] - 8*Log[-S34] + 8*Log[-S45] - 8*Log[-S51]), 
 gb[132] -> 6 + ep*(12*GP[0, -(S34/(S23 - S51))] - 
     12*GP[0, -((S12 - S34)/S51)] - 16*GP[0, x] - 
     12*GP[1, -(S34/(S23 - S51))] - 12*GP[(S12 - S34)/S12, x] + 
     4*GP[-(S45/(S23 - S45)), x] - 12*Log[-S34] + 4*Log[-S45] - 4*Log[-S51]), 
 gb[133] -> 4 + ep*(4*GP[0, -(S34/(S23 - S51))] - 
     6*GP[0, -((S12 - S34)/S51)] - 16*GP[0, x] - 
     4*GP[1, -(S34/(S23 - S51))] + 4*GP[1, x] - 6*GP[(S12 - S34)/S12, x] + 
     4*GP[S45/S12, x] - 6*GP[S45/(S12 + S23), x] + 
     4*GP[-(S45/(S23 - S45)), x] - 4*Log[-S12] - 4*Log[-S34] + 4*Log[-S45] - 
     4*Log[-S51]), gb[134] -> 0, gb[135] -> 0}


==> anc/N3/Weight2.m <==
{gb[1] -> (-2*Pi^2)/3 + 16*GP[1, S45/S12, x] + 16*GP[S45/S12, 1, x] + 
   8*Log[-S45]^2 + 16*Log[-S45]*Log[1 - x] + 8*Log[1 - x]^2 + 
   16*Log[-S45]*Log[1 - (S12*x)/S45] + 8*Log[1 - (S12*x)/S45]^2, 
 gb[2] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 + 
   16*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] + 
   8*Log[1 - ((S12 + S23)*x)/S45]^2, 
 gb[3] -> (-2*Pi^2)/3 + 8*Log[-((S12 - S34)/S51)]^2 + 
   16*Log[-((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S51]^2 + 
   16*Log[-((S12 - S34)/S51)]*Log[x] + 16*Log[-S51]*Log[x] + 8*Log[x]^2 + 
   16*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
   16*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 
   16*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 8*Log[1 - (S12*x)/(S12 - S34)]^2, 
 gb[4] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 + 
   16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
   8*Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[5] -> (-2*Pi^2)/3 + 8*Log[-S34]^2 + 
   16*Log[-S34]*Log[1 + S34/(S23 - S51)] + 8*Log[1 + S34/(S23 - S51)]^2 - 
   16*Log[-S34]*Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 + 
   16*Log[-S34]*Log[x] + 16*Log[1 + S34/(S23 - S51)]*Log[x] - 
   16*Log[-(S34/(S23 - S51))]*Log[x] + 8*Log[x]^2, 
 gb[6] -> ((-4*Pi^2)/3 + 16*Log[-S12]^2 + 64*Log[-S12]*Log[x] + 64*Log[x]^2)/
   2, gb[7] -> ((-4*Pi^2)/3 + 16*Log[-S45]^2)/2, 
 gb[8] -> ((-4*Pi^2)/3 + 16*Log[-S51]^2 + 32*Log[-S51]*Log[x] + 16*Log[x]^2)/
   2, gb[9] -> (-2*Pi^2)/3 + 4*GP[1, S45/S12, x] + 4*GP[S45/S12, 1, x] + 
   2*Log[-S45]^2 + 4*Log[-S45]*Log[-S51] + 2*Log[-S51]^2 + 
   4*Log[-S45]*Log[1 - x] + 4*Log[-S51]*Log[1 - x] + 2*Log[1 - x]^2 + 
   4*Log[-S45]*Log[x] + 4*Log[-S51]*Log[x] + 4*Log[1 - x]*Log[x] + 
   2*Log[x]^2 + 4*Log[-S45]*Log[1 - (S12*x)/S45] + 
   4*Log[-S51]*Log[1 - (S12*x)/S45] + 4*Log[x]*Log[1 - (S12*x)/S45] + 
   2*Log[1 - (S12*x)/S45]^2, gb[10] -> (-2*Pi^2)/3 + 4*GP[1, S45/S12, x] + 
   4*GP[S45/S12, 1, x] + 8*Log[-S45]^2 + 8*Log[-S45]*Log[1 - x] + 
   2*Log[1 - x]^2 + 8*Log[-S45]*Log[1 - (S12*x)/S45] + 
   2*Log[1 - (S12*x)/S45]^2, gb[11] -> (-2*Pi^2)/3 + 4*GP[1, S45/S12, x] + 
   4*GP[1, -(S45/(S23 - S45)), x] + 4*GP[S45/S12, 1, x] + 
   4*GP[S45/S12, -(S45/(S23 - S45)), x] + 4*GP[-(S45/(S23 - S45)), 1, x] + 
   4*GP[-(S45/(S23 - S45)), S45/S12, x] + 8*Log[-S45]^2 + 
   8*Log[-S45]*Log[1 - x] + 2*Log[1 - x]^2 + 
   8*Log[-S45]*Log[1 - (S12*x)/S45] + 2*Log[1 - (S12*x)/S45]^2 + 
   8*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
   2*Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[12] -> -16*GP[0, 1, (S45*(-1 + x) - (S23 + S34 - 2*S51 + S12*(-1 + x))*
        x + Sqrt[\[CapitalDelta][1, x]])/(2*S51*x)] + 
   16*GP[0, 1, -1/2*(S45 - S45*x + (S23 + S34 - 2*S51 + S12*(-1 + x))*x + 
        Sqrt[\[CapitalDelta][1, x]])/(S51*x)] - 8*Log[S23 + S34 - S51]*
    Log[(-S45 + S12*x - S23*x - S34*x + S45*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(-S45 + S12*x - S23*x - S34*x + S45*x - 
       S12*x^2 + Sqrt[\[CapitalDelta][1, x]])] + 
   8*Log[-S51]*Log[(-S45 + S12*x - S23*x - S34*x + S45*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(-S45 + S12*x - S23*x - S34*x + S45*x - 
       S12*x^2 + Sqrt[\[CapitalDelta][1, x]])], 
 gb[13] -> (-2*Pi^2)/3 - 4*Log[-S34]*Log[-S45] - 
   4*Log[-S45]*Log[1 + S34/(S23 - S51)] + 
   4*Log[-S45]*Log[-(S34/(S23 - S51))] + 4*Log[-S34]*Log[-S51] + 
   4*Log[-S45]*Log[-S51] + 4*Log[1 + S34/(S23 - S51)]*Log[-S51] - 
   4*Log[-(S34/(S23 - S51))]*Log[-S51] + 4*Log[-S51]^2 - 
   4*Log[-S34]*Log[1 - x] - 4*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 
   4*Log[-(S34/(S23 - S51))]*Log[1 - x] + 4*Log[-S51]*Log[1 - x] + 
   4*Log[-S34]*Log[x] + 4*Log[1 + S34/(S23 - S51)]*Log[x] - 
   4*Log[-(S34/(S23 - S51))]*Log[x] + 12*Log[-S51]*Log[x] + 8*Log[x]^2 - 
   4*Log[-S34]*Log[1 - (S12*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] + 4*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
   4*Log[-S51]*Log[1 - (S12*x)/S45], 
 gb[14] -> 16*GP[0, 1, x] - 16*GP[0, S45/S12, x] - 8*Log[-S12]*Log[1 - x] + 
   8*Log[-S45]*Log[1 - x] - 16*Log[1 - x]*Log[x] + 
   8*Log[-S12]*Log[1 - (S12*x)/S45] - 8*Log[-S45]*Log[1 - (S12*x)/S45] + 
   16*Log[x]*Log[1 - (S12*x)/S45], 
 gb[15] -> (-2*Pi^2)/3 + 8*Log[-S45]^2 - 4*Log[-S12]*Log[1 - x] + 
   4*Log[-S45]*Log[1 - x] - 8*Log[1 - x]*Log[x] - 
   4*Log[-S12]*Log[1 - (S12*x)/S45] + 4*Log[-S45]*Log[1 - (S12*x)/S45] - 
   8*Log[x]*Log[1 - (S12*x)/S45], 
 gb[16] -> -16*GP[0, 1, (S45*(-1 + x) - (S23 + S34 - 2*S51 + S12*(-1 + x))*
        x + Sqrt[\[CapitalDelta][1, x]])/(2*S51*x)] + 
   16*GP[0, 1, -1/2*(S45 - S45*x + (S23 + S34 - 2*S51 + S12*(-1 + x))*x + 
        Sqrt[\[CapitalDelta][1, x]])/(S51*x)] - 8*Log[S23 + S34 - S51]*
    Log[(-S45 + S12*x - S23*x - S34*x + S45*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(-S45 + S12*x - S23*x - S34*x + S45*x - 
       S12*x^2 + Sqrt[\[CapitalDelta][1, x]])] + 
   8*Log[-S51]*Log[(-S45 + S12*x - S23*x - S34*x + S45*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(-S45 + S12*x - S23*x - S34*x + S45*x - 
       S12*x^2 + Sqrt[\[CapitalDelta][1, x]])], 
 gb[17] -> (-2*Pi^2)/3 + 8*GP[1, S45/S12, x] + 8*GP[S45/S12, 1, x] + 
   4*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 + 
   4*Log[-S45]*Log[1 + S34/(S23 - S51)] - 
   4*Log[-S45]*Log[-(S34/(S23 - S51))] - 4*Log[-S34]*Log[-S51] + 
   4*Log[-S45]*Log[-S51] - 4*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
   4*Log[-(S34/(S23 - S51))]*Log[-S51] + 4*Log[-S34]*Log[1 - x] + 
   8*Log[-S45]*Log[1 - x] + 4*Log[1 + S34/(S23 - S51)]*Log[1 - x] - 
   4*Log[-(S34/(S23 - S51))]*Log[1 - x] + 4*Log[-S51]*Log[1 - x] + 
   4*Log[1 - x]^2 - 4*Log[-S34]*Log[x] + 8*Log[-S45]*Log[x] - 
   4*Log[1 + S34/(S23 - S51)]*Log[x] + 4*Log[-(S34/(S23 - S51))]*Log[x] - 
   4*Log[-S51]*Log[x] + 8*Log[1 - x]*Log[x] - 4*Log[x]^2 + 
   4*Log[-S34]*Log[1 - (S12*x)/S45] + 8*Log[-S45]*Log[1 - (S12*x)/S45] + 
   4*Log[1 + S34/(S23 - S51)]*Log[1 - (S12*x)/S45] - 
   4*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
   4*Log[-S51]*Log[1 - (S12*x)/S45] + 8*Log[x]*Log[1 - (S12*x)/S45] + 
   4*Log[1 - (S12*x)/S45]^2, 
 gb[18] -> 16*GP[0, 1, x] - 16*GP[0, S45/S12, x] - 8*Log[-S12]*Log[1 - x] + 
   8*Log[-S45]*Log[1 - x] - 16*Log[1 - x]*Log[x] + 
   8*Log[-S12]*Log[1 - (S12*x)/S45] - 8*Log[-S45]*Log[1 - (S12*x)/S45] + 
   16*Log[x]*Log[1 - (S12*x)/S45], 
 gb[19] -> (-2*Pi^2)/3 + 8*GP[1, S45/S12, x] + 8*GP[S45/S12, 1, x] + 
   8*Log[-S45]^2 + 4*Log[-S12]*Log[1 - x] + 12*Log[-S45]*Log[1 - x] + 
   4*Log[1 - x]^2 + 8*Log[1 - x]*Log[x] + 4*Log[-S12]*Log[1 - (S12*x)/S45] + 
   12*Log[-S45]*Log[1 - (S12*x)/S45] + 8*Log[x]*Log[1 - (S12*x)/S45] + 
   4*Log[1 - (S12*x)/S45]^2, gb[20] -> (-2*Pi^2)/3 + 8*GP[0, 1, x] + 
   8*GP[0, S45/S12, x] - 8*GP[0, -(S45/(S23 - S45)), x] + 
   8*GP[1, S45/S12, x] + 8*GP[1, -(S45/(S23 - S45)), x] + 
   8*GP[(S12 + S23)/S12, 1, x] + 8*GP[(S12 + S23)/S12, S45/S12, x] - 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 8*GP[S45/S12, 1, x] + 
   8*GP[S45/S12, -(S45/(S23 - S45)), x] + 8*Log[-S45]^2 + 
   16*Log[-S45]*Log[1 - x] + 4*Log[1 - x]^2 + 
   16*Log[-S45]*Log[1 - (S12*x)/S45] + 4*Log[1 - (S12*x)/S45]^2, 
 gb[21] -> -2*Pi^2 + 8*GP[0, -(S45/(S23 - S45)), x] - 
   8*GP[0, S45/(-S23 + S45 + S51), x] - 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 4*Log[-S45]^2 + 
   8*Log[-S45]*Log[-S51] + 4*Log[-S51]^2 + 8*Log[-S45]*Log[x] + 
   8*Log[-S51]*Log[x] + 4*Log[x]^2 - 8*Log[-S45]*
    Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], 
 gb[22] -> (-2*Pi^2)/3 - 8*GP[0, -(S45/(S23 - S45)), x] + 8*Log[-S45]^2, 
 gb[23] -> (-2*Pi^2)/3 - 8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 
   8*GP[0, -(S45/(S23 - S45)), x] - 8*GP[(S12 + S23)/S12, 1, x] - 
   8*GP[(S12 + S23)/S12, S45/S12, x] + 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 
   8*GP[-(S45/(S23 - S45)), 1, x] + 8*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   8*Log[-S45]^2 + 16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
   4*Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[24] -> (2*Pi^2)/3 - 8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 
   8*GP[0, S45/(S34 + S45), x] + 8*GP[1, (S12 - S34)/S12, x] + 
   8*GP[1, S45/S12, x] + 8*GP[S45/S12, 1, x] + 
   8*GP[S45/S12, (S12 - S34)/S12, x] + 8*GP[S45/(S34 + S45), 1, x] - 
   8*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   8*GP[S45/(S34 + S45), S45/S12, x] + 8*Log[-S45]^2 + 
   8*Log[-S45]*Log[1 - x] + 8*Log[-((S12 - S34)/S51)]*Log[1 - x] + 
   8*Log[-S51]*Log[1 - x] + 4*Log[1 - x]^2 + 8*Log[1 - x]*Log[x] + 
   8*Log[-S45]*Log[1 - (S12*x)/S45] + 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/S45] + 8*Log[-S51]*Log[1 - (S12*x)/S45] + 
   8*Log[x]*Log[1 - (S12*x)/S45] + 4*Log[1 - (S12*x)/S45]^2 + 
   8*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] - 8*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 
   8*Log[x]*Log[1 - ((S34 + S45)*x)/S45], 
 gb[25] -> (-2*Pi^2)/3 + 8*GP[0, 1, x] + 8*GP[0, S45/S12, x] - 
   8*GP[0, S45/(S12 + S23), x] + 8*GP[1, S45/S12, x] + 
   8*GP[1, S45/(S12 + S23), x] + 8*GP[-((S23 - S45)/S12), 1, x] + 
   8*GP[-((S23 - S45)/S12), S45/S12, x] - 
   8*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] + 8*GP[S45/S12, 1, x] + 
   8*GP[S45/S12, S45/(S12 + S23), x] + 8*Log[-S45]^2 + 
   16*Log[-S45]*Log[1 - x] + 4*Log[1 - x]^2 + 
   16*Log[-S45]*Log[1 - (S12*x)/S45] + 4*Log[1 - (S12*x)/S45]^2, 
 gb[26] -> (2*Pi^2)/3 + 8*GP[0, 1, -((S12 - S34)/S51)] - 
   8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   8*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 8*Log[-S51]^2 + 
   16*Log[-S51]*Log[x] + 8*Log[x]^2 - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34 + S51)], 
 gb[27] -> (-2*Pi^2)/3 - 8*GP[0, S45/(S12 + S23), x] + 8*Log[-S45]^2, 
 gb[28] -> (4*Pi^2)/3 - 8*GP[0, -(S45/(S23 - S45)), x] + 
   8*GP[0, S45/(-S23 + S45 + S51), x] + 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   8*Log[-S34]*Log[-S45] - 4*Log[-S45]^2 - 
   8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 
   8*Log[-S45]*Log[-(S34/(S23 - S51))] + 8*Log[-S34]*Log[-S51] + 
   8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
    Log[-S51] + 4*Log[-S51]^2 + 8*Log[-S34]*Log[x] - 8*Log[-S45]*Log[x] + 
   8*Log[1 + S34/(S23 - S51)]*Log[x] - 8*Log[-(S34/(S23 - S51))]*Log[x] + 
   16*Log[-S51]*Log[x] + 12*Log[x]^2 - 
   8*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] - 
   16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 8*Log[1 + S34/(S23 - S51)]*
    Log[1 + ((S23 - S45)*x)/S45] + 8*Log[-(S34/(S23 - S51))]*
    Log[1 + ((S23 - S45)*x)/S45] + 8*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
   8*Log[1 + ((S23 - S45)*x)/S45]^2 + 
   8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], 
 gb[29] -> 8*GP[0, -(S45/(S23 - S45)), x] - 
   8*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 
   8*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
   16*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 8*Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[30] -> (4*Pi^2)/3 + 8*GP[0, 1, -((S12 - S34)/S51)] + 8*GP[0, 1, x] + 
   8*GP[0, S45/S12, x] - 8*GP[0, -(S45/(S23 - S45)), x] - 
   8*GP[0, S45/(S34 + S45), x] + 8*GP[0, S45/(-S23 + S45 + S51), x] - 
   8*GP[-(S45/(S23 - S45)), 1, x] - 8*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   8*GP[S45/(S34 + S45), 1, x] + 8*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   8*GP[S45/(S34 + S45), S45/S12, x] + 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 8*Log[-S45]^2 - 8*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] + 8*Log[-S51]^2 + 16*Log[-S51]*Log[x] + 
   8*Log[x]^2 - 16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
   4*Log[1 + ((S23 - S45)*x)/S45]^2 - 
   8*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 8*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] + 8*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 
   8*Log[x]*Log[1 - ((S34 + S45)*x)/S45] + 
   8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[31] -> 8*GP[0, 1, x] + 8*GP[0, S45/S12, x] - 
   8*GP[0, S45/(S12 + S23), x] - 8*GP[0, -(S45/(S23 - S45)), x] - 
   8*GP[-((S23 - S45)/S12), 1, x] - 8*GP[-((S23 - S45)/S12), S45/S12, x] + 
   8*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 
   8*GP[-(S45/(S23 - S45)), 1, x] - 8*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
   4*Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[32] -> (2*Pi^2)/3 + 4*GP[0, 1, x] - 4*GP[0, (S12 - S34)/S12, x] + 
   4*GP[0, S45/S12, x] - 4*GP[0, S45/(S34 + S45), x] + 
   4*GP[(S12 - S34)/S12, 1, x] + 4*GP[(S12 - S34)/S12, S45/S12, x] - 
   4*GP[S45/(S34 + S45), 1, x] + 4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   4*GP[S45/(S34 + S45), S45/S12, x] - 4*Log[-S45]^2 - 
   4*Log[-((S12 - S34)/S51)]^2 - 8*Log[-((S12 - S34)/S51)]*Log[-S51] - 
   4*Log[-S51]^2 - 8*Log[-((S12 - S34)/S51)]*Log[x] - 8*Log[-S51]*Log[x] - 
   4*Log[x]^2 + 4*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 
   12*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34)] - 
   12*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 
   4*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 6*Log[1 - (S12*x)/(S12 - S34)]^2 - 
   4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 
   4*Log[x]*Log[1 - ((S34 + S45)*x)/S45], 
 gb[33] -> (4*Pi^2)/3 - 4*GP[0, 1, x] - 4*GP[0, S45/S12, x] + 
   4*GP[0, S45/(S12 - S34 + S51), x] - 4*GP[-((S23 - S45)/S12), 1, x] - 
   4*GP[-((S23 - S45)/S12), S45/S12, x] + 
   4*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] + 
   4*GP[S45/(S12 + S23), 1, x] + 4*GP[S45/(S12 + S23), S45/S12, x] + 
   4*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] - 2*Log[-S45]^2 - 
   4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2 - 4*Log[-S45]*Log[x] - 
   4*Log[-S51]*Log[x] - 2*Log[x]^2 + 4*Log[-S34]*
    Log[1 - ((S12 + S23)*x)/S45] - 8*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] + 
   4*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] - 
   6*Log[1 - ((S12 + S23)*x)/S45]^2 - 
   4*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   4*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   4*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   4*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   4*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45], 
 gb[34] -> (2*Pi^2)/3 + 4*GP[0, -(S45/(S23 - S45)), x] - 
   4*GP[0, S45/(-S23 + S45 + S51), x] - 
   4*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 4*Log[-S45]^2 - 
   4*Log[-S51]^2 - 8*Log[-S51]*Log[x] - 4*Log[x]^2 - 
   4*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   4*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   4*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], 
 gb[35] -> (4*Pi^2)/3 - 4*GP[0, -(S45/(S23 - S45)), x] - 2*Log[-S45]^2 - 
   4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2 - 4*Log[-S45]*Log[x] - 
   4*Log[-S51]*Log[x] - 2*Log[x]^2, 
 gb[36] -> (2*Pi^2)/3 + 4*GP[0, S45/(S12 + S23), x] - 
   4*GP[0, S45/(S12 - S34 + S51), x] - 
   4*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] - 4*Log[-S34]^2 - 
   4*Log[-S45]^2 - 8*Log[-S34]*Log[1 + S34/(S23 - S51)] - 
   4*Log[1 + S34/(S23 - S51)]^2 + 8*Log[-S34]*Log[-(S34/(S23 - S51))] + 
   8*Log[1 + S34/(S23 - S51)]*Log[-(S34/(S23 - S51))] - 
   4*Log[-(S34/(S23 - S51))]^2 - 8*Log[-S34]*Log[x] - 
   8*Log[1 + S34/(S23 - S51)]*Log[x] + 8*Log[-(S34/(S23 - S51))]*Log[x] - 
   4*Log[x]^2 + 4*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   4*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   4*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   4*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   4*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45], 
 gb[37] -> (2*Pi^2)/3 + 4*GP[0, (S12 - S34)/S12, x] - 4*Log[-S12]^2 + 
   4*Log[-S12]*Log[-((S12 - S34)/S51)] - 2*Log[-((S12 - S34)/S51)]^2 - 
   4*Log[-((S12 - S34)/S51)]*Log[-S51] - 4*Log[-S51]^2 - 
   16*Log[-S12]*Log[x] + 4*Log[-((S12 - S34)/S51)]*Log[x] - 
   8*Log[-S51]*Log[x] - 20*Log[x]^2, gb[38] -> 0, gb[39] -> 0, gb[40] -> 0, 
 gb[41] -> -2*GP[0, 1, x] - 2*GP[0, S45/S12, x] + 
   2*GP[0, -(S45/(S23 - S45)), x] + GP[1, (S12 - S34)/S12, x] - 
   GP[1, S45/S12, x] - GP[1, -(S45/(S23 - S45)), x] - 
   2*GP[(S12 + S23)/S12, 1, x] - 2*GP[(S12 + S23)/S12, S45/S12, x] + 
   2*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - GP[S45/S12, 1, x] + 
   GP[S45/S12, (S12 - S34)/S12, x] - GP[S45/S12, -(S45/(S23 - S45)), x] + 
   GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
    x] + GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
    -(S45/(S23 - S45)), x] + GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - 
      S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])/
     (2*S12*(S23 - S45 - S51)), 1, x] - 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
    x] + GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
    -(S45/(S23 - S45)), x] - 2*Log[-S45]*Log[1 - x] + 
   Log[-((S12 - S34)/S51)]*Log[1 - x] - Log[1 - x]^2/2 - 
   2*Log[-S45]*Log[1 - (S12*x)/S45] + Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/S45] - Log[1 - (S12*x)/S45]^2/2 + 
   2*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + Log[1 + ((S23 - S45)*x)/S45]^
    2 + Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
   Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] - Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[42] -> GP[0, 1, -((S12 - S34)/S51)] + 2*GP[0, 1, x] + 
   2*GP[0, S45/S12, x] - GP[0, -(S45/(S23 - S45)), x] - 
   2*GP[0, S45/(S34 + S45), x] + GP[0, S45/(-S23 + S45 + S51), x] - 
   GP[1, (S12 - S34)/S12, x] - GP[1, S45/S12, x] + 
   GP[1, -(S45/(S23 - S45)), x] - GP[S45/S12, 1, x] - 
   GP[S45/S12, (S12 - S34)/S12, x] + GP[S45/S12, -(S45/(S23 - S45)), x] - 
   2*GP[S45/(S34 + S45), 1, x] + 2*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   2*GP[S45/(S34 + S45), S45/S12, x] + GP[S45/(-S23 + S45 + S51), 
    -(S45/(S23 - S45)), x] + GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - 
      S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])/
     (2*S12*(S23 - S45 - S51)), 1, x] - 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
    x] + GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
    -(S45/(S23 - S45)), x] + GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - 
      S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])/
     (2*S12*(S23 - S45 - S51)), 1, x] - 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
    x] + GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
      Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
    -(S45/(S23 - S45)), x] - Log[-S45]^2/2 - GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] + Log[-((S12 - S34)/S51)]^2 - 
   Log[-S45]*Log[-S51] + 2*Log[-((S12 - S34)/S51)]*Log[-S51] + 
   (3*Log[-S51]^2)/2 - Log[-((S12 - S34)/S51)]*Log[1 - x] - 
   2*Log[-S51]*Log[1 - x] - Log[1 - x]^2/2 - Log[-S45]*Log[x] + 
   2*Log[-((S12 - S34)/S51)]*Log[x] + 3*Log[-S51]*Log[x] - 
   2*Log[1 - x]*Log[x] + (3*Log[x]^2)/2 + 2*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 2*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 
   2*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + Log[1 - (S12*x)/(S12 - S34)]^2 - 
   Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
   2*Log[-S51]*Log[1 - (S12*x)/S45] - 2*Log[x]*Log[1 - (S12*x)/S45] - 
   Log[1 - (S12*x)/S45]^2/2 - 2*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 
   2*Log[-((S12 - S34)/S51)]*Log[1 - ((S34 + S45)*x)/S45] + 
   2*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 
   2*Log[x]*Log[1 - ((S34 + S45)*x)/S45] + 
   Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] - 
   Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])], 
 gb[43] -> (-4*Pi^2)/3 - 4*GP[0, 1, -((S12 - S34)/S51)] - 4*GP[0, 1, x] - 
   4*GP[0, S45/S12, x] + 8*GP[0, -(S45/(S23 - S45)), x] + 
   4*GP[0, S45/(S34 + S45), x] - 8*GP[0, S45/(-S23 + S45 + S51), x] - 
   4*GP[1, -(S45/(S23 - S45)), x] - 4*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   4*GP[S45/(S34 + S45), 1, x] - 4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   4*GP[S45/(S34 + S45), S45/S12, x] - 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 8*Log[-S45]^2 + 4*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] + 8*Log[-S45]*Log[-S51] - 
   4*Log[-S45]*Log[1 - x] + 4*Log[-S51]*Log[1 - x] + 8*Log[-S45]*Log[x] + 
   4*Log[1 - x]*Log[x] - 4*Log[-S45]*Log[1 - (S12*x)/S45] + 
   4*Log[-S51]*Log[1 - (S12*x)/S45] + 4*Log[x]*Log[1 - (S12*x)/S45] - 
   8*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
   4*Log[1 + ((S23 - S45)*x)/S45]^2 + 
   4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 4*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] - 4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 
   4*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 
   8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   4*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 4*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[44] -> (-4*Pi^2)/3 - 8*GP[0, 1, -((S12 - S34)/S51)] + 
   16*GP[0, S45/(S34 + S45), x] - 16*GP[0, S45/(-S23 + S45 + S51), x] - 
   8*GP[1, (S12 - S34)/S12, x] - 8*GP[1, S45/S12, x] - 
   8*GP[1, -(S45/(S23 - S45)), x] + 16*GP[(S12 + S23)/S12, 1, x] + 
   16*GP[(S12 + S23)/S12, S45/S12, x] - 
   16*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 8*GP[S45/S12, 1, x] - 
   8*GP[S45/S12, (S12 - S34)/S12, x] - 8*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   16*GP[S45/(S34 + S45), 1, x] - 16*GP[S45/(S34 + S45), (S12 - S34)/S12, 
     x] + 16*GP[S45/(S34 + S45), S45/S12, x] - 
   16*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   16*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     S45/S12, x] + 24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     S45/S12, x] + 24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 8*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] + 8*Log[-((S12 - S34)/S51)]^2 + 
   16*Log[-((S12 - S34)/S51)]*Log[-S51] - 16*Log[-S45]*Log[1 - x] - 
   8*Log[-((S12 - S34)/S51)]*Log[1 - x] - 4*Log[1 - x]^2 + 
   16*Log[-((S12 - S34)/S51)]*Log[x] + 16*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 16*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] + 16*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
   8*Log[1 - (S12*x)/(S12 - S34)]^2 - 16*Log[-S45]*Log[1 - (S12*x)/S45] - 
   8*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
   4*Log[1 - (S12*x)/S45]^2 + 16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
   8*Log[1 + ((S23 - S45)*x)/S45]^2 + 16*Log[-S45]*
    Log[1 - ((S34 + S45)*x)/S45] - 16*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] - 16*Log[-S51]*
    Log[1 - ((S34 + S45)*x)/S45] - 16*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 
   16*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
   16*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   16*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   16*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   24*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 24*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[45] -> 0, gb[46] -> -GP[0, -(S45/(S23 - S45)), x] - GP[1, S45/S12, x] - 
   GP[1, S45/(S12 + S23), x] + GP[1, -(S45/(S23 - S45)), x] - 
   2*GP[-((S23 - S45)/S12), 1, x] - 2*GP[-((S23 - S45)/S12), S45/S12, x] + 
   2*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - GP[S45/S12, 1, x] - 
   GP[S45/S12, S45/(S12 + S23), x] + GP[S45/S12, -(S45/(S23 - S45)), x] - 
   2*Log[-S45]*Log[1 - x] - Log[1 - x]^2/2 - 
   2*Log[-S45]*Log[1 - (S12*x)/S45] - Log[1 - (S12*x)/S45]^2/2 + 
   2*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] + Log[1 - ((S12 + S23)*x)/S45]^2, 
 gb[47] -> -GP[0, S45/(S12 + S23), x] - GP[1, S45/S12, x] + 
   GP[1, S45/(S12 + S23), x] - GP[1, -(S45/(S23 - S45)), x] - 
   2*GP[(S12 + S23)/S12, 1, x] - 2*GP[(S12 + S23)/S12, S45/S12, x] + 
   2*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - GP[S45/S12, 1, x] + 
   GP[S45/S12, S45/(S12 + S23), x] - GP[S45/S12, -(S45/(S23 - S45)), x] - 
   2*Log[-S45]*Log[1 - x] - Log[1 - x]^2/2 - 
   2*Log[-S45]*Log[1 - (S12*x)/S45] - Log[1 - (S12*x)/S45]^2/2 + 
   2*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[48] -> -4*GP[0, 1, x] - 4*GP[0, S45/S12, x] + 
   4*GP[0, -(S45/(S23 - S45)), x] - 4*GP[1, S45/(S12 + S23), x] + 
   4*GP[(S12 + S23)/S12, 1, x] + 4*GP[(S12 + S23)/S12, S45/S12, x] - 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   4*GP[S45/S12, S45/(S12 + S23), x] - 
   8*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[1 - ((S12 + S23)*x)/S45]^2, 
 gb[49] -> -16*GP[0, 1, x] - 16*GP[0, S45/S12, x] + 
   16*GP[0, S45/(S12 + S23), x] + 16*GP[0, -(S45/(S23 - S45)), x] - 
   8*GP[1, S45/S12, x] - 8*GP[1, S45/(S12 + S23), x] - 
   8*GP[1, -(S45/(S23 - S45)), x] + 16*GP[(S12 + S23)/S12, 1, x] + 
   16*GP[(S12 + S23)/S12, S45/S12, x] - 
   16*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 
   16*GP[-((S23 - S45)/S12), 1, x] + 16*GP[-((S23 - S45)/S12), S45/S12, x] - 
   16*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 8*GP[S45/S12, 1, x] - 
   8*GP[S45/S12, S45/(S12 + S23), x] - 8*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   16*Log[-S45]*Log[1 - x] - 4*Log[1 - x]^2 - 
   16*Log[-S45]*Log[1 - (S12*x)/S45] - 4*Log[1 - (S12*x)/S45]^2 + 
   16*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] + 
   8*Log[1 - ((S12 + S23)*x)/S45]^2 + 16*Log[-S45]*
    Log[1 + ((S23 - S45)*x)/S45] + 8*Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[50] -> 0, gb[51] -> 2*(-Pi^2 - 12*GP[0, 1, x] + 
    16*GP[0, (S12 - S34)/S12, x] - 12*GP[0, S45/S12, x] + 
    12*GP[0, S45/(S34 + S45), x] - 4*GP[1, (S12 - S34)/S12, x] - 
    4*GP[1, S45/S12, x] - 16*GP[(S12 - S34)/S12, 1, x] - 
    16*GP[(S12 - S34)/S12, S45/S12, x] - 4*GP[S45/S12, 1, x] - 
    4*GP[S45/S12, (S12 - S34)/S12, x] + 12*GP[S45/(S34 + S45), 1, x] - 
    12*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
    12*GP[S45/(S34 + S45), S45/S12, x] - 4*Log[-S12]^2 + 
    8*Log[-((S12 - S34)/S51)]^2 + 16*Log[-((S12 - S34)/S51)]*Log[-S51] + 
    8*Log[-S51]^2 + 8*Log[-S12]*Log[1 - x] - 12*Log[-S45]*Log[1 - x] - 
    4*Log[-((S12 - S34)/S51)]*Log[1 - x] - 4*Log[-S51]*Log[1 - x] - 
    2*Log[1 - x]^2 - 16*Log[-S12]*Log[x] + 16*Log[-((S12 - S34)/S51)]*
     Log[x] + 16*Log[-S51]*Log[x] + 12*Log[1 - x]*Log[x] - 8*Log[x]^2 - 
    16*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 32*Log[-((S12 - S34)/S51)]*
     Log[1 - (S12*x)/(S12 - S34)] + 32*Log[-S51]*
     Log[1 - (S12*x)/(S12 - S34)] + 16*Log[1 - (S12*x)/(S12 - S34)]^2 + 
    8*Log[-S12]*Log[1 - (S12*x)/S45] - 12*Log[-S45]*Log[1 - (S12*x)/S45] - 
    4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
    4*Log[-S51]*Log[1 - (S12*x)/S45] + 12*Log[x]*Log[1 - (S12*x)/S45] - 
    2*Log[1 - (S12*x)/S45]^2 + 12*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 
    12*Log[-((S12 - S34)/S51)]*Log[1 - ((S34 + S45)*x)/S45] - 
    12*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 
    12*Log[x]*Log[1 - ((S34 + S45)*x)/S45]), gb[52] -> 0, 
 gb[53] -> 2*(-3*Pi^2 + 12*GP[0, 1, x] + 12*GP[0, S45/S12, x] + 
    4*GP[0, S45/(S12 + S23), x] - 16*GP[0, S45/(S12 - S34 + S51), x] - 
    4*GP[1, S45/S12, x] - 4*GP[1, S45/(S12 + S23), x] + 
    12*GP[-((S23 - S45)/S12), 1, x] + 12*GP[-((S23 - S45)/S12), S45/S12, x] - 
    12*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 4*GP[S45/S12, 1, x] - 
    4*GP[S45/S12, S45/(S12 + S23), x] - 16*GP[S45/(S12 + S23), 1, x] - 
    16*GP[S45/(S12 + S23), S45/S12, x] - 
    16*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] - 4*Log[-S34]^2 + 
    8*Log[-S34]*Log[-S45] - 4*Log[-S45]^2 - 
    8*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
    8*Log[-S45]*Log[1 + S34/(S23 - S51)] - 4*Log[1 + S34/(S23 - S51)]^2 + 
    8*Log[-S34]*Log[-(S34/(S23 - S51))] - 
    8*Log[-S45]*Log[-(S34/(S23 - S51))] + 8*Log[1 + S34/(S23 - S51)]*
     Log[-(S34/(S23 - S51))] - 4*Log[-(S34/(S23 - S51))]^2 - 
    8*Log[-S34]*Log[-S51] + 8*Log[-S45]*Log[-S51] - 
    8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 8*Log[-(S34/(S23 - S51))]*
     Log[-S51] + 4*Log[-S51]^2 + 8*Log[-S34]*Log[1 - x] - 
    8*Log[-S45]*Log[1 - x] + 8*Log[1 + S34/(S23 - S51)]*Log[1 - x] - 
    8*Log[-(S34/(S23 - S51))]*Log[1 - x] - 8*Log[-S51]*Log[1 - x] - 
    2*Log[1 - x]^2 - 16*Log[-S34]*Log[x] + 16*Log[-S45]*Log[x] - 
    16*Log[1 + S34/(S23 - S51)]*Log[x] + 16*Log[-(S34/(S23 - S51))]*Log[x] - 
    8*Log[x]^2 + 8*Log[-S34]*Log[1 - (S12*x)/S45] - 
    8*Log[-S45]*Log[1 - (S12*x)/S45] + 8*Log[1 + S34/(S23 - S51)]*
     Log[1 - (S12*x)/S45] - 8*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] - 
    8*Log[-S51]*Log[1 - (S12*x)/S45] - 2*Log[1 - (S12*x)/S45]^2 - 
    16*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] + 
    16*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 16*Log[1 + S34/(S23 - S51)]*
     Log[1 - ((S12 + S23)*x)/S45] + 16*Log[-(S34/(S23 - S51))]*
     Log[1 - ((S12 + S23)*x)/S45] + 16*Log[-S51]*
     Log[1 - ((S12 + S23)*x)/S45] + 16*Log[1 - ((S12 + S23)*x)/S45]^2 + 
    16*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
    16*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
    16*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
    16*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
    16*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45]), gb[54] -> 0, 
 gb[55] -> 2*((13*Pi^2)/3 + 16*GP[0, 1, -((S12 - S34)/S51)] - 
    12*GP[0, 1, x] - 12*GP[0, S45/S12, x] + 12*GP[0, S45/(S34 + S45), x] - 
    4*GP[1, (S12 - S34)/S12, x] - 4*GP[1, S45/S12, x] - 
    16*GP[(S12 - S34)/S12, 1, x] - 16*GP[(S12 - S34)/S12, S45/S12, x] - 
    4*GP[S45/S12, 1, x] - 4*GP[S45/S12, (S12 - S34)/S12, x] + 
    12*GP[S45/(S34 + S45), 1, x] - 12*GP[S45/(S34 + S45), (S12 - S34)/S12, 
      x] + 12*GP[S45/(S34 + S45), S45/S12, x] - 
    16*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 4*Log[-S34]^2 - 
    8*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 + 
    8*Log[-S34]*Log[1 + S34/(S23 - S51)] - 
    8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 4*Log[1 + S34/(S23 - S51)]^2 - 
    8*Log[-S34]*Log[-(S34/(S23 - S51))] + 
    8*Log[-S45]*Log[-(S34/(S23 - S51))] - 8*Log[1 + S34/(S23 - S51)]*
     Log[-(S34/(S23 - S51))] + 4*Log[-(S34/(S23 - S51))]^2 - 
    16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
    16*Log[-S34]*Log[-((S12 - S34)/S51)] - 
    16*Log[-S45]*Log[-((S12 - S34)/S51)] + 16*Log[1 + S34/(S23 - S51)]*
     Log[-((S12 - S34)/S51)] - 16*Log[-(S34/(S23 - S51))]*
     Log[-((S12 - S34)/S51)] + 16*Log[-((S12 - S34)/S51)]^2 + 
    8*Log[-S34]*Log[-S51] - 8*Log[-S45]*Log[-S51] + 
    8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
     Log[-S51] + 16*Log[-((S12 - S34)/S51)]*Log[-S51] + 4*Log[-S51]^2 - 
    8*Log[-S34]*Log[1 - x] - 4*Log[-S45]*Log[1 - x] - 
    8*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 8*Log[-(S34/(S23 - S51))]*
     Log[1 - x] - 4*Log[-((S12 - S34)/S51)]*Log[1 - x] + 
    4*Log[-S51]*Log[1 - x] - 2*Log[1 - x]^2 + 16*Log[-S34]*Log[x] - 
    16*Log[-S45]*Log[x] + 16*Log[1 + S34/(S23 - S51)]*Log[x] - 
    16*Log[-(S34/(S23 - S51))]*Log[x] + 32*Log[-((S12 - S34)/S51)]*Log[x] + 
    16*Log[-S51]*Log[x] - 4*Log[1 - x]*Log[x] + 16*Log[x]^2 + 
    16*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] - 
    16*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] + 16*Log[1 + S34/(S23 - S51)]*
     Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-(S34/(S23 - S51))]*
     Log[1 - (S12*x)/(S12 - S34)] + 32*Log[-((S12 - S34)/S51)]*
     Log[1 - (S12*x)/(S12 - S34)] + 16*Log[-S51]*
     Log[1 - (S12*x)/(S12 - S34)] + 32*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
    16*Log[1 - (S12*x)/(S12 - S34)]^2 - 8*Log[-S34]*Log[1 - (S12*x)/S45] - 
    4*Log[-S45]*Log[1 - (S12*x)/S45] - 8*Log[1 + S34/(S23 - S51)]*
     Log[1 - (S12*x)/S45] + 8*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] - 
    4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
    4*Log[-S51]*Log[1 - (S12*x)/S45] - 4*Log[x]*Log[1 - (S12*x)/S45] - 
    2*Log[1 - (S12*x)/S45]^2 + 12*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 
    12*Log[-((S12 - S34)/S51)]*Log[1 - ((S34 + S45)*x)/S45] - 
    12*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 
    12*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 16*Log[-((S12 - S34)/S51)]*
     Log[1 - (S12*x)/(S12 - S34 + S51)]), gb[56] -> 0, 
 gb[57] -> 2*(-1/3*Pi^2 + 12*GP[0, 1, x] + 12*GP[0, S45/S12, x] - 
    28*GP[0, S45/(S12 + S23), x] - 4*GP[1, S45/S12, x] - 
    4*GP[1, S45/(S12 + S23), x] + 12*GP[-((S23 - S45)/S12), 1, x] + 
    12*GP[-((S23 - S45)/S12), S45/S12, x] - 
    12*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 4*GP[S45/S12, 1, x] - 
    4*GP[S45/S12, S45/(S12 + S23), x] - 16*GP[S45/(S12 + S23), 1, x] - 
    16*GP[S45/(S12 + S23), S45/S12, x] + 4*Log[-S12]^2 - 
    8*Log[-S12]*Log[1 - x] - 2*Log[1 - x]^2 + 16*Log[-S12]*Log[x] - 
    16*Log[1 - x]*Log[x] + 16*Log[x]^2 - 8*Log[-S12]*Log[1 - (S12*x)/S45] - 
    16*Log[x]*Log[1 - (S12*x)/S45] - 2*Log[1 - (S12*x)/S45]^2 + 
    16*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] + 
    32*Log[x]*Log[1 - ((S12 + S23)*x)/S45] + 
    16*Log[1 - ((S12 + S23)*x)/S45]^2), gb[58] -> 0, 
 gb[59] -> 2*(-3*Pi^2 + 12*GP[0, 1, x] + 12*GP[0, S45/S12, x] + 
    4*GP[0, -(S45/(S23 - S45)), x] - 16*GP[0, S45/(-S23 + S45 + S51), x] - 
    4*GP[1, S45/S12, x] - 4*GP[1, -(S45/(S23 - S45)), x] + 
    12*GP[(S12 + S23)/S12, 1, x] + 12*GP[(S12 + S23)/S12, S45/S12, x] - 
    12*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 4*GP[S45/S12, 1, x] - 
    4*GP[S45/S12, -(S45/(S23 - S45)), x] - 16*GP[-(S45/(S23 - S45)), 1, x] - 
    16*GP[-(S45/(S23 - S45)), S45/S12, x] - 
    16*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 4*Log[-S34]^2 + 
    8*Log[-S34]*Log[-S45] - 4*Log[-S45]^2 + 
    8*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
    8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 4*Log[1 + S34/(S23 - S51)]^2 - 
    8*Log[-S34]*Log[-(S34/(S23 - S51))] - 
    8*Log[-S45]*Log[-(S34/(S23 - S51))] - 8*Log[1 + S34/(S23 - S51)]*
     Log[-(S34/(S23 - S51))] + 4*Log[-(S34/(S23 - S51))]^2 - 
    8*Log[-S34]*Log[-S51] + 8*Log[-S45]*Log[-S51] - 
    8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 8*Log[-(S34/(S23 - S51))]*
     Log[-S51] - 4*Log[-S51]^2 - 8*Log[-S34]*Log[1 - x] - 
    8*Log[-S45]*Log[1 - x] - 8*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 
    8*Log[-(S34/(S23 - S51))]*Log[1 - x] + 8*Log[-S51]*Log[1 - x] - 
    2*Log[1 - x]^2 + 16*Log[-S45]*Log[x] - 16*Log[-S51]*Log[x] - 8*Log[x]^2 - 
    8*Log[-S34]*Log[1 - (S12*x)/S45] - 8*Log[-S45]*Log[1 - (S12*x)/S45] - 
    8*Log[1 + S34/(S23 - S51)]*Log[1 - (S12*x)/S45] + 
    8*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
    8*Log[-S51]*Log[1 - (S12*x)/S45] - 2*Log[1 - (S12*x)/S45]^2 + 
    16*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] + 
    16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 16*Log[1 + S34/(S23 - S51)]*
     Log[1 + ((S23 - S45)*x)/S45] - 16*Log[-(S34/(S23 - S51))]*
     Log[1 + ((S23 - S45)*x)/S45] - 16*Log[-S51]*
     Log[1 + ((S23 - S45)*x)/S45] + 16*Log[1 + ((S23 - S45)*x)/S45]^2 - 
    16*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
    16*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
    16*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45]), gb[60] -> 0, 
 gb[61] -> 2*(-1/3*Pi^2 + 12*GP[0, 1, x] + 12*GP[0, S45/S12, x] - 
    28*GP[0, -(S45/(S23 - S45)), x] - 4*GP[1, S45/S12, x] - 
    4*GP[1, -(S45/(S23 - S45)), x] + 12*GP[(S12 + S23)/S12, 1, x] + 
    12*GP[(S12 + S23)/S12, S45/S12, x] - 
    12*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 4*GP[S45/S12, 1, x] - 
    4*GP[S45/S12, -(S45/(S23 - S45)), x] - 16*GP[-(S45/(S23 - S45)), 1, x] - 
    16*GP[-(S45/(S23 - S45)), S45/S12, x] + 4*Log[-S12]^2 - 
    8*Log[-S12]*Log[1 - x] - 2*Log[1 - x]^2 + 16*Log[-S12]*Log[x] - 
    16*Log[1 - x]*Log[x] + 16*Log[x]^2 - 8*Log[-S12]*Log[1 - (S12*x)/S45] - 
    16*Log[x]*Log[1 - (S12*x)/S45] - 2*Log[1 - (S12*x)/S45]^2 + 
    16*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] + 
    32*Log[x]*Log[1 + ((S23 - S45)*x)/S45] + 
    16*Log[1 + ((S23 - S45)*x)/S45]^2), gb[62] -> 0, 
 gb[63] -> 2*((-7*Pi^2)/3 + 16*GP[0, 1, x] + 16*GP[0, S45/S12, x] - 
    4*GP[0, -(S45/(S23 - S45)), x] - 12*GP[0, S45/(-S23 + S45 + S51), x] - 
    8*GP[1, S45/S12, x] + 16*GP[(S12 + S23)/S12, 1, x] + 
    16*GP[(S12 + S23)/S12, S45/S12, x] - 
    16*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 8*GP[S45/S12, 1, x] - 
    16*GP[-(S45/(S23 - S45)), 1, x] - 16*GP[-(S45/(S23 - S45)), S45/S12, x] - 
    12*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 4*Log[-S34]^2 + 
    8*Log[-S34]*Log[-S45] - 2*Log[-S45]^2 + 
    8*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
    8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 4*Log[1 + S34/(S23 - S51)]^2 - 
    8*Log[-S34]*Log[-(S34/(S23 - S51))] - 
    8*Log[-S45]*Log[-(S34/(S23 - S51))] - 8*Log[1 + S34/(S23 - S51)]*
     Log[-(S34/(S23 - S51))] + 4*Log[-(S34/(S23 - S51))]^2 - 
    8*Log[-S34]*Log[-S51] + 4*Log[-S45]*Log[-S51] - 
    8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 8*Log[-(S34/(S23 - S51))]*
     Log[-S51] - 2*Log[-S51]^2 - 8*Log[-S34]*Log[1 - x] - 
    8*Log[-S45]*Log[1 - x] - 8*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 
    8*Log[-(S34/(S23 - S51))]*Log[1 - x] + 8*Log[-S51]*Log[1 - x] - 
    4*Log[1 - x]^2 + 12*Log[-S45]*Log[x] - 12*Log[-S51]*Log[x] - 6*Log[x]^2 - 
    8*Log[-S34]*Log[1 - (S12*x)/S45] - 8*Log[-S45]*Log[1 - (S12*x)/S45] - 
    8*Log[1 + S34/(S23 - S51)]*Log[1 - (S12*x)/S45] + 
    8*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
    8*Log[-S51]*Log[1 - (S12*x)/S45] - 4*Log[1 - (S12*x)/S45]^2 + 
    16*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] + 
    16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 16*Log[1 + S34/(S23 - S51)]*
     Log[1 + ((S23 - S45)*x)/S45] - 16*Log[-(S34/(S23 - S51))]*
     Log[1 + ((S23 - S45)*x)/S45] - 16*Log[-S51]*
     Log[1 + ((S23 - S45)*x)/S45] + 16*Log[1 + ((S23 - S45)*x)/S45]^2 - 
    12*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
    12*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
    12*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45]), gb[64] -> 0, 
 gb[65] -> 2*(-1/3*Pi^2 + 16*GP[0, 1, x] + 16*GP[0, S45/S12, x] - 
    28*GP[0, -(S45/(S23 - S45)), x] - 8*GP[1, S45/S12, x] + 
    16*GP[(S12 + S23)/S12, 1, x] + 16*GP[(S12 + S23)/S12, S45/S12, x] - 
    16*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 8*GP[S45/S12, 1, x] - 
    16*GP[-(S45/(S23 - S45)), 1, x] - 16*GP[-(S45/(S23 - S45)), S45/S12, x] + 
    4*Log[-S12]^2 - 8*Log[-S12]*Log[1 - x] - 4*Log[1 - x]^2 + 
    16*Log[-S12]*Log[x] - 16*Log[1 - x]*Log[x] + 16*Log[x]^2 - 
    8*Log[-S12]*Log[1 - (S12*x)/S45] - 16*Log[x]*Log[1 - (S12*x)/S45] - 
    4*Log[1 - (S12*x)/S45]^2 + 16*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] + 
    32*Log[x]*Log[1 + ((S23 - S45)*x)/S45] + 
    16*Log[1 + ((S23 - S45)*x)/S45]^2), gb[66] -> 0, 
 gb[67] -> (8*Pi^2)/3 + 16*GP[0, 1, -((S12 - S34)/S51)] + 
   16*GP[0, (S12 - S34)/S12, x] - 16*GP[(S12 - S34 + S51)/S12, 
     (S12 - S34)/S12, x] - 16*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] + 16*Log[-S12]*Log[-((S12 - S34)/S51)] - 
   8*Log[-((S12 - S34)/S51)]^2 - 16*Log[-((S12 - S34)/S51)]*Log[-S51] + 
   16*Log[-((S12 - S34)/S51)]*Log[x] - 16*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34 + S51)], 
 gb[68] -> -16*GP[0, S45/(S12 - S34 + S51), x] - 
   16*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] + 
   16*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   16*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   16*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   16*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   16*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45], 
 gb[69] -> 48*GP[0, S45/(S34 + S45), x] - 
   48*GP[0, S45/(-S23 + S45 + S51), x] - 48*GP[1, S45/S12, x] + 
   48*GP[(S12 + S23)/S12, 1, x] + 48*GP[(S12 + S23)/S12, S45/S12, x] - 
   48*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 48*GP[S45/S12, 1, x] + 
   48*GP[S45/(S34 + S45), 1, x] - 48*GP[S45/(S34 + S45), (S12 - S34)/S12, 
     x] + 48*GP[S45/(S34 + S45), S45/S12, x] - 
   48*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   48*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   48*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   48*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 48*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     S45/S12, x] + 48*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   48*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   48*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 48*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     S45/S12, x] + 48*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 24*Log[-((S12 - S34)/S51)]^2 + 
   48*Log[-((S12 - S34)/S51)]*Log[-S51] - 48*Log[-S45]*Log[1 - x] - 
   24*Log[1 - x]^2 + 48*Log[-((S12 - S34)/S51)]*Log[x] + 
   48*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
   48*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 
   48*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
   24*Log[1 - (S12*x)/(S12 - S34)]^2 - 48*Log[-S45]*Log[1 - (S12*x)/S45] - 
   24*Log[1 - (S12*x)/S45]^2 + 48*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
   24*Log[1 + ((S23 - S45)*x)/S45]^2 + 48*Log[-S45]*
    Log[1 - ((S34 + S45)*x)/S45] - 48*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] - 48*Log[-S51]*
    Log[1 - ((S34 + S45)*x)/S45] - 48*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 
   48*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
   48*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   48*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   48*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   48*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 48*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[70] -> -48*GP[1, S45/S12, x] + 48*GP[(S12 + S23)/S12, 1, x] + 
   48*GP[(S12 + S23)/S12, S45/S12, x] - 
   48*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 
   48*GP[-((S23 - S45)/S12), 1, x] + 48*GP[-((S23 - S45)/S12), S45/S12, x] - 
   48*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 48*GP[S45/S12, 1, x] - 
   48*Log[-S45]*Log[1 - x] - 24*Log[1 - x]^2 - 
   48*Log[-S45]*Log[1 - (S12*x)/S45] - 24*Log[1 - (S12*x)/S45]^2 + 
   48*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] + 
   24*Log[1 - ((S12 + S23)*x)/S45]^2 + 48*Log[-S45]*
    Log[1 + ((S23 - S45)*x)/S45] + 24*Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[71] -> (2*Pi^2)/3 - 4*GP[0, S45/(-S23 + S45 + S51), x] - 
   4*GP[1, S45/S12, x] + 4*GP[1, -(S45/(S23 - S45)), x] - 
   4*GP[S45/S12, 1, x] + 4*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   4*GP[-(S45/(S23 - S45)), 1, x] + 4*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   4*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 2*Log[-S45]^2 - 
   4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2 - 4*Log[-S45]*Log[1 - x] - 
   4*Log[-S51]*Log[1 - x] - 2*Log[1 - x]^2 - 4*Log[-S45]*Log[x] - 
   4*Log[-S51]*Log[x] - 4*Log[1 - x]*Log[x] - 2*Log[x]^2 - 
   4*Log[-S45]*Log[1 - (S12*x)/S45] - 4*Log[-S51]*Log[1 - (S12*x)/S45] - 
   4*Log[x]*Log[1 - (S12*x)/S45] - 2*Log[1 - (S12*x)/S45]^2 + 
   8*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
   2*Log[1 + ((S23 - S45)*x)/S45]^2 - 
   4*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   4*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   4*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], 
 gb[72] -> 2*((-2*Pi^2)/3 + 4*GP[0, 1, x] + 4*GP[0, S45/S12, x] - 
    4*GP[0, S45/(S34 + S45), x] - 4*GP[1, (S12 - S34)/S12, x] - 
    4*GP[S45/S12, (S12 - S34)/S12, x] - 4*GP[S45/(S34 + S45), 1, x] + 
    4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
    4*GP[S45/(S34 + S45), S45/S12, x] - 2*Log[-S45]^2 + 
    2*Log[-((S12 - S34)/S51)]^2 + 4*Log[-((S12 - S34)/S51)]*Log[-S51] + 
    2*Log[-S51]^2 - 4*Log[-((S12 - S34)/S51)]*Log[1 - x] - 
    4*Log[-S51]*Log[1 - x] + 4*Log[-((S12 - S34)/S51)]*Log[x] + 
    4*Log[-S51]*Log[x] - 4*Log[1 - x]*Log[x] + 2*Log[x]^2 + 
    4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34)] + 
    4*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] + 
    4*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
    2*Log[1 - (S12*x)/(S12 - S34)]^2 - 4*Log[-((S12 - S34)/S51)]*
     Log[1 - (S12*x)/S45] - 4*Log[-S51]*Log[1 - (S12*x)/S45] - 
    4*Log[x]*Log[1 - (S12*x)/S45] - 4*Log[-S45]*
     Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-((S12 - S34)/S51)]*
     Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-S51]*
     Log[1 - ((S34 + S45)*x)/S45] + 4*Log[x]*Log[1 - ((S34 + S45)*x)/S45]), 
 gb[73] -> -8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 
   8*GP[0, S45/(S12 + S23), x] - 8*GP[1, S45/(S12 + S23), x] - 
   8*GP[-((S23 - S45)/S12), 1, x] - 8*GP[-((S23 - S45)/S12), S45/S12, x] + 
   8*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 
   8*GP[S45/S12, S45/(S12 + S23), x] - 8*Log[-S45]*Log[1 - x] - 
   8*Log[-S45]*Log[1 - (S12*x)/S45] + 
   8*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] + 
   4*Log[1 - ((S12 + S23)*x)/S45]^2, 
 gb[74] -> 2*((-4*Pi^2)/3 - 4*GP[0, 1, -((S12 - S34)/S51)] + 
    4*GP[0, -(S45/(S23 - S45)), x] - 4*GP[0, S45/(-S23 + S45 + S51), x] - 
    4*GP[1, (S12 - S34)/S12, x] + 4*GP[1, S45/S12, x] - 
    4*GP[1, -(S45/(S23 - S45)), x] + 4*GP[S45/S12, 1, x] - 
    4*GP[S45/S12, (S12 - S34)/S12, x] - 
    4*GP[S45/S12, -(S45/(S23 - S45)), x] - 
    4*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
    4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
    4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
      x] - 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      S45/S12, x] + 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      -(S45/(S23 - S45)), x] - 
    4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
    4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
      x] - 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      S45/S12, x] + 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      -(S45/(S23 - S45)), x] - 2*Log[-S45]^2 + 4*GP[1, -((S12 - S34)/S51)]*
     Log[-((S12 - S34)/S51)] + 4*Log[-S45]*Log[-S51] - 2*Log[-S51]^2 - 
    4*Log[-((S12 - S34)/S51)]*Log[1 - x] + 2*Log[1 - x]^2 + 
    4*Log[-S45]*Log[x] - 4*Log[-S51]*Log[x] - 2*Log[x]^2 - 
    4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
    2*Log[1 - (S12*x)/S45]^2 - 4*Log[-S45]*
     Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
    4*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
    4*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
    4*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
        (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
         Sqrt[\[CapitalDelta][0]])] + 4*Log[-((S12 - S34)/S51)]*
     Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
         S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])]), 
 gb[75] -> -16*GP[0, 1, x] - 16*GP[0, S45/S12, x] + 
   16*GP[0, S45/(S12 + S23), x] + 8*GP[0, -(S45/(S23 - S45)), x] + 
   8*GP[1, S45/S12, x] - 8*GP[1, S45/(S12 + S23), x] - 
   8*GP[1, -(S45/(S23 - S45)), x] + 8*GP[S45/S12, 1, x] - 
   8*GP[S45/S12, S45/(S12 + S23), x] - 8*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   4*Log[1 - x]^2 + 4*Log[1 - (S12*x)/S45]^2, gb[76] -> 0, gb[77] -> 0, 
 gb[78] -> 0, gb[79] -> -Pi^2 - 8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 
   4*GP[0, S45/(S12 + S23), x] + 2*GP[0, -(S45/(S23 - S45)), x] + 
   8*GP[0, S45/(-S23 + S45 + S51), x] + 4*GP[1, S45/S12, x] - 
   4*GP[1, S45/(S12 + S23), x] - 4*GP[1, -(S45/(S23 - S45)), x] - 
   4*GP[(S12 + S23)/S12, 1, x] - 4*GP[(S12 + S23)/S12, S45/S12, x] + 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   4*GP[-((S23 - S45)/S12), 1, x] - 4*GP[-((S23 - S45)/S12), S45/S12, x] + 
   4*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] + 4*GP[S45/S12, 1, x] - 
   4*GP[S45/S12, S45/(S12 + S23), x] - 4*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   4*Log[-S34]*Log[-S45] + 4*Log[-S45]*Log[1 + S34/(S23 - S51)] - 
   4*Log[-S45]*Log[-(S34/(S23 - S51))] - 4*Log[-S34]*Log[-S51] + 
   4*Log[-S45]*Log[-S51] - 4*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
   4*Log[-(S34/(S23 - S51))]*Log[-S51] + 8*Log[-S51]^2 + 
   4*Log[-S34]*Log[1 - x] + 4*Log[1 + S34/(S23 - S51)]*Log[1 - x] - 
   4*Log[-(S34/(S23 - S51))]*Log[1 - x] + 4*Log[-S51]*Log[1 - x] + 
   2*Log[1 - x]^2 - 4*Log[-S34]*Log[x] + 8*Log[-S45]*Log[x] - 
   4*Log[1 + S34/(S23 - S51)]*Log[x] + 4*Log[-(S34/(S23 - S51))]*Log[x] + 
   12*Log[-S51]*Log[x] + 8*Log[1 - x]*Log[x] + 4*Log[x]^2 + 
   4*Log[-S34]*Log[1 - (S12*x)/S45] + 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] - 4*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
   4*Log[-S51]*Log[1 - (S12*x)/S45] + 8*Log[x]*Log[1 - (S12*x)/S45] + 
   2*Log[1 - (S12*x)/S45]^2 - 12*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
   6*Log[1 + ((S23 - S45)*x)/S45]^2 + 
   8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], 
 gb[80] -> -Pi^2 - 8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 
   8*GP[0, -(S45/(S23 - S45)), x] + 8*GP[0, S45/(S12 - S34 + S51), x] + 
   6*GP[1, S45/S12, x] - 6*GP[1, S45/(S12 + S23), x] - 
   2*GP[1, -(S45/(S23 - S45)), x] - 4*GP[(S12 + S23)/S12, 1, x] - 
   4*GP[(S12 + S23)/S12, S45/S12, x] + 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 6*GP[S45/S12, 1, x] - 
   6*GP[S45/S12, S45/(S12 + S23), x] - 2*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   4*GP[S45/(S12 + S23), 1, x] - 4*GP[S45/(S12 + S23), S45/S12, x] + 
   4*GP[-(S45/(S23 - S45)), 1, x] + 4*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   8*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] + 12*Log[-S34]^2 + 
   4*Log[-S34]*Log[-S45] + 24*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
   4*Log[-S45]*Log[1 + S34/(S23 - S51)] + 12*Log[1 + S34/(S23 - S51)]^2 - 
   24*Log[-S34]*Log[-(S34/(S23 - S51))] - 
   4*Log[-S45]*Log[-(S34/(S23 - S51))] - 24*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 12*Log[-(S34/(S23 - S51))]^2 - 
   4*Log[-S34]*Log[-S51] + 4*Log[-S45]*Log[-S51] - 
   4*Log[1 + S34/(S23 - S51)]*Log[-S51] + 4*Log[-(S34/(S23 - S51))]*
    Log[-S51] - 4*Log[-S51]^2 + 8*Log[-S34]*Log[1 - x] + 
   4*Log[-S45]*Log[1 - x] + 8*Log[1 + S34/(S23 - S51)]*Log[1 - x] - 
   8*Log[-(S34/(S23 - S51))]*Log[1 - x] + 3*Log[1 - x]^2 + 
   20*Log[-S34]*Log[x] + 8*Log[-S45]*Log[x] + 20*Log[1 + S34/(S23 - S51)]*
    Log[x] - 20*Log[-(S34/(S23 - S51))]*Log[x] - 12*Log[-S51]*Log[x] + 
   8*Log[1 - x]*Log[x] + 4*Log[x]^2 + 8*Log[-S34]*Log[1 - (S12*x)/S45] + 
   4*Log[-S45]*Log[1 - (S12*x)/S45] + 8*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] - 8*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
   8*Log[x]*Log[1 - (S12*x)/S45] + 3*Log[1 - (S12*x)/S45]^2 - 
   4*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] - 
   12*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[1 - ((S12 + S23)*x)/S45]^2 - 
   4*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] - 
   4*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 + ((S23 - S45)*x)/S45] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 + ((S23 - S45)*x)/S45] + 4*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
   4*Log[1 + ((S23 - S45)*x)/S45]^2 - 
   8*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   8*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   8*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45], 
 gb[81] -> -Pi^2 - 8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 
   8*GP[0, S45/(S12 + S23), x] + 8*GP[0, S45/(-S23 + S45 + S51), x] + 
   6*GP[1, S45/S12, x] - 2*GP[1, S45/(S12 + S23), x] - 
   6*GP[1, -(S45/(S23 - S45)), x] - 4*GP[-((S23 - S45)/S12), 1, x] - 
   4*GP[-((S23 - S45)/S12), S45/S12, x] + 
   4*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] + 6*GP[S45/S12, 1, x] - 
   2*GP[S45/S12, S45/(S12 + S23), x] - 6*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   4*GP[S45/(S12 + S23), 1, x] + 4*GP[S45/(S12 + S23), S45/S12, x] - 
   4*GP[-(S45/(S23 - S45)), 1, x] - 4*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 4*Log[-S34]^2 + 
   4*Log[-S34]*Log[-S45] - 8*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
   4*Log[-S45]*Log[1 + S34/(S23 - S51)] - 4*Log[1 + S34/(S23 - S51)]^2 + 
   8*Log[-S34]*Log[-(S34/(S23 - S51))] - 
   4*Log[-S45]*Log[-(S34/(S23 - S51))] + 8*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] - 4*Log[-(S34/(S23 - S51))]^2 - 
   4*Log[-S34]*Log[-S51] + 4*Log[-S45]*Log[-S51] - 
   4*Log[1 + S34/(S23 - S51)]*Log[-S51] + 4*Log[-(S34/(S23 - S51))]*
    Log[-S51] + 12*Log[-S51]^2 + 4*Log[-S45]*Log[1 - x] + 
   8*Log[-S51]*Log[1 - x] + 3*Log[1 - x]^2 - 12*Log[-S34]*Log[x] + 
   8*Log[-S45]*Log[x] - 12*Log[1 + S34/(S23 - S51)]*Log[x] + 
   12*Log[-(S34/(S23 - S51))]*Log[x] + 20*Log[-S51]*Log[x] + 
   8*Log[1 - x]*Log[x] + 4*Log[x]^2 + 4*Log[-S45]*Log[1 - (S12*x)/S45] + 
   8*Log[-S51]*Log[1 - (S12*x)/S45] + 8*Log[x]*Log[1 - (S12*x)/S45] + 
   3*Log[1 - (S12*x)/S45]^2 + 4*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] + 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - ((S12 + S23)*x)/S45] - 4*Log[-(S34/(S23 - S51))]*
    Log[1 - ((S12 + S23)*x)/S45] - 4*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[1 - ((S12 + S23)*x)/S45]^2 + 
   4*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] - 
   12*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 4*Log[1 + S34/(S23 - S51)]*
    Log[1 + ((S23 - S45)*x)/S45] - 4*Log[-(S34/(S23 - S51))]*
    Log[1 + ((S23 - S45)*x)/S45] - 4*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
   4*Log[1 + ((S23 - S45)*x)/S45]^2 + 
   8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], gb[82] -> 0, 
 gb[83] -> -16*GP[0, 1, (S45*(-1 + x) - (S23 + S34 - 2*S51 + S12*(-1 + x))*
        x + Sqrt[\[CapitalDelta][1, x]])/(2*S51*x)] + 
   16*GP[0, 1, -1/2*(S45 - S45*x + (S23 + S34 - 2*S51 + S12*(-1 + x))*x + 
        Sqrt[\[CapitalDelta][1, x]])/(S51*x)] - 8*Log[S23 + S34 - S51]*
    Log[(-S45 + S12*x - S23*x - S34*x + S45*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(-S45 + S12*x - S23*x - S34*x + S45*x - 
       S12*x^2 + Sqrt[\[CapitalDelta][1, x]])] + 
   8*Log[-S51]*Log[(-S45 + S12*x - S23*x - S34*x + S45*x - S12*x^2 - 
       Sqrt[\[CapitalDelta][1, x]])/(-S45 + S12*x - S23*x - S34*x + S45*x - 
       S12*x^2 + Sqrt[\[CapitalDelta][1, x]])], gb[84] -> 0, 
 gb[85] -> -2*Pi^2 + 6*GP[0, -(S45/(S23 - S45)), x] - 
   4*GP[0, S45/(S34 + S45), x] + 6*GP[0, S45/(-S23 + S45 + S51), x] - 
   4*GP[1, (S12 - S34)/S12, x] + 4*GP[1, S45/S12, x] - 
   4*GP[1, -(S45/(S23 - S45)), x] - 4*GP[(S12 + S23)/S12, 1, x] - 
   4*GP[(S12 + S23)/S12, S45/S12, x] + 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 4*GP[S45/S12, 1, x] - 
   4*GP[S45/S12, (S12 - S34)/S12, x] - 4*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   4*GP[S45/(S34 + S45), 1, x] + 4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   4*GP[S45/(S34 + S45), S45/S12, x] + 
   6*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 3*Log[-S45]^2 + 
   6*Log[-S45]*Log[-S51] + 3*Log[-S51]^2 + 4*Log[-S12]*Log[1 - x] + 
   4*Log[-S45]*Log[1 - x] - 4*Log[-((S12 - S34)/S51)]*Log[1 - x] + 
   2*Log[1 - x]^2 + 6*Log[-S45]*Log[x] + 6*Log[-S51]*Log[x] + 
   8*Log[1 - x]*Log[x] + 3*Log[x]^2 + 4*Log[-S12]*Log[1 - (S12*x)/S45] + 
   4*Log[-S45]*Log[1 - (S12*x)/S45] - 4*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/S45] + 8*Log[x]*Log[1 - (S12*x)/S45] + 
   2*Log[1 - (S12*x)/S45]^2 - 12*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 
   6*Log[1 + ((S23 - S45)*x)/S45]^2 - 
   4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 
   4*Log[x]*Log[1 - ((S34 + S45)*x)/S45] + 
   6*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   6*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   6*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], 
 gb[86] -> -2*Pi^2 - 6*GP[0, 1, -((S12 - S34)/S51)] - 4*GP[0, 1, x] - 
   8*GP[0, (S12 - S34)/S12, x] - 4*GP[0, S45/S12, x] + 
   4*GP[0, -(S45/(S23 - S45)), x] - 6*GP[1, (S12 - S34)/S12, x] + 
   6*GP[1, S45/S12, x] - 2*GP[1, -(S45/(S23 - S45)), x] - 
   4*GP[(S12 + S23)/S12, 1, x] - 4*GP[(S12 + S23)/S12, S45/S12, x] + 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   4*GP[(S12 - S34)/S12, 1, x] - 4*GP[(S12 - S34)/S12, S45/S12, x] + 
   6*GP[S45/S12, 1, x] - 6*GP[S45/S12, (S12 - S34)/S12, x] - 
   2*GP[S45/S12, -(S45/(S23 - S45)), x] + 4*GP[-(S45/(S23 - S45)), 1, x] + 
   4*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   4*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 12*Log[-S12]^2 + 6*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] - 12*Log[-S12]*Log[-((S12 - S34)/S51)] + 
   8*Log[-S12]*Log[1 - x] + 4*Log[-S45]*Log[1 - x] - 
   6*Log[-((S12 - S34)/S51)]*Log[1 - x] + 3*Log[1 - x]^2 + 
   48*Log[-S12]*Log[x] - 24*Log[-((S12 - S34)/S51)]*Log[x] + 
   16*Log[1 - x]*Log[x] + 48*Log[x]^2 - 
   4*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 
   16*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 
   4*Log[1 - (S12*x)/(S12 - S34)]^2 + 8*Log[-S12]*Log[1 - (S12*x)/S45] + 
   4*Log[-S45]*Log[1 - (S12*x)/S45] - 6*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/S45] + 16*Log[x]*Log[1 - (S12*x)/S45] + 
   3*Log[1 - (S12*x)/S45]^2 - 4*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 
   8*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 4*Log[1 + ((S23 - S45)*x)/S45]^2 + 
   4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34 + S51)] + 
   2*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 2*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[87] -> (-8*Pi^2)/3 - 2*GP[0, 1, -((S12 - S34)/S51)] + 4*GP[0, 1, x] + 
   4*GP[0, S45/S12, x] + 4*GP[0, -(S45/(S23 - S45)), x] - 
   4*GP[0, S45/(S34 + S45), x] + 4*GP[0, S45/(-S23 + S45 + S51), x] - 
   2*GP[1, (S12 - S34)/S12, x] + 6*GP[1, S45/S12, x] - 
   6*GP[1, -(S45/(S23 - S45)), x] + 4*GP[(S12 - S34)/S12, 1, x] + 
   4*GP[(S12 - S34)/S12, S45/S12, x] + 6*GP[S45/S12, 1, x] - 
   2*GP[S45/S12, (S12 - S34)/S12, x] - 6*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   4*GP[-(S45/(S23 - S45)), 1, x] - 4*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   4*GP[S45/(S34 + S45), 1, x] + 4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   4*GP[S45/(S34 + S45), S45/S12, x] + 
   4*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 4*Log[-S12]^2 + 6*Log[-S45]^2 + 
   2*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
   4*Log[-S12]*Log[-((S12 - S34)/S51)] - 4*Log[-((S12 - S34)/S51)]^2 + 
   12*Log[-S45]*Log[-S51] - 8*Log[-((S12 - S34)/S51)]*Log[-S51] - 
   2*Log[-S51]^2 + 8*Log[-S45]*Log[1 - x] - 2*Log[-((S12 - S34)/S51)]*
    Log[1 - x] + 4*Log[-S51]*Log[1 - x] + 3*Log[1 - x]^2 - 
   16*Log[-S12]*Log[x] + 12*Log[-S45]*Log[x] - 4*Log[-S51]*Log[x] + 
   4*Log[1 - x]*Log[x] - 18*Log[x]^2 + 
   4*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 
   4*Log[1 - (S12*x)/(S12 - S34)]^2 + 8*Log[-S45]*Log[1 - (S12*x)/S45] - 
   2*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
   4*Log[-S51]*Log[1 - (S12*x)/S45] + 4*Log[x]*Log[1 - (S12*x)/S45] + 
   3*Log[1 - (S12*x)/S45]^2 + 4*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 
   16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
   8*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 4*Log[1 + ((S23 - S45)*x)/S45]^2 - 
   4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] + 4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 
   4*Log[x]*Log[1 - ((S34 + S45)*x)/S45] + 
   4*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   4*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   4*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   2*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 2*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[88] -> 0, gb[89] -> 16*GP[0, 1, x] - 16*GP[0, S45/S12, x] - 
   8*Log[-S12]*Log[1 - x] + 8*Log[-S45]*Log[1 - x] - 16*Log[1 - x]*Log[x] + 
   8*Log[-S12]*Log[1 - (S12*x)/S45] - 8*Log[-S45]*Log[1 - (S12*x)/S45] + 
   16*Log[x]*Log[1 - (S12*x)/S45], gb[90] -> 0, 
 gb[91] -> 8*GP[0, 1, x] + 8*GP[0, S45/S12, x] - 
   8*GP[0, -(S45/(S23 - S45)), x] - 8*GP[(S12 + S23)/S12, 1, x] - 
   8*GP[(S12 + S23)/S12, S45/S12, x] + 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   8*GP[S45/(S12 + S23), 1, x] - 8*GP[S45/(S12 + S23), S45/S12, x] - 
   8*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] + 
   16*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 8*Log[1 + S34/(S23 - S51)]*
    Log[1 - ((S12 + S23)*x)/S45] + 8*Log[-(S34/(S23 - S51))]*
    Log[1 - ((S12 + S23)*x)/S45] + 8*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] + 
   12*Log[1 - ((S12 + S23)*x)/S45]^2, gb[92] -> 0, 
 gb[93] -> (-4*Pi^2)/3 - 8*GP[0, 1, -((S12 - S34)/S51)] - 8*GP[0, 1, x] - 
   8*GP[0, S45/S12, x] + 8*GP[0, -(S45/(S23 - S45)), x] - 
   8*GP[(S12 + S23)/S12, 1, x] - 8*GP[(S12 + S23)/S12, S45/S12, x] + 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   8*GP[(S12 - S34)/S12, 1, x] - 8*GP[(S12 - S34)/S12, S45/S12, x] + 
   16*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 8*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] - 8*Log[-S12]*Log[-((S12 - S34)/S51)] + 
   12*Log[-((S12 - S34)/S51)]^2 + 24*Log[-((S12 - S34)/S51)]*Log[-S51] + 
   8*Log[-((S12 - S34)/S51)]*Log[x] - 
   8*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 24*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 24*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] + 8*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
   12*Log[1 - (S12*x)/(S12 - S34)]^2 + 16*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34 + S51)] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] - 
   8*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])], gb[94] -> 0, 
 gb[95] -> (2*Pi^2)/3 - 4*GP[0, 1, x] - 4*GP[0, S45/S12, x] + 
   4*GP[0, S45/(S12 + S23), x] + 4*GP[0, -(S45/(S23 - S45)), x] - 
   6*GP[0, S45/(-S23 + S45 + S51), x] + 2*GP[S45/(S12 + S23), 1, x] + 
   2*GP[S45/(S12 + S23), S45/S12, x] + 2*GP[-(S45/(S23 - S45)), 1, x] + 
   2*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   6*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 2*Log[-S34]^2 + 
   2*Log[-S34]*Log[-S45] - 2*Log[-S45]^2 - 
   4*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
   2*Log[-S45]*Log[1 + S34/(S23 - S51)] - 2*Log[1 + S34/(S23 - S51)]^2 + 
   4*Log[-S34]*Log[-(S34/(S23 - S51))] - 
   2*Log[-S45]*Log[-(S34/(S23 - S51))] + 4*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] - 2*Log[-(S34/(S23 - S51))]^2 - 
   2*Log[-S34]*Log[-S51] - 2*Log[-S45]*Log[-S51] - 
   2*Log[1 + S34/(S23 - S51)]*Log[-S51] + 2*Log[-(S34/(S23 - S51))]*
    Log[-S51] - 2*Log[-S51]^2 - 6*Log[-S34]*Log[x] - 
   6*Log[1 + S34/(S23 - S51)]*Log[x] + 6*Log[-(S34/(S23 - S51))]*Log[x] - 
   6*Log[-S51]*Log[x] - 6*Log[x]^2 + 2*Log[-S34]*
    Log[1 - ((S12 + S23)*x)/S45] - 4*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] + 
   2*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 + S23)*x)/S45] - 
   2*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 + S23)*x)/S45] - 
   2*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] - 
   3*Log[1 - ((S12 + S23)*x)/S45]^2 + 
   2*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] + 
   8*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 2*Log[1 + S34/(S23 - S51)]*
    Log[1 + ((S23 - S45)*x)/S45] - 2*Log[-(S34/(S23 - S51))]*
    Log[1 + ((S23 - S45)*x)/S45] - 2*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] + 
   3*Log[1 + ((S23 - S45)*x)/S45]^2 - 
   6*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   6*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   6*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], gb[96] -> 0, 
 gb[97] -> Pi^2/3 - 2*GP[0, 1, -((S12 - S34)/S51)] - 
   6*GP[0, S45/(-S23 + S45 + S51), x] + 2*GP[(S12 - S34)/S12, 1, x] + 
   2*GP[(S12 - S34)/S12, S45/S12, x] + 2*GP[-(S45/(S23 - S45)), 1, x] + 
   2*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   6*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 2*Log[-S12]^2 + 2*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] + 2*Log[-S12]*Log[-((S12 - S34)/S51)] - 
   3*Log[-((S12 - S34)/S51)]^2 - 6*Log[-((S12 - S34)/S51)]*Log[-S51] - 
   6*Log[-S51]^2 - 8*Log[-S12]*Log[x] - 2*Log[-((S12 - S34)/S51)]*Log[x] - 
   12*Log[-S51]*Log[x] - 14*Log[x]^2 + 
   2*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 6*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 6*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 
   2*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 3*Log[1 - (S12*x)/(S12 - S34)]^2 + 
   2*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] + 
   6*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 
   4*Log[x]*Log[1 + ((S23 - S45)*x)/S45] + 3*Log[1 + ((S23 - S45)*x)/S45]^2 - 
   6*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   6*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   6*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   2*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 2*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[98] -> 8*GP[1, S45/S12, x] - 8*GP[1, -(S45/(S23 - S45)), x] + 
   8*GP[S45/S12, 1, x] - 8*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   8*GP[-(S45/(S23 - S45)), 1, x] - 8*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   4*Log[1 - x]^2 + 4*Log[1 - (S12*x)/S45]^2 + 
   4*Log[1 + ((S23 - S45)*x)/S45]^2, 
 gb[99] -> 40*GP[0, 1, x] + 40*GP[0, S45/S12, x] - 
   40*GP[0, S45/(S12 + S23), x] - 16*GP[0, -(S45/(S23 - S45)), x] - 
   24*GP[1, S45/S12, x] + 8*GP[1, S45/(S12 + S23), x] + 
   16*GP[1, -(S45/(S23 - S45)), x] + 8*GP[-((S23 - S45)/S12), 1, x] + 
   8*GP[-((S23 - S45)/S12), S45/S12, x] - 
   8*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 24*GP[S45/S12, 1, x] + 
   8*GP[S45/S12, S45/(S12 + S23), x] + 
   16*GP[S45/S12, -(S45/(S23 - S45)), x] - 16*GP[S45/(S12 + S23), 1, x] - 
   16*GP[S45/(S12 + S23), S45/S12, x] - 16*Log[-S12]*Log[1 - x] - 
   12*Log[1 - x]^2 - 32*Log[1 - x]*Log[x] - 
   16*Log[-S12]*Log[1 - (S12*x)/S45] - 32*Log[x]*Log[1 - (S12*x)/S45] - 
   12*Log[1 - (S12*x)/S45]^2 + 16*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] + 
   32*Log[x]*Log[1 - ((S12 + S23)*x)/S45] + 
   16*Log[1 - ((S12 + S23)*x)/S45]^2, 
 gb[100] -> 2*(-1/3*Pi^2 - 48*GP[0, 1, x] - 48*GP[0, S45/S12, x] + 
    32*GP[0, S45/(S12 + S23), x] + 32*GP[0, -(S45/(S23 - S45)), x] + 
    32*GP[1, S45/S12, x] - 16*GP[1, S45/(S12 + S23), x] - 
    16*GP[1, -(S45/(S23 - S45)), x] - 16*GP[(S12 + S23)/S12, 1, x] - 
    16*GP[(S12 + S23)/S12, S45/S12, x] + 
    16*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
    16*GP[-((S23 - S45)/S12), 1, x] - 16*GP[-((S23 - S45)/S12), S45/S12, x] + 
    16*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] + 32*GP[S45/S12, 1, x] - 
    16*GP[S45/S12, S45/(S12 + S23), x] - 
    16*GP[S45/S12, -(S45/(S23 - S45)), x] + 8*GP[S45/(S12 + S23), 1, x] + 
    8*GP[S45/(S12 + S23), S45/S12, x] + 8*GP[-(S45/(S23 - S45)), 1, x] + 
    8*GP[-(S45/(S23 - S45)), S45/S12, x] + 4*Log[-S12]^2 + 
    16*Log[-S12]*Log[1 - x] + 16*Log[1 - x]^2 + 16*Log[-S12]*Log[x] + 
    32*Log[1 - x]*Log[x] + 16*Log[x]^2 + 16*Log[-S12]*Log[1 - (S12*x)/S45] + 
    32*Log[x]*Log[1 - (S12*x)/S45] + 16*Log[1 - (S12*x)/S45]^2 - 
    8*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] - 
    16*Log[x]*Log[1 - ((S12 + S23)*x)/S45] - 
    8*Log[1 - ((S12 + S23)*x)/S45]^2 - 8*Log[-S12]*
     Log[1 + ((S23 - S45)*x)/S45] - 16*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 
    8*Log[1 + ((S23 - S45)*x)/S45]^2), 
 gb[101] -> 2*((10*Pi^2)/3 + 8*GP[0, 1, -((S12 - S34)/S51)] - 4*GP[0, 1, x] - 
    4*GP[0, S45/S12, x] - 8*GP[0, -(S45/(S23 - S45)), x] + 
    4*GP[0, S45/(S34 + S45), x] + 8*GP[0, S45/(-S23 + S45 + S51), x] + 
    4*GP[1, (S12 - S34)/S12, x] - 12*GP[1, S45/S12, x] + 
    8*GP[1, -(S45/(S23 - S45)), x] - 8*GP[(S12 - S34)/S12, 1, x] - 
    8*GP[(S12 - S34)/S12, S45/S12, x] - 12*GP[S45/S12, 1, x] + 
    4*GP[S45/S12, (S12 - S34)/S12, x] + 
    8*GP[S45/S12, -(S45/(S23 - S45)), x] + 4*GP[S45/(S34 + S45), 1, x] - 
    4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
    4*GP[S45/(S34 + S45), S45/S12, x] + 
    8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
    8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
    8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
      x] + 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      S45/S12, x] - 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      -(S45/(S23 - S45)), x] + 
    8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
    8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
      x] + 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      S45/S12, x] - 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      -(S45/(S23 - S45)), x] - 8*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 - 
    8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 
    8*Log[-S45]*Log[-(S34/(S23 - S51))] - 8*GP[1, -((S12 - S34)/S51)]*
     Log[-((S12 - S34)/S51)] + 8*Log[-S34]*Log[-((S12 - S34)/S51)] - 
    8*Log[-S45]*Log[-((S12 - S34)/S51)] + 8*Log[1 + S34/(S23 - S51)]*
     Log[-((S12 - S34)/S51)] - 8*Log[-(S34/(S23 - S51))]*
     Log[-((S12 - S34)/S51)] + 8*Log[-((S12 - S34)/S51)]^2 + 
    8*Log[-S34]*Log[-S51] - 8*Log[-S45]*Log[-S51] + 
    8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
     Log[-S51] + 8*Log[-((S12 - S34)/S51)]*Log[-S51] + 4*Log[-S51]^2 - 
    8*Log[-S34]*Log[1 - x] - 4*Log[-S45]*Log[1 - x] - 
    8*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 8*Log[-(S34/(S23 - S51))]*
     Log[1 - x] + 4*Log[-((S12 - S34)/S51)]*Log[1 - x] + 
    4*Log[-S51]*Log[1 - x] - 6*Log[1 - x]^2 + 8*Log[-S34]*Log[x] - 
    16*Log[-S45]*Log[x] + 8*Log[1 + S34/(S23 - S51)]*Log[x] - 
    8*Log[-(S34/(S23 - S51))]*Log[x] + 16*Log[-((S12 - S34)/S51)]*Log[x] + 
    16*Log[-S51]*Log[x] - 4*Log[1 - x]*Log[x] + 12*Log[x]^2 + 
    8*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] - 
    8*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] + 8*Log[1 + S34/(S23 - S51)]*
     Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-(S34/(S23 - S51))]*
     Log[1 - (S12*x)/(S12 - S34)] + 16*Log[-((S12 - S34)/S51)]*
     Log[1 - (S12*x)/(S12 - S34)] + 8*Log[-S51]*
     Log[1 - (S12*x)/(S12 - S34)] + 16*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
    8*Log[1 - (S12*x)/(S12 - S34)]^2 - 8*Log[-S34]*Log[1 - (S12*x)/S45] - 
    4*Log[-S45]*Log[1 - (S12*x)/S45] - 8*Log[1 + S34/(S23 - S51)]*
     Log[1 - (S12*x)/S45] + 8*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
    4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
    4*Log[-S51]*Log[1 - (S12*x)/S45] - 4*Log[x]*Log[1 - (S12*x)/S45] - 
    6*Log[1 - (S12*x)/S45]^2 + 4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 
    4*Log[-((S12 - S34)/S51)]*Log[1 - ((S34 + S45)*x)/S45] - 
    4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 
    4*Log[x]*Log[1 - ((S34 + S45)*x)/S45] + 
    8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
    8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
    8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
    8*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
        (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
         Sqrt[\[CapitalDelta][0]])] - 8*Log[-((S12 - S34)/S51)]*
     Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
         S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])]), 
 gb[102] -> (-26*Pi^2)/3 - 16*GP[0, 1, -((S12 - S34)/S51)] + 
   32*GP[0, -(S45/(S23 - S45)), x] - 32*GP[0, S45/(S34 + S45), x] - 
   32*GP[1, (S12 - S34)/S12, x] + 64*GP[1, S45/S12, x] - 
   32*GP[1, -(S45/(S23 - S45)), x] - 32*GP[(S12 + S23)/S12, 1, x] - 
   32*GP[(S12 + S23)/S12, S45/S12, x] + 
   32*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 
   16*GP[(S12 - S34)/S12, 1, x] + 16*GP[(S12 - S34)/S12, S45/S12, x] + 
   64*GP[S45/S12, 1, x] - 32*GP[S45/S12, (S12 - S34)/S12, x] - 
   32*GP[S45/S12, -(S45/(S23 - S45)), x] + 16*GP[-(S45/(S23 - S45)), 1, x] + 
   16*GP[-(S45/(S23 - S45)), S45/S12, x] - 32*GP[S45/(S34 + S45), 1, x] + 
   32*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   32*GP[S45/(S34 + S45), S45/S12, x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     S45/S12, x] + 16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     S45/S12, x] + 16*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 8*Log[-S34]^2 + 16*Log[-S34]*Log[-S45] - 
   8*Log[-S45]^2 + 16*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
   16*Log[-S45]*Log[1 + S34/(S23 - S51)] + 8*Log[1 + S34/(S23 - S51)]^2 - 
   16*Log[-S34]*Log[-(S34/(S23 - S51))] - 
   16*Log[-S45]*Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 + 
   16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
   16*Log[-S34]*Log[-((S12 - S34)/S51)] + 
   16*Log[-S45]*Log[-((S12 - S34)/S51)] - 16*Log[1 + S34/(S23 - S51)]*
    Log[-((S12 - S34)/S51)] + 16*Log[-(S34/(S23 - S51))]*
    Log[-((S12 - S34)/S51)] - 16*Log[-((S12 - S34)/S51)]^2 - 
   16*Log[-S34]*Log[-S51] + 16*Log[-S45]*Log[-S51] - 
   16*Log[1 + S34/(S23 - S51)]*Log[-S51] + 16*Log[-(S34/(S23 - S51))]*
    Log[-S51] - 16*Log[-((S12 - S34)/S51)]*Log[-S51] - 8*Log[-S51]^2 + 
   32*Log[-S34]*Log[1 - x] + 32*Log[-S45]*Log[1 - x] + 
   32*Log[1 + S34/(S23 - S51)]*Log[1 - x] - 32*Log[-(S34/(S23 - S51))]*
    Log[1 - x] - 32*Log[-((S12 - S34)/S51)]*Log[1 - x] - 
   32*Log[-S51]*Log[1 - x] + 32*Log[1 - x]^2 + 32*Log[-S45]*Log[x] - 
   32*Log[-((S12 - S34)/S51)]*Log[x] - 32*Log[-S51]*Log[x] - 16*Log[x]^2 - 
   16*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] + 
   16*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] - 16*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 16*Log[-(S34/(S23 - S51))]*
    Log[1 - (S12*x)/(S12 - S34)] - 32*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] - 32*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 
   16*Log[1 - (S12*x)/(S12 - S34)]^2 + 32*Log[-S34]*Log[1 - (S12*x)/S45] + 
   32*Log[-S45]*Log[1 - (S12*x)/S45] + 32*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] - 32*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] - 
   32*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
   32*Log[-S51]*Log[1 - (S12*x)/S45] + 32*Log[1 - (S12*x)/S45]^2 - 
   16*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] - 
   16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 16*Log[1 + S34/(S23 - S51)]*
    Log[1 + ((S23 - S45)*x)/S45] + 16*Log[-(S34/(S23 - S51))]*
    Log[1 + ((S23 - S45)*x)/S45] + 16*Log[-S51]*
    Log[1 + ((S23 - S45)*x)/S45] - 16*Log[1 + ((S23 - S45)*x)/S45]^2 - 
   32*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 32*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] + 32*Log[-S51]*
    Log[1 - ((S34 + S45)*x)/S45] + 32*Log[x]*Log[1 - ((S34 + S45)*x)/S45] + 
   16*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 16*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[103] -> -8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 
   8*GP[0, -(S45/(S23 - S45)), x] + 4*GP[1, (S12 - S34)/S12, x] + 
   4*GP[1, S45/S12, x] - 4*GP[1, -(S45/(S23 - S45)), x] - 
   8*GP[(S12 + S23)/S12, 1, x] - 8*GP[(S12 + S23)/S12, S45/S12, x] + 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 4*GP[S45/S12, 1, x] + 
   4*GP[S45/S12, (S12 - S34)/S12, x] - 4*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   4*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 4*Log[-((S12 - S34)/S51)]*Log[1 - x] + 
   2*Log[1 - x]^2 + 4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
   2*Log[1 - (S12*x)/S45]^2 + 4*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34 + S51)] - 4*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] - 
   4*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])], gb[104] -> 0, 
 gb[105] -> (2*Pi^2)/3 + 4*GP[0, 1, -((S12 - S34)/S51)] + 4*GP[0, 1, x] + 
   4*GP[0, S45/S12, x] - 4*GP[0, -(S45/(S23 - S45)), x] - 
   4*GP[1, (S12 - S34)/S12, x] + 4*GP[(S12 + S23)/S12, 1, x] + 
   4*GP[(S12 + S23)/S12, S45/S12, x] - 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   4*GP[S45/S12, (S12 - S34)/S12, x] - 
   8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 4*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] - 4*Log[-((S12 - S34)/S51)]*Log[1 - x] - 
   4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
   8*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34 + S51)] + 
   4*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 4*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[106] -> (2*Pi^2)/3 + 4*GP[0, 1, -((S12 - S34)/S51)] + 8*GP[0, 1, x] + 
   8*GP[0, S45/S12, x] - 8*GP[0, -(S45/(S23 - S45)), x] - 
   4*GP[1, (S12 - S34)/S12, x] - 4*GP[1, S45/S12, x] + 
   4*GP[1, -(S45/(S23 - S45)), x] + 8*GP[(S12 + S23)/S12, 1, x] + 
   8*GP[(S12 + S23)/S12, S45/S12, x] - 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 4*GP[S45/S12, 1, x] - 
   4*GP[S45/S12, (S12 - S34)/S12, x] + 4*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] + 
   4*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 4*GP[1, -((S12 - S34)/S51)]*
    Log[-((S12 - S34)/S51)] - 4*Log[-((S12 - S34)/S51)]*Log[1 - x] - 
   2*Log[1 - x]^2 - 4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
   2*Log[1 - (S12*x)/S45]^2 - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34 + S51)] + 4*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] + 
   4*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])], 
 gb[107] -> -4*GP[0, S45/(S12 + S23), x] + 4*GP[1, S45/S12, x] + 
   4*GP[1, S45/(S12 + S23), x] - 4*GP[1, -(S45/(S23 - S45)), x] - 
   8*GP[(S12 + S23)/S12, 1, x] - 8*GP[(S12 + S23)/S12, S45/S12, x] + 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 4*GP[S45/S12, 1, x] + 
   4*GP[S45/S12, S45/(S12 + S23), x] - 4*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   2*Log[1 - x]^2 + 2*Log[1 - (S12*x)/S45]^2, gb[108] -> 0, 
 gb[109] -> -4*GP[0, 1, x] - 4*GP[0, S45/S12, x] + 
   4*GP[0, -(S45/(S23 - S45)), x] - 4*GP[1, S45/(S12 + S23), x] + 
   4*GP[(S12 + S23)/S12, 1, x] + 4*GP[(S12 + S23)/S12, S45/S12, x] - 
   4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   4*GP[S45/S12, S45/(S12 + S23), x], 
 gb[110] -> -4*GP[1, S45/S12, x] - 4*GP[1, S45/(S12 + S23), x] + 
   4*GP[1, -(S45/(S23 - S45)), x] + 8*GP[(S12 + S23)/S12, 1, x] + 
   8*GP[(S12 + S23)/S12, S45/S12, x] - 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 4*GP[S45/S12, 1, x] - 
   4*GP[S45/S12, S45/(S12 + S23), x] + 4*GP[S45/S12, -(S45/(S23 - S45)), x] - 
   2*Log[1 - x]^2 - 2*Log[1 - (S12*x)/S45]^2, 
 gb[111] -> (-8*Pi^2)/3 - 8*GP[0, 1, x] - 8*GP[0, S45/S12, x] + 
   16*GP[0, S45/(S12 + S23), x] - 8*GP[0, S45/(S34 + S45), x] + 
   16*GP[0, S45/(S12 - S34 + S51), x] - 8*GP[1, (S12 - S34)/S12, x] + 
   8*GP[1, S45/S12, x] - 16*GP[1, S45/(S12 + S23), x] - 
   16*GP[-((S23 - S45)/S12), 1, x] - 16*GP[-((S23 - S45)/S12), S45/S12, x] + 
   16*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] + 8*GP[S45/S12, 1, x] - 
   8*GP[S45/S12, (S12 - S34)/S12, x] - 16*GP[S45/S12, S45/(S12 + S23), x] - 
   8*GP[S45/(S34 + S45), 1, x] + 8*GP[S45/(S34 + S45), (S12 - S34)/S12, x] - 
   8*GP[S45/(S34 + S45), S45/S12, x] + 
   16*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] + 16*Log[-S34]^2 + 
   8*Log[-S34]*Log[-S45] + 32*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
   8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 16*Log[1 + S34/(S23 - S51)]^2 - 
   32*Log[-S34]*Log[-(S34/(S23 - S51))] - 
   8*Log[-S45]*Log[-(S34/(S23 - S51))] - 32*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 16*Log[-(S34/(S23 - S51))]^2 - 
   8*Log[-((S12 - S34)/S51)]^2 - 8*Log[-S34]*Log[-S51] + 
   8*Log[-S45]*Log[-S51] - 8*Log[1 + S34/(S23 - S51)]*Log[-S51] + 
   8*Log[-(S34/(S23 - S51))]*Log[-S51] - 16*Log[-((S12 - S34)/S51)]*
    Log[-S51] - 8*Log[-S51]^2 + 8*Log[-S12]*Log[1 - x] + 
   8*Log[-S34]*Log[1 - x] + 8*Log[1 + S34/(S23 - S51)]*Log[1 - x] - 
   8*Log[-(S34/(S23 - S51))]*Log[1 - x] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - x] + 4*Log[1 - x]^2 + 24*Log[-S34]*Log[x] + 16*Log[-S45]*Log[x] + 
   24*Log[1 + S34/(S23 - S51)]*Log[x] - 24*Log[-(S34/(S23 - S51))]*Log[x] - 
   16*Log[-((S12 - S34)/S51)]*Log[x] - 24*Log[-S51]*Log[x] + 
   24*Log[1 - x]*Log[x] - 16*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] - 16*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 
   8*Log[1 - (S12*x)/(S12 - S34)]^2 + 8*Log[-S12]*Log[1 - (S12*x)/S45] + 
   8*Log[-S34]*Log[1 - (S12*x)/S45] + 8*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] - 8*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] - 
   8*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
   24*Log[x]*Log[1 - (S12*x)/S45] + 4*Log[1 - (S12*x)/S45]^2 - 
   32*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 
   16*Log[1 - ((S12 + S23)*x)/S45]^2 - 
   8*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] + 8*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] + 8*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] + 
   8*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 
   16*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   16*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   16*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   16*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   16*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45], gb[112] -> 0, 
 gb[113] -> (4*Pi^2)/3 + 8*GP[0, 1, -((S12 - S34)/S51)] + 
   8*GP[0, (S12 - S34)/S12, x] + 8*GP[0, S45/(S12 - S34 + S51), x] + 
   8*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] - 
   8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   8*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
   8*Log[-S12]*Log[-((S12 - S34)/S51)] - 4*Log[-((S12 - S34)/S51)]^2 - 
   8*Log[-((S12 - S34)/S51)]*Log[-S51] + 8*Log[-((S12 - S34)/S51)]*Log[x] - 
   8*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
   8*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   8*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   8*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45], 
 gb[114] -> 32*GP[0, 1, (S12*S45 - S34*S45 + S45*S51 - S12^2*x - S12*S23*x + 
       S12*S34*x + S23*S34*x - S12*S45*x + S12^2*x^2 - S12*S34*x^2 + 
       S12*S51*x^2 - Sqrt[\[CapitalDelta][2, x]])/(2*S45*S51)] - 
   32*GP[0, 1, (S12*S45 - S34*S45 + S45*S51 - S12^2*x - S12*S23*x + 
       S12*S34*x + S23*S34*x - S12*S45*x + S12^2*x^2 - S12*S34*x^2 + 
       S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]])/(2*S45*S51)] - 
   16*GP[1, (S12*S45 - S34*S45 + S45*S51 - S12^2*x - S12*S23*x + S12*S34*x + 
       S23*S34*x - S12*S45*x + S12^2*x^2 - S12*S34*x^2 + S12*S51*x^2 - 
       Sqrt[\[CapitalDelta][2, x]])/(2*S45*S51)]*
    Log[((S12*S45 - S34*S45 + S45*S51 - S12^2*x - S12*S23*x + S12*S34*x + 
        S23*S34*x - S12*S45*x + S12^2*x^2 - S12*S34*x^2 + S12*S51*x^2 - 
        Sqrt[\[CapitalDelta][2, x]])*(S12*S45 - S34*S45 + S45*S51 - S12^2*x - 
        S12*S23*x + S12*S34*x + S23*S34*x - S12*S45*x + S12^2*x^2 - 
        S12*S34*x^2 + S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]]))/
      (4*S45^2*S51^2)] + 
   16*GP[1, (S12*S45 - S34*S45 + S45*S51 - S12^2*x - S12*S23*x + S12*S34*x + 
       S23*S34*x - S12*S45*x + S12^2*x^2 - S12*S34*x^2 + S12*S51*x^2 + 
       Sqrt[\[CapitalDelta][2, x]])/(2*S45*S51)]*
    Log[((S12*S45 - S34*S45 + S45*S51 - S12^2*x - S12*S23*x + S12*S34*x + 
        S23*S34*x - S12*S45*x + S12^2*x^2 - S12*S34*x^2 + S12*S51*x^2 - 
        Sqrt[\[CapitalDelta][2, x]])*(S12*S45 - S34*S45 + S45*S51 - S12^2*x - 
        S12*S23*x + S12*S34*x + S23*S34*x - S12*S45*x + S12^2*x^2 - 
        S12*S34*x^2 + S12*S51*x^2 + Sqrt[\[CapitalDelta][2, x]]))/
      (4*S45^2*S51^2)], gb[115] -> 0, gb[116] -> 0, 
 gb[117] -> (-8*Pi^2)/3 - 16*GP[0, 1, -((S12 - S34)/S51)] - 48*GP[0, 1, x] - 
   48*GP[0, S45/S12, x] + 48*GP[0, -(S45/(S23 - S45)), x] + 
   32*GP[0, S45/(S34 + S45), x] - 32*GP[0, S45/(-S23 + S45 + S51), x] + 
   16*GP[1, (S12 - S34)/S12, x] - 32*GP[1, S45/S12, x] + 
   16*GP[1, -(S45/(S23 - S45)), x] - 16*GP[(S12 + S23)/S12, 1, x] - 
   16*GP[(S12 + S23)/S12, S45/S12, x] + 
   16*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   16*GP[(S12 - S34)/S12, 1, x] - 16*GP[(S12 - S34)/S12, S45/S12, x] - 
   32*GP[S45/S12, 1, x] + 16*GP[S45/S12, (S12 - S34)/S12, x] + 
   16*GP[S45/S12, -(S45/(S23 - S45)), x] + 32*GP[-(S45/(S23 - S45)), 1, x] + 
   32*GP[-(S45/(S23 - S45)), S45/S12, x] + 32*GP[S45/(S34 + S45), 1, x] - 
   32*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   32*GP[S45/(S34 + S45), S45/S12, x] + 
   16*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   32*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
   16*Log[-S34]*Log[-((S12 - S34)/S51)] - 
   16*Log[-S45]*Log[-((S12 - S34)/S51)] + 16*Log[1 + S34/(S23 - S51)]*
    Log[-((S12 - S34)/S51)] - 16*Log[-(S34/(S23 - S51))]*
    Log[-((S12 - S34)/S51)] + 16*Log[-((S12 - S34)/S51)]^2 + 
   16*Log[-((S12 - S34)/S51)]*Log[-S51] - 16*Log[-S34]*Log[1 - x] - 
   16*Log[-S45]*Log[1 - x] - 16*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 
   16*Log[-(S34/(S23 - S51))]*Log[1 - x] + 16*Log[-((S12 - S34)/S51)]*
    Log[1 - x] + 16*Log[-S51]*Log[1 - x] - 16*Log[1 - x]^2 + 
   32*Log[-((S12 - S34)/S51)]*Log[x] + 16*Log[-S34]*
    Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-S45]*
    Log[1 - (S12*x)/(S12 - S34)] + 16*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-(S34/(S23 - S51))]*
    Log[1 - (S12*x)/(S12 - S34)] + 32*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 16*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] + 32*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
   16*Log[1 - (S12*x)/(S12 - S34)]^2 - 16*Log[-S34]*Log[1 - (S12*x)/S45] - 
   16*Log[-S45]*Log[1 - (S12*x)/S45] - 16*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] + 16*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
   16*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
   16*Log[-S51]*Log[1 - (S12*x)/S45] - 16*Log[1 - (S12*x)/S45]^2 + 
   16*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] + 
   16*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] + 16*Log[1 + S34/(S23 - S51)]*
    Log[1 + ((S23 - S45)*x)/S45] - 16*Log[-(S34/(S23 - S51))]*
    Log[1 + ((S23 - S45)*x)/S45] - 16*Log[-S51]*
    Log[1 + ((S23 - S45)*x)/S45] - 8*Log[1 + ((S23 - S45)*x)/S45]^2 + 
   32*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 32*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] - 32*Log[-S51]*
    Log[1 - ((S34 + S45)*x)/S45] - 32*Log[x]*Log[1 - ((S34 + S45)*x)/S45] + 
   16*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
   32*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   32*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   32*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], 
 gb[118] -> -10*Pi^2 - 24*GP[0, 1, -((S12 - S34)/S51)] - 32*GP[0, 1, x] - 
   32*GP[0, S45/S12, x] + 64*GP[0, -(S45/(S23 - S45)), x] - 
   32*GP[0, S45/(-S23 + S45 + S51), x] - 24*GP[1, (S12 - S34)/S12, x] + 
   24*GP[1, S45/S12, x] - 8*GP[1, -(S45/(S23 - S45)), x] - 
   32*GP[(S12 + S23)/S12, 1, x] - 32*GP[(S12 + S23)/S12, S45/S12, x] + 
   32*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 24*GP[S45/S12, 1, x] - 
   24*GP[S45/S12, (S12 - S34)/S12, x] - 
   8*GP[S45/S12, -(S45/(S23 - S45)), x] + 48*GP[-(S45/(S23 - S45)), 1, x] + 
   48*GP[-(S45/(S23 - S45)), S45/S12, x] - 
   32*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] - 
   24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     S45/S12, x] + 24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] - 
   24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
   24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] - 24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     S45/S12, x] + 24*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
       S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 8*Log[-S34]^2 + 16*Log[-S34]*Log[-S45] - 
   8*Log[-S45]^2 + 16*Log[-S34]*Log[1 + S34/(S23 - S51)] + 
   16*Log[-S45]*Log[1 + S34/(S23 - S51)] + 8*Log[1 + S34/(S23 - S51)]^2 - 
   16*Log[-S34]*Log[-(S34/(S23 - S51))] - 
   16*Log[-S45]*Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 + 
   24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
   16*Log[-S34]*Log[-S51] + 16*Log[-S45]*Log[-S51] - 
   16*Log[1 + S34/(S23 - S51)]*Log[-S51] + 16*Log[-(S34/(S23 - S51))]*
    Log[-S51] - 8*Log[-S51]^2 + 16*Log[-S34]*Log[1 - x] + 
   16*Log[-S45]*Log[1 - x] + 16*Log[1 + S34/(S23 - S51)]*Log[1 - x] - 
   16*Log[-(S34/(S23 - S51))]*Log[1 - x] - 24*Log[-((S12 - S34)/S51)]*
    Log[1 - x] - 16*Log[-S51]*Log[1 - x] + 12*Log[1 - x]^2 + 
   32*Log[-S45]*Log[x] - 32*Log[-S51]*Log[x] - 16*Log[x]^2 + 
   16*Log[-S34]*Log[1 - (S12*x)/S45] + 16*Log[-S45]*Log[1 - (S12*x)/S45] + 
   16*Log[1 + S34/(S23 - S51)]*Log[1 - (S12*x)/S45] - 
   16*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] - 
   24*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
   16*Log[-S51]*Log[1 - (S12*x)/S45] + 12*Log[1 - (S12*x)/S45]^2 - 
   24*Log[1 + ((S23 - S45)*x)/S45]^2 - 32*Log[-S45]*
    Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   32*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   32*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   24*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] + 24*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[119] -> 2*(-1/3*Pi^2 - 40*GP[0, 1, x] - 40*GP[0, S45/S12, x] + 
    24*GP[0, S45/(S12 + S23), x] + 24*GP[0, -(S45/(S23 - S45)), x] + 
    12*GP[1, S45/S12, x] - 12*GP[1, S45/(S12 + S23), x] - 
    4*GP[1, -(S45/(S23 - S45)), x] - 16*GP[(S12 + S23)/S12, 1, x] - 
    16*GP[(S12 + S23)/S12, S45/S12, x] + 
    16*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 12*GP[S45/S12, 1, x] - 
    12*GP[S45/S12, S45/(S12 + S23), x] - 
    4*GP[S45/S12, -(S45/(S23 - S45)), x] + 24*GP[-(S45/(S23 - S45)), 1, x] + 
    24*GP[-(S45/(S23 - S45)), S45/S12, x] + 4*Log[-S12]^2 + 
    8*Log[-S12]*Log[1 - x] + 6*Log[1 - x]^2 + 16*Log[-S12]*Log[x] + 
    16*Log[1 - x]*Log[x] + 16*Log[x]^2 + 8*Log[-S12]*Log[1 - (S12*x)/S45] + 
    16*Log[x]*Log[1 - (S12*x)/S45] + 6*Log[1 - (S12*x)/S45]^2 - 
    12*Log[1 + ((S23 - S45)*x)/S45]^2), 
 gb[120] -> 16*GP[0, 1, x] + 16*GP[0, S45/S12, x] - 
   16*GP[0, S45/(S12 + S23), x] - 16*GP[0, -(S45/(S23 - S45)), x] - 
   32*GP[1, S45/S12, x] + 16*GP[1, S45/(S12 + S23), x] + 
   16*GP[1, -(S45/(S23 - S45)), x] - 16*GP[(S12 + S23)/S12, 1, x] - 
   16*GP[(S12 + S23)/S12, S45/S12, x] + 
   16*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 
   32*GP[-((S23 - S45)/S12), 1, x] + 32*GP[-((S23 - S45)/S12), S45/S12, x] - 
   32*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 32*GP[S45/S12, 1, x] + 
   16*GP[S45/S12, S45/(S12 + S23), x] + 
   16*GP[S45/S12, -(S45/(S23 - S45)), x] - 16*GP[S45/(S12 + S23), 1, x] - 
   16*GP[S45/(S12 + S23), S45/S12, x] + 32*GP[-(S45/(S23 - S45)), 1, x] + 
   32*GP[-(S45/(S23 - S45)), S45/S12, x] - 16*Log[-S12]*Log[1 - x] - 
   16*Log[1 - x]^2 - 32*Log[1 - x]*Log[x] - 
   16*Log[-S12]*Log[1 - (S12*x)/S45] - 32*Log[x]*Log[1 - (S12*x)/S45] - 
   16*Log[1 - (S12*x)/S45]^2 + 16*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] + 
   32*Log[x]*Log[1 - ((S12 + S23)*x)/S45] + 
   16*Log[1 - ((S12 + S23)*x)/S45]^2 + 16*Log[-S12]*
    Log[1 + ((S23 - S45)*x)/S45] + 32*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 
   8*Log[1 + ((S23 - S45)*x)/S45]^2, gb[121] -> 0, gb[122] -> 0, 
 gb[123] -> 0, gb[124] -> (-2*Pi^2)/3 + 20*GP[0, 1, x] - 
   8*GP[0, (S12 - S34)/S12, x] + 20*GP[0, S45/S12, x] - 
   28*GP[0, S45/(S12 + S23), x] - 8*GP[0, -(S45/(S23 - S45)), x] - 
   8*GP[0, S45/(S12 - S34 + S51), x] - 4*GP[1, S45/S12, x] - 
   4*GP[1, S45/(S12 + S23), x] + 20*GP[-((S23 - S45)/S12), 1, x] + 
   20*GP[-((S23 - S45)/S12), S45/S12, x] - 
   20*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 4*GP[S45/S12, 1, x] - 
   4*GP[S45/S12, S45/(S12 + S23), x] - 24*GP[S45/(S12 + S23), 1, x] - 
   24*GP[S45/(S12 + S23), S45/S12, x] - 
   8*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] + 8*Log[-S12]^2 - 
   8*Log[-S12]*Log[-((S12 - S34)/S51)] + 4*Log[-((S12 - S34)/S51)]^2 + 
   8*Log[-((S12 - S34)/S51)]*Log[-S51] - 8*Log[-S12]*Log[1 - x] - 
   2*Log[1 - x]^2 + 32*Log[-S12]*Log[x] - 8*Log[-((S12 - S34)/S51)]*Log[x] - 
   16*Log[1 - x]*Log[x] + 32*Log[x]^2 - 8*Log[-S12]*Log[1 - (S12*x)/S45] - 
   16*Log[x]*Log[1 - (S12*x)/S45] - 2*Log[1 - (S12*x)/S45]^2 + 
   16*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] - 
   8*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] + 
   8*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 8*Log[1 + S34/(S23 - S51)]*
    Log[1 - ((S12 + S23)*x)/S45] + 8*Log[-(S34/(S23 - S51))]*
    Log[1 - ((S12 + S23)*x)/S45] + 8*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] + 
   32*Log[x]*Log[1 - ((S12 + S23)*x)/S45] + 
   24*Log[1 - ((S12 + S23)*x)/S45]^2 + 
   8*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   8*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   8*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45], 
 gb[125] -> (-2*Pi^2)/3 + 40*GP[0, 1, x] + 40*GP[0, S45/S12, x] - 
   56*GP[0, S45/(S12 + S23), x] - 16*GP[0, -(S45/(S23 - S45)), x] - 
   16*GP[1, S45/S12, x] + 8*GP[1, -(S45/(S23 - S45)), x] + 
   24*GP[-((S23 - S45)/S12), 1, x] + 24*GP[-((S23 - S45)/S12), S45/S12, x] - 
   24*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 16*GP[S45/S12, 1, x] + 
   8*GP[S45/S12, -(S45/(S23 - S45)), x] - 32*GP[S45/(S12 + S23), 1, x] - 
   32*GP[S45/(S12 + S23), S45/S12, x] + 8*Log[-S12]^2 - 
   4*Log[-S12]*Log[-((S12 - S34)/S51)] - 
   4*Log[-S34]*Log[-((S12 - S34)/S51)] + 
   4*Log[-S45]*Log[-((S12 - S34)/S51)] - 4*Log[1 + S34/(S23 - S51)]*
    Log[-((S12 - S34)/S51)] + 4*Log[-(S34/(S23 - S51))]*
    Log[-((S12 - S34)/S51)] + 4*Log[-((S12 - S34)/S51)]*Log[-S51] - 
   16*Log[-S12]*Log[1 - x] - 8*Log[1 - x]^2 + 32*Log[-S12]*Log[x] - 
   8*Log[-((S12 - S34)/S51)]*Log[x] - 32*Log[1 - x]*Log[x] + 32*Log[x]^2 - 
   4*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 
   4*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] + 
   4*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 - (S12*x)/(S12 - S34)] + 4*Log[-S51]*Log[1 - (S12*x)/(S12 - S34)] - 
   8*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 
   16*Log[-S12]*Log[1 - (S12*x)/S45] - 32*Log[x]*Log[1 - (S12*x)/S45] - 
   8*Log[1 - (S12*x)/S45]^2 + 28*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] + 
   4*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] + 
   56*Log[x]*Log[1 - ((S12 + S23)*x)/S45] + 
   32*Log[1 - ((S12 + S23)*x)/S45]^2, 
 gb[126] -> 2*(-1/6*Pi^2 + 2*GP[0, 1, -((S12 - S34)/S51)] - 
    12*GP[0, S45/(S12 + S23), x] + 4*GP[0, -(S45/(S23 - S45)), x] - 
    2*GP[1, (S12 - S34)/S12, x] + 6*GP[1, S45/S12, x] - 
    8*GP[1, S45/(S12 + S23), x] - 2*GP[1, -(S45/(S23 - S45)), x] - 
    4*GP[(S12 + S23)/S12, 1, x] - 4*GP[(S12 + S23)/S12, S45/S12, x] + 
    4*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] + 
    4*GP[-((S23 - S45)/S12), 1, x] + 4*GP[-((S23 - S45)/S12), S45/S12, x] - 
    4*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] + 6*GP[S45/S12, 1, x] - 
    2*GP[S45/S12, (S12 - S34)/S12, x] - 8*GP[S45/S12, S45/(S12 + S23), x] - 
    2*GP[S45/S12, -(S45/(S23 - S45)), x] - 12*GP[S45/(S12 + S23), 1, x] - 
    12*GP[S45/(S12 + S23), S45/S12, x] + 4*GP[-(S45/(S23 - S45)), 1, x] + 
    4*GP[-(S45/(S23 - S45)), S45/S12, x] - 
    4*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
    2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
    2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
      x] - 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      S45/S12, x] + 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 - Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      -(S45/(S23 - S45)), x] - 
    2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] + 
    2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
      x] - 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      S45/S12, x] + 2*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - 
        S45*S51 + Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
      -(S45/(S23 - S45)), x] + 6*Log[-S12]^2 - 2*GP[1, -((S12 - S34)/S51)]*
     Log[-((S12 - S34)/S51)] - 2*Log[-S12]*Log[-((S12 - S34)/S51)] - 
    2*Log[-S34]*Log[-((S12 - S34)/S51)] + 
    2*Log[-S45]*Log[-((S12 - S34)/S51)] - 2*Log[1 + S34/(S23 - S51)]*
     Log[-((S12 - S34)/S51)] + 2*Log[-(S34/(S23 - S51))]*
     Log[-((S12 - S34)/S51)] + 2*Log[-((S12 - S34)/S51)]*Log[-S51] - 
    2*Log[-((S12 - S34)/S51)]*Log[1 - x] + 3*Log[1 - x]^2 + 
    24*Log[-S12]*Log[x] - 4*Log[-((S12 - S34)/S51)]*Log[x] + 24*Log[x]^2 - 
    2*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] - 
    2*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] + 
    2*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] - 2*Log[1 + S34/(S23 - S51)]*
     Log[1 - (S12*x)/(S12 - S34)] + 2*Log[-(S34/(S23 - S51))]*
     Log[1 - (S12*x)/(S12 - S34)] + 2*Log[-S51]*
     Log[1 - (S12*x)/(S12 - S34)] - 4*Log[x]*Log[1 - (S12*x)/(S12 - S34)] - 
    2*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
    3*Log[1 - (S12*x)/S45]^2 + 10*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] - 
    2*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] + 
    2*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 2*Log[1 + S34/(S23 - S51)]*
     Log[1 - ((S12 + S23)*x)/S45] + 2*Log[-(S34/(S23 - S51))]*
     Log[1 - ((S12 + S23)*x)/S45] + 2*Log[-S51]*
     Log[1 - ((S12 + S23)*x)/S45] + 20*Log[x]*Log[1 - ((S12 + S23)*x)/S45] + 
    12*Log[1 - ((S12 + S23)*x)/S45]^2 - 4*Log[-S12]*
     Log[1 + ((S23 - S45)*x)/S45] - 8*Log[x]*Log[1 + ((S23 - S45)*x)/S45] - 
    4*Log[1 + ((S23 - S45)*x)/S45]^2 - 4*Log[-((S12 - S34)/S51)]*
     Log[1 - (S12*x)/(S12 - S34 + S51)] + 2*Log[-((S12 - S34)/S51)]*
     Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
         S34*S45 - S12*S51 - S45*S51 - Sqrt[\[CapitalDelta][0]])] + 
    2*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
        (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
         Sqrt[\[CapitalDelta][0]])]), gb[127] -> 0, gb[128] -> 0, 
 gb[129] -> 0, gb[130] -> 4*Pi^2 + 16*GP[0, 1, -((S12 - S34)/S51)] - 
   20*GP[0, 1, x] + 8*GP[0, (S12 - S34)/S12, x] - 20*GP[0, S45/S12, x] - 
   8*GP[0, S45/(S12 + S23), x] + 8*GP[0, -(S45/(S23 - S45)), x] + 
   20*GP[0, S45/(S34 + S45), x] + 8*GP[0, S45/(S12 - S34 + S51), x] - 
   8*GP[0, S45/(-S23 + S45 + S51), x] - 4*GP[1, (S12 - S34)/S12, x] - 
   4*GP[1, S45/S12, x] - 24*GP[(S12 - S34)/S12, 1, x] - 
   24*GP[(S12 - S34)/S12, S45/S12, x] - 4*GP[S45/S12, 1, x] - 
   4*GP[S45/S12, (S12 - S34)/S12, x] + 20*GP[S45/(S34 + S45), 1, x] - 
   20*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   20*GP[S45/(S34 + S45), S45/S12, x] + 
   8*GP[S45/(S12 - S34 + S51), S45/(S12 + S23), x] - 
   16*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] - 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 8*Log[-S34]^2 - 
   8*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 + 
   16*Log[-S34]*Log[1 + S34/(S23 - S51)] - 
   8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 8*Log[1 + S34/(S23 - S51)]^2 - 
   16*Log[-S34]*Log[-(S34/(S23 - S51))] + 
   8*Log[-S45]*Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 - 
   16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] + 
   16*Log[-S34]*Log[-((S12 - S34)/S51)] - 
   16*Log[-S45]*Log[-((S12 - S34)/S51)] + 16*Log[1 + S34/(S23 - S51)]*
    Log[-((S12 - S34)/S51)] - 16*Log[-(S34/(S23 - S51))]*
    Log[-((S12 - S34)/S51)] + 20*Log[-((S12 - S34)/S51)]^2 + 
   8*Log[-S34]*Log[-S51] - 8*Log[-S45]*Log[-S51] + 
   8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
    Log[-S51] + 24*Log[-((S12 - S34)/S51)]*Log[-S51] + 4*Log[-S51]^2 - 
   8*Log[-S34]*Log[1 - x] - 4*Log[-S45]*Log[1 - x] - 
   8*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 8*Log[-(S34/(S23 - S51))]*
    Log[1 - x] - 4*Log[-((S12 - S34)/S51)]*Log[1 - x] + 
   4*Log[-S51]*Log[1 - x] - 2*Log[1 - x]^2 + 24*Log[-S34]*Log[x] - 
   16*Log[-S45]*Log[x] + 24*Log[1 + S34/(S23 - S51)]*Log[x] - 
   24*Log[-(S34/(S23 - S51))]*Log[x] + 40*Log[-((S12 - S34)/S51)]*Log[x] + 
   16*Log[-S51]*Log[x] - 4*Log[1 - x]*Log[x] + 20*Log[x]^2 - 
   8*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
   16*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] - 
   16*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] + 16*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 16*Log[-(S34/(S23 - S51))]*
    Log[1 - (S12*x)/(S12 - S34)] + 48*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 32*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] + 32*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
   24*Log[1 - (S12*x)/(S12 - S34)]^2 - 8*Log[-S34]*Log[1 - (S12*x)/S45] - 
   4*Log[-S45]*Log[1 - (S12*x)/S45] - 8*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] + 8*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] - 
   4*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] + 
   4*Log[-S51]*Log[1 - (S12*x)/S45] - 4*Log[x]*Log[1 - (S12*x)/S45] - 
   2*Log[1 - (S12*x)/S45]^2 + 20*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 
   20*Log[-((S12 - S34)/S51)]*Log[1 - ((S34 + S45)*x)/S45] - 
   20*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 
   20*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 16*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34 + S51)] - 
   8*Log[-S34]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   8*Log[-S45]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[1 + S34/(S23 - S51)]*Log[1 - ((S12 - S34 + S51)*x)/S45] + 
   8*Log[-(S34/(S23 - S51))]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[x]*Log[1 - ((S12 - S34 + S51)*x)/S45] - 
   8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] + 
   8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45], 
 gb[131] -> (22*Pi^2)/3 + 24*GP[0, 1, -((S12 - S34)/S51)] - 24*GP[0, 1, x] - 
   24*GP[0, S45/S12, x] + 24*GP[0, S45/(S34 + S45), x] - 
   16*GP[1, S45/S12, x] + 8*GP[1, -(S45/(S23 - S45)), x] - 
   32*GP[(S12 - S34)/S12, 1, x] - 32*GP[(S12 - S34)/S12, S45/S12, x] - 
   16*GP[S45/S12, 1, x] + 8*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   24*GP[S45/(S34 + S45), 1, x] - 24*GP[S45/(S34 + S45), (S12 - S34)/S12, 
     x] + 24*GP[S45/(S34 + S45), S45/S12, x] - 
   16*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   8*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 8*Log[-S34]^2 - 16*Log[-S34]*Log[-S45] + 
   8*Log[-S45]^2 + 16*Log[-S34]*Log[1 + S34/(S23 - S51)] - 
   16*Log[-S45]*Log[1 + S34/(S23 - S51)] + 8*Log[1 + S34/(S23 - S51)]^2 - 
   16*Log[-S34]*Log[-(S34/(S23 - S51))] + 
   16*Log[-S45]*Log[-(S34/(S23 - S51))] - 16*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 8*Log[-(S34/(S23 - S51))]^2 - 
   24*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
   4*Log[-S12]*Log[-((S12 - S34)/S51)] + 
   28*Log[-S34]*Log[-((S12 - S34)/S51)] - 
   28*Log[-S45]*Log[-((S12 - S34)/S51)] + 28*Log[1 + S34/(S23 - S51)]*
    Log[-((S12 - S34)/S51)] - 28*Log[-(S34/(S23 - S51))]*
    Log[-((S12 - S34)/S51)] + 32*Log[-((S12 - S34)/S51)]^2 + 
   16*Log[-S34]*Log[-S51] - 16*Log[-S45]*Log[-S51] + 
   16*Log[1 + S34/(S23 - S51)]*Log[-S51] - 16*Log[-(S34/(S23 - S51))]*
    Log[-S51] + 36*Log[-((S12 - S34)/S51)]*Log[-S51] + 8*Log[-S51]^2 - 
   16*Log[-S34]*Log[1 - x] - 8*Log[-S45]*Log[1 - x] - 
   16*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 16*Log[-(S34/(S23 - S51))]*
    Log[1 - x] + 8*Log[-S51]*Log[1 - x] - 8*Log[1 - x]^2 + 
   32*Log[-S34]*Log[x] - 32*Log[-S45]*Log[x] + 32*Log[1 + S34/(S23 - S51)]*
    Log[x] - 32*Log[-(S34/(S23 - S51))]*Log[x] + 56*Log[-((S12 - S34)/S51)]*
    Log[x] + 32*Log[-S51]*Log[x] - 8*Log[1 - x]*Log[x] + 32*Log[x]^2 - 
   4*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
   28*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] - 
   28*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] + 28*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 28*Log[-(S34/(S23 - S51))]*
    Log[1 - (S12*x)/(S12 - S34)] + 64*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 36*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] + 56*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
   32*Log[1 - (S12*x)/(S12 - S34)]^2 - 16*Log[-S34]*Log[1 - (S12*x)/S45] - 
   8*Log[-S45]*Log[1 - (S12*x)/S45] - 16*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] + 16*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] + 
   8*Log[-S51]*Log[1 - (S12*x)/S45] - 8*Log[x]*Log[1 - (S12*x)/S45] - 
   8*Log[1 - (S12*x)/S45]^2 - 4*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] + 
   4*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] - 
   8*Log[x]*Log[1 - ((S12 + S23)*x)/S45] + 
   24*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 24*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] - 24*Log[-S51]*
    Log[1 - ((S34 + S45)*x)/S45] - 24*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 
   16*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/(S12 - S34 + S51)] - 
   8*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[132] -> 3*Pi^2 + 16*GP[0, 1, -((S12 - S34)/S51)] - 24*GP[0, 1, x] - 
   24*GP[0, S45/S12, x] + 16*GP[0, -(S45/(S23 - S45)), x] + 
   8*GP[0, S45/(S34 + S45), x] - 16*GP[1, (S12 - S34)/S12, x] + 
   12*GP[1, S45/S12, x] - 4*GP[1, S45/(S12 + S23), x] - 
   4*GP[1, -(S45/(S23 - S45)), x] - 8*GP[(S12 + S23)/S12, 1, x] - 
   8*GP[(S12 + S23)/S12, S45/S12, x] + 
   8*GP[(S12 + S23)/S12, -(S45/(S23 - S45)), x] - 
   24*GP[(S12 - S34)/S12, 1, x] - 24*GP[(S12 - S34)/S12, S45/S12, x] + 
   12*GP[S45/S12, 1, x] - 16*GP[S45/S12, (S12 - S34)/S12, x] - 
   4*GP[S45/S12, S45/(S12 + S23), x] - 4*GP[S45/S12, -(S45/(S23 - S45)), x] + 
   8*GP[-(S45/(S23 - S45)), 1, x] + 8*GP[-(S45/(S23 - S45)), S45/S12, x] + 
   8*GP[S45/(S34 + S45), 1, x] - 8*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   8*GP[S45/(S34 + S45), S45/S12, x] - 
   16*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 12*Log[-S34]^2 - 
   8*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 + 
   24*Log[-S34]*Log[1 + S34/(S23 - S51)] - 
   8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 12*Log[1 + S34/(S23 - S51)]^2 - 
   24*Log[-S34]*Log[-(S34/(S23 - S51))] + 
   8*Log[-S45]*Log[-(S34/(S23 - S51))] - 24*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 12*Log[-(S34/(S23 - S51))]^2 - 
   16*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
   4*Log[-S12]*Log[-((S12 - S34)/S51)] + 
   20*Log[-S34]*Log[-((S12 - S34)/S51)] - 
   20*Log[-S45]*Log[-((S12 - S34)/S51)] + 20*Log[1 + S34/(S23 - S51)]*
    Log[-((S12 - S34)/S51)] - 20*Log[-(S34/(S23 - S51))]*
    Log[-((S12 - S34)/S51)] + 24*Log[-((S12 - S34)/S51)]^2 + 
   8*Log[-S34]*Log[-S51] - 8*Log[-S45]*Log[-S51] + 
   8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
    Log[-S51] + 28*Log[-((S12 - S34)/S51)]*Log[-S51] + 4*Log[-S51]^2 + 
   8*Log[-S45]*Log[1 - x] - 16*Log[-((S12 - S34)/S51)]*Log[1 - x] - 
   8*Log[-S51]*Log[1 - x] + 6*Log[1 - x]^2 + 32*Log[-S34]*Log[x] - 
   16*Log[-S45]*Log[x] + 32*Log[1 + S34/(S23 - S51)]*Log[x] - 
   32*Log[-(S34/(S23 - S51))]*Log[x] + 40*Log[-((S12 - S34)/S51)]*Log[x] + 
   16*Log[-S51]*Log[x] - 8*Log[1 - x]*Log[x] + 24*Log[x]^2 - 
   4*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
   20*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] - 
   20*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] + 20*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 20*Log[-(S34/(S23 - S51))]*
    Log[1 - (S12*x)/(S12 - S34)] + 48*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 28*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] + 40*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
   24*Log[1 - (S12*x)/(S12 - S34)]^2 + 8*Log[-S45]*Log[1 - (S12*x)/S45] - 
   16*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
   8*Log[-S51]*Log[1 - (S12*x)/S45] - 8*Log[x]*Log[1 - (S12*x)/S45] + 
   6*Log[1 - (S12*x)/S45]^2 - 4*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] + 
   4*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] - 
   8*Log[x]*Log[1 - ((S12 + S23)*x)/S45] - 
   8*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] - 
   8*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 8*Log[1 + S34/(S23 - S51)]*
    Log[1 + ((S23 - S45)*x)/S45] + 8*Log[-(S34/(S23 - S51))]*
    Log[1 + ((S23 - S45)*x)/S45] + 8*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
   8*Log[1 + ((S23 - S45)*x)/S45]^2 + 
   8*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] - 8*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 
   8*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 16*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34 + S51)], 
 gb[133] -> (11*Pi^2)/3 + 14*GP[0, 1, -((S12 - S34)/S51)] + 12*GP[0, 1, x] + 
   12*GP[0, S45/S12, x] - 24*GP[0, S45/(S12 + S23), x] - 
   12*GP[0, -(S45/(S23 - S45)), x] + 4*GP[0, S45/(S34 + S45), x] + 
   8*GP[0, S45/(-S23 + S45 + S51), x] - 2*GP[1, (S12 - S34)/S12, x] - 
   4*GP[1, S45/S12, x] - 2*GP[1, S45/(S12 + S23), x] + 
   4*GP[1, -(S45/(S23 - S45)), x] - 12*GP[(S12 - S34)/S12, 1, x] - 
   12*GP[(S12 - S34)/S12, S45/S12, x] + 4*GP[-((S23 - S45)/S12), 1, x] + 
   4*GP[-((S23 - S45)/S12), S45/S12, x] - 
   4*GP[-((S23 - S45)/S12), S45/(S12 + S23), x] - 4*GP[S45/S12, 1, x] - 
   2*GP[S45/S12, (S12 - S34)/S12, x] - 2*GP[S45/S12, S45/(S12 + S23), x] + 
   4*GP[S45/S12, -(S45/(S23 - S45)), x] - 12*GP[S45/(S12 + S23), 1, x] - 
   12*GP[S45/(S12 + S23), S45/S12, x] - 8*GP[-(S45/(S23 - S45)), 1, x] - 
   8*GP[-(S45/(S23 - S45)), S45/S12, x] + 4*GP[S45/(S34 + S45), 1, x] - 
   4*GP[S45/(S34 + S45), (S12 - S34)/S12, x] + 
   4*GP[S45/(S34 + S45), S45/S12, x] - 
   8*GP[(S12 - S34 + S51)/S12, (S12 - S34)/S12, x] + 
   8*GP[S45/(-S23 + S45 + S51), -(S45/(S23 - S45)), x] + 
   6*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   6*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 6*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   6*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 
   6*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 1, x] - 
   6*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), (S12 - S34)/S12, 
     x] + 6*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), S45/S12, x] - 
   6*GP[(S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
       Sqrt[\[CapitalDelta][0]])/(2*S12*(S23 - S45 - S51)), 
     -(S45/(S23 - S45)), x] + 4*Log[-S12]^2 + 4*Log[-S34]^2 - 
   8*Log[-S34]*Log[-S45] + 4*Log[-S45]^2 + 
   8*Log[-S34]*Log[1 + S34/(S23 - S51)] - 
   8*Log[-S45]*Log[1 + S34/(S23 - S51)] + 4*Log[1 + S34/(S23 - S51)]^2 - 
   8*Log[-S34]*Log[-(S34/(S23 - S51))] + 
   8*Log[-S45]*Log[-(S34/(S23 - S51))] - 8*Log[1 + S34/(S23 - S51)]*
    Log[-(S34/(S23 - S51))] + 4*Log[-(S34/(S23 - S51))]^2 - 
   14*GP[1, -((S12 - S34)/S51)]*Log[-((S12 - S34)/S51)] - 
   4*Log[-S12]*Log[-((S12 - S34)/S51)] + 
   8*Log[-S34]*Log[-((S12 - S34)/S51)] - 
   8*Log[-S45]*Log[-((S12 - S34)/S51)] + 8*Log[1 + S34/(S23 - S51)]*
    Log[-((S12 - S34)/S51)] - 8*Log[-(S34/(S23 - S51))]*
    Log[-((S12 - S34)/S51)] + 12*Log[-((S12 - S34)/S51)]^2 + 
   8*Log[-S34]*Log[-S51] - 8*Log[-S45]*Log[-S51] + 
   8*Log[1 + S34/(S23 - S51)]*Log[-S51] - 8*Log[-(S34/(S23 - S51))]*
    Log[-S51] + 16*Log[-((S12 - S34)/S51)]*Log[-S51] + 4*Log[-S51]^2 - 
   4*Log[-S12]*Log[1 - x] - 4*Log[-S34]*Log[1 - x] - 
   4*Log[1 + S34/(S23 - S51)]*Log[1 - x] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 - x] - 2*Log[-((S12 - S34)/S51)]*Log[1 - x] - 2*Log[1 - x]^2 + 
   16*Log[-S12]*Log[x] + 16*Log[-S34]*Log[x] - 16*Log[-S45]*Log[x] + 
   16*Log[1 + S34/(S23 - S51)]*Log[x] - 16*Log[-(S34/(S23 - S51))]*Log[x] + 
   16*Log[-((S12 - S34)/S51)]*Log[x] + 16*Log[-S51]*Log[x] - 
   12*Log[1 - x]*Log[x] + 32*Log[x]^2 - 
   4*Log[-S12]*Log[1 - (S12*x)/(S12 - S34)] + 
   8*Log[-S34]*Log[1 - (S12*x)/(S12 - S34)] - 
   8*Log[-S45]*Log[1 - (S12*x)/(S12 - S34)] + 8*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/(S12 - S34)] - 8*Log[-(S34/(S23 - S51))]*
    Log[1 - (S12*x)/(S12 - S34)] + 24*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34)] + 16*Log[-S51]*
    Log[1 - (S12*x)/(S12 - S34)] + 16*Log[x]*Log[1 - (S12*x)/(S12 - S34)] + 
   12*Log[1 - (S12*x)/(S12 - S34)]^2 - 4*Log[-S12]*Log[1 - (S12*x)/S45] - 
   4*Log[-S34]*Log[1 - (S12*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - (S12*x)/S45] + 4*Log[-(S34/(S23 - S51))]*Log[1 - (S12*x)/S45] - 
   2*Log[-((S12 - S34)/S51)]*Log[1 - (S12*x)/S45] - 
   12*Log[x]*Log[1 - (S12*x)/S45] - 2*Log[1 - (S12*x)/S45]^2 + 
   8*Log[-S12]*Log[1 - ((S12 + S23)*x)/S45] - 
   4*Log[-S34]*Log[1 - ((S12 + S23)*x)/S45] + 
   4*Log[-S45]*Log[1 - ((S12 + S23)*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 - ((S12 + S23)*x)/S45] + 4*Log[-S51]*Log[1 - ((S12 + S23)*x)/S45] + 
   16*Log[x]*Log[1 - ((S12 + S23)*x)/S45] + 
   12*Log[1 - ((S12 + S23)*x)/S45]^2 - 
   4*Log[-S12]*Log[1 + ((S23 - S45)*x)/S45] - 
   4*Log[-S34]*Log[1 + ((S23 - S45)*x)/S45] - 
   4*Log[-S45]*Log[1 + ((S23 - S45)*x)/S45] - 4*Log[1 + S34/(S23 - S51)]*
    Log[1 + ((S23 - S45)*x)/S45] + 4*Log[-(S34/(S23 - S51))]*
    Log[1 + ((S23 - S45)*x)/S45] + 4*Log[-S51]*Log[1 + ((S23 - S45)*x)/S45] - 
   8*Log[x]*Log[1 + ((S23 - S45)*x)/S45] + 
   4*Log[-S45]*Log[1 - ((S34 + S45)*x)/S45] - 4*Log[-((S12 - S34)/S51)]*
    Log[1 - ((S34 + S45)*x)/S45] - 4*Log[-S51]*Log[1 - ((S34 + S45)*x)/S45] - 
   4*Log[x]*Log[1 - ((S34 + S45)*x)/S45] - 8*Log[-((S12 - S34)/S51)]*
    Log[1 - (S12*x)/(S12 - S34 + S51)] + 
   8*Log[-S45]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[-S51]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   8*Log[x]*Log[1 - ((-S23 + S45 + S51)*x)/S45] - 
   6*Log[-((S12 - S34)/S51)]*Log[1 - (2*S12*(S23 - S45 - S51)*x)/
       (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 - 
        Sqrt[\[CapitalDelta][0]])] - 6*Log[-((S12 - S34)/S51)]*
    Log[1 - (2*S12*(S23 - S45 - S51)*x)/(S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][0]])], 
 gb[134] -> 0, gb[135] -> 0}

